Dispersionless integrable systems in 3D and Einstein-Weyl geometry

For several classes of second order dispersionless PDEs, we show that the symbols of their formal linearizations define conformal structures which must be Einstein-Weyl in 3D (or self-dual in 4D) if and only if the PDE is integrable by the method of hydrodynamic reductions. This demonstrates that the integrability of these dispersionless PDEs can be seen from the geometry of their formal linearizations.

==> anc/BKEF-2012-I-divergense_quasilinear_integrability.mw <==
<?xml version="1.0" encoding="UTF-8"?>
<Worksheet>
<Version major="16" minor="0"/>
<Label-Scheme value="2" prefix=""/>
<View-Properties presentation="false"></View-Properties>
<MapleNet-Properties elisiondigitsbefore="100" labelling="true" indentamount="4" elisiontermsthreshold="10000" ansi="false" errorbreak="1" useclientjvm="true" echo="1" imaginaryunit="I" labelwidth="20" contextmenusize="automatic" plotdriver="opengl" elisiondigitsafter="100" plotoutput="terminal" helpbrowser="standard" rtablesize="10" elisiontermsbefore="100" elisiondigitsthreshold="10000" typesetting="standard" plotdevice="inline" verboseproc="1" showassumed="1" errorcursor="false" longdelim="true" plotoptions="" quiet="false" elisiontermsafter="100" screenwidth="79" preplot="" prettyprint="3" displayprecision="-1" screenpixelheight="768" warnlevel="3" screenheight="25" latexwidth="6.0" postplot="" prompt="&gt; " ShowLabels="true"/>
<Styles><Font name="Ordered List 1" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 2" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 3" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 5" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Author" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Warning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Caption Reference" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input Placeholder" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[200,0,200]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="true"/>
<Font name="Maple Plot" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Code" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Line Printed Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Diagnostic" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[40,120,40]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Inert Output" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[144,144,144]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Normal" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roma" foreground="[0,128,128]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Maple Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Dash Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Input" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkError" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Header and Footer" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Error" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 1" background="[255,255,255]" bold="true" executable="false" family="Times New Roma" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Bullet Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roma" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Equation Label" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 3" background="[255,255,255]" bold="true" executable="false" family="Times New Roma" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="14" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 2" background="[255,255,255]" bold="true" executable="false" family="Times New Roma" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="16" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkWarning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Dictionary Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roma" foreground="[147,0,15]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Caption Text" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="List Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Layout name="Ordered List 1" alignment="left" bullet="numeric" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 2" alignment="left" bullet="alphabetic" firstindent="0" leftmargin="36" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 3" alignment="left" bullet="roman" firstindent="0" leftmargin="72" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 4" alignment="left" bullet="ALPHABETIC" firstindent="0" leftmargin="108" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 5" alignment="left" bullet="ROMAN" firstindent="0" leftmargin="144" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Author" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="8" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Warning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Annotation Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Plot" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Line Printed Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Text Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="newline" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Diagnostic" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Normal" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Output" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.3" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Dash Item" alignment="left" bullet="dash" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkError" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Error" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 1" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="4" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Bullet Item" alignment="left" bullet="dot" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 4" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 3" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 2" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="2" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkWarning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="List Item" alignment="left" bullet="indent" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Pencil-style name="Pencil 5" pen-color="[255,0,0]" pen-height="5.0" pen-width="5.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 4" pen-color="[0,0,255]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 3" pen-color="[0,0,0]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 2" pen-color="[0,0,255]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 1" pen-color="[0,0,0]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Highlighter-style name="Highlighter 2" pen-color="[255,204,0]" pen-height="14.0" pen-width="14.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 1" pen-color="[255,153,255]" pen-height="12.0" pen-width="8.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 4" pen-color="[0,255,255]" pen-height="32.0" pen-width="32.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 3" pen-color="[51,255,0]" pen-height="24.0" pen-width="24.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 5" pen-color="[255,255,0]" pen-height="48.0" pen-width="48.0" pen-opacity="0.8"/>
</Styles>
<Task-table>
    <Task-category name="&lt;default&gt;">
    </Task-category>
</Task-table>
<Task>
</Task>
<Group labelreference="L853" drawlabel="true">
<Input>
<Text-field style="Text" foreground="[0,128,0]" layout="Normal"><Font foreground="[0,128,0]">This is the worksheet accompanying the paper E.Ferapontov &amp; B.Kruglikov &quot;Dispersionless integrable systems in 3D and Einstein-Weyl geometry&quot;. 
The file ran on <Font bold="true" italic="true">Maple</Font><Font italic="true"> </Font>version 16,  the package <Font bold="true">DifferentialGeometry </Font>was used.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1159" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L517" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">We are going to atack the general 2nd order PDE a(u)_xx+b(u)_yy+c(u)_zz+2p(u)_xy+2q(u)_xt+2r(u)_yt=0
and check if the corresponding conformal metric is EW</Font></Text-field>
</Input>
</Group>
<Group labelreference="L519" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY2LUkjbWlHRiQ2JVEld2l0aEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRNURpZmZlcmVudGlhbEdlb21ldHJ5RidGL0YyLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvRjNRJ25vcm1hbEYnRkAtSSNtb0dGJDYtUSI6RidGQC8lJmZlbmNlR0Y/LyUqc2VwYXJhdG9yR0Y/LyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRlZGKy1GNjYkLUYjNiUtRiw2JVEnVGVuc29yRidGL0YyRj1GQEZARkJGKy1GNjYkLUYjNiUtRiw2JVEmVG9vbHNGJ0YvRjJGPUZARkBGQkYrLUY2NiQtRiM2JS1GLDYlUSxKZXRDYWxjdWx1c0YnRi9GMkY9RkBGQEZCRistRjY2JC1GIzYlLUYsNiVRLkxpbmVhckFsZ2VicmFGJ0YvRjJGPUZARkBGQkYrLUY2NiQtRiM2MS1GLDYlUSlQREV0b29sc0YnRi9GMi1GQzYtUSIsRidGQEZGL0ZJRjFGSkZMRk5GUEZSL0ZVUSYwLjBlbUYnL0ZYUSwwLjMzMzMzMzNlbUYnLUZDNi1RIn5GJ0ZARkZGSEZKRkxGTkZQRlJGanAvRlhGW3EtRiw2JVElRF9EeEYnRi9GMkZmcEZecS1GLDYlUShkZWNsYXJlRidGL0YyRmZwRl5xLUYsNiVRJlRvSmV0RidGL0YyRmZwRl5xLUYsNiVRKEZyb21KZXRGJ0YvRjJGPUZARkBGQkY9RkA=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY0LUkjbWlHRiQ2JVEld2l0aEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYjLUYsNiVRNURpZmZlcmVudGlhbEdlb21ldHJ5RidGL0YyL0YzUSdub3JtYWxGJy1JI21vR0YkNi1RIjpGJ0Y9LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZFLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRlRGKy1GNjYkLUYjNiMtRiw2JVEnVGVuc29yRidGL0YyRj1GP0YrLUY2NiQtRiM2Iy1GLDYlUSZUb29sc0YnRi9GMkY9Rj9GKy1GNjYkLUYjNiMtRiw2JVEsSmV0Q2FsY3VsdXNGJ0YvRjJGPUY/RistRjY2JC1GIzYjLUYsNiVRLkxpbmVhckFsZ2VicmFGJ0YvRjJGPUY/RistRjY2JC1GIzYvLUYsNiVRKVBERXRvb2xzRidGL0YyLUZANi1RIixGJ0Y9RkMvRkdGMUZIRkpGTEZORlAvRlNRJjAuMGVtRicvRlZRLDAuMzMzMzMzM2VtRictRkA2LVEifkYnRj1GQ0ZGRkhGSkZMRk5GUEZocC9GVkZpcC1GLDYlUSVEX0R4RidGL0YyRmRwRlxxLUYsNiVRKGRlY2xhcmVGJ0YvRjJGZHBGXHEtRiw2JVEmVG9KZXRGJ0YvRjJGZHBGXHEtRiw2JVEoRnJvbUpldEYnRi9GMkY9Rj8=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L55" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYpLUY2NiYtRiM2KC1GLDYlUSJ0RidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJ4RidGL0YyRkEtRiw2JVEieUYnRi9GMkZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GNjYmLUYjNiQtRiw2JVEidUYnRi9GMkZFRkVGXG9GX29GQS1GQjYtUSJ+RidGRUZHL0ZLRklGTEZORlBGUkZURlYvRlpGWC1GLDYlUSNKMkYnRi9GMkZFRkUtRkI2LVEiOkYnRkVGR0ZccEZMRk5GUEZSRlQvRldRLDAuMjc3Nzc3OGVtRicvRlpGZXAvJStleGVjdXRhYmxlR0ZJRkU=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYoLUY2NiYtRiM2Jy1GLDYlUSJ0RidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJ4RidGL0YyRkEtRiw2JVEieUYnRi9GMkZFLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRkEtRjY2Ji1GIzYjLUYsNiVRInVGJ0YvRjJGRUZcb0Zfb0ZBLUZCNi1RIn5GJ0ZFRkcvRktGSUZMRk5GUEZSRlRGVi9GWkZYLUYsNiVRI0oyRidGL0YyRkUtRkI2LVEiOkYnRkVGR0ZccEZMRk5GUEZSRlQvRldRLDAuMjc3Nzc3OGVtRicvRlpGZXA=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L54" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY+LUkjbWlHRiQ2JVEiRkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GUy1GLDYlUSpUb3RhbERpZmZGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSJhRidGL0YyLUZZNiQtRiM2Ji1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNiUtRlk2Ji1GIzYlLUYsNiNRIUYnRi9GMkY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRi9GMi8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRmpvLyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZSL0ZOUSwwLjMzMzMzMzNlbUYnLUZZNiYtRiM2Jy1JI21uR0YkNiRRIjJGJ0Y5RmhwRmJxRmZwRjlGOUZdcEZgcEZmcEY5RjktRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZqcUZVLUZZNiQtRiM2Jy1GLDYlUSJiRidGL0YyLUZZNiQtRiM2JS1GX282JUZhby1GIzYkLUZZNiYtRiM2JEZqb0Y5RjlGXXBGYHBGOUZjcEZqb0Y5RjlGaHAtRlk2Ji1GIzYmLUZjcTYkUSIzRidGOUZocEZjc0Y5RjlGXXBGYHBGOUY5RmZxRlUtRlk2JC1GIzYnLUYsNiVRImNGJ0YvRjJGY3JGaHAtRlk2Ji1GIzYmLUZjcTYkUSIxRidGOUZocEZhdEY5RjlGXXBGYHBGOUY5RmZxRmJxLUY2Ni1RJyZzZG90O0YnRjlGO0Y+RkBGQkZERkZGSEZSRlRGVS1GWTYkLUYjNictRiw2JVEicEYnRi9GMkZjckZocC1GWTYmLUYjNiZGYnFGaHBGY3NGOUY5Rl1wRmBwRjlGOUZmcUZicUZkdEZVLUZZNiQtRiM2Jy1GLDYlUSJxRidGL0YyRmNyRmhwLUZZNiYtRiM2JkZhdEZocEZicUY5RjlGXXBGYHBGOUY5RmZxRmJxRmR0LUYjNiVGVS1GWTYkLUYjNictRiw2JVEickYnRi9GMkZjckZocC1GWTYmLUYjNiZGYXRGaHBGY3NGOUY5Rl1wRmBwRjlGOUY5RmpvRmZwRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY8LUkjbWlHRiQ2JVEiRkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GUy1GLDYlUSpUb3RhbERpZmZGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSJhRidGL0YyLUZZNiQtRiM2JC1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNiMtRlk2Ji1GIzYjLUYsNiNRIUYnRjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRicvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0Zqb0Y5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGUi9GTlEsMC4zMzMzMzMzZW1GJy1GWTYmLUYjNiUtSSNtbkdGJDYkUSIyRidGOUZmcEZgcUY5Rl1wRmBwRjktRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZocUZVLUZZNiQtRiM2Ji1GLDYlUSJiRidGL0YyRmpuRmZwLUZZNiYtRiM2JS1GYXE2JFEiM0YnRjlGZnBGZXJGOUZdcEZgcEY5RmRxRlUtRlk2JC1GIzYmLUYsNiVRImNGJ0YvRjJGam5GZnAtRlk2Ji1GIzYlLUZhcTYkUSIxRidGOUZmcEZjc0Y5Rl1wRmBwRjlGZHFGYHEtRjY2LVEnJnNkb3Q7RidGOUY7Rj5GQEZCRkRGRkZIRlJGVEZVLUZZNiQtRiM2Ji1GLDYlUSJwRidGL0YyRmpuRmZwLUZZNiYtRiM2JUZgcUZmcEZlckY5Rl1wRmBwRjlGZHFGYHFGZnNGVS1GWTYkLUYjNiYtRiw2JVEicUYnRi9GMkZqbkZmcC1GWTYmLUYjNiVGY3NGZnBGYHFGOUZdcEZgcEY5RmRxRmBxRmZzLUYjNiRGVS1GWTYkLUYjNiYtRiw2JVEickYnRi9GMkZqbkZmcC1GWTYmLUYjNiVGY3NGZnBGZXJGOUZdcEZgcEY5Rmpv</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LDoqJi1JJWRpZmZHJSpwcm90ZWN0ZWRHNiQtRiU2JC1JImFHNiI2IyZJInVHRiZGLEYuRi4iIiIpJkYvNiMiIiNGNEYwRjAqJkYoRjAmRi82JEY0RjRGMEYwKiYtRiU2JC1GJTYkLUkiYkdGLEYtRi5GLkYwKSZGLzYjIiIkRjRGMEYwKiZGO0YwJkYvNiRGQkZCRjBGMComLUYlNiQtRiU2JC1JImNHRixGLUYuRi5GMCkmRi82I0YwRjRGMEYwKiZGSUYwJkYvNiRGMEYwRjBGMCoqRjRGMC1GJTYkLUYlNiQtSSJwR0YsRi1GLkYuRjBGMkYwRkBGMEYwKihGNEYwRlZGMCZGLzYkRjRGQkYwRjAqKkY0RjAtRiU2JC1GJTYkLUkicUdGLEYtRi5GLkYwRk5GMEYyRjBGMCooRjRGMEZqbkYwJkYvNiRGMEY0RjBGMCoqRjRGMC1GJTYkLUYlNiQtSSJyR0YsRi1GLkYuRjBGTkYwRkBGMEYwKihGNEYwRmRvRjAmRi82JEYwRkJGMEYw</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L710" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">Let us for simplicity assume that c(u) is not constant, and change the variables u-&gt;c(u). 
This is only a local in J^0 transformation, but for our purposes this does not reduce the generality.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L709" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY/LUkjbWlHRiQ2JVEiRkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GUy1GLDYlUSpUb3RhbERpZmZGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Jy1GLDYlUSJhRidGL0YyLUZZNiQtRiM2JS1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNiQtRlk2Ji1GIzYkLUYsNiNRIUYnRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Y5LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGam9GOUY5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGUi9GTlEsMC4zMzMzMzMzZW1GJy1GWTYmLUYjNiYtSSNtbkdGJDYkUSIyRidGOUZmcEZgcUY5RjlGXXBGYHBGOUY5LUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GaHFGVS1GWTYkLUYjNictRiw2JVEiYkYnRi9GMkZqbkZmcC1GWTYmLUYjNiYtRmFxNiRRIjNGJ0Y5RmZwRmVyRjlGOUZdcEZgcEY5RjlGZHFGVS1GWTYkLUYjNiZGXm9GZnAtRlk2Ji1GIzYmLUZhcTYkUSIxRidGOUZmcEZgc0Y5RjlGXXBGYHBGOUY5RmRxRmBxLUY2Ni1RJyZzZG90O0YnRjlGO0Y+RkBGQkZERkZGSEZSRlRGVS1GWTYkLUYjNictRiw2JVEicEYnRi9GMkZqbkZmcC1GWTYmLUYjNiZGYHFGZnBGZXJGOUY5Rl1wRmBwRjlGOUZkcUZgcUZjc0ZVLUZZNiQtRiM2Jy1GLDYlUSJxRidGL0YyRmpuRmZwLUZZNiYtRiM2JkZgc0ZmcEZgcUY5RjlGXXBGYHBGOUY5RmRxRmBxRmNzRlUtRlk2JC1GIzYnLUYsNiVRInJGJ0YvRjJGam5GZnAtRlk2Ji1GIzYmRmBzRmZwRmVyRjlGOUZdcEZgcEY5RjlGam8vJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY9LUkjbWlHRiQ2JVEiRkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GUy1GLDYlUSpUb3RhbERpZmZGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSJhRidGL0YyLUZZNiQtRiM2JC1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNiMtRlk2Ji1GIzYjLUYsNiNRIUYnRjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRicvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0Zqb0Y5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGUi9GTlEsMC4zMzMzMzMzZW1GJy1GWTYmLUYjNiUtSSNtbkdGJDYkUSIyRidGOUZmcEZgcUY5Rl1wRmBwRjktRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZocUZVLUZZNiQtRiM2Ji1GLDYlUSJiRidGL0YyRmpuRmZwLUZZNiYtRiM2JS1GYXE2JFEiM0YnRjlGZnBGZXJGOUZdcEZgcEY5RmRxRlUtRlk2JC1GIzYlRl5vRmZwLUZZNiYtRiM2JS1GYXE2JFEiMUYnRjlGZnBGYHNGOUZdcEZgcEY5RmRxRmBxLUY2Ni1RJyZzZG90O0YnRjlGO0Y+RkBGQkZERkZGSEZSRlRGVS1GWTYkLUYjNiYtRiw2JVEicEYnRi9GMkZqbkZmcC1GWTYmLUYjNiVGYHFGZnBGZXJGOUZdcEZgcEY5RmRxRmBxRmNzRlUtRlk2JC1GIzYmLUYsNiVRInFGJ0YvRjJGam5GZnAtRlk2Ji1GIzYlRmBzRmZwRmBxRjlGXXBGYHBGOUZkcUZgcUZjc0ZVLUZZNiQtRiM2Ji1GLDYlUSJyRidGL0YyRmpuRmZwLUZZNiYtRiM2JUZgc0ZmcEZlckY5Rl1wRmBwRjlGam8=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LDgqJi1JJWRpZmZHJSpwcm90ZWN0ZWRHNiQtRiU2JC1JImFHNiI2IyZJInVHRiZGLEYuRi4iIiIpJkYvNiMiIiNGNEYwRjAqJkYoRjAmRi82JEY0RjRGMEYwKiYtRiU2JC1GJTYkLUkiYkdGLEYtRi5GLkYwKSZGLzYjIiIkRjRGMEYwKiZGO0YwJkYvNiRGQkZCRjBGMCZGLzYkRjBGMEYwKipGNEYwLUYlNiQtRiU2JC1JInBHRixGLUYuRi5GMEYyRjBGQEYwRjAqKEY0RjBGS0YwJkYvNiRGNEZCRjBGMCoqRjRGMC1GJTYkLUYlNiQtSSJxR0YsRi1GLkYuRjAmRi82I0YwRjBGMkYwRjAqKEY0RjBGVUYwJkYvNiRGMEY0RjBGMCoqRjRGMC1GJTYkLUYlNiQtSSJyR0YsRi1GLkYuRjBGWUYwRkBGMEYwKihGNEYwRltvRjAmRi82JEYwRkJGMEYw</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L53" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYyLUkjbWlHRiQ2JVEiQUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ01hdHJpeEYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYjLUZTNiYtRiM2Jy1GUzYmLUYjNiwtRiw2JVElZGlmZkYnRi9GMi1GUzYkLUYjNiYtRiw2JVEiRkYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRInVGJ0YvRjItRlM2Ji1GIzYlLUkjbW5HRiQ2JFEiMUYnRjlGY29GYnBGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Y5RmNvLUkmbWZyYWNHRiQ2KEZicC1GIzYjLUZjcDYkUSIyRidGOS8lLmxpbmV0aGlja25lc3NHRmVwLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmhxLyUpYmV2ZWxsZWRHRj0tRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZnby9GTkZob0Zpbi1GUzYkLUYjNiZGYG9GY29GW3AtRlM2Ji1GIzYlRmJwRmNvRmFxRjlGZnBGaXBGOUZjby1GIzYmRlxxRl1yRmluLUZTNiQtRiM2JkZgb0Zjb0ZbcC1GUzYmLUYjNiVGYnBGY28tRmNwNiRRIjNGJ0Y5RjlGZnBGaXBGOS1GLDYjUSFGJ0Y5RmZwRmlwRmNvLUZTNiYtRiM2LEZccUZdckZpbkZhckZjb0Zpbi1GUzYkLUYjNiZGYG9GY29GW3AtRlM2Ji1GIzYlRmFxRmNvRmFxRjlGZnBGaXBGOUZjby1GIzYmRlxxRl1yRmluLUZTNiQtRiM2JkZgb0Zjb0ZbcC1GUzYmLUYjNiVGYXFGY29GY3NGOUZmcEZpcEY5RmZzRjlGZnBGaXBGY28tRlM2Ji1GIzYuRlxxRl1yRmluRltzRmNvRlxxRl1yRmluRmd0RmNvRmluLUZTNiQtRiM2JkZgb0Zjb0ZbcC1GUzYmLUYjNiVGY3NGY29GY3NGOUZmcEZpcEY5RjlGZnBGaXBGOUZmcEZpcEY5LUY2Ni1RIjtGJ0Y5RjtGZm9GQEZCRkRGRkZIRmdvRk1GXXItRiw2JVEjQUFGJ0YvRjJGNS1GLDYlUSdleHBhbmRGJ0YvRjItRlM2JC1GIzYkLUYsNiVRLk1hdHJpeEludmVyc2VGJ0YvRjItRlM2JC1GIzYjRitGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRI0FNRidGL0YyRjUtRiw2JVEpc2ltcGxpZnlGJ0YvRjItRlM2JC1GIzYmLUYsNiVRLERldGVybWluYW50RidGL0YyRlt3LUY2Ni1RJyZzZG90O0YnRjlGO0Y+RkBGQkZERkZGSEZnb0ZgckZedkY5Rl93</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L836" drawlabel="true">
<Input>
<Text-field prompt="J2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkRERBRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEnTWF0cml4RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiQtRlM2Ji1GIzYoLUZTNiYtRiM2Li1JI21uR0YkNiRRIjBGJ0Y5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictSSZtZnJhY0dGJDYoLUYjNiQtSSVtc3VwR0YkNiUtRjY2LVEwJkRpZmZlcmVudGlhbEQ7RidGOUY7Rj5GQEZCRkRGRkZIRmFvL0ZORmJvLUZqbjYkUSIyRidGOS8lMXN1cGVyc2NyaXB0c2hpZnRHRlxvRjktRiM2Ji1GLDYjUSFGJy1GIzYlRl1wLUZbcDYlLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2JC1GUzYmLUYjNiRGaHBGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRjkvJS9zdWJzY3JpcHRzaGlmdEdGXG9GYXBGZHBGOUZocEY5LyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zoci8lKWJldmVsbGVkR0Y9LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkhGYW9GYHAtRiw2JVEicUYnRi9GMi1GUzYkLUYjNiRGX3FGOUY5Rl1vRmVvRl1zLUYsNiVRInJGJ0YvRjJGY3NGOUY5RltyRl5yRl1vLUZTNiYtRiM2MEZocC1GIzYmRmhwLUYjNidGZW9GXXNGYHNGY3NGOUZocEY5RmhwRl1vRmVvRl1zLUYsNiVRImFGJ0YvRjJGY3NGXW9GZW9GXXMtRiw2JVEicEYnRi9GMkZjc0Y5RjlGW3JGXnJGXW8tRlM2Ji1GIzYwRmhwLUYjNiZGaHAtRiM2J0Zlb0Zdc0Znc0Zjc0Y5RmhwRjlGaHBGXW9GZW9GXXNGZXRGY3NGXW9GZW9GXXMtRiw2JVEiYkYnRi9GMkZjc0Y5RjlGW3JGXnJGOUY5RltyRl5yRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEkRERBRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEnTWF0cml4RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiMtRlM2Ji1GIzYnLUZTNiYtRiM2LS1JI21uR0YkNiRRIjBGJ0Y5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictSSZtZnJhY0dGJDYoLUYjNiMtSSVtc3VwR0YkNiUtRjY2LVEwJkRpZmZlcmVudGlhbEQ7RidGOUY7Rj5GQEZCRkRGRkZIRmFvL0ZORmJvLUZqbjYkUSIyRidGOS8lMXN1cGVyc2NyaXB0c2hpZnRHRlxvLUYjNiUtRiw2I1EhRictRiM2JEZdcC1GW3A2JS1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNiMtRlM2Ji1GIzYjRmhwRjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRicvJS9zdWJzY3JpcHRzaGlmdEdGXG9GYXBGZHBGaHAvJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmhyLyUpYmV2ZWxsZWRHRj0tRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSEZhb0ZgcC1GLDYlUSJxRidGL0YyLUZTNiQtRiM2I0ZfcUY5Rl1vRmVvRl1zLUYsNiVRInJGJ0YvRjJGY3NGOUZbckZeckZdby1GUzYmLUYjNi9GaHAtRiM2JUZocC1GIzYmRmVvRl1zRmBzRmNzRmhwRmhwRl1vRmVvRl1zLUYsNiVRImFGJ0YvRjJGY3NGXW9GZW9GXXMtRiw2JVEicEYnRi9GMkZjc0Y5RltyRl5yRl1vLUZTNiYtRiM2L0ZocC1GIzYlRmhwLUYjNiZGZW9GXXNGZ3NGY3NGaHBGaHBGXW9GZW9GXXNGZXRGY3NGXW9GZW9GXXMtRiw2JVEiYkYnRi9GMkZjc0Y5RltyRl5yRjlGW3JGXnJGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L835" drawlabel="true">
<Input>
<Text-field prompt="J2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjVkFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSlzaW1wbGlmeUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYqLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZlbi1JI21uR0YkNiRRIjJGJ0Y5LUY2Ni1RJyZzZG90O0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZfby1GLDYlUSNBQUYnRi9GMi1GNjYtUSIuRidGOUY7Rj5GQEZCRkRGRkZIRl5vRmBvLUYsNiVRJEREQUYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmpvRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEjVkFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSlzaW1wbGlmeUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZlbi1JI21uR0YkNiRRIjJGJ0Y5LUY2Ni1RJyZzZG90O0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZfby1GLDYlUSNBQUYnRi9GMi1GNjYtUSIuRidGOUY7Rj5GQEZCRkRGRkZIRl5vRmBvLUYsNiVRJEREQUYnRi9GMkY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZN</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L59" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYyLUkjbWlHRiQ2JVEoRGVwVmFyc0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNiYtRiw2JVEidUYnRi9GMi1GUDYkLUYjNigtRiw2JVEidEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRInhGJ0YvRjJGaG4tRiw2JVEieUYnRi9GMkY5RjktRiw2I1EhRidGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRI0FKRidGL0YyRjUtRiw2JVEoRnJvbUpldEYnRi9GMi1GUDYkLUYjNictRiw2JVEjQU1GJ0YvRjJGaG5GKy8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIjtGJ0Y5RjtGW29GQEZCRkRGRkZIRlxvRk0tRiw2JVEjVkpGJ0YvRjJGNUZlcC1GUDYkLUYjNiYtRiw2JVEjVkFGJ0YvRjJGaG5GK0Y5RjlGX3BGX3FGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYwLUkjbWlHRiQ2JVEoRGVwVmFyc0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNiUtRiw2JVEidUYnRi9GMi1GUDYkLUYjNictRiw2JVEidEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRInhGJ0YvRjJGaG4tRiw2JVEieUYnRi9GMkY5LUYsNiNRIUYnRjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEjQUpGJ0YvRjJGNS1GLDYlUShGcm9tSmV0RidGL0YyLUZQNiQtRiM2JS1GLDYlUSNBTUYnRi9GMkZobkYrRjktRjY2LVEiO0YnRjlGO0Zbb0ZARkJGREZGRkhGXG9GTS1GLDYlUSNWSkYnRi9GMkY1RmVwLUZQNiQtRiM2JS1GLDYlUSNWQUYnRi9GMkZobkYrRjlGX3A=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1103" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">Here A is the matrix of the linearized operator (bivector=metric with upper indices), 
AA - the inverse (metric, which we remember is defined only up to conformal resccaling) 
and AM=AJ the adjoint matrix (which we use as a representative for the conformal class).</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1102" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L60" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYmLUY2NiYtRiM2KC1GLDYlUSJ0RidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJ4RidGL0YyRkEtRiw2JVEieUYnRi9GMkZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GLDYlUSJNRidGL0YyRkVGRS1GQjYtUSI6RidGRUZHL0ZLRklGTEZORlBGUkZUL0ZXUSwwLjI3Nzc3NzhlbUYnL0ZaRmpvLyUrZXhlY3V0YWJsZUdGSUZF">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUY2NiYtRiM2Jy1GLDYlUSJ0RidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJ4RidGL0YyRkEtRiw2JVEieUYnRi9GMkZFLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRkEtRiw2JVEiTUYnRi9GMkZFLUZCNi1RIjpGJ0ZFRkcvRktGSUZMRk5GUEZSRlQvRldRLDAuMjc3Nzc3OGVtRicvRlpGam8=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L52" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEiZ0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ2V2YWxER0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzZncC1GLDYmUSNBSkYnRi8vJStmb3JlZ3JvdW5kR1EqWzAsMTI4LDBdRidGMi1GUzYnLUYjNiotSSNtbkdGJDYlUSIxRidGWkY5LUY2Ni5RIixGJ0ZaRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJ0Zbby8lJWJvbGRHRjFGWi8lK2V4ZWN1dGFibGVHRj0vRjNRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRlxwRlpGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GNjYuUScmc2RvdDtGJ0ZaRjlGO0Y+RkBGQkZERkZGSEZjby9GTkZkby1GLDYmUSNkdEYnRi9GWkYyLUY2Ni5RIn5GJ0ZaRjlGO0Y+RkBGQkZERkZGSEZjb0ZocC1GNjYuUSImRidGWkY5RjtGPkZARkJGREZGRkhGY29GaHAtRiw2JlEidEYnRi9GWkYyRlxxRmlwLUY2Ni5RIitGJ0ZaRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZpcUZXLUZTNictRiM2KkZbb0Zfby1GXG82JVEiMkYnRlpGOUZnb0ZaRmlvRltwRl1wRlpGOUZfcEZicEZlcEZpcEZccUZfcUZicUZccS1GLDYmUSNkeEYnRi9GWkYyRmVxRlctRlM2Jy1GIzYqRltvRl9vLUZcbzYlUSIzRidGWkY5RmdvRlpGaW9GW3BGXXBGWkY5Rl9wRmJwRmVwRmlwRlxxRl9xRmJxRlxxLUYsNiZRI2R5RidGL0ZaRjJGZXFGVy1GUzYnLUYjNipGX3JGX29GW29GZ29GWkZpb0ZbcEZdcEZaRjlGX3BGYnBGZXBGYnJGXHFGX3FGYnFGXHFGaXBGZXFGVy1GUzYnLUYjNipGX3JGX29GX3JGZ29GWkZpb0ZbcEZdcEZaRjlGX3BGYnBGZXBGYnJGXHFGX3FGYnFGXHFGYnJGZXFGVy1GUzYnLUYjNidGX3JGX29GaXJGaW9GOUZaRjlGX3BGYnBGZXBGYnJGXHFGX3FGYnFGXHFGXHNGZXFGVy1GUzYnLUYjNiZGaXJGX29GW29GOUZaRjlGX3BGYnBGZXBGXHNGXHFGX3FGYnFGXHFGaXBGZXFGVy1GUzYnLUYjNiZGaXJGX29GX3JGOUZaRjlGX3BGYnBGZXBGXHNGXHFGX3FGYnFGXHFGYnJGZXFGVy1GUzYnLUYjNidGaXJGX29GaXJGaW9GOUZaRjlGX3BGYnBGZXBGXHNGXHFGX3FGYnFGXHFGXHNGaW9GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmlvRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEiZ0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ2V2YWxER0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzZlcC1GLDYmUSNBSkYnRi8vJStmb3JlZ3JvdW5kR1EqWzAsMTI4LDBdRidGMi1GUzYnLUYjNiUtSSNtbkdGJDYlUSIxRidGWkY5LUY2Ni5RIixGJ0ZaRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJ0Zbb0ZaRjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LlEnJnNkb3Q7RidGWkY5RjtGPkZARkJGREZGRkhGY28vRk5GZG8tRiw2JlEjZHRGJ0YvRlpGMi1GNjYuUSJ+RidGWkY5RjtGPkZARkJGREZGRkhGY29GYHAtRjY2LlEiJkYnRlpGOUY7Rj5GQEZCRkRGRkZIRmNvRmBwLUYsNiZRInRGJ0YvRlpGMkZkcEZhcC1GNjYuUSIrRidGWkY5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GYXFGVy1GUzYnLUYjNiVGW29GX28tRlxvNiVRIjJGJ0ZaRjlGWkY5RmdvRmpvRl1wRmFwRmRwRmdwRmpwRmRwLUYsNiZRI2R4RidGL0ZaRjJGXXFGVy1GUzYnLUYjNiVGW29GX28tRlxvNiVRIjNGJ0ZaRjlGWkY5RmdvRmpvRl1wRmFwRmRwRmdwRmpwRmRwLUYsNiZRI2R5RidGL0ZaRjJGXXFGVy1GUzYnLUYjNiVGZ3FGX29GW29GWkY5RmdvRmpvRl1wRmpxRmRwRmdwRmpwRmRwRmFwRl1xRlctRlM2Jy1GIzYlRmdxRl9vRmdxRlpGOUZnb0Zqb0ZdcEZqcUZkcEZncEZqcEZkcEZqcUZdcUZXLUZTNictRiM2JUZncUZfb0ZhckZaRjlGZ29Gam9GXXBGanFGZHBGZ3BGanBGZHBGZHJGXXFGVy1GUzYnLUYjNiVGYXJGX29GW29GWkY5RmdvRmpvRl1wRmRyRmRwRmdwRmpwRmRwRmFwRl1xRlctRlM2Jy1GIzYlRmFyRl9vRmdxRlpGOUZnb0Zqb0ZdcEZkckZkcEZncEZqcEZkcEZqcUZdcUZXLUZTNictRiM2JUZhckZfb0ZhckZaRjlGZ29Gam9GXXBGZHJGZHBGZ3BGanBGZHBGZHJGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L49" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L48" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEuVG9yc2lvblRlbnNvckYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRIkNGJ0YvRjIvJStleGVjdXRhYmxlR1EmZmFsc2VGJy9GM1Enbm9ybWFsRidGQC1JI21vR0YkNi1RIjtGJ0ZALyUmZmVuY2VHRj8vJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGPy8lKnN5bW1ldHJpY0dGPy8lKGxhcmdlb3BHRj8vJS5tb3ZhYmxlbGltaXRzR0Y/LyUnYWNjZW50R0Y/LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMjc3Nzc3OGVtRidGPUZA">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2JVEuVG9yc2lvblRlbnNvckYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYjLUYsNiVRIkNGJ0YvRjIvRjNRJ25vcm1hbEYnLUkjbW9HRiQ2LVEiO0YnRj0vJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMjc3Nzc3OGVtRic=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEiMEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSNkdEYnRi9GMkY1LUYsNiVRJERfdEYnRi9GMkY1Rk9GOQ==">LUkkX0RHRzYiNiM3JDclUSd0ZW5zb3JGJEkiTUdGJDckNyVRKGNvdl9iYXNGJFEoY29uX2Jhc0YkRiw3IjcjNyQ3JSIiIkYyRjIiIiE=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1104" drawlabel="true">
<Input>
<Text-field style="Text" foreground="[255,0,255]" layout="Normal"><Font foreground="[255,0,255]">VA=VJ is the set from which we compose the coefficients of the covector <Font encoding="UTF-8" italic="true">-\317\211=U1</Font></Font><Equation executable="false" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZici1JI21vR0YkNjFRJyZzZG90O0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUrZm9yZWdyb3VuZEdRLFsyNTUsMCwyNTVdRicvJStleGVjdXRhYmxlR0YxLyUwZm9udF9zdHlsZV9uYW1lR1EpMkR+SW5wdXRGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj8vJSlzdHJldGNoeUdGPy8lKnN5bW1ldHJpY0dGPy8lKGxhcmdlb3BHRj8vJS5tb3ZhYmxlbGltaXRzR0Y/LyUnYWNjZW50R0Y/LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTi1JI21pR0YkNihRI2R0RidGL0YyRjVGN0Y6LUYsNjFRIitGJ0YvRjJGNUY3RjpGPUZARkJGREZGRkhGSi9GTVEsMC4yMjIyMjIyZW1GJy9GUEZZLUZSNihRI1UyRidGL0YyRjVGN0Y6RistRlI2KFEjZHhGJ0YvRjJGNUY3RjpGVS1GUjYoUSNVM0YnRi9GMkY1RjdGOkYrLUZSNihRI2R5RidGL0YyRjVGN0Y6LUYsNjBRIi5GJ0YyRjVGNy9GO1Enbm9ybWFsRidGPUZARkJGREZGRkhGSkZMRk8tSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdGTi8lJmRlcHRoR0ZbcC8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GLDYwUSJ+RidGMkY1RjdGZG9GPUZARkJGREZGRkhGSkZMRk8tRlI2KFEkVGhlRicvRjBGP0YyRjVGN0Zkb0ZjcC1GUjYoUSdzb3VyY2VGJ0ZpcEYyRjVGN0Zkb0ZjcC1GUjYoUSNvZkYnRmlwRjJGNUY3RmRvRmNwLUYsNjFRJm1pbnVzRicvJSVib2xkR0Y/RjJGNUY3RmRvRj1GQEZCRkRGRkZIRkpGTEZPRmNwLUZSNihRI2lzRidGaXBGMkY1RjdGZG9GY3AtRlI2KFEraGlzdG9yaWNhbEYnRmlwRjJGNUY3RmRvRmFvRmNwLUZSNihRI1dlRidGaXBGMkY1RjdGZG9GY3AtRlI2KFEoc3RhcnRlZEYnRmlwRjJGNUY3RmRvRmNwLUZSNihRJXdpdGhGJ0ZpcEYyRjVGN0Zkb0ZjcC1GUjYoUSR0aGVGJ0ZpcEYyRjVGN0Zkb0ZjcC1GUjYoUSluZWdhdGl2ZUYnRmlwRjJGNUY3RmRvRmNwLUZSNihRJXNpZ25GJ0ZpcEYyRjVGN0Zkb0ZjcEZdcUZjcEZkckZjcC1GUjYoUSljb3ZlY3RvckYnRmlwRjJGNUY3RmRvRmNwLUYsNjFRJGFuZEYnRmNxRjJGNUY3RmRvRj1GQEZCRkRGRkZIRkpGTEZPRmNwLUYsNjFRJXRoZW5GJ0ZjcUYyRjVGN0Zkb0Y9RkBGQkZERkZGSEZKRkxGT0ZjcC1GUjYoUShjaGFuZ2VkRidGaXBGMkY1RjdGZG9GY3AtRiw2MVEjdG9GJ0ZjcUYyRjVGN0Zkb0Y9RkBGQkZERkZGSEZKRkxGT0ZjcEZkckZjcC1GUjYoUSlzdGFuZGFyZEYnRmlwRjJGNUY3RmRvRmNwLUZSNihRK2NvbnZlbnRpb25GJ0ZpcEYyRjVGN0Zkb0Zhb0ZjcEZmb0ZjcEZbckZjcC1GUjYoUSVhbHNvRidGaXBGMkY1RjdGZG9GY3AtRlI2KFElb21pdEYnRmlwRjJGNUY3RmRvRmNwLUYsNjFRI2luRidGY3FGMkY1RjdGZG9GPUZARkJGREZGRkhGSkZMRk9GY3AtRlI2KFEldGhpc0YnRmlwRjJGNUY3RmRvRmNwLUZSNihRKHZlcnNpb25GJ0ZpcEYyRjVGN0Zkb0ZjcC1GUjYoUSdzZWFyY2hGJ0ZpcEYyRjVGN0Zkb0ZjcC1GLDYxUSRmb3JGJ0ZjcUYyRjVGN0Zkb0Y9RkBGQkZERkZGSEZKRkxGT0ZjcEZkckZjcC1GUjYoUS1jb2VmZmljaWVudHNGJ0ZpcEYyRjVGN0Zkb0ZjcC1GUjYoUSJVRidGaXBGMkY1RjdGZG8tSShtZmVuY2VkR0YkNiktRiM2Jy1GUjYoUSJpRidGaXBGMkY1RjdGZG9GMkY1RjdGZG9GMkY1RjdGZG8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGY3BGaHRGY3AtRlI2KFEoZ2VuZXJhbEYnRmlwRjJGNUY3RmRvRmNwLUZSNihRJWZvcm1GJ0ZpcEYyRjVGN0Zkby1GLDYwUSIsRidGMkY1RjdGZG9GPS9GQUYxRkJGREZGRkhGSkZML0ZQUSwwLjMzMzMzMzNlbUYnRmNwLUZSNihRI3dlRidGaXBGMkY1RjdGZG9GY3AtRlI2KFEpYWxzcmVhZHlGJ0ZpcEYyRjVGN0Zkb0ZjcC1GLDYxUSR1c2VGJ0ZjcUYyRjVGN0Zkb0Y9RkBGQkZERkZGSEZKRkxGT0ZjcEZkckZjcC1GUjYoUSxlc3RhYmxpc2hlZEYnRmlwRjJGNUY3RmRvRmNwLUZSNihRKGZvcm11bGFGJ0ZpcEYyRjVGN0Zkb0Zhd0ZjcC1GUjYoUSZ3aGljaEYnRmlwRjJGNUY3RmRvRmNwRmh0RmNwRlt1RmNwRl51RmNwRmVxRi9GMkY1RjdGOg==">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</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1105" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZdby1JI21pR0YkNiVRI1UxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEqJiMxMDA4OzExRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiYtRiw2JVEidUYnRi9GMi1GUzYkLUYjNiktRiw2JVEidEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRInhGJ0YvRjJGW28tRiw2JVEieUYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5RmlvRjlGOS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGX28vRk5GYG8tRiw2JVElZGlmZkYnRi9GMi1GUzYkLUYjNidGVy1GUzYkLUYjNihGaG5GW29GY29GW29GZm9GOUY5RltvRmhuRjlGOS1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORl5xLUYsNiVRKiYjMTAwODsxMkYnRi9GMi1GUzYkLUYjNiVGV0ZmcEY5RjlGW3BGX3AtRlM2JC1GIzYnRldGZnBGW29GY29GOUY5RmpwLUYsNiVRKiYjMTAwODsxM0YnRi9GMkZjcUZbcEZfcC1GUzYkLUYjNidGV0ZmcEZbb0Zmb0Y5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdGYG8vJSZkZXB0aEdGanIvJSpsaW5lYnJlYWtHUShuZXdsaW5lRictRiw2JVEjVTJGJ0YvRjJGNS1GLDYlUSomIzEwMDg7MjFGJ0YvRjJGY3FGW3BGX3BGYnBGanAtRiw2JVEqJiMxMDA4OzIyRidGL0YyRmNxRltwRl9wRmdxRmpwLUYsNiVRKiYjMTAwODsyM0YnRi9GMkZjcUZbcEZfcEZeckZickZlci1GLDYlUSNVM0YnRi9GMkY1LUYsNiVRKiYjMTAwODszMUYnRi9GMkZjcUZbcEZfcEZicEZqcC1GLDYlUSomIzEwMDg7MzJGJ0YvRjJGY3FGW3BGX3BGZ3FGanAtRiw2JVEqJiMxMDA4OzMzRidGL0YyRmNxRltwRl9wRl5yLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGX29GXnBGYnJGaW9GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZbby1JI21pR0YkNiVRI1UxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVErJmthcHBhdjsxMUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYkLUYsNiVRInVGJ0YvRjItRlM2JC1GIzYnLUYsNiVRInRGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJ4RidGL0YyRltvLUYsNiVRInlGJ0YvRjJGOUY5LUY2Ni1RJyZzZG90O0YnRjlGO0Y+RkBGQkZERkZGSEZfby9GTkZgby1GLDYlUSVkaWZmRidGL0YyLUZTNiQtRiM2JkZXRlpGW29GaG5GOS1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmhwLUYsNiVRKyZrYXBwYXY7MTJGJ0YvRjJGUkZpb0ZdcC1GUzYkLUYjNiZGV0ZaRltvRmNvRjlGZHAtRiw2JVErJmthcHBhdjsxM0YnRi9GMkZSRmlvRl1wLUZTNiQtRiM2JkZXRlpGW29GZm9GOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0Zgby8lJmRlcHRoR0Zgci8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GLDYlUSNVMkYnRi9GMkY1LUYsNiVRKyZrYXBwYXY7MjFGJ0YvRjJGUkZpb0ZdcEZgcEZkcC1GLDYlUSsma2FwcGF2OzIyRidGL0YyRlJGaW9GXXBGXXFGZHAtRiw2JVErJmthcHBhdjsyM0YnRi9GMkZSRmlvRl1wRmRxRmhxRltyLUYsNiVRI1UzRidGL0YyRjUtRiw2JVErJmthcHBhdjszMUYnRi9GMkZSRmlvRl1wRmBwRmRwLUYsNiVRKyZrYXBwYXY7MzJGJ0YvRjJGUkZpb0ZdcEZdcUZkcC1GLDYlUSsma2FwcGF2OzMzRidGL0YyRlJGaW9GXXBGZHEtRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZfb0ZccEZocQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1134" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">We however do not use our <Font italic="true">universal formula</Font> at once, as we want to be persuaded that it is uniquely determined. So we start with the natural for this equation ansatz, claiming that every coefficient of the covector is a quasilinear expression of the first order in u(t,x,y) and the unknown coefficients of this expression are functions of u(t,x,y) to be determined below. It is possible to demonstrate that any other (finite-jet) ansatz leads to the same output - our universal formula.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1106" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY2LUkjbWlHRiQ2JVEjRXRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSdldmFsREdGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KS1GLDYlUT9EaXJlY3Rpb25hbENvdmFyaWFudERlcml2YXRpdmVGJ0YvRjItRlM2JC1GIzYoLUYsNiVRJERfdEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRImdGJ0YvRjJGW28tRiw2JVEiQ0YnRi9GMkY5RjktRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZdcC1GLDYlUSNVMUYnRi9GMi1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGX28vRk5GYG9GY29GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRmBvLyUmZGVwdGhHRl5xLyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUZqcDYmRlxxRl9xRmFxL0ZkcVElYXV0b0YnLUYsNiVRI0V4RidGL0YyRjVGTy1GUzYkLUYjNipGVy1GUzYkLUYjNiktRiw2JVEkRF94RidGL0YyRltvRmNvRltvRmZvLyUrZXhlY3V0YWJsZUdGPUY5RjlGaW8tRiw2JVEjVTJGJ0YvRjJGYnBGY29GaHJGOUY5RmZwRmlwLUYsNiVRI0V5RidGL0YyRjVGTy1GUzYkLUYjNilGVy1GUzYkLUYjNigtRiw2JVEkRF95RidGL0YyRltvRmNvRltvRmZvRjlGOUZpby1GLDYlUSNVM0YnRi9GMkZicEZjb0Y5RjlGZnBGaHJGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY0LUkjbWlHRiQ2JVEjRXRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSdldmFsREdGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUT9EaXJlY3Rpb25hbENvdmFyaWFudERlcml2YXRpdmVGJ0YvRjItRlM2JC1GIzYnLUYsNiVRJERfdEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRImdGJ0YvRjJGW28tRiw2JVEiQ0YnRi9GMkY5LUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GXXAtRiw2JVEjVTFGJ0YvRjItRjY2LVEnJnNkb3Q7RidGOUY7Rj5GQEZCRkRGRkZIRl9vL0ZORmBvRmNvRjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdGYG8vJSZkZXB0aEdGXnEvJSpsaW5lYnJlYWtHUShuZXdsaW5lRictRmpwNiZGXHFGX3FGYXEvRmRxUSVhdXRvRictRiw2JVEjRXhGJ0YvRjJGNUZPLUZTNiQtRiM2KEZXLUZTNiQtRiM2Jy1GLDYlUSREX3hGJ0YvRjJGW29GY29GW29GZm9GOUZpby1GLDYlUSNVMkYnRi9GMkZicEZjb0Y5RmZwRmlwLUYsNiVRI0V5RidGL0YyRjVGTy1GUzYkLUYjNihGVy1GUzYkLUYjNictRiw2JVEkRF95RidGL0YyRltvRmNvRltvRmZvRjlGaW8tRiw2JVEjVTNGJ0YvRjJGYnBGY29GOUZmcA==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1116" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1126" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1127" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjc0FGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSZzb2x2ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUZTNiYtRiM2ZW8tRiw2JVEmRXEwMDBGJ0YvRjItRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIwRidGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRJkVxMDAxRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDAyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDExRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDEyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDIyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTAwRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTAxRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTAyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTExRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTEyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTIyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjAwRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjAxRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjAyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjExRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjEyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjIyRidGL0YyRmhuRltvLyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRl9vLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGY28vRk5GZG8tRlM2Ji1GIzZHLUYsNiVRJWEwMDBGJ0YvRjJGX28tRiw2JVElYTAwMUYnRi9GMkZfby1GLDYlUSVhMDAyRidGL0YyRl9vLUYsNiVRJWEwMTBGJ0YvRjJGX28tRiw2JVElYTAxMUYnRi9GMkZfby1GLDYlUSVhMDEyRidGL0YyRl9vLUYsNiVRJWEwMjBGJ0YvRjJGX28tRiw2JVElYTAyMUYnRi9GMkZfby1GLDYlUSVhMDIyRidGL0YyRl9vLUYsNiVRJWExMDFGJ0YvRjJGX28tRiw2JVElYTEwMkYnRi9GMkZfby1GLDYlUSVhMTExRidGL0YyRl9vLUYsNiVRJWExMTJGJ0YvRjJGX28tRiw2JVElYTEyMUYnRi9GMkZfby1GLDYlUSVhMTIyRidGL0YyRl9vLUYsNiVRJWEyMDJGJ0YvRjJGX28tRiw2JVElYTIxMkYnRi9GMkZfby1GLDYlUSVhMjIyRidGL0YyRmpyRjlGOS9GXXNRIltGJy9GYHNRIl1GJ0ZqckY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GanJGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEjc0FGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSZzb2x2ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUZTNiYtRiM2Y28tRiw2JVEmRXEwMDBGJ0YvRjItRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIwRidGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRJkVxMDAxRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDAyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDExRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDEyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDIyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTAwRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTAxRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTAyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTExRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTEyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTIyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjAwRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjAxRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjAyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjExRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjEyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjIyRidGL0YyRmhuRltvRjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRl9vLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGY28vRk5GZG8tRlM2Ji1GIzZFLUYsNiVRJWEwMDBGJ0YvRjJGX28tRiw2JVElYTAwMUYnRi9GMkZfby1GLDYlUSVhMDAyRidGL0YyRl9vLUYsNiVRJWEwMTBGJ0YvRjJGX28tRiw2JVElYTAxMUYnRi9GMkZfby1GLDYlUSVhMDEyRidGL0YyRl9vLUYsNiVRJWEwMjBGJ0YvRjJGX28tRiw2JVElYTAyMUYnRi9GMkZfby1GLDYlUSVhMDIyRidGL0YyRl9vLUYsNiVRJWExMDFGJ0YvRjJGX28tRiw2JVElYTEwMkYnRi9GMkZfby1GLDYlUSVhMTExRidGL0YyRl9vLUYsNiVRJWExMTJGJ0YvRjJGX28tRiw2JVElYTEyMUYnRi9GMkZfby1GLDYlUSVhMTIyRidGL0YyRl9vLUYsNiVRJWEyMDJGJ0YvRjJGX28tRiw2JVElYTIxMkYnRi9GMkZfby1GLDYlUSVhMjIyRidGL0YyRjkvRltzUSJbRicvRl5zUSJdRidGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1129" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjQzFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSdldmFsREdGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Jy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmVuLUYsNiVRJXN1YnNGJ0YvRjItRlM2JC1GIzYmLUZTNiYtRiM2JS1GLDYlUSNvcEYnRi9GMi1GUzYkLUYjNiVGYm8tRlM2JC1GIzYkLUYsNiVRI3NBRidGL0YyRjlGOUY5RjlGOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRlovRk5RLDAuMzMzMzMzM2VtRictRiw2JVEiQ0YnRi9GMkY5RjlGV0Y5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEjQzFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSdldmFsREdGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ji1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmVuLUYsNiVRJXN1YnNGJ0YvRjItRlM2JC1GIzYlLUZTNiYtRiM2JC1GLDYlUSNvcEYnRi9GMi1GUzYkLUYjNiRGYm8tRlM2JC1GIzYjLUYsNiVRI3NBRidGL0YyRjlGOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRlovRk5RLDAuMzMzMzMzM2VtRictRiw2JVEiQ0YnRi9GMkY5RldGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1121" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEnZXZhbERHRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNi0tRiw2JVE0Q292YXJpYW50RGVyaXZhdGl2ZUYnRi9GMi1GNjYkLUYjNiYtRiw2JVEiZ0YnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGTC8lKnN5bW1ldHJpY0dGTC8lKGxhcmdlb3BHRkwvJS5tb3ZhYmxlbGltaXRzR0ZMLyUnYWNjZW50R0ZMLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEjQzFGJ0YvRjJGSEZILUZFNi1RIitGJ0ZIRkovRk5GTEZPRlFGU0ZVRlcvRlpRLDAuMjIyMjIyMmVtRicvRmduRmFvLUZFNi1RIn5GJ0ZIRkpGX29GT0ZRRlNGVUZXRlkvRmduRmVuRkFGY28tRkU2LVEiJkYnRkhGSkZfb0ZPRlFGU0ZVRldGWUZmby1GLDYlUSJ0RidGL0YyRmNvLUY2NiQtRiM2MS1GLDYlUSNVMUYnRi9GMi1GRTYtUScmc2RvdDtGJ0ZIRkpGX29GT0ZRRlNGVUZXRllGZm8tRiw2JVEjZHRGJ0YvRjJGXG9GY28tRiw2JVEjVTJGJ0YvRjJGZHAtRiw2JVEjZHhGJ0YvRjJGXG9GY28tRiw2JVEjVTNGJ0YvRjJGY29GZHAtRiw2JVEjZHlGJ0YvRjJGSEZIRkhGSC1GRTYtUSI7RidGSEZKRk1GT0ZRRlNGVUZXRlkvRmduUSwwLjI3Nzc3NzhlbUYnLyUrZXhlY3V0YWJsZUdGTEZI">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2JVEnZXZhbERHRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiwtRiw2JVE0Q292YXJpYW50RGVyaXZhdGl2ZUYnRi9GMi1GNjYkLUYjNiUtRiw2JVEiZ0YnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGTC8lKnN5bW1ldHJpY0dGTC8lKGxhcmdlb3BHRkwvJS5tb3ZhYmxlbGltaXRzR0ZMLyUnYWNjZW50R0ZMLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEjQzFGJ0YvRjJGSC1GRTYtUSIrRidGSEZKL0ZORkxGT0ZRRlNGVUZXL0ZaUSwwLjIyMjIyMjJlbUYnL0ZnbkZhby1GRTYtUSJ+RidGSEZKRl9vRk9GUUZTRlVGV0ZZL0ZnbkZlbkZBRmNvLUZFNi1RIiZGJ0ZIRkpGX29GT0ZRRlNGVUZXRllGZm8tRiw2JVEidEYnRi9GMkZjby1GNjYkLUYjNjAtRiw2JVEjVTFGJ0YvRjItRkU2LVEnJnNkb3Q7RidGSEZKRl9vRk9GUUZTRlVGV0ZZRmZvLUYsNiVRI2R0RidGL0YyRlxvRmNvLUYsNiVRI1UyRidGL0YyRmRwLUYsNiVRI2R4RidGL0YyRlxvRmNvLUYsNiVRI1UzRidGL0YyRmNvRmRwLUYsNiVRI2R5RidGL0YyRkhGSC1GRTYtUSI7RidGSEZKRk1GT0ZRRlNGVUZXRlkvRmduUSwwLjI3Nzc3NzhlbUYn</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEiMEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSNkdEYnRi9GMkY1Rk9GNUZPRjk=">LUkkX0RHRzYiNiM3JDclUSd0ZW5zb3JGJEkiTUdGJDckNyVRKGNvdl9iYXNGJEYsRiw3IjcjNyQ3JSIiIkYxRjEiIiE=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1120" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY+LUkjbWlHRiQ2JVEjUjFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSJ+RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkwtRjY2LVEqJmNvbG9uZXE7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjI3Nzc3NzhlbUYnL0ZORlNGNS1GLDYlUTBDdXJ2YXR1cmVUZW5zb3JGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSNDMUYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGUkZULUYsNiVRJVJpYzFGJ0YvRjJGNUZPRjUtRiw2JVEsUmljY2lUZW5zb3JGJ0YvRjItRlk2JC1GIzYlRitGam5GOUY5RlxvLUYsNiVRI1QxRidGL0YyRjVGT0Y1LUYsNiVRMlN5bW1ldHJpemVJbmRpY2VzRidGL0YyLUZZNiQtRiM2LEZfby1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRkovRk5RLDAuMzMzMzMzM2VtRidGNS1GWTYmLUYjNigtSSNtbkdGJDYkUSIxRidGOUZjcEY1LUZecTYkUSIyRidGOUZqbkY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGY3BGNS1JI21zR0YkNiNRKlN5bW1ldHJpY0YnLUYsNiNRIUYnRmpuRjlGOUZcby1GLDYlUSRSZXNGJ0YvRjJGTy1GLDYlUSdldmFsREdGJ0YvRjItRlk2JC1GIzYqRmlvRjUtRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORl9zRjUtRiw2JVEiVkYnRi9GMi1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRImdGJ0YvRjJGOUY5RlxvRmpuRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY8LUkjbWlHRiQ2JVEjUjFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSJ+RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkwtRjY2LVEqJmNvbG9uZXE7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjI3Nzc3NzhlbUYnL0ZORlNGNS1GLDYlUTBDdXJ2YXR1cmVUZW5zb3JGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Iy1GLDYlUSNDMUYnRi9GMkY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGUkZULUYsNiVRJVJpYzFGJ0YvRjJGNUZPRjUtRiw2JVEsUmljY2lUZW5zb3JGJ0YvRjItRlk2JC1GIzYjRitGOUZqbi1GLDYlUSNUMUYnRi9GMkY1Rk9GNS1GLDYlUTJTeW1tZXRyaXplSW5kaWNlc0YnRi9GMi1GWTYkLUYjNipGXW8tRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZKL0ZOUSwwLjMzMzMzMzNlbUYnRjUtRlk2Ji1GIzYmLUkjbW5HRiQ2JFEiMUYnRjlGYXBGNS1GXHE2JFEiMkYnRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZhcEY1LUkjbXNHRiQ2I1EqU3ltbWV0cmljRictRiw2I1EhRidGOUZqbi1GLDYlUSRSZXNGJ0YvRjJGTy1GLDYlUSdldmFsREdGJ0YvRjItRlk2JC1GIzYpRmdvRjUtRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORl1zRjUtRiw2JVEiVkYnRi9GMi1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRImdGJ0YvRjJGOUZqbg==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1130" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZFLUkjbWlHRiQ2JVEmTkVRdHRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUTBDb250cmFjdEluZGljZXNGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Li1GLDYlUSRSZXNGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmhuL0ZORmluLUYsNiVRJERfdEYnRi9GMkZcby1GNjYtUSImRidGOUY7Rj5GQEZCRkRGRkZIRmhuRl9vLUYsNiVRInRGJ0YvRjJGXG9GYG9GWi1GUzYmLUYjNiYtRlM2Ji1GIzYmLUkjbW5HRiQ2JFEiMUYnRjlGWkZhcEY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGWi1GUzYmLUYjNiYtRmJwNiRRIjJGJ0Y5RlpGX3FGOUY5RmVwRmhwRjlGOUZlcEZocEY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEmTkVRdHhGJ0YvRjJGNUZPLUZTNiQtRiM2LkZXRlpGXG9GYG9GXG9GY29GZm9GXG8tRiw2JVEkRF94RidGL0YyRlpGaW9GOUY5RmJxLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRmluLyUmZGVwdGhHRmRyLyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUYsNiVRJk5FUXR5RidGL0YyRjVGTy1GUzYkLUYjNi5GV0ZaRlxvRmBvRlxvRmNvRmZvRlxvLUYsNiVRJERfeUYnRi9GMkZaRmlvRjlGOUZicS1GLDYlUSZORVF4eEYnRi9GMkY1Rk8tRlM2JC1GIzYuRldGWkZcb0ZcckZcb0Zjb0Zmb0Zcb0ZcckZaRmlvRjlGOUZicUZfci1GLDYlUSZORVF4eUYnRi9GMkY1Rk8tRlM2JC1GIzYuRldGWkZcb0ZcckZcb0Zjb0Zmb0Zcb0Zjc0ZaRmlvRjlGOUZicUZcby1GLDYlUSZORVF5eUYnRi9GMkY1Rk8tRlM2JC1GIzYuRldGWkZcb0Zjc0Zcb0Zjb0Zmb0Zcb0Zjc0ZaRmlvRjlGOUZicS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZDLUkjbWlHRiQ2JVEmTkVRdHRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUTBDb250cmFjdEluZGljZXNGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2LS1GLDYlUSRSZXNGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmhuL0ZORmluLUYsNiVRJERfdEYnRi9GMkZcby1GNjYtUSImRidGOUY7Rj5GQEZCRkRGRkZIRmhuRl9vLUYsNiVRInRGJ0YvRjJGXG9GYG9GWi1GUzYmLUYjNiUtRlM2Ji1GIzYlLUkjbW5HRiQ2JFEiMUYnRjlGWkZhcEY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRlotRlM2Ji1GIzYlLUZicDYkUSIyRidGOUZaRl9xRjlGZXBGaHBGOUZlcEZocEY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRJk5FUXR4RidGL0YyRjVGTy1GUzYkLUYjNi1GV0ZaRlxvRmBvRlxvRmNvRmZvRlxvLUYsNiVRJERfeEYnRi9GMkZaRmlvRjlGYnEtSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdGaW4vJSZkZXB0aEdGZHIvJSpsaW5lYnJlYWtHUShuZXdsaW5lRictRiw2JVEmTkVRdHlGJ0YvRjJGNUZPLUZTNiQtRiM2LUZXRlpGXG9GYG9GXG9GY29GZm9GXG8tRiw2JVEkRF95RidGL0YyRlpGaW9GOUZicS1GLDYlUSZORVF4eEYnRi9GMkY1Rk8tRlM2JC1GIzYtRldGWkZcb0ZcckZcb0Zjb0Zmb0Zcb0ZcckZaRmlvRjlGYnFGX3ItRiw2JVEmTkVReHlGJ0YvRjJGNUZPLUZTNiQtRiM2LUZXRlpGXG9GXHJGXG9GY29GZm9GXG9GY3NGWkZpb0Y5RmJxRlxvLUYsNiVRJk5FUXl5RidGL0YyRjVGTy1GUzYkLUYjNi1GV0ZaRlxvRmNzRlxvRmNvRmZvRlxvRmNzRlpGaW9GOUZicQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1124" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1125" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYqLUY2NiYtRiM2KC1GLDYlUSJ0RidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJ4RidGL0YyRkEtRiw2JVEieUYnRi9GMkZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GNjYmLUYjNiQtRiw2JVEidUYnRi9GMkZFRkVGXG9GX29GQS1GLDYlUSNKMkYnRi9GMkZBLUkjbW5HRiQ2JFEiNEYnRkVGRUZFLUZCNi1RIjpGJ0ZFRkcvRktGSUZMRk5GUEZSRlQvRldRLDAuMjc3Nzc3OGVtRicvRlpGZXAvJStleGVjdXRhYmxlR0ZJRkU=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYpLUY2NiYtRiM2Jy1GLDYlUSJ0RidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJ4RidGL0YyRkEtRiw2JVEieUYnRi9GMkZFLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRkEtRjY2Ji1GIzYjLUYsNiVRInVGJ0YvRjJGRUZcb0Zfb0ZBLUYsNiVRI0oyRidGL0YyRkEtSSNtbkdGJDYkUSI0RidGRUZFLUZCNi1RIjpGJ0ZFRkcvRktGSUZMRk5GUEZSRlQvRldRLDAuMjc3Nzc3OGVtRicvRlpGZXA=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1122" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2Jy1GLDYlUSNkZUYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSomY29sb25lcTtGJ0Y3LyUmZmVuY2VHRjYvJSpzZXBhcmF0b3JHRjYvJSlzdHJldGNoeUdGNi8lKnN5bW1ldHJpY0dGNi8lKGxhcmdlb3BHRjYvJS5tb3ZhYmxlbGltaXRzR0Y2LyUnYWNjZW50R0Y2LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYlUTlEaWZmZXJlbnRpYWxFcXVhdGlvbkRhdGFGJy9GNVEldHJ1ZUYnL0Y4USdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYmLUZZNiYtRiM2JC1GLDYlUSJGRidGNEY3RjdGNy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GOzYtUSIsRidGN0Y+L0ZBRlVGQkZERkZGSEZKL0ZNUSYwLjBlbUYnL0ZQUSwwLjMzMzMzMzNlbUYnLUZZNiYtRiM2JS1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGVEZWLUYjNiYtSSNtbkdGJDYkUSIxRidGN0Zkb0ZocEY3LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGK0Y3RjdGXm9GYW9GN0Y3RjdGKy8lK2V4ZWN1dGFibGVHRjZGNw==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRictRiM2Ji1GLDYlUSNkZUYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSomY29sb25lcTtGJ0Y3LyUmZmVuY2VHRjYvJSpzZXBhcmF0b3JHRjYvJSlzdHJldGNoeUdGNi8lKnN5bW1ldHJpY0dGNi8lKGxhcmdlb3BHRjYvJS5tb3ZhYmxlbGltaXRzR0Y2LyUnYWNjZW50R0Y2LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYlUTlEaWZmZXJlbnRpYWxFcXVhdGlvbkRhdGFGJy9GNVEldHJ1ZUYnL0Y4USdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUZZNiYtRiM2Iy1GLDYlUSJGRidGNEY3RjcvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjs2LVEiLEYnRjdGPi9GQUZVRkJGREZGRkhGSi9GTVEmMC4wZW1GJy9GUFEsMC4zMzMzMzMzZW1GJy1GWTYmLUYjNiQtSSVtc3ViR0YkNiUtRiw2JVEidUYnRlRGVi1GIzYlLUkjbW5HRiQ2JFEiMUYnRjdGZG9GaHAvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0YrRjdGXm9GYW9GN0Yr</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUkkX0RHRzYiNiM3JDcnUSNERUYkUS5fVGVtcERHRnJhbWUxRiQ3JFEtZXZvbHV0aW9uYXJ5RiQiIiE8IyZJInVHRiQ2JCIiIkYxSSNKMkdGJDcjNyQ3IyIiJiw4KiYtSSVkaWZmRyUqcHJvdGVjdGVkRzYkLUY6NiQtSSJhR0YkNiMmRi9GJEZCRkJGMSkmRi82IyIiI0ZGRjFGMSomRj1GMSZGLzYkRkZGRkYxRjEqJi1GOjYkLUY6NiQtSSJiR0YkRkFGQkZCRjEpJkYvNiMiIiRGRkYxRjEqJkZNRjEmRi82JEZURlRGMUYxRi5GMSoqRkZGMS1GOjYkLUY6NiQtSSJwR0YkRkFGQkZCRjFGREYxRlJGMUYxKihGRkYxRmVuRjEmRi82JEZGRlRGMUYxKipGRkYxLUY6NiQtRjo2JC1JInFHRiRGQUZCRkJGMSZGLzYjRjFGMUZERjFGMSooRkZGMUZfb0YxJkYvNiRGMUZGRjFGMSoqRkZGMS1GOjYkLUY6NiQtSSJyR0YkRkFGQkZCRjFGY29GMUZSRjFGMSooRkZGMUZbcEYxJkYvNiRGMUZURjFGMQ==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1123" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEkZGUyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEoUHJvbG9uZ0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRI2RlRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictSSNtbkdGJDYkUSIyRidGOUY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEmZGVUUkFGJ0YvRjJGNS1GLDYlUS9UcmFuc2Zvcm1hdGlvbkYnRi9GMi1GUzYkLUYjNiRGK0Y5RjlGYG8vJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2JVEkZGUyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEoUHJvbG9uZ0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRI2RlRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictSSNtbkdGJDYkUSIyRidGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRJmRlVFJBRidGL0YyRjUtRiw2JVEvVHJhbnNmb3JtYXRpb25GJ0YvRjItRlM2JC1GIzYjRitGOUZgbw==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1128" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1119" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkRXEwRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEpUHVsbGJhY2tGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSZkZVRSQUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRJlRvSmV0RidGL0YyLUZTNiQtRiM2Ki1GLDYlUSZORVF0dEYnRi9GMkZaLUYsNiVRKERlcFZhcnNGJ0YvRjJGWi1GLDYlUSlub3RhdGlvbkYnRi9GMi1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUStqZXRudW1iZXJzRidGL0YyRjlGOS8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmJwRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEkRXEwRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEpUHVsbGJhY2tGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSZkZVRSQUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRJlRvSmV0RidGL0YyLUZTNiQtRiM2KS1GLDYlUSZORVF0dEYnRi9GMkZaLUYsNiVRKERlcFZhcnNGJ0YvRjJGWi1GLDYlUSlub3RhdGlvbkYnRi9GMi1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUStqZXRudW1iZXJzRidGL0YyRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1118" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjVlNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSZzb2x2ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRJEVxMEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRIlZGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZfb0Y5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEjVlNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSZzb2x2ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJEVxMEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRIlZGJ0YvRjJGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1117" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZDLUkjbWlHRiQ2JVEkRXExRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEmbnVtZXJGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVzdWJzRidGL0YyLUZTNiQtRiM2Ky1GLDYlUSJWRidGL0YyLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRI1ZTRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEpUHVsbGJhY2tGJ0YvRjItRlM2JC1GIzYnLUYsNiVRJmRlVFJBRidGL0YyRmFvLUYsNiVRJlRvSmV0RidGL0YyLUZTNiQtRiM2Ki1GLDYlUSZORVF0eEYnRi9GMkZhby1GLDYlUShEZXBWYXJzRidGL0YyRmFvLUYsNiVRKW5vdGF0aW9uRidGL0YyRltvLUYsNiVRK2pldG51bWJlcnNGJ0YvRjJGOUY5RjlGOS1GLDYjUSFGJy8lK2V4ZWN1dGFibGVHRj1GOUY5RmlxRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0Zmby8lJmRlcHRoR0Zjci8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GLDYlUSRFcTJGJ0YvRjJGNUZPLUZTNiQtRiM2JUZXLUZTNiQtRiM2KkZobkZbb0Zeb0Zhb0Zpby1GUzYkLUYjNidGYHBGYW9GY3AtRlM2JC1GIzYqLUYsNiVRJk5FUXR5RidGL0YyRmFvRl1xRmFvRmBxRltvRmNxRjlGOUY5RjlGZnFGOUY5RjlGOUZbckZeci1GLDYlUSRFcTNGJ0YvRjJGNUZPLUZTNiQtRiM2JUZXLUZTNiQtRiM2KkZobkZbb0Zeb0Zhb0Zpby1GUzYkLUYjNidGYHBGYW9GY3AtRlM2JC1GIzYqLUYsNiVRJk5FUXh4RidGL0YyRmFvRl1xRmFvRmBxRltvRmNxRjlGOUY5RjlGZnFGOUY5RjlGOS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmVvL0ZORmZvRltyRl5yLUYsNiVRJEVxNEYnRi9GMkY1Rk8tRlM2JC1GIzYlRlctRlM2JC1GIzYqRmhuRltvRl5vRmFvRmlvLUZTNiQtRiM2J0ZgcEZhb0ZjcC1GUzYkLUYjNiotRiw2JVEmTkVReHlGJ0YvRjJGYW9GXXFGYW9GYHFGW29GY3FGOUY5RjlGOUZmcUY5RjlGOUY5RltyRl5yLUYsNiVRJEVxNUYnRi9GMkY1Rk8tRlM2JC1GIzYlRlctRlM2JC1GIzYqRmhuRltvRl5vRmFvRmlvLUZTNiQtRiM2J0ZgcEZhb0ZjcC1GUzYkLUYjNiotRiw2JVEmTkVReXlGJ0YvRjJGYW9GXXFGYW9GYHFGW29GY3FGOUY5RjlGOUZmcUY5RjlGOUY5Rmd1RltyRmlxRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZBLUkjbWlHRiQ2JVEkRXExRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEmbnVtZXJGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JC1GLDYlUSVzdWJzRidGL0YyLUZTNiQtRiM2KS1GLDYlUSJWRidGL0YyLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRI1ZTRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEpUHVsbGJhY2tGJ0YvRjItRlM2JC1GIzYmLUYsNiVRJmRlVFJBRidGL0YyRmFvLUYsNiVRJlRvSmV0RidGL0YyLUZTNiQtRiM2KS1GLDYlUSZORVF0eEYnRi9GMkZhby1GLDYlUShEZXBWYXJzRidGL0YyRmFvLUYsNiVRKW5vdGF0aW9uRidGL0YyRltvLUYsNiVRK2pldG51bWJlcnNGJ0YvRjJGOUY5LUYsNiNRIUYnRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0Zmby8lJmRlcHRoR0Zhci8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GLDYlUSRFcTJGJ0YvRjJGNUZPLUZTNiQtRiM2JEZXLUZTNiQtRiM2KUZobkZbb0Zeb0Zhb0Zpby1GUzYkLUYjNiZGYHBGYW9GY3AtRlM2JC1GIzYpLUYsNiVRJk5FUXR5RidGL0YyRmFvRl1xRmFvRmBxRltvRmNxRjlGOUZmcUY5RjlGaXFGXHItRiw2JVEkRXEzRidGL0YyRjVGTy1GUzYkLUYjNiRGVy1GUzYkLUYjNilGaG5GW29GXm9GYW9GaW8tRlM2JC1GIzYmRmBwRmFvRmNwLUZTNiQtRiM2KS1GLDYlUSZORVF4eEYnRi9GMkZhb0ZdcUZhb0ZgcUZbb0ZjcUY5RjlGZnFGOUY5LUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGZW8vRk5GZm9GaXFGXHItRiw2JVEkRXE0RidGL0YyRjVGTy1GUzYkLUYjNiRGVy1GUzYkLUYjNilGaG5GW29GXm9GYW9GaW8tRlM2JC1GIzYmRmBwRmFvRmNwLUZTNiQtRiM2KS1GLDYlUSZORVF4eUYnRi9GMkZhb0ZdcUZhb0ZgcUZbb0ZjcUY5RjlGZnFGOUY5RmlxRlxyLUYsNiVRJEVxNUYnRi9GMkY1Rk8tRlM2JC1GIzYkRlctRlM2JC1GIzYpRmhuRltvRl5vRmFvRmlvLUZTNiQtRiM2JkZgcEZhb0ZjcC1GUzYkLUYjNiktRiw2JVEmTkVReXlGJ0YvRjJGYW9GXXFGYW9GYHFGW29GY3FGOUY5RmZxRjlGOUZldUZpcQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1115" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font encoding="UTF-8" foreground="[255,0,255]">We have to determine the coefficients \317\260[i,j] from this formula. The key observation is that the symbol of these contain the coefficients \317\260 linearly (non-differentially!). 
</Font><Font foreground="[255,0,255]">Thus we take the symbols and resolve the system. We do not provide output, as every of 25 equations on these 9 unknowns is pretty big.</Font> </Text-field>
</Input>
</Group>
<Group labelreference="L1114" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1133" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSVub3BzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiQtRiw2JVEkU1VTRidGNEY3L0Y4USdub3JtYWxGJ0ZCRkJGKy8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnRkI=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRictRiM2JC1GLDYlUSVub3BzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiMtRiw2JVEkU1VTRidGNEY3L0Y4USdub3JtYWxGJ0Yr</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiIi</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1132" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">The system has a unique solution (indeed, this is a linear nondegenerate overdetermined but compatible system), and we check that it is given by the prescribed formulae.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1113" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NysiIiFGI0YjRiNGI0YjRiNGI0Yj</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1112" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">Lovely. Thus we can use our universal formula for the covector. Now we set it in, restart the calculation and check the EW property.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1111" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L837" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZdby1JI21pR0YkNiVRI1UxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEjVkpGJ0YvRjItSShtZmVuY2VkR0YkNictRiM2KC1JI21uR0YkNiVRIjFGJ0YvRjItRjY2LlEiLEYnRi9GMkY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnRldGLy8lK2V4ZWN1dGFibGVHRj1GMkYvRjIvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVEnJnNkb3Q7RidGOUY7Rj5GQEZCRkRGRkZIRmluL0ZORmpuLUYsNiVRJWRpZmZGJ0YvRjItRlM2JC1GIzYnLUYsNiVRInVGJ0YvRjItRlM2JC1GIzYoLUYsNiVRInRGJ0YvRjItRjY2LUZnbkY5RjtGaG5GQEZCRkRGRkZIRmluRltvLUYsNiVRInhGJ0YvRjJGanAtRiw2JVEieUYnRi9GMkY5RjlGanBGZ3BGOUY5LUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZnFGTy1GUzYnLUYjNiZGV0Zlbi1GWDYlUSIyRidGL0YyRjlGL0YyRl9vRmJvRmVvRmlvLUZTNiQtRiM2J0ZgcEZjcEZqcEZccUY5RjlGYnFGTy1GUzYnLUYjNiZGV0Zlbi1GWDYlUSIzRidGL0YyRjlGL0YyRl9vRmJvRmVvRmlvLUZTNiQtRiM2J0ZgcEZjcEZqcEZfcUY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdGam4vJSZkZXB0aEdGZnMvJSpsaW5lYnJlYWtHUShuZXdsaW5lRictRiw2JVEjVTJGJ0YvRjJGNUZPLUZTNictRiM2JkZcckZlbkZXRjlGL0YyRl9vRmJvRmVvRmlvRlxwRmJxRk8tRlM2Jy1GIzYmRlxyRmVuRlxyRjlGL0YyRl9vRmJvRmVvRmlvRl9yRmJxRk8tRlM2Jy1GIzYmRlxyRmVuRmdyRjlGL0YyRl9vRmJvRmVvRmlvRmpyRl5zRmFzLUYsNiVRI1UzRidGL0YyRjVGTy1GUzYnLUYjNiZGZ3JGZW5GV0Y5Ri9GMkZfb0Zib0Zlb0Zpb0ZccEZicUZPLUZTNictRiM2JkZnckZlbkZcckY5Ri9GMkZfb0Zib0Zlb0Zpb0ZfckZicUZPLUZTNictRiM2JkZnckZlbkZnckY5Ri9GMkZfb0Zib0Zlb0Zpb0Zqci1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmluRmhvRl5zRl1vRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZbby1JI21pR0YkNiVRI1UxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEjVkpGJ0YvRjItSShtZmVuY2VkR0YkNictRiM2JS1JI21uR0YkNiVRIjFGJ0YvRjItRjY2LlEiLEYnRi9GMkY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnRldGL0YyLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUY2Ni1RJyZzZG90O0YnRjlGO0Y+RkBGQkZERkZGSEZpbi9GTkZqbi1GLDYlUSVkaWZmRidGL0YyLUZTNiQtRiM2Ji1GLDYlUSJ1RidGL0YyLUZTNiQtRiM2Jy1GLDYlUSJ0RidGL0YyLUY2Ni1GZ25GOUY7RmhuRkBGQkZERkZGSEZpbkZbby1GLDYlUSJ4RidGL0YyRmhwLUYsNiVRInlGJ0YvRjJGOUZocEZlcEY5LUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZHFGTy1GUzYnLUYjNiVGV0Zlbi1GWDYlUSIyRidGL0YyRi9GMkZdb0Zgb0Zjb0Znby1GUzYkLUYjNiZGXnBGYXBGaHBGanBGOUZgcUZPLUZTNictRiM2JUZXRmVuLUZYNiVRIjNGJ0YvRjJGL0YyRl1vRmBvRmNvRmdvLUZTNiQtRiM2JkZecEZhcEZocEZdcUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRmpuLyUmZGVwdGhHRmRzLyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUYsNiVRI1UyRidGL0YyRjVGTy1GUzYnLUYjNiVGanFGZW5GV0YvRjJGXW9GYG9GY29GZ29Gam9GYHFGTy1GUzYnLUYjNiVGanFGZW5GanFGL0YyRl1vRmBvRmNvRmdvRl1yRmBxRk8tRlM2Jy1GIzYlRmpxRmVuRmVyRi9GMkZdb0Zgb0Zjb0Znb0ZockZcc0Zfcy1GLDYlUSNVM0YnRi9GMkY1Rk8tRlM2Jy1GIzYlRmVyRmVuRldGL0YyRl1vRmBvRmNvRmdvRmpvRmBxRk8tRlM2Jy1GIzYlRmVyRmVuRmpxRi9GMkZdb0Zgb0Zjb0Znb0ZdckZgcUZPLUZTNictRiM2JUZlckZlbkZlckYvRjJGXW9GYG9GY29GZ29GaHItRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZpbkZmb0Zccw==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1149" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSxDaGFuZ2VGcmFtZUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYkLUYsNiVRIk1GJ0Y0RjcvRjhRJ25vcm1hbEYnRkJGQkYrLyUrZXhlY3V0YWJsZUdRJmZhbHNlRidGQg==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSxDaGFuZ2VGcmFtZUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYkLUYsNiVRIk1GJ0Y0RjcvRjhRJ25vcm1hbEYnRkJGQkYrLyUrZXhlY3V0YWJsZUdRJmZhbHNlRidGQg==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">SSNKMkc2Ig==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1153" drawlabel="true">
<Input>
<Text-field prompt="M &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L69" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY2LUkjbWlHRiQ2JVEjRXRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSdldmFsREdGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KS1GLDYlUT9EaXJlY3Rpb25hbENvdmFyaWFudERlcml2YXRpdmVGJ0YvRjItRlM2JC1GIzYoLUYsNiVRJERfdEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRImdGJ0YvRjJGW28tRiw2JVEiQ0YnRi9GMkY5RjktRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZdcC1GLDYlUSNVMUYnRi9GMi1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGX28vRk5GYG9GY29GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRmBvLyUmZGVwdGhHRl5xLyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUZqcDYmRlxxRl9xRmFxL0ZkcVElYXV0b0YnLUYsNiVRI0V4RidGL0YyRjVGTy1GUzYkLUYjNipGVy1GUzYkLUYjNiktRiw2JVEkRF94RidGL0YyRltvRmNvRltvRmZvLyUrZXhlY3V0YWJsZUdGPUY5RjlGaW8tRiw2JVEjVTJGJ0YvRjJGYnBGY29GaHJGOUY5RmZwRmlwLUYsNiVRI0V5RidGL0YyRjVGTy1GUzYkLUYjNilGVy1GUzYkLUYjNigtRiw2JVEkRF95RidGL0YyRltvRmNvRltvRmZvRjlGOUZpby1GLDYlUSNVM0YnRi9GMkZicEZjb0Y5RjlGZnBGaHJGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY0LUkjbWlHRiQ2JVEjRXRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSdldmFsREdGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUT9EaXJlY3Rpb25hbENvdmFyaWFudERlcml2YXRpdmVGJ0YvRjItRlM2JC1GIzYnLUYsNiVRJERfdEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRImdGJ0YvRjJGW28tRiw2JVEiQ0YnRi9GMkY5LUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GXXAtRiw2JVEjVTFGJ0YvRjItRjY2LVEnJnNkb3Q7RidGOUY7Rj5GQEZCRkRGRkZIRl9vL0ZORmBvRmNvRjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdGYG8vJSZkZXB0aEdGXnEvJSpsaW5lYnJlYWtHUShuZXdsaW5lRictRmpwNiZGXHFGX3FGYXEvRmRxUSVhdXRvRictRiw2JVEjRXhGJ0YvRjJGNUZPLUZTNiQtRiM2KEZXLUZTNiQtRiM2Jy1GLDYlUSREX3hGJ0YvRjJGW29GY29GW29GZm9GOUZpby1GLDYlUSNVMkYnRi9GMkZicEZjb0Y5RmZwRmlwLUYsNiVRI0V5RidGL0YyRjVGTy1GUzYkLUYjNihGVy1GUzYkLUYjNictRiw2JVEkRF95RidGL0YyRltvRmNvRltvRmZvRjlGaW8tRiw2JVEjVTNGJ0YvRjJGYnBGY29GOUZmcA==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L68" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L67" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjc0FGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSZzb2x2ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUZTNiYtRiM2ZW8tRiw2JVEmRXEwMDBGJ0YvRjItRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIwRidGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRJkVxMDAxRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDAyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDExRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDEyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDIyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTAwRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTAxRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTAyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTExRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTEyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTIyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjAwRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjAxRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjAyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjExRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjEyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjIyRidGL0YyRmhuRltvLyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRl9vLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGY28vRk5GZG8tRlM2Ji1GIzZHLUYsNiVRJWEwMDBGJ0YvRjJGX28tRiw2JVElYTAwMUYnRi9GMkZfby1GLDYlUSVhMDAyRidGL0YyRl9vLUYsNiVRJWEwMTBGJ0YvRjJGX28tRiw2JVElYTAxMUYnRi9GMkZfby1GLDYlUSVhMDEyRidGL0YyRl9vLUYsNiVRJWEwMjBGJ0YvRjJGX28tRiw2JVElYTAyMUYnRi9GMkZfby1GLDYlUSVhMDIyRidGL0YyRl9vLUYsNiVRJWExMDFGJ0YvRjJGX28tRiw2JVElYTEwMkYnRi9GMkZfby1GLDYlUSVhMTExRidGL0YyRl9vLUYsNiVRJWExMTJGJ0YvRjJGX28tRiw2JVElYTEyMUYnRi9GMkZfby1GLDYlUSVhMTIyRidGL0YyRl9vLUYsNiVRJWEyMDJGJ0YvRjJGX28tRiw2JVElYTIxMkYnRi9GMkZfby1GLDYlUSVhMjIyRidGL0YyRmpyRjlGOS9GXXNRIltGJy9GYHNRIl1GJ0ZqckY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GanJGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEjc0FGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSZzb2x2ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUZTNiYtRiM2Y28tRiw2JVEmRXEwMDBGJ0YvRjItRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIwRidGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRJkVxMDAxRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDAyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDExRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDEyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDIyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTAwRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTAxRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTAyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTExRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTEyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTIyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjAwRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjAxRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjAyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjExRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjEyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjIyRidGL0YyRmhuRltvRjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRl9vLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGY28vRk5GZG8tRlM2Ji1GIzZFLUYsNiVRJWEwMDBGJ0YvRjJGX28tRiw2JVElYTAwMUYnRi9GMkZfby1GLDYlUSVhMDAyRidGL0YyRl9vLUYsNiVRJWEwMTBGJ0YvRjJGX28tRiw2JVElYTAxMUYnRi9GMkZfby1GLDYlUSVhMDEyRidGL0YyRl9vLUYsNiVRJWEwMjBGJ0YvRjJGX28tRiw2JVElYTAyMUYnRi9GMkZfby1GLDYlUSVhMDIyRidGL0YyRl9vLUYsNiVRJWExMDFGJ0YvRjJGX28tRiw2JVElYTEwMkYnRi9GMkZfby1GLDYlUSVhMTExRidGL0YyRl9vLUYsNiVRJWExMTJGJ0YvRjJGX28tRiw2JVElYTEyMUYnRi9GMkZfby1GLDYlUSVhMTIyRidGL0YyRl9vLUYsNiVRJWEyMDJGJ0YvRjJGX28tRiw2JVElYTIxMkYnRi9GMkZfby1GLDYlUSVhMjIyRidGL0YyRjkvRltzUSJbRicvRl5zUSJdRidGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L66" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjQzFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSdldmFsREdGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Jy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmVuLUYsNiVRJXN1YnNGJ0YvRjItRlM2JC1GIzYmLUZTNiYtRiM2JS1GLDYlUSNvcEYnRi9GMi1GUzYkLUYjNiVGYm8tRlM2JC1GIzYkLUYsNiVRI3NBRidGL0YyRjlGOUY5RjlGOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRlovRk5RLDAuMzMzMzMzM2VtRictRiw2JVEiQ0YnRi9GMkY5RjlGV0Y5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEjQzFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSdldmFsREdGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ji1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmVuLUYsNiVRJXN1YnNGJ0YvRjItRlM2JC1GIzYlLUZTNiYtRiM2JC1GLDYlUSNvcEYnRi9GMi1GUzYkLUYjNiRGYm8tRlM2JC1GIzYjLUYsNiVRI3NBRidGL0YyRjlGOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRlovRk5RLDAuMzMzMzMzM2VtRictRiw2JVEiQ0YnRi9GMkY5RldGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L46" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEnZXZhbERHRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNi0tRiw2JVE0Q292YXJpYW50RGVyaXZhdGl2ZUYnRi9GMi1GNjYkLUYjNiYtRiw2JVEiZ0YnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGTC8lKnN5bW1ldHJpY0dGTC8lKGxhcmdlb3BHRkwvJS5tb3ZhYmxlbGltaXRzR0ZMLyUnYWNjZW50R0ZMLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEjQzFGJ0YvRjJGSEZILUZFNi1RIitGJ0ZIRkovRk5GTEZPRlFGU0ZVRlcvRlpRLDAuMjIyMjIyMmVtRicvRmduRmFvLUZFNi1RIn5GJ0ZIRkpGX29GT0ZRRlNGVUZXRlkvRmduRmVuRkFGY28tRkU2LVEiJkYnRkhGSkZfb0ZPRlFGU0ZVRldGWUZmby1GLDYlUSJ0RidGL0YyRmNvLUY2NiQtRiM2MS1GLDYlUSNVMUYnRi9GMi1GRTYtUScmc2RvdDtGJ0ZIRkpGX29GT0ZRRlNGVUZXRllGZm8tRiw2JVEjZHRGJ0YvRjJGXG9GY28tRiw2JVEjVTJGJ0YvRjJGZHAtRiw2JVEjZHhGJ0YvRjJGXG9GY28tRiw2JVEjVTNGJ0YvRjJGY29GZHAtRiw2JVEjZHlGJ0YvRjJGSEZIRkhGSC1GRTYtUSI7RidGSEZKRk1GT0ZRRlNGVUZXRlkvRmduUSwwLjI3Nzc3NzhlbUYnLyUrZXhlY3V0YWJsZUdGTEZI">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2JVEnZXZhbERHRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiwtRiw2JVE0Q292YXJpYW50RGVyaXZhdGl2ZUYnRi9GMi1GNjYkLUYjNiUtRiw2JVEiZ0YnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGTC8lKnN5bW1ldHJpY0dGTC8lKGxhcmdlb3BHRkwvJS5tb3ZhYmxlbGltaXRzR0ZMLyUnYWNjZW50R0ZMLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEjQzFGJ0YvRjJGSC1GRTYtUSIrRidGSEZKL0ZORkxGT0ZRRlNGVUZXL0ZaUSwwLjIyMjIyMjJlbUYnL0ZnbkZhby1GRTYtUSJ+RidGSEZKRl9vRk9GUUZTRlVGV0ZZL0ZnbkZlbkZBRmNvLUZFNi1RIiZGJ0ZIRkpGX29GT0ZRRlNGVUZXRllGZm8tRiw2JVEidEYnRi9GMkZjby1GNjYkLUYjNjAtRiw2JVEjVTFGJ0YvRjItRkU2LVEnJnNkb3Q7RidGSEZKRl9vRk9GUUZTRlVGV0ZZRmZvLUYsNiVRI2R0RidGL0YyRlxvRmNvLUYsNiVRI1UyRidGL0YyRmRwLUYsNiVRI2R4RidGL0YyRlxvRmNvLUYsNiVRI1UzRidGL0YyRmNvRmRwLUYsNiVRI2R5RidGL0YyRkhGSC1GRTYtUSI7RidGSEZKRk1GT0ZRRlNGVUZXRlkvRmduUSwwLjI3Nzc3NzhlbUYn</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEiMEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSNkdEYnRi9GMkY1Rk9GNUZPRjk=">LUkkX0RHRzYiNiM3JDclUSd0ZW5zb3JGJEkiTUdGJDckNyVRKGNvdl9iYXNGJEYsRiw3IjcjNyQ3JSIiIkYxRjEiIiE=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L45" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY+LUkjbWlHRiQ2JVEjUjFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSJ+RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkwtRjY2LVEqJmNvbG9uZXE7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjI3Nzc3NzhlbUYnL0ZORlNGNS1GLDYlUTBDdXJ2YXR1cmVUZW5zb3JGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSNDMUYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGUkZULUYsNiVRJVJpYzFGJ0YvRjJGNUZPRjUtRiw2JVEsUmljY2lUZW5zb3JGJ0YvRjItRlk2JC1GIzYlRitGam5GOUY5RlxvLUYsNiVRI1QxRidGL0YyRjVGT0Y1LUYsNiVRMlN5bW1ldHJpemVJbmRpY2VzRidGL0YyLUZZNiQtRiM2LEZfby1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRkovRk5RLDAuMzMzMzMzM2VtRidGNS1GWTYmLUYjNigtSSNtbkdGJDYkUSIxRidGOUZjcEY1LUZecTYkUSIyRidGOUZqbkY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGY3BGNS1JI21zR0YkNiNRKlN5bW1ldHJpY0YnLUYsNiNRIUYnRmpuRjlGOUZcby1GLDYlUSRSZXNGJ0YvRjJGTy1GLDYlUSdldmFsREdGJ0YvRjItRlk2JC1GIzYqRmlvRjUtRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORl9zRjUtRiw2JVEiVkYnRi9GMi1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRImdGJ0YvRjJGOUY5RlxvRmpuRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY8LUkjbWlHRiQ2JVEjUjFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSJ+RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkwtRjY2LVEqJmNvbG9uZXE7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjI3Nzc3NzhlbUYnL0ZORlNGNS1GLDYlUTBDdXJ2YXR1cmVUZW5zb3JGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Iy1GLDYlUSNDMUYnRi9GMkY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGUkZULUYsNiVRJVJpYzFGJ0YvRjJGNUZPRjUtRiw2JVEsUmljY2lUZW5zb3JGJ0YvRjItRlk2JC1GIzYjRitGOUZqbi1GLDYlUSNUMUYnRi9GMkY1Rk9GNS1GLDYlUTJTeW1tZXRyaXplSW5kaWNlc0YnRi9GMi1GWTYkLUYjNipGXW8tRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZKL0ZOUSwwLjMzMzMzMzNlbUYnRjUtRlk2Ji1GIzYmLUkjbW5HRiQ2JFEiMUYnRjlGYXBGNS1GXHE2JFEiMkYnRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZhcEY1LUkjbXNHRiQ2I1EqU3ltbWV0cmljRictRiw2I1EhRidGOUZqbi1GLDYlUSRSZXNGJ0YvRjJGTy1GLDYlUSdldmFsREdGJ0YvRjItRlk2JC1GIzYpRmdvRjUtRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORl1zRjUtRiw2JVEiVkYnRi9GMi1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRImdGJ0YvRjJGOUZqbg==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L92" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZFLUkjbWlHRiQ2JVEmTkVRdHRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUTBDb250cmFjdEluZGljZXNGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Li1GLDYlUSRSZXNGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmhuL0ZORmluLUYsNiVRJERfdEYnRi9GMkZcby1GNjYtUSImRidGOUY7Rj5GQEZCRkRGRkZIRmhuRl9vLUYsNiVRInRGJ0YvRjJGXG9GYG9GWi1GUzYmLUYjNiYtRlM2Ji1GIzYmLUkjbW5HRiQ2JFEiMUYnRjlGWkZhcEY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGWi1GUzYmLUYjNiYtRmJwNiRRIjJGJ0Y5RlpGX3FGOUY5RmVwRmhwRjlGOUZlcEZocEY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEmTkVRdHhGJ0YvRjJGNUZPLUZTNiQtRiM2LkZXRlpGXG9GYG9GXG9GY29GZm9GXG8tRiw2JVEkRF94RidGL0YyRlpGaW9GOUY5RmJxLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRmluLyUmZGVwdGhHRmRyLyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUYsNiVRJk5FUXR5RidGL0YyRjVGTy1GUzYkLUYjNi5GV0ZaRlxvRmBvRlxvRmNvRmZvRlxvLUYsNiVRJERfeUYnRi9GMkZaRmlvRjlGOUZicS1GLDYlUSZORVF4eEYnRi9GMkY1Rk8tRlM2JC1GIzYuRldGWkZcb0ZcckZcb0Zjb0Zmb0Zcb0ZcckZaRmlvRjlGOUZicUZfci1GLDYlUSZORVF4eUYnRi9GMkY1Rk8tRlM2JC1GIzYuRldGWkZcb0ZcckZcb0Zjb0Zmb0Zcb0Zjc0ZaRmlvRjlGOUZicUZcby1GLDYlUSZORVF5eUYnRi9GMkY1Rk8tRlM2JC1GIzYuRldGWkZcb0Zjc0Zcb0Zjb0Zmb0Zcb0Zjc0ZaRmlvRjlGOUZicS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZDLUkjbWlHRiQ2JVEmTkVRdHRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUTBDb250cmFjdEluZGljZXNGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2LS1GLDYlUSRSZXNGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmhuL0ZORmluLUYsNiVRJERfdEYnRi9GMkZcby1GNjYtUSImRidGOUY7Rj5GQEZCRkRGRkZIRmhuRl9vLUYsNiVRInRGJ0YvRjJGXG9GYG9GWi1GUzYmLUYjNiUtRlM2Ji1GIzYlLUkjbW5HRiQ2JFEiMUYnRjlGWkZhcEY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRlotRlM2Ji1GIzYlLUZicDYkUSIyRidGOUZaRl9xRjlGZXBGaHBGOUZlcEZocEY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRJk5FUXR4RidGL0YyRjVGTy1GUzYkLUYjNi1GV0ZaRlxvRmBvRlxvRmNvRmZvRlxvLUYsNiVRJERfeEYnRi9GMkZaRmlvRjlGYnEtSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdGaW4vJSZkZXB0aEdGZHIvJSpsaW5lYnJlYWtHUShuZXdsaW5lRictRiw2JVEmTkVRdHlGJ0YvRjJGNUZPLUZTNiQtRiM2LUZXRlpGXG9GYG9GXG9GY29GZm9GXG8tRiw2JVEkRF95RidGL0YyRlpGaW9GOUZicS1GLDYlUSZORVF4eEYnRi9GMkY1Rk8tRlM2JC1GIzYtRldGWkZcb0ZcckZcb0Zjb0Zmb0Zcb0ZcckZaRmlvRjlGYnFGX3ItRiw2JVEmTkVReHlGJ0YvRjJGNUZPLUZTNiQtRiM2LUZXRlpGXG9GXHJGXG9GY29GZm9GXG9GY3NGWkZpb0Y5RmJxRlxvLUYsNiVRJk5FUXl5RidGL0YyRjVGTy1GUzYkLUYjNi1GV0ZaRlxvRmNzRlxvRmNvRmZvRlxvRmNzRlpGaW9GOUZicQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L76" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L75" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYqLUY2NiYtRiM2KC1GLDYlUSJ0RidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJ4RidGL0YyRkEtRiw2JVEieUYnRi9GMkZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GNjYmLUYjNiQtRiw2JVEidUYnRi9GMkZFRkVGXG9GX29GQS1GLDYlUSNKMkYnRi9GMkZBLUkjbW5HRiQ2JFEiNEYnRkVGRUZFLUZCNi1RIjpGJ0ZFRkcvRktGSUZMRk5GUEZSRlQvRldRLDAuMjc3Nzc3OGVtRicvRlpGZXAvJStleGVjdXRhYmxlR0ZJRkU=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYpLUY2NiYtRiM2Jy1GLDYlUSJ0RidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJ4RidGL0YyRkEtRiw2JVEieUYnRi9GMkZFLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRkEtRjY2Ji1GIzYjLUYsNiVRInVGJ0YvRjJGRUZcb0Zfb0ZBLUYsNiVRI0oyRidGL0YyRkEtSSNtbkdGJDYkUSI0RidGRUZFLUZCNi1RIjpGJ0ZFRkcvRktGSUZMRk5GUEZSRlQvRldRLDAuMjc3Nzc3OGVtRicvRlpGZXA=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L74" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2Jy1GLDYlUSNkZUYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSomY29sb25lcTtGJ0Y3LyUmZmVuY2VHRjYvJSpzZXBhcmF0b3JHRjYvJSlzdHJldGNoeUdGNi8lKnN5bW1ldHJpY0dGNi8lKGxhcmdlb3BHRjYvJS5tb3ZhYmxlbGltaXRzR0Y2LyUnYWNjZW50R0Y2LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYlUTlEaWZmZXJlbnRpYWxFcXVhdGlvbkRhdGFGJy9GNVEldHJ1ZUYnL0Y4USdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYmLUZZNiYtRiM2JC1GLDYlUSJGRidGNEY3RjdGNy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GOzYtUSIsRidGN0Y+L0ZBRlVGQkZERkZGSEZKL0ZNUSYwLjBlbUYnL0ZQUSwwLjMzMzMzMzNlbUYnLUZZNiYtRiM2JS1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGVEZWLUYjNiYtSSNtbkdGJDYkUSIxRidGN0Zkb0ZocEY3LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGK0Y3RjdGXm9GYW9GN0Y3RjdGKy8lK2V4ZWN1dGFibGVHRjZGNw==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRictRiM2Ji1GLDYlUSNkZUYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSomY29sb25lcTtGJ0Y3LyUmZmVuY2VHRjYvJSpzZXBhcmF0b3JHRjYvJSlzdHJldGNoeUdGNi8lKnN5bW1ldHJpY0dGNi8lKGxhcmdlb3BHRjYvJS5tb3ZhYmxlbGltaXRzR0Y2LyUnYWNjZW50R0Y2LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYlUTlEaWZmZXJlbnRpYWxFcXVhdGlvbkRhdGFGJy9GNVEldHJ1ZUYnL0Y4USdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUZZNiYtRiM2Iy1GLDYlUSJGRidGNEY3RjcvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjs2LVEiLEYnRjdGPi9GQUZVRkJGREZGRkhGSi9GTVEmMC4wZW1GJy9GUFEsMC4zMzMzMzMzZW1GJy1GWTYmLUYjNiQtSSVtc3ViR0YkNiUtRiw2JVEidUYnRlRGVi1GIzYlLUkjbW5HRiQ2JFEiMUYnRjdGZG9GaHAvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0YrRjdGXm9GYW9GN0Yr</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUkkX0RHRzYiNiM3JDcnUSNERUYkUS5fVGVtcERHRnJhbWUyRiQ3JFEtZXZvbHV0aW9uYXJ5RiQiIiE8IyZJInVHRiQ2JCIiIkYxSSNKMkdGJDcjNyQ3IyIiJiw4KiYtSSVkaWZmRyUqcHJvdGVjdGVkRzYkLUY6NiQtSSJhR0YkNiMmRi9GJEZCRkJGMSkmRi82IyIiI0ZGRjFGMSomRj1GMSZGLzYkRkZGRkYxRjEqJi1GOjYkLUY6NiQtSSJiR0YkRkFGQkZCRjEpJkYvNiMiIiRGRkYxRjEqJkZNRjEmRi82JEZURlRGMUYxRi5GMSoqRkZGMS1GOjYkLUY6NiQtSSJwR0YkRkFGQkZCRjFGREYxRlJGMUYxKihGRkYxRmVuRjEmRi82JEZGRlRGMUYxKipGRkYxLUY6NiQtRjo2JC1JInFHRiRGQUZCRkJGMSZGLzYjRjFGMUZERjFGMSooRkZGMUZfb0YxJkYvNiRGMUZGRjFGMSoqRkZGMS1GOjYkLUY6NiQtSSJyR0YkRkFGQkZCRjFGY29GMUZSRjFGMSooRkZGMUZbcEYxJkYvNiRGMUZURjFGMQ==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L73" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEkZGUyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEoUHJvbG9uZ0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRI2RlRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictSSNtbkdGJDYkUSIyRidGOUY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEmZGVUUkFGJ0YvRjJGNS1GLDYlUS9UcmFuc2Zvcm1hdGlvbkYnRi9GMi1GUzYkLUYjNiRGK0Y5RjlGYG8vJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2JVEkZGUyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEoUHJvbG9uZ0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRI2RlRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictSSNtbkdGJDYkUSIyRidGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRJmRlVFJBRidGL0YyRjUtRiw2JVEvVHJhbnNmb3JtYXRpb25GJ0YvRjItRlM2JC1GIzYjRitGOUZgbw==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L85" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L43" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkRXEwRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEpUHVsbGJhY2tGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSZkZVRSQUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRJlRvSmV0RidGL0YyLUZTNiQtRiM2Ki1GLDYlUSZORVF0dEYnRi9GMkZaLUYsNiVRKERlcFZhcnNGJ0YvRjJGWi1GLDYlUSlub3RhdGlvbkYnRi9GMi1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUStqZXRudW1iZXJzRidGL0YyRjlGOS8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmJwRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEkRXEwRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEpUHVsbGJhY2tGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSZkZVRSQUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRJlRvSmV0RidGL0YyLUZTNiQtRiM2KS1GLDYlUSZORVF0dEYnRi9GMkZaLUYsNiVRKERlcFZhcnNGJ0YvRjJGWi1GLDYlUSlub3RhdGlvbkYnRi9GMi1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUStqZXRudW1iZXJzRidGL0YyRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L41" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjVlNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSZzb2x2ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRJEVxMEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRIlZGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZfb0Y5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEjVlNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSZzb2x2ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJEVxMEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRIlZGJ0YvRjJGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L40" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZDLUkjbWlHRiQ2JVEkRXExRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEmbnVtZXJGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVzdWJzRidGL0YyLUZTNiQtRiM2Ky1GLDYlUSJWRidGL0YyLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRI1ZTRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEpUHVsbGJhY2tGJ0YvRjItRlM2JC1GIzYnLUYsNiVRJmRlVFJBRidGL0YyRmFvLUYsNiVRJlRvSmV0RidGL0YyLUZTNiQtRiM2Ki1GLDYlUSZORVF0eEYnRi9GMkZhby1GLDYlUShEZXBWYXJzRidGL0YyRmFvLUYsNiVRKW5vdGF0aW9uRidGL0YyRltvLUYsNiVRK2pldG51bWJlcnNGJ0YvRjJGOUY5RjlGOS1GLDYjUSFGJy8lK2V4ZWN1dGFibGVHRj1GOUY5RmlxRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0Zmby8lJmRlcHRoR0Zjci8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GLDYlUSRFcTJGJ0YvRjJGNUZPLUZTNiQtRiM2JUZXLUZTNiQtRiM2KkZobkZbb0Zeb0Zhb0Zpby1GUzYkLUYjNidGYHBGYW9GY3AtRlM2JC1GIzYqLUYsNiVRJk5FUXR5RidGL0YyRmFvRl1xRmFvRmBxRltvRmNxRjlGOUY5RjlGZnFGOUY5RjlGOUZbckZeci1GLDYlUSRFcTNGJ0YvRjJGNUZPLUZTNiQtRiM2JUZXLUZTNiQtRiM2KkZobkZbb0Zeb0Zhb0Zpby1GUzYkLUYjNidGYHBGYW9GY3AtRlM2JC1GIzYqLUYsNiVRJk5FUXh4RidGL0YyRmFvRl1xRmFvRmBxRltvRmNxRjlGOUY5RjlGZnFGOUY5RjlGOS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmVvL0ZORmZvRltyRl5yLUYsNiVRJEVxNEYnRi9GMkY1Rk8tRlM2JC1GIzYlRlctRlM2JC1GIzYqRmhuRltvRl5vRmFvRmlvLUZTNiQtRiM2J0ZgcEZhb0ZjcC1GUzYkLUYjNiotRiw2JVEmTkVReHlGJ0YvRjJGYW9GXXFGYW9GYHFGW29GY3FGOUY5RjlGOUZmcUY5RjlGOUY5RltyRl5yLUYsNiVRJEVxNUYnRi9GMkY1Rk8tRlM2JC1GIzYlRlctRlM2JC1GIzYqRmhuRltvRl5vRmFvRmlvLUZTNiQtRiM2J0ZgcEZhb0ZjcC1GUzYkLUYjNiotRiw2JVEmTkVReXlGJ0YvRjJGYW9GXXFGYW9GYHFGW29GY3FGOUY5RjlGOUZmcUY5RjlGOUY5Rmd1RltyRmlxRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZBLUkjbWlHRiQ2JVEkRXExRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEmbnVtZXJGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JC1GLDYlUSVzdWJzRidGL0YyLUZTNiQtRiM2KS1GLDYlUSJWRidGL0YyLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRI1ZTRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEpUHVsbGJhY2tGJ0YvRjItRlM2JC1GIzYmLUYsNiVRJmRlVFJBRidGL0YyRmFvLUYsNiVRJlRvSmV0RidGL0YyLUZTNiQtRiM2KS1GLDYlUSZORVF0eEYnRi9GMkZhby1GLDYlUShEZXBWYXJzRidGL0YyRmFvLUYsNiVRKW5vdGF0aW9uRidGL0YyRltvLUYsNiVRK2pldG51bWJlcnNGJ0YvRjJGOUY5LUYsNiNRIUYnRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0Zmby8lJmRlcHRoR0Zhci8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GLDYlUSRFcTJGJ0YvRjJGNUZPLUZTNiQtRiM2JEZXLUZTNiQtRiM2KUZobkZbb0Zeb0Zhb0Zpby1GUzYkLUYjNiZGYHBGYW9GY3AtRlM2JC1GIzYpLUYsNiVRJk5FUXR5RidGL0YyRmFvRl1xRmFvRmBxRltvRmNxRjlGOUZmcUY5RjlGaXFGXHItRiw2JVEkRXEzRidGL0YyRjVGTy1GUzYkLUYjNiRGVy1GUzYkLUYjNilGaG5GW29GXm9GYW9GaW8tRlM2JC1GIzYmRmBwRmFvRmNwLUZTNiQtRiM2KS1GLDYlUSZORVF4eEYnRi9GMkZhb0ZdcUZhb0ZgcUZbb0ZjcUY5RjlGZnFGOUY5LUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGZW8vRk5GZm9GaXFGXHItRiw2JVEkRXE0RidGL0YyRjVGTy1GUzYkLUYjNiRGVy1GUzYkLUYjNilGaG5GW29GXm9GYW9GaW8tRlM2JC1GIzYmRmBwRmFvRmNwLUZTNiQtRiM2KS1GLDYlUSZORVF4eUYnRi9GMkZhb0ZdcUZhb0ZgcUZbb0ZjcUY5RjlGZnFGOUY5RmlxRlxyLUYsNiVRJEVxNUYnRi9GMkY1Rk8tRlM2JC1GIzYkRlctRlM2JC1GIzYpRmhuRltvRl5vRmFvRmlvLUZTNiQtRiM2JkZgcEZhb0ZjcC1GUzYkLUYjNiktRiw2JVEmTkVReXlGJ0YvRjJGYW9GXXFGYW9GYHFGW29GY3FGOUY5RmZxRjlGOUZldUZpcQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L846" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">These equations have a unique solution for the 3rd derivatives of (a,b,p,q,r), so it is the same to find the solution or to check if the given set is a solution.
VST below is the set IC of Integrability conditions (from the work of Ferapontov, Huard and Zhang).</Font></Text-field>
</Input>
</Group>
<Group labelreference="L845" drawlabel="true">
<Input>
<Text-field prompt="J2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkVlNURicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2PS1JJm1mcmFjR0YkNigtRiM2JC1JJW1zdXBHRiQ2JS1GNjYtUTAmRGlmZmVyZW50aWFsRDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5Gam4tSSNtbkdGJDYkUSIzRidGOS8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGOS1GIzYmLUYsNiNRIUYnLUYjNiVGZm4tRlo2JS1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNiQtRlA2Ji1GIzYkRmVvRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Y5LyUvc3Vic2NyaXB0c2hpZnRHRmJvRlxvRmBvRjlGZW9GOS8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZXEvJSliZXZlbGxlZEdGPS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIRmluRltvLUYsNiVRImFGJ0YvRjItRlA2JC1GIzYkRlxwRjlGOS1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSlzaW1wbGlmeUYnRi9GMi1GUDYkLUYjNigtRiw2JVElZGlmZkYnRi9GMi1GUDYkLUYjNictRiw2JVEjbG5GJy9GMEY9RjktRlA2JC1GIzYlLUYsNiVRLERldGVybWluYW50RidGL0YyLUZQNiQtRiM2JC1GLDYlUSJBRidGL0YyRjlGOUY5RjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZpbi9GTlEsMC4zMzMzMzMzZW1GJ0ZccEY5RjktRjY2LVEnJnNkb3Q7RidGOUY7Rj5GQEZCRkRGRkZIRmluRltvLUYsNiVRJEREQUYnRi9GMi1GUDYmLUYjNiYtRl1vNiRRIjJGJ0Y5Rmd0Rmd1RjlGOUZocEZbcUY5RjlGZ3RGVEZqcS1GLDYlUSJiRidGL0YyRmByRmRyRmdyLUZQNiQtRiM2KEZec0Zhc0ZddUZgdS1GUDYmLUYjNiZGXG9GZ3RGXG9GOUY5RmhwRltxRjlGOUZndEZURmpxLUYsNiVRInBGJ0YvRjJGYHJGZHJGZ3ItRlA2JC1GIzYoRl5zRmFzRl11RmB1LUZQNiYtRiM2JkZndUZndEZcb0Y5RjlGaHBGW3FGOUY5Rmd0LUYjNi1GVEZqcS1GLDYlUSJxRidGL0YyRmByRmRyRmdyLUZQNiQtRiM2KEZec0Zhc0ZddUZgdS1GUDYmLUYjNiYtRl1vNiRGYnFGOUZndEZndUY5RjlGaHBGW3FGOUY5Rmd0LUYjNipGVEZqcS1GLDYlUSJyRidGL0YyRmByRmRyRmdyLUZQNiQtRiM2KEZec0Zhc0ZddUZgdS1GUDYmLUYjNiZGXXhGZ3RGXG9GOUY5RmhwRltxRjlGOUY5RmVvRjlGZW9GOUY5RmhwRltxLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkVlNURicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2PC1JJm1mcmFjR0YkNigtRiM2Iy1JJW1zdXBHRiQ2JS1GNjYtUTAmRGlmZmVyZW50aWFsRDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5Gam4tSSNtbkdGJDYkUSIzRidGOS8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRictRiM2JS1GLDYjUSFGJy1GIzYkRmZuLUZaNiUtSSVtc3ViR0YkNiUtRiw2JVEidUYnRi9GMi1GIzYjLUZQNiYtRiM2I0Zlb0Y5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLyUvc3Vic2NyaXB0c2hpZnRHRmJvRlxvRmBvRmVvLyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZlcS8lKWJldmVsbGVkR0Y9LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkhGaW5GW28tRiw2JVEiYUYnRi9GMi1GUDYkLUYjNiNGXHBGOS1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSlzaW1wbGlmeUYnRi9GMi1GUDYkLUYjNictRiw2JVElZGlmZkYnRi9GMi1GUDYkLUYjNiYtRiw2JVEjbG5GJy9GMEY9RjktRlA2JC1GIzYkLUYsNiVRLERldGVybWluYW50RidGL0YyLUZQNiQtRiM2Iy1GLDYlUSJBRidGL0YyRjlGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRmluL0ZOUSwwLjMzMzMzMzNlbUYnRlxwRjktRjY2LVEnJnNkb3Q7RidGOUY7Rj5GQEZCRkRGRkZIRmluRltvLUYsNiVRJEREQUYnRi9GMi1GUDYmLUYjNiUtRl1vNiRRIjJGJ0Y5Rmd0Rmd1RjlGaHBGW3FGOUZndEZURmpxLUYsNiVRImJGJ0YvRjJGYHJGZHJGZ3ItRlA2JC1GIzYnRl5zRmFzRl11RmB1LUZQNiYtRiM2JUZcb0ZndEZcb0Y5RmhwRltxRjlGZ3RGVEZqcS1GLDYlUSJwRidGL0YyRmByRmRyRmdyLUZQNiQtRiM2J0Zec0Zhc0ZddUZgdS1GUDYmLUYjNiVGZ3VGZ3RGXG9GOUZocEZbcUY5Rmd0LUYjNixGVEZqcS1GLDYlUSJxRidGL0YyRmByRmRyRmdyLUZQNiQtRiM2J0Zec0Zhc0ZddUZgdS1GUDYmLUYjNiUtRl1vNiRGYnFGOUZndEZndUY5RmhwRltxRjlGZ3QtRiM2KUZURmpxLUYsNiVRInJGJ0YvRjJGYHJGZHJGZ3ItRlA2JC1GIzYnRl5zRmFzRl11RmB1LUZQNiYtRiM2JUZdeEZndEZcb0Y5RmhwRltxRjlGZW9GZW9GOUZocEZbcS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L844" drawlabel="true">
<Input>
<Text-field prompt="J2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkRERBRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYmLUYjNictSSNtbkdGJDYkUSIyRicvRjNRJ25vcm1hbEYnLUkjbW9HRiQ2LVEiLEYnRj4vJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGRi8lKnN5bW1ldHJpY0dGRi8lKGxhcmdlb3BHRkYvJS5tb3ZhYmxlbGltaXRzR0ZGLyUnYWNjZW50R0ZGLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRjs2JFEiM0YnRj4vJStleGVjdXRhYmxlR0ZGRj5GPi8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZmbkY+">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYkLUkjbWlHRiQ2JVEkRERBRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYmLUYjNiUtSSNtbkdGJDYkUSIyRicvRjNRJ25vcm1hbEYnLUkjbW9HRiQ2LVEiLEYnRj4vJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGRi8lKnN5bW1ldHJpY0dGRi8lKGxhcmdlb3BHRkYvJS5tb3ZhYmxlbGltaXRzR0ZGLyUnYWNjZW50R0ZGLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRjs2JFEiM0YnRj5GPi8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJw==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkmbWZyYWNHRiQ2KC1GIzYmLUklbXN1cEdGJDYlLUkjbW9HRiQ2LVEwJkRpZmZlcmVudGlhbEQ7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y8LyUpc3RyZXRjaHlHRjwvJSpzeW1tZXRyaWNHRjwvJShsYXJnZW9wR0Y8LyUubW92YWJsZWxpbWl0c0dGPC8lJ2FjY2VudEdGPC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkstSSNtbkdGJDYkUSIyRidGNy8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjxGNy1GIzYmLUYjNidGMy1GMTYlLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEidUYnLyUnaXRhbGljR1EldHJ1ZUYnL0Y4USdpdGFsaWNGJy1GIzYoLUY0Ni1RIltGJ0Y3L0Y7RmNvRj0vRkBGY29GQUZDRkVGRy9GSlEsMC4xNjY2NjY3ZW1GJy9GTUZecC1GXm82I1EhRictRjQ2LVEiXUYnRjdGW3BGPUZccEZBRkNGRUZHRl1wL0ZNUSwwLjExMTExMTFlbUYnRlVGWEY3LyUvc3Vic2NyaXB0c2hpZnRHRlRGTkZSRlVGWEY3RlVGWEY3LyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZfcS8lKWJldmVsbGVkR0Y8LUY0Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y3RjpGPUY/RkFGQ0ZFRkdGSUZMLUYjNigtRl5vNiVRInBGJ0Zhb0Zkby1GNDYuUTAmQXBwbHlGdW5jdGlvbjtGJy8lK2V4ZWN1dGFibGVHRjxGN0Y6Rj1GP0ZBRkNGRUZHRklGTC1JKG1mZW5jZWRHRiQ2JC1GIzYmRmpuRlVGWEY3RjdGVUZYRjdGVUZYRjc=">LUklZGlmZkclKnByb3RlY3RlZEc2JC1GIzYkLUkicEc2IjYjJkkidUdGKkYqRixGLA==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L843" drawlabel="true">
<Input>
<Text-field prompt="J2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSVzdWJzRidGL0YyLUY2NiQtRiM2Ji1GLDYlUSRWU1RGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUY2NiYtRiM2LC1GLDYlUSRFcTFGJ0YvRjJGRC1GLDYlUSRFcTJGJ0YvRjJGRC1GLDYlUSRFcTNGJ0YvRjJGRC1GLDYlUSRFcTRGJ0YvRjJGRC1GLDYlUSRFcTVGJ0YvRjJGSEZILyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRkhGSEZIRkgtRiw2I1EhRicvJStleGVjdXRhYmxlR0ZMRkg=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JC1GLDYlUSVzdWJzRidGL0YyLUY2NiQtRiM2JS1GLDYlUSRWU1RGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUY2NiYtRiM2Ky1GLDYlUSRFcTFGJ0YvRjJGRC1GLDYlUSRFcTJGJ0YvRjJGRC1GLDYlUSRFcTNGJ0YvRjJGRC1GLDYlUSRFcTRGJ0YvRjJGRC1GLDYlUSRFcTVGJ0YvRjJGSC8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZIRkgtRiw2I1EhRic=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NyciIiFGI0YjRiNGIw==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L842" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font encoding="UTF-8" foreground="[255,0,255]">Perfect! We have proved that EW \342\207\224 Integrability in this case!</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1158" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1155" drawlabel="true">
<Input>
<Text-field style="Text" foreground="[255,0,255]" layout="Normal"><Font encoding="UTF-8" foreground="[255,0,255]">In fact, it won't hurt actually to check that the solution is unique. Substitution above shows that IC \342\207\222EW. To show the opposite EW\342\207\222IC we have to resolve the set of equations </Font><Equation executable="false" style="2D Math" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1136" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1138" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1144" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElbm9wc0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJFNPVUYnRi9GMi8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnL0YzUSdub3JtYWxGJ0ZARj1GQA==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYkLUkjbWlHRiQ2JVElbm9wc0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYjLUYsNiVRJFNPVUYnRi9GMi9GM1Enbm9ybWFsRic=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiIi</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1143" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSlzaW1wbGlmeUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRJXN1YnNGJ0Y0RjctRjs2JC1GIzYoLUYsNiVRJFNPVUYnRjRGNy1GOzYmLUYjNiQtSSNtbkdGJDYkUSIxRicvRjhRJ25vcm1hbEYnRlFGUS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1JI21vR0YkNi1RIixGJ0ZRLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y2LyUpc3RyZXRjaHlHRmluLyUqc3ltbWV0cmljR0Zpbi8lKGxhcmdlb3BHRmluLyUubW92YWJsZWxpbWl0c0dGaW4vJSdhY2NlbnRHRmluLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiM2JUYrLUY7NiYtRiM2Oi1JJm1mcmFjR0YkNigtRiM2JC1JJW1zdXBHRiQ2JS1GWjYtUTAmRGlmZmVyZW50aWFsRDtGJ0ZRRmduL0Zbb0ZpbkZcb0Zeb0Zgb0Zib0Zkb0Zmby9Gam9GaG8tRk42JFEiM0YnRlEvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRlEtRiM2JkYrLUYjNiVGanAtRmhwNiUtSSVtc3ViR0YkNiUtRiw2JVEidUYnRjRGNy1GIzYkLUY7NiYtRiM2JEYrRlFGUUZTRlZGUS8lL3N1YnNjcmlwdHNoaWZ0R0ZkcUZfcUZicUZRRitGUS8lLmxpbmV0aGlja25lc3NHRlAvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGXXMvJSliZXZlbGxlZEdGaW4tRiw2JVEiYUYnRjRGNy1GOzYkLUYjNiRGW3JGUUZRRllGYnAtRiw2JVEiYkYnRjRGN0Zlc0ZZRmJwLUYsNiVRImNGJ0Y0RjdGZXNGWUZicC1GLDYlUSJwRidGNEY3RmVzRllGYnAtRiw2JVEicUYnRjRGN0Zlc0ZZRmJwLUYsNiVRInJGJ0Y0RjdGZXNGUUZRRlNGVkZRRitGUUZRLUZaNi1RKCZtaW51cztGJ0ZRRmduRl1xRlxvRl5vRmBvRmJvRmRvL0Znb1EsMC4yMjIyMjIyZW1GJy9Gam9GXHVGPy1GOzYkLUYjNictRiw2JVEkVlNURidGNEY3RllGXHBGK0ZRRlFGUUZRRlFGKy8lK2V4ZWN1dGFibGVHRmluRlE=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRictRiM2JC1GLDYlUSlzaW1wbGlmeUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRJXN1YnNGJ0Y0RjctRjs2JC1GIzYnLUYsNiVRJFNPVUYnRjRGNy1GOzYmLUYjNiMtSSNtbkdGJDYkUSIxRicvRjhRJ25vcm1hbEYnRlEvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictSSNtb0dGJDYtUSIsRidGUS8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNi8lKXN0cmV0Y2h5R0Zpbi8lKnN5bW1ldHJpY0dGaW4vJShsYXJnZW9wR0Zpbi8lLm1vdmFibGVsaW1pdHNHRmluLyUnYWNjZW50R0Zpbi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYjNiRGKy1GOzYmLUYjNjktSSZtZnJhY0dGJDYoLUYjNiMtSSVtc3VwR0YkNiUtRlo2LVEwJkRpZmZlcmVudGlhbEQ7RidGUUZnbi9GW29GaW5GXG9GXm9GYG9GYm9GZG9GZm8vRmpvRmhvLUZONiRRIjNGJ0ZRLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJy1GIzYlRistRiM2JEZqcC1GaHA2JS1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGNEY3LUYjNiMtRjs2Ji1GIzYjRitGUUZTRlYvJS9zdWJzY3JpcHRzaGlmdEdGZHFGX3FGYnFGKy8lLmxpbmV0aGlja25lc3NHRlAvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGXXMvJSliZXZlbGxlZEdGaW4tRiw2JVEiYUYnRjRGNy1GOzYkLUYjNiNGW3JGUUZZRmJwLUYsNiVRImJGJ0Y0RjdGZXNGWUZicC1GLDYlUSJjRidGNEY3RmVzRllGYnAtRiw2JVEicEYnRjRGN0Zlc0ZZRmJwLUYsNiVRInFGJ0Y0RjdGZXNGWUZicC1GLDYlUSJyRidGNEY3RmVzRlFGU0ZWRitGUS1GWjYtUSgmbWludXM7RidGUUZnbkZdcUZcb0Zeb0Zgb0Zib0Zkby9GZ29RLDAuMjIyMjIyMmVtRicvRmpvRlx1Rj8tRjs2JC1GIzYmLUYsNiVRJFZTVEYnRjRGN0ZZRlxwRitGUUZRRis=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NygiIiFGI0YjRiNGI0Yj</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1147" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">So well done! </Font>
<Font foreground="[51,153,102]">In the other files concerning equations of types II, III, IV we will not be so detailed as here (the computations there are already sufficiently larege),
and some of the simple steps done here for pedantic reasons will be omitted in those files.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1145" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1146" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1154" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">Below we check what happens if V=0. It turns out that in this case the symbol matrix A (in the text of the paper denoted by V - do not be confused) 
is constant, so indeed we have both linearization and integration.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1140" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L847" drawlabel="true">
<Input>
<Text-field prompt="J2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVkaWZmRidGL0YyLUY2NiQtRiM2Jy1GLDYlUSNWU0YnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGTC8lKnN5bW1ldHJpY0dGTC8lKGxhcmdlb3BHRkwvJS5tb3ZhYmxlbGltaXRzR0ZMLyUnYWNjZW50R0ZMLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictSSVtc3ViR0YkNiUtRiw2JVEidUYnRi9GMi1GIzYnLUkjbW5HRiQ2JFEiMUYnRkhGRC1GYm82JFEiMkYnRkhGL0YyLyUvc3Vic2NyaXB0c2hpZnRHUSIwRicvJStleGVjdXRhYmxlR0ZMRkhGSEZbcEZIRkhGW3BGSA==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVkaWZmRidGL0YyLUY2NiQtRiM2Jy1GLDYlUSNWU0YnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGTC8lKnN5bW1ldHJpY0dGTC8lKGxhcmdlb3BHRkwvJS5tb3ZhYmxlbGltaXRzR0ZMLyUnYWNjZW50R0ZMLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictSSVtc3ViR0YkNiUtRiw2JVEidUYnRi9GMi1GIzYnLUkjbW5HRiQ2JFEiMUYnRkhGRC1GYm82JFEiMkYnRkhGL0YyLyUvc3Vic2NyaXB0c2hpZnRHUSIwRicvJStleGVjdXRhYmxlR0ZMRkhGSEZbcEZIRkhGW3BGSA==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtSSZtZnJhY0dGJDYoLUYjNigtSSNtbkdGJDYkUSIyRidGLy1GLDYtUTEmSW52aXNpYmxlVGltZXM7RidGL0YyRjVGN0Y5RjtGPUY/L0ZCUSYwLjBlbUYnL0ZFRlMtSShtZmVuY2VkR0YkNiQtRiM2KC1GRzYoLUYjNiYtSSVtc3VwR0YkNiUtRiw2LVEwJkRpZmZlcmVudGlhbEQ7RidGL0YyRjVGN0Y5RjtGPUY/RlJGVEZLLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGNEYvLUYjNiYtRiM2J0Zbby1GaW42JS1JJW1zdWJHRiQ2JS1JI21pR0YkNiVRInVGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictRiM2KC1GLDYtUSJbRidGLy9GM0ZlcEY1L0Y4RmVwRjlGO0Y9Rj8vRkJRLDAuMTY2NjY2N2VtRicvRkVGYHEtRmBwNiNRIUYnLUYsNi1RIl1GJ0YvRl1xRjVGXnFGOUY7Rj1GP0ZfcS9GRVEsMC4xMTExMTExZW1GJ0Zhb0Zkb0YvLyUvc3Vic2NyaXB0c2hpZnRHRmBvRktGXm9GYW9GZG9GL0Zhb0Zkb0YvLyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zhci8lKWJldmVsbGVkR0Y0Rk8tRiM2KC1GYHA2JVEicUYnRmNwRmZwLUYsNi5RMCZBcHBseUZ1bmN0aW9uO0YnLyUrZXhlY3V0YWJsZUdGNEYvRjJGNUY3RjlGO0Y9Rj9GUkZULUZWNiQtRiM2JkZccEZhb0Zkb0YvRi9GYW9GZG9GL0Zhb0Zkb0YvRi9GYW9GZG9GLy1GIzYmLUYjNi1GKy1GIzYqRktGTy1GVjYkLUYjNigtRkc2KC1GIzYmRltvRmFvRmRvRi8tRiM2Ji1GIzYnRltvRlxwRmFvRmRvRi9GYW9GZG9GL0ZcckZfckZickZkckZPLUYjNigtRmBwNiVRInJGJ0ZjcEZmcEZbc0Zgc0Zhb0Zkb0YvRmFvRmRvRi9GL0ZPLUZWNiQtRiM2KEZedEZPRmZyRmFvRmRvRi9GL0ZPLUZWNiQtRiM2KEZedEZPLUYjNigtRmBwNiVRInBGJ0ZjcEZmcEZbc0Zgc0Zhb0Zkb0YvRmFvRmRvRi9GL0YvLUYsNi1RIitGJ0YvRjJGNUY3RjlGO0Y9Rj9GQUZELUYjNiYtRmluNiVGanNGS0Zeb0ZPLUZWNiQtRiM2KEZedEZPLUYjNigtRmBwNiVRImFGJ0ZjcEZmcEZbc0Zgc0Zhb0Zkb0YvRmFvRmRvRi9GL0YvRmh1LUYjNiYtRmluNiVGW3VGS0Zeb0ZPLUZWNiQtRiM2KEZedEZPLUYjNigtRmBwNiVRImJGJ0ZjcEZmcEZbc0Zgc0Zhb0Zkb0YvRmFvRmRvRi9GL0YvLUYsNi1RKCZtaW51cztGJ0YvRjJGNUY3RjlGO0Y9Rj9GQUZELUYjNiZGX3ZGT0Zcd0YvRmh1LUZpbjYlRl91RktGXm9GL0Zhb0Zkb0YvRlxyRl9yRmJyRmRyRmFvRmRvRi8=">LCQqKCIiIyIiIi1JJWRpZmZHJSpwcm90ZWN0ZWRHNiQtRic2JC1JInFHNiI2IyZJInVHRi5GLkYwRjBGJSwsKipGJEYlLUYnNiQtSSJyR0YuRi9GMEYlRipGJS1GJzYkLUkicEdGLkYvRjBGJSEiIiomKUY0RiRGJS1GJzYkLUkiYUdGLkYvRjBGJUYlKiYpRipGJEYlLUYnNiQtSSJiR0YuRi9GMEYlRiUqJkY/RiVGRUYlRjwqJClGOEYkRiVGJUY8Rjw=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L852" drawlabel="true">
<Input>
<Text-field prompt="J2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSlzaW1wbGlmeUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJWRpZmZGJ0Y0RjctRjs2JC1GIzYmLUYsNiVRI1ZTRidGNEY3LUkjbW9HRiQ2LVEiLEYnL0Y4USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNi8lKXN0cmV0Y2h5R0ZRLyUqc3ltbWV0cmljR0ZRLyUobGFyZ2VvcEdGUS8lLm1vdmFibGVsaW1pdHNHRlEvJSdhY2NlbnRHRlEvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGNEY3LUYjNiYtSSNtbkdGJDYkUSIxRidGTUZJLUZnbzYkUSIzRidGTUZNLyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGTUZNRk1GTUZNRisvJStleGVjdXRhYmxlR0ZRRk0=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSlzaW1wbGlmeUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJWRpZmZGJ0Y0RjctRjs2JC1GIzYmLUYsNiVRI1ZTRidGNEY3LUkjbW9HRiQ2LVEiLEYnL0Y4USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNi8lKXN0cmV0Y2h5R0ZRLyUqc3ltbWV0cmljR0ZRLyUobGFyZ2VvcEdGUS8lLm1vdmFibGVsaW1pdHNHRlEvJSdhY2NlbnRHRlEvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGNEY3LUYjNiYtSSNtbkdGJDYkUSIxRidGTUZJLUZnbzYkUSIzRidGTUZNLyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGTUZNRk1GTUZNRisvJStleGVjdXRhYmxlR0ZRRk0=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtSSZtZnJhY0dGJDYoLUYjNigtSSNtbkdGJDYkUSIyRidGLy1GLDYtUTEmSW52aXNpYmxlVGltZXM7RidGL0YyRjVGN0Y5RjtGPUY/L0ZCUSYwLjBlbUYnL0ZFRlMtSShtZmVuY2VkR0YkNiQtRiM2KC1GRzYoLUYjNiYtSSVtc3VwR0YkNiUtRiw2LVEwJkRpZmZlcmVudGlhbEQ7RidGL0YyRjVGN0Y5RjtGPUY/RlJGVEZLLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGNEYvLUYjNiYtRiM2J0Zbby1GaW42JS1JJW1zdWJHRiQ2JS1JI21pR0YkNiVRInVGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictRiM2KC1GLDYtUSJbRidGLy9GM0ZlcEY1L0Y4RmVwRjlGO0Y9Rj8vRkJRLDAuMTY2NjY2N2VtRicvRkVGYHEtRmBwNiNRIUYnLUYsNi1RIl1GJ0YvRl1xRjVGXnFGOUY7Rj1GP0ZfcS9GRVEsMC4xMTExMTExZW1GJ0Zhb0Zkb0YvLyUvc3Vic2NyaXB0c2hpZnRHRmBvRktGXm9GYW9GZG9GL0Zhb0Zkb0YvLyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zhci8lKWJldmVsbGVkR0Y0Rk8tRiM2KC1GYHA2JVEickYnRmNwRmZwLUYsNi5RMCZBcHBseUZ1bmN0aW9uO0YnLyUrZXhlY3V0YWJsZUdGNEYvRjJGNUY3RjlGO0Y9Rj9GUkZULUZWNiQtRiM2JkZccEZhb0Zkb0YvRi9GYW9GZG9GL0Zhb0Zkb0YvRi9GYW9GZG9GLy1GIzYmLUYjNi1GKy1GIzYqRktGTy1GVjYkLUYjNigtRkc2KC1GIzYmRltvRmFvRmRvRi8tRiM2Ji1GIzYnRltvRlxwRmFvRmRvRi9GYW9GZG9GL0ZcckZfckZickZkckZPRmZyRmFvRmRvRi9GL0ZPLUZWNiQtRiM2KEZedEZPLUYjNigtRmBwNiVRInFGJ0ZjcEZmcEZbc0Zgc0Zhb0Zkb0YvRmFvRmRvRi9GL0ZPLUZWNiQtRiM2KEZedEZPLUYjNigtRmBwNiVRInBGJ0ZjcEZmcEZbc0Zgc0Zhb0Zkb0YvRmFvRmRvRi9GL0YvLUYsNi1RIitGJ0YvRjJGNUY3RjlGO0Y9Rj9GQUZELUYjNiYtRmluNiVGanNGS0Zeb0ZPLUZWNiQtRiM2KEZedEZPLUYjNigtRmBwNiVRImFGJ0ZjcEZmcEZbc0Zgc0Zhb0Zkb0YvRmFvRmRvRi9GL0YvRmh1LUYjNiYtRmluNiVGZnRGS0Zeb0ZPLUZWNiQtRiM2KEZedEZPLUYjNigtRmBwNiVRImJGJ0ZjcEZmcEZbc0Zgc0Zhb0Zkb0YvRmFvRmRvRi9GL0YvLUYsNi1RKCZtaW51cztGJ0YvRjJGNUY3RjlGO0Y9Rj9GQUZELUYjNiZGX3ZGT0Zcd0YvRmh1LUZpbjYlRl91RktGXm9GL0Zhb0Zkb0YvRlxyRl9yRmJyRmRyRmFvRmRvRi8=">LCQqKCIiIyIiIi1JJWRpZmZHJSpwcm90ZWN0ZWRHNiQtRic2JC1JInJHNiI2IyZJInVHRi5GLkYwRjBGJSwsKipGJEYlRipGJS1GJzYkLUkicUdGLkYvRjBGJS1GJzYkLUkicEdGLkYvRjBGJSEiIiomKUYqRiRGJS1GJzYkLUkiYUdGLkYvRjBGJUYlKiYpRjRGJEYlLUYnNiQtSSJiR0YuRi9GMEYlRiUqJkY/RiVGRUYlRjwqJClGOEYkRiVGJUY8Rjw=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L851" drawlabel="true">
<Input>
<Text-field prompt="J2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSlzaW1wbGlmeUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJWRpZmZGJ0Y0RjctRjs2JC1GIzYmLUYsNiVRI1ZTRidGNEY3LUkjbW9HRiQ2LVEiLEYnL0Y4USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNi8lKXN0cmV0Y2h5R0ZRLyUqc3ltbWV0cmljR0ZRLyUobGFyZ2VvcEdGUS8lLm1vdmFibGVsaW1pdHNHRlEvJSdhY2NlbnRHRlEvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGNEY3LUYjNiYtSSNtbkdGJDYkUSIyRidGTUZJRmZvRk0vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0ZNRk1GTUZNRk1GKy8lK2V4ZWN1dGFibGVHRlFGTQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSlzaW1wbGlmeUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJWRpZmZGJ0Y0RjctRjs2JC1GIzYmLUYsNiVRI1ZTRidGNEY3LUkjbW9HRiQ2LVEiLEYnL0Y4USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNi8lKXN0cmV0Y2h5R0ZRLyUqc3ltbWV0cmljR0ZRLyUobGFyZ2VvcEdGUS8lLm1vdmFibGVsaW1pdHNHRlEvJSdhY2NlbnRHRlEvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGNEY3LUYjNiYtSSNtbkdGJDYkUSIyRidGTUZJRmZvRk0vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0ZNRk1GTUZNRk1GKy8lK2V4ZWN1dGFibGVHRlFGTQ==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtSSZtZnJhY0dGJDYoLUYjNiYtRiM2KC1GRzYoLUYjNiYtSSVtc3VwR0YkNiUtRiw2LVEwJkRpZmZlcmVudGlhbEQ7RidGL0YyRjVGN0Y5RjtGPUY/L0ZCUSYwLjBlbUYnL0ZFRlgtSSNtbkdGJDYkUSIyRidGLy8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjRGLy1GIzYmLUYjNidGVC1GUjYlLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEidUYnLyUnaXRhbGljR1EldHJ1ZUYnL0YwUSdpdGFsaWNGJy1GIzYoLUYsNi1RIltGJ0YvL0YzRl9wRjUvRjhGX3BGOUY7Rj1GPy9GQlEsMC4xNjY2NjY3ZW1GJy9GRUZqcC1Gam82I1EhRictRiw2LVEiXUYnRi9GZ3BGNUZocEY5RjtGPUY/RmlwL0ZFUSwwLjExMTExMTFlbUYnRltvRl5vRi8vJS9zdWJzY3JpcHRzaGlmdEdGam5GWkZobkZbb0Zeb0YvRltvRl5vRi8vJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRltyLyUpYmV2ZWxsZWRHRjQtRiw2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GMkY1RjdGOUY7Rj1GP0ZXRlktRiM2KC1Gam82JVEiYUYnRl1wRmBwLUYsNi5RMCZBcHBseUZ1bmN0aW9uO0YnLyUrZXhlY3V0YWJsZUdGNEYvRjJGNUY3RjlGO0Y9Rj9GV0ZZLUkobWZlbmNlZEdGJDYkLUYjNiZGZm9GW29GXm9GL0YvRltvRl5vRi9GW29GXm9GL0Zbb0Zeb0YvLUYjNiYtRiM2LUYrLUYjNipGWkZgci1GXnM2JC1GIzYoLUZHNigtRiM2JkZURltvRl5vRi8tRiM2Ji1GIzYnRlRGZm9GW29GXm9GL0Zbb0Zeb0YvRmZxRmlxRlxyRl5yRmByLUYjNigtRmpvNiVRInJGJ0ZdcEZgcEZockZdc0Zbb0Zeb0YvRltvRl5vRi9GL0Zgci1GXnM2JC1GIzYoRlx0RmByLUYjNigtRmpvNiVRInFGJ0ZdcEZgcEZockZdc0Zbb0Zeb0YvRltvRl5vRi9GL0Zgci1GXnM2JC1GIzYoRlx0RmByLUYjNigtRmpvNiVRInBGJ0ZdcEZgcEZockZdc0Zbb0Zeb0YvRltvRl5vRi9GL0YvLUYsNi1RIitGJ0YvRjJGNUY3RjlGO0Y9Rj9GQUZELUYjNiYtRlI2JUZoc0ZaRmhuRmByLUZeczYkLUYjNihGXHRGYHJGY3JGW29GXm9GL0YvRi9GW3YtRiM2Ji1GUjYlRml0RlpGaG5GYHItRl5zNiQtRiM2KEZcdEZgci1GIzYoLUZqbzYlUSJiRidGXXBGYHBGaHJGXXNGW29GXm9GL0Zbb0Zeb0YvRi9GLy1GLDYtUSgmbWludXM7RidGL0YyRjVGN0Y5RjtGPUY/RkFGRC1GIzYmRmJ2RmByRmp2Ri9GW3YtRlI2JUZidUZaRmhuRi9GW29GXm9GL0ZmcUZpcUZcckZeckZbb0Zeb0Yv">LCQqJi1JJWRpZmZHJSpwcm90ZWN0ZWRHNiQtRiU2JC1JImFHNiI2IyZJInVHRixGLEYuRi4iIiIsLCoqIiIjRjAtRiU2JC1JInJHRixGLUYuRjAtRiU2JC1JInFHRixGLUYuRjAtRiU2JC1JInBHRixGLUYuRjAhIiIqJilGNEYzRjBGKEYwRjAqJilGOEYzRjAtRiU2JC1JImJHRixGLUYuRjBGMComRihGMEZFRjBGQCokKUY8RjNGMEYwRkBGQA==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L850" drawlabel="true">
<Input>
<Text-field prompt="J2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSlzaW1wbGlmeUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJWRpZmZGJ0Y0RjctRjs2JC1GIzYmLUYsNiVRI1ZTRidGNEY3LUkjbW9HRiQ2LVEiLEYnL0Y4USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNi8lKXN0cmV0Y2h5R0ZRLyUqc3ltbWV0cmljR0ZRLyUobGFyZ2VvcEdGUS8lLm1vdmFibGVsaW1pdHNHRlEvJSdhY2NlbnRHRlEvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGNEY3LUYjNiYtSSNtbkdGJDYkUSIyRidGTUZJLUZnbzYkUSIzRidGTUZNLyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGTUZNRk1GTUZNRisvJStleGVjdXRhYmxlR0ZRRk0=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSlzaW1wbGlmeUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJWRpZmZGJ0Y0RjctRjs2JC1GIzYmLUYsNiVRI1ZTRidGNEY3LUkjbW9HRiQ2LVEiLEYnL0Y4USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNi8lKXN0cmV0Y2h5R0ZRLyUqc3ltbWV0cmljR0ZRLyUobGFyZ2VvcEdGUS8lLm1vdmFibGVsaW1pdHNHRlEvJSdhY2NlbnRHRlEvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGNEY3LUYjNiYtSSNtbkdGJDYkUSIyRidGTUZJLUZnbzYkUSIzRidGTUZNLyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGTUZNRk1GTUZNRisvJStleGVjdXRhYmxlR0ZRRk0=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtSSZtZnJhY0dGJDYoLUYjNigtSSNtbkdGJDYkUSIyRidGLy1GLDYtUTEmSW52aXNpYmxlVGltZXM7RidGL0YyRjVGN0Y5RjtGPUY/L0ZCUSYwLjBlbUYnL0ZFRlMtSShtZmVuY2VkR0YkNiQtRiM2KC1GRzYoLUYjNiYtSSVtc3VwR0YkNiUtRiw2LVEwJkRpZmZlcmVudGlhbEQ7RidGL0YyRjVGN0Y5RjtGPUY/RlJGVEZLLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGNEYvLUYjNiYtRiM2J0Zbby1GaW42JS1JJW1zdWJHRiQ2JS1JI21pR0YkNiVRInVGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictRiM2KC1GLDYtUSJbRidGLy9GM0ZlcEY1L0Y4RmVwRjlGO0Y9Rj8vRkJRLDAuMTY2NjY2N2VtRicvRkVGYHEtRmBwNiNRIUYnLUYsNi1RIl1GJ0YvRl1xRjVGXnFGOUY7Rj1GP0ZfcS9GRVEsMC4xMTExMTExZW1GJ0Zhb0Zkb0YvLyUvc3Vic2NyaXB0c2hpZnRHRmBvRktGXm9GYW9GZG9GL0Zhb0Zkb0YvLyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zhci8lKWJldmVsbGVkR0Y0Rk8tRiM2KC1GYHA2JVEicEYnRmNwRmZwLUYsNi5RMCZBcHBseUZ1bmN0aW9uO0YnLyUrZXhlY3V0YWJsZUdGNEYvRjJGNUY3RjlGO0Y9Rj9GUkZULUZWNiQtRiM2JkZccEZhb0Zkb0YvRi9GYW9GZG9GL0Zhb0Zkb0YvRi9GYW9GZG9GLy1GIzYmLUYjNi1GKy1GIzYqRktGTy1GVjYkLUYjNigtRkc2KC1GIzYmRltvRmFvRmRvRi8tRiM2Ji1GIzYnRltvRlxwRmFvRmRvRi9GYW9GZG9GL0ZcckZfckZickZkckZPLUYjNigtRmBwNiVRInJGJ0ZjcEZmcEZbc0Zgc0Zhb0Zkb0YvRmFvRmRvRi9GL0ZPLUZWNiQtRiM2KEZedEZPLUYjNigtRmBwNiVRInFGJ0ZjcEZmcEZbc0Zgc0Zhb0Zkb0YvRmFvRmRvRi9GL0ZPLUZWNiQtRiM2KEZedEZPRmZyRmFvRmRvRi9GL0YvLUYsNi1RIitGJ0YvRjJGNUY3RjlGO0Y9Rj9GQUZELUYjNiYtRmluNiVGanNGS0Zeb0ZPLUZWNiQtRiM2KEZedEZPLUYjNigtRmBwNiVRImFGJ0ZjcEZmcEZbc0Zgc0Zhb0Zkb0YvRmFvRmRvRi9GL0YvRmh1LUYjNiYtRmluNiVGW3VGS0Zeb0ZPLUZWNiQtRiM2KEZedEZPLUYjNigtRmBwNiVRImJGJ0ZjcEZmcEZbc0Zgc0Zhb0Zkb0YvRmFvRmRvRi9GL0YvLUYsNi1RKCZtaW51cztGJ0YvRjJGNUY3RjlGO0Y9Rj9GQUZELUYjNiZGX3ZGT0Zcd0YvRmh1LUZpbjYlRmR1RktGXm9GL0Zhb0Zkb0YvRlxyRl9yRmJyRmRyRmFvRmRvRi8=">LCQqKCIiIyIiIi1JJWRpZmZHJSpwcm90ZWN0ZWRHNiQtRic2JC1JInBHNiI2IyZJInVHRi5GLkYwRjBGJSwsKipGJEYlLUYnNiQtSSJyR0YuRi9GMEYlLUYnNiQtSSJxR0YuRi9GMEYlRipGJSEiIiomKUY0RiRGJS1GJzYkLUkiYUdGLkYvRjBGJUYlKiYpRjhGJEYlLUYnNiQtSSJiR0YuRi9GMEYlRiUqJkY/RiVGRUYlRjwqJClGKkYkRiVGJUY8Rjw=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L841" drawlabel="true">
<Input>
<Text-field prompt="J2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSlzaW1wbGlmeUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJWRpZmZGJ0Y0RjctRjs2JC1GIzYmLUYsNiVRI1ZTRidGNEY3LUkjbW9HRiQ2LVEiLEYnL0Y4USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNi8lKXN0cmV0Y2h5R0ZRLyUqc3ltbWV0cmljR0ZRLyUobGFyZ2VvcEdGUS8lLm1vdmFibGVsaW1pdHNHRlEvJSdhY2NlbnRHRlEvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGNEY3LUYjNiYtSSNtbkdGJDYkUSIzRidGTUZJRmZvRk0vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0ZNRk1GTUZNRk1GKy8lK2V4ZWN1dGFibGVHRlFGTQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSlzaW1wbGlmeUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJWRpZmZGJ0Y0RjctRjs2JC1GIzYmLUYsNiVRI1ZTRidGNEY3LUkjbW9HRiQ2LVEiLEYnL0Y4USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNi8lKXN0cmV0Y2h5R0ZRLyUqc3ltbWV0cmljR0ZRLyUobGFyZ2VvcEdGUS8lLm1vdmFibGVsaW1pdHNHRlEvJSdhY2NlbnRHRlEvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGNEY3LUYjNiYtSSNtbkdGJDYkUSIzRidGTUZJRmZvRk0vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0ZNRk1GTUZNRk1GKy8lK2V4ZWN1dGFibGVHRlFGTQ==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtSSZtZnJhY0dGJDYoLUYjNiYtRiM2KC1GRzYoLUYjNiYtSSVtc3VwR0YkNiUtRiw2LVEwJkRpZmZlcmVudGlhbEQ7RidGL0YyRjVGN0Y5RjtGPUY/L0ZCUSYwLjBlbUYnL0ZFRlgtSSNtbkdGJDYkUSIyRidGLy8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjRGLy1GIzYmLUYjNidGVC1GUjYlLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEidUYnLyUnaXRhbGljR1EldHJ1ZUYnL0YwUSdpdGFsaWNGJy1GIzYoLUYsNi1RIltGJ0YvL0YzRl9wRjUvRjhGX3BGOUY7Rj1GPy9GQlEsMC4xNjY2NjY3ZW1GJy9GRUZqcC1Gam82I1EhRictRiw2LVEiXUYnRi9GZ3BGNUZocEY5RjtGPUY/RmlwL0ZFUSwwLjExMTExMTFlbUYnRltvRl5vRi8vJS9zdWJzY3JpcHRzaGlmdEdGam5GWkZobkZbb0Zeb0YvRltvRl5vRi8vJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRltyLyUpYmV2ZWxsZWRHRjQtRiw2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GMkY1RjdGOUY7Rj1GP0ZXRlktRiM2KC1Gam82JVEiYkYnRl1wRmBwLUYsNi5RMCZBcHBseUZ1bmN0aW9uO0YnLyUrZXhlY3V0YWJsZUdGNEYvRjJGNUY3RjlGO0Y9Rj9GV0ZZLUkobWZlbmNlZEdGJDYkLUYjNiZGZm9GW29GXm9GL0YvRltvRl5vRi9GW29GXm9GL0Zbb0Zeb0YvLUYjNiYtRiM2LUYrLUYjNipGWkZgci1GXnM2JC1GIzYoLUZHNigtRiM2JkZURltvRl5vRi8tRiM2Ji1GIzYnRlRGZm9GW29GXm9GL0Zbb0Zeb0YvRmZxRmlxRlxyRl5yRmByLUYjNigtRmpvNiVRInJGJ0ZdcEZgcEZockZdc0Zbb0Zeb0YvRltvRl5vRi9GL0Zgci1GXnM2JC1GIzYoRlx0RmByLUYjNigtRmpvNiVRInFGJ0ZdcEZgcEZockZdc0Zbb0Zeb0YvRltvRl5vRi9GL0Zgci1GXnM2JC1GIzYoRlx0RmByLUYjNigtRmpvNiVRInBGJ0ZdcEZgcEZockZdc0Zbb0Zeb0YvRltvRl5vRi9GL0YvLUYsNi1RIitGJ0YvRjJGNUY3RjlGO0Y9Rj9GQUZELUYjNiYtRlI2JUZoc0ZaRmhuRmByLUZeczYkLUYjNihGXHRGYHItRiM2KC1Gam82JVEiYUYnRl1wRmBwRmhyRl1zRltvRl5vRi9GW29GXm9GL0YvRi9GW3YtRiM2Ji1GUjYlRml0RlpGaG5GYHItRl5zNiQtRiM2KEZcdEZgckZjckZbb0Zeb0YvRi9GLy1GLDYtUSgmbWludXM7RidGL0YyRjVGN0Y5RjtGPUY/RkFGRC1GIzYmRmJ2RmByRl93Ri9GW3YtRlI2JUZidUZaRmhuRi9GW29GXm9GL0ZmcUZpcUZcckZeckZbb0Zeb0Yv">LCQqJi1JJWRpZmZHJSpwcm90ZWN0ZWRHNiQtRiU2JC1JImJHNiI2IyZJInVHRixGLEYuRi4iIiIsLCoqIiIjRjAtRiU2JC1JInJHRixGLUYuRjAtRiU2JC1JInFHRixGLUYuRjAtRiU2JC1JInBHRixGLUYuRjAhIiIqJilGNEYzRjAtRiU2JC1JImFHRixGLUYuRjBGMComKUY4RjNGMEYoRjBGMComRkNGMEYoRjBGQCokKUY8RjNGMEYwRkBGQA==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L840" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">Finished.</Font></Text-field>
</Input>
</Group>
</Worksheet>

==> anc/BKEF-2012-I-divergense_quasilinear_linearization.mw <==
<?xml version="1.0" encoding="UTF-8"?>
<Worksheet>
<Version major="16" minor="0"/>
<Label-Scheme value="2" prefix=""/>
<View-Properties presentation="false"></View-Properties>
<MapleNet-Properties elisiondigitsbefore="100" labelling="true" indentamount="4" elisiontermsthreshold="10000" ansi="false" errorbreak="1" useclientjvm="true" echo="1" imaginaryunit="I" labelwidth="20" contextmenusize="automatic" plotdriver="opengl" elisiondigitsafter="100" plotoutput="terminal" helpbrowser="standard" rtablesize="10" elisiontermsbefore="100" elisiondigitsthreshold="10000" typesetting="standard" plotdevice="inline" verboseproc="1" showassumed="1" errorcursor="false" longdelim="true" plotoptions="" quiet="false" elisiontermsafter="100" screenwidth="79" preplot="" prettyprint="3" displayprecision="-1" screenpixelheight="768" warnlevel="3" screenheight="25" latexwidth="6.0" postplot="" prompt="&gt; " ShowLabels="true"/>
<Styles><Font name="Ordered List 1" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 2" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 3" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 5" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Author" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Warning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Caption Reference" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input Placeholder" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[200,0,200]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="true"/>
<Font name="Maple Plot" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Code" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Line Printed Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Diagnostic" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[40,120,40]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Inert Output" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[144,144,144]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Normal" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roma" foreground="[0,128,128]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Maple Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Dash Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Input" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkError" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Header and Footer" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Error" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 1" background="[255,255,255]" bold="true" executable="false" family="Times New Roma" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Bullet Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roma" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Equation Label" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 3" background="[255,255,255]" bold="true" executable="false" family="Times New Roma" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="14" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 2" background="[255,255,255]" bold="true" executable="false" family="Times New Roma" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="16" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkWarning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Dictionary Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roma" foreground="[147,0,15]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Caption Text" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="List Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Layout name="Ordered List 1" alignment="left" bullet="numeric" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 2" alignment="left" bullet="alphabetic" firstindent="0" leftmargin="36" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 3" alignment="left" bullet="roman" firstindent="0" leftmargin="72" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 4" alignment="left" bullet="ALPHABETIC" firstindent="0" leftmargin="108" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 5" alignment="left" bullet="ROMAN" firstindent="0" leftmargin="144" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Author" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="8" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Warning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Annotation Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Plot" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Line Printed Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Text Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="newline" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Diagnostic" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Normal" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Output" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.3" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Dash Item" alignment="left" bullet="dash" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkError" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Error" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 1" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="4" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Bullet Item" alignment="left" bullet="dot" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 4" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 3" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 2" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="2" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkWarning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="List Item" alignment="left" bullet="indent" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Pencil-style name="Pencil 5" pen-color="[255,0,0]" pen-height="5.0" pen-width="5.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 4" pen-color="[0,0,255]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 3" pen-color="[0,0,0]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 2" pen-color="[0,0,255]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 1" pen-color="[0,0,0]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Highlighter-style name="Highlighter 2" pen-color="[255,204,0]" pen-height="14.0" pen-width="14.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 1" pen-color="[255,153,255]" pen-height="12.0" pen-width="8.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 4" pen-color="[0,255,255]" pen-height="32.0" pen-width="32.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 3" pen-color="[51,255,0]" pen-height="24.0" pen-width="24.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 5" pen-color="[255,255,0]" pen-height="48.0" pen-width="48.0" pen-opacity="0.8"/>
</Styles>
<Task-table>
    <Task-category name="&lt;default&gt;">
    </Task-category>
</Task-table>
<Task>
</Task>
<Group labelreference="L1996" drawlabel="true">
<Input>
<Text-field style="Text" foreground="[0,128,0]" layout="Normal"><Font foreground="[0,128,0]">This is the worksheet accompanying the paper E.Ferapontov &amp; B.Kruglikov &quot;Dispersionless integrable systems in 3D and Einstein-Weyl geometry&quot;. 
The file ran on <Font bold="true" italic="true">Maple</Font><Font italic="true"> </Font>version 16, the package <Font bold="true">DifferentialGeometry </Font>was used.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1997" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L517" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">We are going to attack the general 2nd order PDE a(u)_xx+b(u)_yy+c(u)_zz+2p(u)_xy+2q(u)_xt+2r(u)_yt=0
studying its linearization and check if the corresponding conformal metric is flat</Font></Text-field>
</Input>
</Group>
<Group labelreference="L519" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY2LUkjbWlHRiQ2JVEld2l0aEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRNURpZmZlcmVudGlhbEdlb21ldHJ5RidGL0YyLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvRjNRJ25vcm1hbEYnRkAtSSNtb0dGJDYtUSI6RidGQC8lJmZlbmNlR0Y/LyUqc2VwYXJhdG9yR0Y/LyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRlZGKy1GNjYkLUYjNiUtRiw2JVEnVGVuc29yRidGL0YyRj1GQEZARkJGKy1GNjYkLUYjNiUtRiw2JVEmVG9vbHNGJ0YvRjJGPUZARkBGQkYrLUY2NiQtRiM2JS1GLDYlUSxKZXRDYWxjdWx1c0YnRi9GMkY9RkBGQEZCRistRjY2JC1GIzYlLUYsNiVRLkxpbmVhckFsZ2VicmFGJ0YvRjJGPUZARkBGQkYrLUY2NiQtRiM2MS1GLDYlUSlQREV0b29sc0YnRi9GMi1GQzYtUSIsRidGQEZGL0ZJRjFGSkZMRk5GUEZSL0ZVUSYwLjBlbUYnL0ZYUSwwLjMzMzMzMzNlbUYnLUZDNi1RIn5GJ0ZARkZGSEZKRkxGTkZQRlJGanAvRlhGW3EtRiw2JVElRF9EeEYnRi9GMkZmcEZecS1GLDYlUShkZWNsYXJlRidGL0YyRmZwRl5xLUYsNiVRJlRvSmV0RidGL0YyRmZwRl5xLUYsNiVRKEZyb21KZXRGJ0YvRjJGPUZARkBGQkY9RkA=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY2LUkjbWlHRiQ2JVEld2l0aEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRNURpZmZlcmVudGlhbEdlb21ldHJ5RidGL0YyLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvRjNRJ25vcm1hbEYnRkAtSSNtb0dGJDYtUSI6RidGQC8lJmZlbmNlR0Y/LyUqc2VwYXJhdG9yR0Y/LyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRlZGKy1GNjYkLUYjNiUtRiw2JVEnVGVuc29yRidGL0YyRj1GQEZARkJGKy1GNjYkLUYjNiUtRiw2JVEmVG9vbHNGJ0YvRjJGPUZARkBGQkYrLUY2NiQtRiM2JS1GLDYlUSxKZXRDYWxjdWx1c0YnRi9GMkY9RkBGQEZCRistRjY2JC1GIzYlLUYsNiVRLkxpbmVhckFsZ2VicmFGJ0YvRjJGPUZARkBGQkYrLUY2NiQtRiM2MS1GLDYlUSlQREV0b29sc0YnRi9GMi1GQzYtUSIsRidGQEZGL0ZJRjFGSkZMRk5GUEZSL0ZVUSYwLjBlbUYnL0ZYUSwwLjMzMzMzMzNlbUYnLUZDNi1RIn5GJ0ZARkZGSEZKRkxGTkZQRlJGanAvRlhGW3EtRiw2JVElRF9EeEYnRi9GMkZmcEZecS1GLDYlUShkZWNsYXJlRidGL0YyRmZwRl5xLUYsNiVRJlRvSmV0RidGL0YyRmZwRl5xLUYsNiVRKEZyb21KZXRGJ0YvRjJGPUZARkBGQkY9RkA=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L55" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYrLUY2NiYtRiM2KC1GLDYlUSJ0RidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJ4RidGL0YyRkEtRiw2JVEieUYnRi9GMkZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GNjYmLUYjNiQtRiw2JVEidUYnRi9GMkZFRkVGXG9GX29GQS1GQjYtUSJ+RidGRUZHL0ZLRklGTEZORlBGUkZURlYvRlpGWC1GLDYlUSNKMkYnRi9GMkZBLUkjbW5HRiQ2JFEiM0YnRkVGRUZFLUZCNi1RIjpGJ0ZFRkdGXHBGTEZORlBGUkZUL0ZXUSwwLjI3Nzc3NzhlbUYnL0ZaRmlwLyUrZXhlY3V0YWJsZUdGSUZF">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYrLUY2NiYtRiM2KC1GLDYlUSJ0RidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJ4RidGL0YyRkEtRiw2JVEieUYnRi9GMkZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GNjYmLUYjNiQtRiw2JVEidUYnRi9GMkZFRkVGXG9GX29GQS1GQjYtUSJ+RidGRUZHL0ZLRklGTEZORlBGUkZURlYvRlpGWC1GLDYlUSNKMkYnRi9GMkZBLUkjbW5HRiQ2JFEiM0YnRkVGRUZFLUZCNi1RIjpGJ0ZFRkdGXHBGTEZORlBGUkZUL0ZXUSwwLjI3Nzc3NzhlbUYnL0ZaRmlwLyUrZXhlY3V0YWJsZUdGSUZF</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L54" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY+LUkjbWlHRiQ2JVEjRVFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORlMtRiw2JVEqVG90YWxEaWZmRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNigtRiw2JVEiYUYnRi9GMi1GWTYkLUYjNiYtSSVtc3ViR0YkNiUtRiw2JVEidUYnRi9GMi1GIzYlLUZZNiYtRiM2JS1GLDYjUSFGJ0YvRjJGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0YvRjIvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0Zqby8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGUi9GTlEsMC4zMzMzMzMzZW1GJy1GWTYmLUYjNictSSNtbkdGJDYkUSIyRidGOUZocEZicUZmcEY5RjlGXXBGYHBGZnBGOUY5LUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GanFGVS1GWTYkLUYjNictRiw2JVEiYkYnRi9GMi1GWTYkLUYjNiUtRl9vNiVGYW8tRiM2JC1GWTYmLUYjNiRGam9GOUY5Rl1wRmBwRjlGY3BGam9GOUY5RmhwLUZZNiYtRiM2Ji1GY3E2JFEiM0YnRjlGaHBGY3NGOUY5Rl1wRmBwRjlGOUZmcUZVLUZZNiQtRiM2Jy1GLDYlUSJjRidGL0YyRmNyRmhwLUZZNiYtRiM2Ji1GY3E2JFEiMUYnRjlGaHBGYXRGOUY5Rl1wRmBwRjlGOUZmcUZicS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGUkZURlUtRlk2JC1GIzYnLUYsNiVRInBGJ0YvRjJGY3JGaHAtRlk2Ji1GIzYmRmJxRmhwRmNzRjlGOUZdcEZgcEY5RjlGZnFGYnFGZHRGVS1GWTYkLUYjNictRiw2JVEicUYnRi9GMkZjckZocC1GWTYmLUYjNiZGYXRGaHBGYnFGOUY5Rl1wRmBwRjlGOUZmcUZicUZkdEZVLUZZNiQtRiM2Jy1GLDYlUSJyRidGL0YyRmNyRmhwLUZZNiYtRiM2JkZhdEZocEZjc0Y5RjlGXXBGYHBGOUY5RmZwRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY+LUkjbWlHRiQ2JVEjRVFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORlMtRiw2JVEqVG90YWxEaWZmRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNigtRiw2JVEiYUYnRi9GMi1GWTYkLUYjNiYtSSVtc3ViR0YkNiUtRiw2JVEidUYnRi9GMi1GIzYlLUZZNiYtRiM2JS1GLDYjUSFGJ0YvRjJGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0YvRjIvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0Zqby8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGUi9GTlEsMC4zMzMzMzMzZW1GJy1GWTYmLUYjNictSSNtbkdGJDYkUSIyRidGOUZocEZicUZmcEY5RjlGXXBGYHBGZnBGOUY5LUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GanFGVS1GWTYkLUYjNictRiw2JVEiYkYnRi9GMi1GWTYkLUYjNiUtRl9vNiVGYW8tRiM2JC1GWTYmLUYjNiRGam9GOUY5Rl1wRmBwRjlGY3BGam9GOUY5RmhwLUZZNiYtRiM2Ji1GY3E2JFEiM0YnRjlGaHBGY3NGOUY5Rl1wRmBwRjlGOUZmcUZVLUZZNiQtRiM2Jy1GLDYlUSJjRidGL0YyRmNyRmhwLUZZNiYtRiM2Ji1GY3E2JFEiMUYnRjlGaHBGYXRGOUY5Rl1wRmBwRjlGOUZmcUZicS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGUkZURlUtRlk2JC1GIzYnLUYsNiVRInBGJ0YvRjJGY3JGaHAtRlk2Ji1GIzYmRmJxRmhwRmNzRjlGOUZdcEZgcEY5RjlGZnFGYnFGZHRGVS1GWTYkLUYjNictRiw2JVEicUYnRi9GMkZjckZocC1GWTYmLUYjNiZGYXRGaHBGYnFGOUY5Rl1wRmBwRjlGOUZmcUZicUZkdEZVLUZZNiQtRiM2Jy1GLDYlUSJyRidGL0YyRmNyRmhwLUZZNiYtRiM2JkZhdEZocEZjc0Y5RjlGXXBGYHBGOUY5RmZwRjk=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LDoqJi1JJWRpZmZHJSpwcm90ZWN0ZWRHNiQtRiU2JC1JImFHNiI2IyZJInVHRixGLEYuRi4iIiIpJkYvNiMiIiNGNEYwRjAqJkYoRjAmRi82JEY0RjRGMEYwKiYtRiU2JC1GJTYkLUkiYkdGLEYtRi5GLkYwKSZGLzYjIiIkRjRGMEYwKiZGO0YwJkYvNiRGQkZCRjBGMComLUYlNiQtRiU2JC1JImNHRixGLUYuRi5GMCkmRi82I0YwRjRGMEYwKiZGSUYwJkYvNiRGMEYwRjBGMCoqRjRGMC1GJTYkLUYlNiQtSSJwR0YsRi1GLkYuRjBGMkYwRkBGMEYwKihGNEYwRlZGMCZGLzYkRjRGQkYwRjAqKkY0RjAtRiU2JC1GJTYkLUkicUdGLEYtRi5GLkYwRk5GMEYyRjBGMCooRjRGMEZqbkYwJkYvNiRGMEY0RjBGMCoqRjRGMC1GJTYkLUYlNiQtSSJyR0YsRi1GLkYuRjBGTkYwRkBGMEYwKihGNEYwRmRvRjAmRi82JEYwRkJGMEYw</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L710" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">Let us for simplicity assume that c(u) is not constant, and change the variables u-&gt;c(u). 
This is only a local in J^0 transformation, but we hope this does not reduce the generality.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L709" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY+LUkjbWlHRiQ2JVEjRVFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORlMtRiw2JVEqVG90YWxEaWZmRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNictRiw2JVEiYUYnRi9GMi1GWTYkLUYjNiUtSSVtc3ViR0YkNiUtRiw2JVEidUYnRi9GMi1GIzYkLUZZNiYtRiM2JC1GLDYjUSFGJ0Y5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRmpvRjlGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRlIvRk5RLDAuMzMzMzMzM2VtRictRlk2Ji1GIzYmLUkjbW5HRiQ2JFEiMkYnRjlGZnBGYHFGOUY5Rl1wRmBwRjlGOS1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmhxRlUtRlk2JC1GIzYnLUYsNiVRImJGJ0YvRjJGam5GZnAtRlk2Ji1GIzYmLUZhcTYkUSIzRidGOUZmcEZlckY5RjlGXXBGYHBGOUY5RmRxRlUtRlk2JC1GIzYmRl5vRmZwLUZZNiYtRiM2Ji1GYXE2JFEiMUYnRjlGZnBGYHNGOUY5Rl1wRmBwRjlGOUZkcUZgcS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGUkZURlUtRlk2JC1GIzYnLUYsNiVRInBGJ0YvRjJGam5GZnAtRlk2Ji1GIzYmRmBxRmZwRmVyRjlGOUZdcEZgcEY5RjlGZHFGYHFGY3NGVS1GWTYkLUYjNictRiw2JVEicUYnRi9GMkZqbkZmcC1GWTYmLUYjNiZGYHNGZnBGYHFGOUY5Rl1wRmBwRjlGOUZkcUZgcUZjc0ZVLUZZNiQtRiM2Jy1GLDYlUSJyRidGL0YyRmpuRmZwLUZZNiYtRiM2JkZgc0ZmcEZlckY5RjlGXXBGYHBGOUY5LyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY+LUkjbWlHRiQ2JVEjRVFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORlMtRiw2JVEqVG90YWxEaWZmRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNictRiw2JVEiYUYnRi9GMi1GWTYkLUYjNiUtSSVtc3ViR0YkNiUtRiw2JVEidUYnRi9GMi1GIzYkLUZZNiYtRiM2JC1GLDYjUSFGJ0Y5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRmpvRjlGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRlIvRk5RLDAuMzMzMzMzM2VtRictRlk2Ji1GIzYmLUkjbW5HRiQ2JFEiMkYnRjlGZnBGYHFGOUY5Rl1wRmBwRjlGOS1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmhxRlUtRlk2JC1GIzYnLUYsNiVRImJGJ0YvRjJGam5GZnAtRlk2Ji1GIzYmLUZhcTYkUSIzRidGOUZmcEZlckY5RjlGXXBGYHBGOUY5RmRxRlUtRlk2JC1GIzYmRl5vRmZwLUZZNiYtRiM2Ji1GYXE2JFEiMUYnRjlGZnBGYHNGOUY5Rl1wRmBwRjlGOUZkcUZgcS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGUkZURlUtRlk2JC1GIzYnLUYsNiVRInBGJ0YvRjJGam5GZnAtRlk2Ji1GIzYmRmBxRmZwRmVyRjlGOUZdcEZgcEY5RjlGZHFGYHFGY3NGVS1GWTYkLUYjNictRiw2JVEicUYnRi9GMkZqbkZmcC1GWTYmLUYjNiZGYHNGZnBGYHFGOUY5Rl1wRmBwRjlGOUZkcUZgcUZjc0ZVLUZZNiQtRiM2Jy1GLDYlUSJyRidGL0YyRmpuRmZwLUZZNiYtRiM2JkZgc0ZmcEZlckY5RjlGXXBGYHBGOUY5LyUrZXhlY3V0YWJsZUdGPUY5</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LDgqJi1JJWRpZmZHJSpwcm90ZWN0ZWRHNiQtRiU2JC1JImFHNiI2IyZJInVHRixGLEYuRi4iIiIpJkYvNiMiIiNGNEYwRjAqJkYoRjAmRi82JEY0RjRGMEYwKiYtRiU2JC1GJTYkLUkiYkdGLEYtRi5GLkYwKSZGLzYjIiIkRjRGMEYwKiZGO0YwJkYvNiRGQkZCRjBGMCZGLzYkRjBGMEYwKipGNEYwLUYlNiQtRiU2JC1JInBHRixGLUYuRi5GMEYyRjBGQEYwRjAqKEY0RjBGS0YwJkYvNiRGNEZCRjBGMCoqRjRGMC1GJTYkLUYlNiQtSSJxR0YsRi1GLkYuRjAmRi82I0YwRjBGMkYwRjAqKEY0RjBGVUYwJkYvNiRGMEY0RjBGMCoqRjRGMC1GJTYkLUYlNiQtSSJyR0YsRi1GLkYuRjBGWUYwRkBGMEYwKihGNEYwRltvRjAmRi82JEYwRkJGMEYw</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L53" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1725" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSxEZXRlcm1pbmFudEYnRi9GMi1GNjYkLUYjNiUtRiw2JVEiQUYnRi9GMi8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnL0YzUSdub3JtYWxGJ0ZHRkRGR0ZHRkRGRw==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSxEZXRlcm1pbmFudEYnRi9GMi1GNjYkLUYjNiUtRiw2JVEiQUYnRi9GMi8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnL0YzUSdub3JtYWxGJ0ZHRkRGR0ZHRkRGRw==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUYjNiotSSNtbkdGJDYkUSIyRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnRjEvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjovJSlzdHJldGNoeUdGOi8lKnN5bW1ldHJpY0dGOi8lKGxhcmdlb3BHRjovJS5tb3ZhYmxlbGltaXRzR0Y6LyUnYWNjZW50R0Y6LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGSS1JJW1zdWJHRiQ2JS1JI21pR0YkNiVRInJGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMlEnaXRhbGljRictRiM2Ji1GTTYlLUZQNiVRInVGJ0ZTRlYtRiM2KC1GNTYtUSJbRidGMS9GOUZVRjsvRj5GVUY/RkFGQ0ZFL0ZIUSwwLjE2NjY2NjdlbUYnL0ZLRmFvLUZQNiNRIUYnLUY1Ni1RIl1GJ0YxRl5vRjtGX29GP0ZBRkNGRUZgby9GS1EsMC4xMTExMTExZW1GJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOkYxLyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGW3BGXnBGMUZgcEY0LUZNNiUtRlA2JVEicUYnRlNGVkZYRmBwRjQtRk02JS1GUDYlUSJwRidGU0ZWRlhGYHBGMS1GNTYtUSgmbWludXM7RidGMUY4RjtGPUY/RkFGQ0ZFL0ZIUSwwLjIyMjIyMjJlbUYnL0ZLRmFxLUYjNiYtSShtc3Vic3VwR0YkNidGT0ZYRi0vJTFzdXBlcnNjcmlwdHNoaWZ0R0ZicEZgcEY0LUZNNiUtRlA2JVEiYUYnRlNGVkZYRmBwRjFGXXEtRiM2Ji1GZnE2J0ZlcEZYRi1GaHFGYHBGNC1GTTYlLUZQNiVRImJGJ0ZTRlZGWEZgcEYxLUY1Ni1RIitGJ0YxRjhGO0Y9Rj9GQUZDRkVGYHFGYnEtRiM2JkZqcUY0RmNyRjFGXXEtRmZxNidGanBGWEYtRmhxRmBwRjE=">LCwqKiIiIyIiIi1JJWRpZmZHJSpwcm90ZWN0ZWRHNiQtSSJyRzYiNiMmSSJ1R0YsRixGLkYlLUYnNiQtSSJxR0YsRi1GLkYlLUYnNiQtSSJwR0YsRi1GLkYlRiUqJilGJkYkRiUtRic2JC1JImFHRixGLUYuRiUhIiIqJilGMEYkRiUtRic2JC1JImJHRixGLUYuRiVGPiomRjpGJUZBRiVGJSokKUY0RiRGJUY+</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1896" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEmc21ibDNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSJaRidGL0YyLUY2Ni1RKCZzcmFycjtGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GVi1GLDYlUSRhZGRGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2K0ZYLUZmbjYkLUYjNitGWC1GZm42JC1GIzYuLUYsNiVRJWRpZmZGJ0YvRjItRmZuNiQtRiM2J0ZPLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGVS9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJ1RidGL0YyLUZmbjYmLUYjNigtRiw2JVEicEYnRi9GMkZpby1GLDYlUSJxRidGL0YyRmlvLUYsNiVRInJGJ0YvRjJGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRjlGOS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGVUZXRl9wRmJwRmlvRlxxLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmlwLUY2Ni1RIy4uRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnRlctSSNtbkdGJDYkUSIzRidGOUY5RjlGaW9GaXBGaHFGZnBGW3JGYHJGOUY5RmlvRmZwRmhxLUZhcjYkUSIxRidGOUZbckZgckY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEmc21ibDNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSJaRidGL0YyLUY2Ni1RKCZzcmFycjtGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GVi1GLDYlUSRhZGRGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2K0ZYLUZmbjYkLUYjNitGWC1GZm42JC1GIzYuLUYsNiVRJWRpZmZGJ0YvRjItRmZuNiQtRiM2J0ZPLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGVS9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJ1RidGL0YyLUZmbjYmLUYjNigtRiw2JVEicEYnRi9GMkZpby1GLDYlUSJxRidGL0YyRmlvLUYsNiVRInJGJ0YvRjJGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRjlGOS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGVUZXRl9wRmJwRmlvRlxxLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmlwLUY2Ni1RIy4uRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnRlctSSNtbkdGJDYkUSIzRidGOUY5RjlGaW9GaXBGaHFGZnBGW3JGYHJGOUY5RmlvRmZwRmhxLUZhcjYkUSIxRidGOUZbckZgckY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1897" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbWlHRiQ2JVEjRzJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2JC1GIzYqLUYsNiVRImlGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJqRidGL0YyRlctRiw2JVEia0YnRi9GMkZXLUYsNiVRImxGJ0YvRjJGOUY5LUY2Ni1RKCZzcmFycjtGJ0Y5RjtGPkZARkJGREZGRkhGZW4vRk5GZm4tRiw2JVElZGlmZkYnRi9GMi1GUDYkLUYjNictRiw2JVEjQUFGJ0YvRjItRlA2Ji1GIzYmRlRGV0ZpbkY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGVy1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNiQtRlA2Ji1GIzYkLUYsNiNRIUYnRjlGOUZkcEZncEY5LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGOUY5LUY2Ni1RJyZzZG90O0YnRjlGO0Y+RkBGQkZERkZGSEZlbkZlby1GLDYlUSpUb3RhbERpZmZGJ0YvRjItRlA2JC1GIzYnRmpwRmZxRlctRlA2Ji1GIzYmRlxvRldGX29GOUY5RmRwRmdwRjlGOUZmcS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbWlHRiQ2JVEjRzJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2JC1GIzYqLUYsNiVRImlGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJqRidGL0YyRlctRiw2JVEia0YnRi9GMkZXLUYsNiVRImxGJ0YvRjJGOUY5LUY2Ni1RKCZzcmFycjtGJ0Y5RjtGPkZARkJGREZGRkhGZW4vRk5GZm4tRiw2JVElZGlmZkYnRi9GMi1GUDYkLUYjNictRiw2JVEjQUFGJ0YvRjItRlA2Ji1GIzYmRlRGV0ZpbkY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGVy1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNiQtRlA2Ji1GIzYkLUYsNiNRIUYnRjlGOUZkcEZncEY5LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGOUY5LUY2Ni1RJyZzZG90O0YnRjlGO0Y+RkBGQkZERkZGSEZlbkZlby1GLDYlUSpUb3RhbERpZmZGJ0YvRjItRlA2JC1GIzYnRmpwRmZxRlctRlA2Ji1GIzYmRlxvRldGX29GOUY5RmRwRmdwRjlGOUZmcS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1892" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEjRzNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2JC1GIzYsLUYsNiVRImlGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJqRidGL0YyRlctRiw2JVEia0YnRi9GMkZXLUYsNiVRImxGJ0YvRjJGVy1GLDYlUSJtRidGL0YyRjlGOS1GNjYtUSgmc3JhcnI7RidGOUY7Rj5GQEZCRkRGRkZIRmVuL0ZORmZuLUYsNiVRJWRpZmZGJ0YvRjItRlA2JC1GIzYnLUYsNiVRI0FBRidGL0YyLUZQNiYtRiM2JkZURldGaW5GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRlctSSVtc3ViR0YkNiUtRiw2JVEidUYnRi9GMi1GIzYkLUZQNiYtRiM2JC1GLDYjUSFGJ0Y5RjlGZ3BGanBGOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRjlGOS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGZW5GaG8tRiw2JVEqVG90YWxEaWZmRidGL0YyLUZQNiQtRiM2J0ZdcUZpcUZXLUZQNiYtRiM2KEZcb0ZXRl9vRldGYm9GOUY5RmdwRmpwRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEjRzNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2JC1GIzYsLUYsNiVRImlGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJqRidGL0YyRlctRiw2JVEia0YnRi9GMkZXLUYsNiVRImxGJ0YvRjJGVy1GLDYlUSJtRidGL0YyRjlGOS1GNjYtUSgmc3JhcnI7RidGOUY7Rj5GQEZCRkRGRkZIRmVuL0ZORmZuLUYsNiVRJWRpZmZGJ0YvRjItRlA2JC1GIzYnLUYsNiVRI0FBRidGL0YyLUZQNiYtRiM2JkZURldGaW5GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRlctSSVtc3ViR0YkNiUtRiw2JVEidUYnRi9GMi1GIzYkLUZQNiYtRiM2JC1GLDYjUSFGJ0Y5RjlGZ3BGanBGOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRjlGOS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGZW5GaG8tRiw2JVEqVG90YWxEaWZmRidGL0YyLUZQNiQtRiM2J0ZdcUZpcUZXLUZQNiYtRiM2KEZcb0ZXRl9vRldGYm9GOUY5RmdwRmpwRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1894" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2JVEkUmljRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSJpRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEiakYnRi9GMkY5RjktRjY2LVEoJnNyYXJyO0YnRjlGO0Y+RkBGQkZERkZGSEZlbi9GTkZmbi1JJm1mcmFjR0YkNigtRiM2JC1JI21uR0YkNiRRIjFGJ0Y5RjktRiM2JC1GZm82JFEiMkYnRjlGOS8lLmxpbmV0aGlja25lc3NHRmhvLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmJwLyUpYmV2ZWxsZWRHRj0tRjY2LVEnJnNkb3Q7RidGOUY7Rj5GQEZCRkRGRkZIRmVuRl9vLUYsNiVRJGFkZEYnRi9GMi1GUDYkLUYjNitGanAtRlA2JC1GIzYtLUYsNiVRIkFGJ0YvRjItRlA2Ji1GIzYmLUYsNiVRImtGJ0YvRjJGVy1GLDYlUSJsRidGL0YyRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZncC1GUDYkLUYjNi4tRiw2JVEjRzJGJ0YvRjItRlA2JC1GIzYqRlRGV0ZpbkZXRlxyRldGX3JGOUY5LUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZ3NGXHMtRlA2JC1GIzYqRlxyRldGX3JGV0ZURldGaW5GOUY5LUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGZnNGaHNGXHMtRlA2JC1GIzYqRlRGV0ZcckZXRmluRldGX3JGOUY5Rl10RlxzLUZQNiQtRiM2KkZpbkZXRl9yRldGVEZXRlxyRjlGOUY5RjlGV0Zfci1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZlby1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSEZmc0Zfby1GZm82JFEiM0YnRjlGOUY5RldGXHJGaHRGZW9GW3VGXnVGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2JVEkUmljRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSJpRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEiakYnRi9GMkY5RjktRjY2LVEoJnNyYXJyO0YnRjlGO0Y+RkBGQkZERkZGSEZlbi9GTkZmbi1JJm1mcmFjR0YkNigtRiM2JC1JI21uR0YkNiRRIjFGJ0Y5RjktRiM2JC1GZm82JFEiMkYnRjlGOS8lLmxpbmV0aGlja25lc3NHRmhvLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmJwLyUpYmV2ZWxsZWRHRj0tRjY2LVEnJnNkb3Q7RidGOUY7Rj5GQEZCRkRGRkZIRmVuRl9vLUYsNiVRJGFkZEYnRi9GMi1GUDYkLUYjNitGanAtRlA2JC1GIzYtLUYsNiVRIkFGJ0YvRjItRlA2Ji1GIzYmLUYsNiVRImtGJ0YvRjJGVy1GLDYlUSJsRidGL0YyRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZncC1GUDYkLUYjNi4tRiw2JVEjRzJGJ0YvRjItRlA2JC1GIzYqRlRGV0ZpbkZXRlxyRldGX3JGOUY5LUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZ3NGXHMtRlA2JC1GIzYqRlxyRldGX3JGV0ZURldGaW5GOUY5LUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGZnNGaHNGXHMtRlA2JC1GIzYqRlRGV0ZcckZXRmluRldGX3JGOUY5Rl10RlxzLUZQNiQtRiM2KkZpbkZXRl9yRldGVEZXRlxyRjlGOUY5RjlGV0Zfci1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZlby1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSEZmc0Zfby1GZm82JFEiM0YnRjlGOUY5RldGXHJGaHRGZW9GW3VGXnVGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLyUrZXhlY3V0YWJsZUdGPUY5</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1893" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2JVElUmljMkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYkLUYjNigtRiw2JVEiaUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRImpGJ0YvRjJGVy1GLDYlUSJtRidGL0YyRjlGOS1GNjYtUSgmc3JhcnI7RidGOUY7Rj5GQEZCRkRGRkZIRmVuL0ZORmZuLUkmbWZyYWNHRiQ2KC1GIzYkLUkjbW5HRiQ2JFEiMUYnRjlGOS1GIzYkLUZpbzYkUSIyRidGOUY5LyUubGluZXRoaWNrbmVzc0dGW3AvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZXAvJSliZXZlbGxlZEdGPS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGZW5GYm8tRiw2JVEkYWRkRidGL0YyLUZQNiQtRiM2K0ZdcS1GUDYkLUYjNi0tRiw2JVEiQUYnRi9GMi1GUDYmLUYjNiYtRiw2JVEia0YnRi9GMkZXLUYsNiVRImxGJ0YvRjJGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmpwLUZQNiQtRiM2Li1GLDYlUSNHM0YnRi9GMi1GUDYkLUYjNixGVEZXRmluRldGX3JGV0ZickZXRlxvRjlGOS1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmpzRl9zLUZQNiQtRiM2LEZfckZXRmJyRldGVEZXRmluRldGXG9GOUY5LUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGaXNGW3RGX3MtRlA2JC1GIzYsRlRGV0ZfckZXRmluRldGYnJGV0Zcb0Y5RjlGYHRGX3MtRlA2JC1GIzYsRmluRldGYnJGV0ZURldGX3JGV0Zcb0Y5RjlGOUY5RldGYnItRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GaG8tRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkhGaXNGYm8tRmlvNiRRIjNGJ0Y5RjlGOUZXRl9yRlt1RmhvRl51RmF1RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2JVElUmljMkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYkLUYjNigtRiw2JVEiaUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRImpGJ0YvRjJGVy1GLDYlUSJtRidGL0YyRjlGOS1GNjYtUSgmc3JhcnI7RidGOUY7Rj5GQEZCRkRGRkZIRmVuL0ZORmZuLUkmbWZyYWNHRiQ2KC1GIzYkLUkjbW5HRiQ2JFEiMUYnRjlGOS1GIzYkLUZpbzYkUSIyRidGOUY5LyUubGluZXRoaWNrbmVzc0dGW3AvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZXAvJSliZXZlbGxlZEdGPS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGZW5GYm8tRiw2JVEkYWRkRidGL0YyLUZQNiQtRiM2K0ZdcS1GUDYkLUYjNi0tRiw2JVEiQUYnRi9GMi1GUDYmLUYjNiYtRiw2JVEia0YnRi9GMkZXLUYsNiVRImxGJ0YvRjJGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmpwLUZQNiQtRiM2Li1GLDYlUSNHM0YnRi9GMi1GUDYkLUYjNixGVEZXRmluRldGX3JGV0ZickZXRlxvRjlGOS1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmpzRl9zLUZQNiQtRiM2LEZfckZXRmJyRldGVEZXRmluRldGXG9GOUY5LUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGaXNGW3RGX3MtRlA2JC1GIzYsRlRGV0ZfckZXRmluRldGYnJGV0Zcb0Y5RjlGYHRGX3MtRlA2JC1GIzYsRmluRldGYnJGV0ZURldGX3JGV0Zcb0Y5RjlGOUY5RldGYnItRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GaG8tRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkhGaXNGYm8tRmlvNiRRIjNGJ0Y5RjlGOUZXRl9yRlt1RmhvRl51RmF1RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1895" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjU2NGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSRhZGRGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2K0ZPLUZTNiQtRiM2Li1GLDYlUSJBRidGL0YyLUZTNiYtRiM2Ji1GLDYlUSJpRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEiakYnRi9GMkY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVEnJnNkb3Q7RidGOUY7Rj5GQEZCRkRGRkZIRmNvL0ZORmRvLUYsNiVRJFJpY0YnRi9GMi1GUzYkRmpuRjlGX29GZ28tRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIxRidGOS1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJ0ZjcC1GXXE2JFEiM0YnRjlGOUY5Rl9vRlxvRmlwRlxxRmBxRmVxRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjU2NGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSRhZGRGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2K0ZPLUZTNiQtRiM2Li1GLDYlUSJBRidGL0YyLUZTNiYtRiM2Ji1GLDYlUSJpRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEiakYnRi9GMkY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVEnJnNkb3Q7RidGOUY7Rj5GQEZCRkRGRkZIRmNvL0ZORmRvLUYsNiVRJFJpY0YnRi9GMi1GUzYkRmpuRjlGX29GZ28tRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIxRidGOS1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJ0ZjcC1GXXE2JFEiM0YnRjlGOUY5Rl9vRlxvRmlwRlxxRmBxRmVxRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1900" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEkU2MyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEia0YnRi9GMi1GNjYtUSgmc3JhcnI7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORlYtRiw2JVEkYWRkRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNitGWC1GZm42JC1GIzYuLUYsNiVRIkFGJ0YvRjItRmZuNiYtRiM2Ji1GLDYlUSJpRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGVS9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJqRidGL0YyRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGVUZXLUYsNiVRJVJpYzJGJ0YvRjItRmZuNiQtRiM2KEZlb0Zob0ZecEZob0ZPRjlGOUZob0ZecC1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JI21uR0YkNiRRIjFGJ0Y5LUY2Ni1RIy4uRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnRlctRmVxNiRRIjNGJ0Y5RjlGOUZob0Zlb0ZhcUZkcUZocUZdckY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEkU2MyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEia0YnRi9GMi1GNjYtUSgmc3JhcnI7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORlYtRiw2JVEkYWRkRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNitGWC1GZm42JC1GIzYuLUYsNiVRIkFGJ0YvRjItRmZuNiYtRiM2Ji1GLDYlUSJpRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGVS9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJqRidGL0YyRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGVUZXLUYsNiVRJVJpYzJGJ0YvRjItRmZuNiQtRiM2KEZlb0Zob0ZecEZob0ZPRjlGOUZob0ZecC1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JI21uR0YkNiRRIjFGJ0Y5LUY2Ni1RIy4uRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnRlctRmVxNiRRIjNGJ0Y5RjlGOUZob0Zlb0ZhcUZkcUZocUZdckY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1898" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEkQ290RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSJpRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEiakYnRi9GMkZXLUYsNiVRInRGJ0YvRjJGOUY5LUY2Ni1RKCZzcmFycjtGJ0Y5RjtGPkZARkJGREZGRkhGZW4vRk5GZm4tRiw2JVEmc21ibDNGJ0YvRjItRlA2JC1GIzY2LUYsNiVRJVJpYzJGJ0YvRjJGTy1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmFwRmpvLUZQNiQtRiM2KEZURldGXG9GV0ZpbkY5RjktRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIRmBwRmJwLUkmbWZyYWNHRiQ2KC1GIzYkLUkjbW5HRiQ2JFEiMUYnRjlGOS1GIzYkLUZgcTYkUSI0RidGOUY5LyUubGluZXRoaWNrbmVzc0dGYnEvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGXHIvJSliZXZlbGxlZEdGPS1GLDYlUSNBQUYnRi9GMi1GUDYmLUYjNiZGVEZXRmluRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGZW5GYm8tRiw2JVEkU2MyRidGL0YyLUZQNiQtRiM2JEZcb0Y5RjktRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSEZgcEZicEZqcEZhci1GUDYmLUYjNiZGVEZXRlxvRjlGOUZockZbc0Zec0Zhcy1GUDYkLUYjNiRGaW5GOUY5RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEkQ290RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSJpRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEiakYnRi9GMkZXLUYsNiVRInRGJ0YvRjJGOUY5LUY2Ni1RKCZzcmFycjtGJ0Y5RjtGPkZARkJGREZGRkhGZW4vRk5GZm4tRiw2JVEmc21ibDNGJ0YvRjItRlA2JC1GIzY2LUYsNiVRJVJpYzJGJ0YvRjJGTy1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmFwRmpvLUZQNiQtRiM2KEZURldGXG9GV0ZpbkY5RjktRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIRmBwRmJwLUkmbWZyYWNHRiQ2KC1GIzYkLUkjbW5HRiQ2JFEiMUYnRjlGOS1GIzYkLUZgcTYkUSI0RidGOUY5LyUubGluZXRoaWNrbmVzc0dGYnEvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGXHIvJSliZXZlbGxlZEdGPS1GLDYlUSNBQUYnRi9GMi1GUDYmLUYjNiZGVEZXRmluRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGZW5GYm8tRiw2JVEkU2MyRidGL0YyLUZQNiQtRiM2JEZcb0Y5RjktRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSEZgcEZicEZqcEZhci1GUDYmLUYjNiZGVEZXRlxvRjlGOUZockZbc0Zec0Zhcy1GUDYkLUYjNiRGaW5GOUY5RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1891" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1899" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Equation executable="false" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZqcC1JI21pR0YkNidRJUhlcmVGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJStmb3JlZ3JvdW5kR1EsWzI1NSwwLDI1NV1GJy8lMGZvbnRfc3R5bGVfbmFtZUdRJVRleHRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYvUSJ+RidGMkY1RjgvJSZmZW5jZUdGMS8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0YxLyUqc3ltbWV0cmljR0YxLyUobGFyZ2VvcEdGMS8lLm1vdmFibGVsaW1pdHNHRjEvJSdhY2NlbnRHRjEvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZPLUYsNidRIklGJ0YvRjJGNUY4RjstRiw2J1EnZGVmaW5lRidGL0YyRjVGOEY7LUYsNidRJHRoZUYnRi9GMkY1RjhGOy1GLDYnUSdzeW1ib2xGJ0YvRjJGNUY4RjstRiw2J1Ejb2ZGJ0YvRjJGNUY4RjtGWEY7LUYsNidRJ0NvdHRvbkYnRi9GMkY1RjhGOy1GLDYnUSd0ZW5zb3JGJ0YvRjJGNUY4RjstRjw2L1EqJnVtaW51czA7RidGMkY1RjhGP0ZBRkNGRUZHRklGSy9GTlEsMC4yMjIyMjIyZW1GJy9GUUZlb0Y7LUYsNidRI2l0RidGL0YyRjVGOEY7LUYsNidRJGhhc0YnRi9GMkY1RjhGOy1GLDYnUSZvcmRlckYnRi9GMkY1RjhGOy1JI21uR0YkNiZRIjNGJ0YyRjVGOEY7LUY8NjBRI2luRicvJSVib2xkR0YxRjJGNUY4Rj9GQUZDRkVGR0ZJRktGTUZQRjtGWEY7LUYsNidRKGVudHJpZXNGJ0YvRjJGNUY4RjtGaG5GO0ZYRjstRiw2J1EnbWV0cmljRidGL0YyRjVGOC1GPDYvUSIsRidGMkY1RjhGPy9GQlEldHJ1ZUYnRkNGRUZHRklGS0ZNL0ZRUSwwLjMzMzMzMzNlbUYnRjstRiw2J1Ejc29GJ0YvRjJGNUY4RjstRiw2J1Ejb3JGJ0YvRjJGNUY4LUYsNidRJGRlckYnRi9GMkY1RjhGOy1GYXA2JlEiNEYnRjJGNUY4RjtGZHBGO0ZYRjstRiw2J1EqZnVuY3Rpb25zRidGL0YyRjVGOEY7LUYsNidRImFGJ0YvRjJGNUY4LUkobWZlbmNlZEdGJDYmLUYjNiYtRiw2J1EidUYnRi9GMkY1RjhGMi9GNlEpMkR+SW5wdXRGJ0Y4RjJGNUY4Rl9xLUYsNidRImJGJ0YvRjJGNUY4RmhyRl9xLUYsNidRInBGJ0YvRjJGNUY4RmhyRl9xLUYsNidRInFGJ0YvRjJGNUY4RmhyRl9xLUYsNidRInJGJ0YvRjJGNUY4RmhyLUY8Ni9RIi5GJ0YyRjVGOEY/RkFGQ0ZFRkdGSUZLRk1GUC1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0ZPLyUmZGVwdGhHRmZ0LyUqbGluZWJyZWFrR1EobmV3bGluZUYnRjstRiw2J1EkVGhlRidGL0YyRjVGOEY7LUYsNidRKGhpZ2hlc3RGJ0YvRjJGNUY4RjtGXXBGO0ZobkY7LUYsNidRLGRlcml2YXRpdmVzRidGL0YyRjVGOEY7RmhuRjtGXXNGOy1GLDYnUSlpbnZvbHZlZEYnRi9GMkY1RjhGOy1GLDYnUSVoZXJlRidGL0YyRjVGOEY7LUYsNidRI2lzRidGL0YyRjVGOEY7LUZhcDYmUSMzLkYnRjJGNUY4RmBzRjg=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZqcC1JI21pR0YkNidRJUhlcmVGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJStmb3JlZ3JvdW5kR1EsWzI1NSwwLDI1NV1GJy8lMGZvbnRfc3R5bGVfbmFtZUdRJVRleHRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYvUSJ+RidGMkY1RjgvJSZmZW5jZUdGMS8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0YxLyUqc3ltbWV0cmljR0YxLyUobGFyZ2VvcEdGMS8lLm1vdmFibGVsaW1pdHNHRjEvJSdhY2NlbnRHRjEvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZPLUYsNidRIklGJ0YvRjJGNUY4RjstRiw2J1EnZGVmaW5lRidGL0YyRjVGOEY7LUYsNidRJHRoZUYnRi9GMkY1RjhGOy1GLDYnUSdzeW1ib2xGJ0YvRjJGNUY4RjstRiw2J1Ejb2ZGJ0YvRjJGNUY4RjtGWEY7LUYsNidRJ0NvdHRvbkYnRi9GMkY1RjhGOy1GLDYnUSd0ZW5zb3JGJ0YvRjJGNUY4RjstRjw2L1EqJnVtaW51czA7RidGMkY1RjhGP0ZBRkNGRUZHRklGSy9GTlEsMC4yMjIyMjIyZW1GJy9GUUZlb0Y7LUYsNidRI2l0RidGL0YyRjVGOEY7LUYsNidRJGhhc0YnRi9GMkY1RjhGOy1GLDYnUSZvcmRlckYnRi9GMkY1RjhGOy1JI21uR0YkNiZRIjNGJ0YyRjVGOEY7LUY8NjBRI2luRicvJSVib2xkR0YxRjJGNUY4Rj9GQUZDRkVGR0ZJRktGTUZQRjtGWEY7LUYsNidRKGVudHJpZXNGJ0YvRjJGNUY4RjtGaG5GO0ZYRjstRiw2J1EnbWV0cmljRidGL0YyRjVGOC1GPDYvUSIsRidGMkY1RjhGPy9GQlEldHJ1ZUYnRkNGRUZHRklGS0ZNL0ZRUSwwLjMzMzMzMzNlbUYnRjstRiw2J1Ejc29GJ0YvRjJGNUY4RjstRiw2J1Ejb3JGJ0YvRjJGNUY4LUYsNidRJGRlckYnRi9GMkY1RjhGOy1GYXA2JlEiNEYnRjJGNUY4RjtGZHBGO0ZYRjstRiw2J1EqZnVuY3Rpb25zRidGL0YyRjVGOEY7LUYsNidRImFGJ0YvRjJGNUY4LUkobWZlbmNlZEdGJDYmLUYjNiYtRiw2J1EidUYnRi9GMkY1RjhGMi9GNlEpMkR+SW5wdXRGJ0Y4RjJGNUY4Rl9xLUYsNidRImJGJ0YvRjJGNUY4RmhyRl9xLUYsNidRInBGJ0YvRjJGNUY4RmhyRl9xLUYsNidRInFGJ0YvRjJGNUY4RmhyRl9xLUYsNidRInJGJ0YvRjJGNUY4RmhyLUY8Ni9RIi5GJ0YyRjVGOEY/RkFGQ0ZFRkdGSUZLRk1GUC1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0ZPLyUmZGVwdGhHRmZ0LyUqbGluZWJyZWFrR1EobmV3bGluZUYnRjstRiw2J1EkVGhlRidGL0YyRjVGOEY7LUYsNidRKGhpZ2hlc3RGJ0YvRjJGNUY4RjtGXXBGO0ZobkY7LUYsNidRLGRlcml2YXRpdmVzRidGL0YyRjVGOEY7RmhuRjtGXXNGOy1GLDYnUSlpbnZvbHZlZEYnRi9GMkY1RjhGOy1GLDYnUSVoZXJlRidGL0YyRjVGOEY7LUYsNidRI2lzRidGL0YyRjVGOEY7LUZhcDYmUSMzLkYnRjJGNUY4RmBzRjg=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1722" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1723" drawlabel="true">
<Input>
<Text-field prompt="M &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjREVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUTlEaWZmZXJlbnRpYWxFcXVhdGlvbkRhdGFGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Jy1GUzYmLUYjNiUtRiw2JVEjRVFGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUZTNiYtRiM2Ji1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNiotSSNtbkdGJDYkUSIxRidGOUZgb0ZkcC8lK2ZvcmVncm91bmRHUSpbMCwwLDI1NV1GJ0Zobi8lKXJlYWRvbmx5R0YxLyUwZm9udF9zdHlsZV9uYW1lR1EqMkR+T3V0cHV0RidGOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUYsNiNRIUYnRmhuRjlGOUZqbkZdb0ZobkY5RjlGY3FGaG5GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjREVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUTlEaWZmZXJlbnRpYWxFcXVhdGlvbkRhdGFGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Jy1GUzYmLUYjNiUtRiw2JVEjRVFGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUZTNiYtRiM2Ji1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNiotSSNtbkdGJDYkUSIxRidGOUZgb0ZkcC8lK2ZvcmVncm91bmRHUSpbMCwwLDI1NV1GJ0Zobi8lKXJlYWRvbmx5R0YxLyUwZm9udF9zdHlsZV9uYW1lR1EqMkR+T3V0cHV0RidGOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUYsNiNRIUYnRmhuRjlGOUZqbkZdb0ZobkY5RjlGY3FGaG5GOQ==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjREVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNigtRlA2Ji1GIzYmLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2KC1JI21uR0YkNiRRIjFGJ0Y5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRidGam4vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRmZvRmlvRjlGOS8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRidGXm8tRlA2Ji1GIzYmLUYjNjgtRiM2Ji1GUDYkLUYjNigtSSZtZnJhY0dGJDYoLUYjNiYtSSVtc3VwR0YkNiUtRjY2LVEwJkRpZmZlcmVudGlhbEQ7RidGOUY7Rj5GQEZCRkRGRkZIRmJvL0ZORmNvLUZbbzYkUSIyRidGOS8lMXN1cGVyc2NyaXB0c2hpZnRHRl1wRmZvRmlvRjktRiM2Ji1GIzYnRmhxLUZmcTYlLUZZNiVGZW4tRiM2KC1GNjYtUSJbRidGOS9GPEYxRj4vRkFGMUZCRkRGRkZIL0ZLUSwwLjE2NjY2NjdlbUYnL0ZORmFzLUYsNiNRIUYnLUY2Ni1RIl1GJ0Y5Rl5zRj5GX3NGQkZERkZGSEZgcy9GTlEsMC4xMTExMTExZW1GJ0Zmb0Zpb0Y5RltwRlxyRl9yRmZvRmlvRjlGZm9GaW9GOS8lLmxpbmV0aGlja25lc3NHRl1vLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRl90LyUpYmV2ZWxsZWRHRj0tRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSEZib0Zbci1GIzYoLUYsNiVRImFGJ0YvRjItRjY2LlEwJkFwcGx5RnVuY3Rpb247RicvJStleGVjdXRhYmxlR0Y9RjlGO0Y+RkBGQkZERkZGSEZib0Zbci1GUDYkLUYjNiZGZ3JGZm9GaW9GOUY5RmZvRmlvRjlGZm9GaW9GOUY5RmR0LUkobXN1YnN1cEdGJDYnRmVuLUYjNiZGXHJGZm9GaW9GOUZcckZfckZbcEY5LUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GXnYtRiM2Ji1GUDYkLUYjNigtRmFxNigtRiM2JkZocUZmb0Zpb0Y5LUYjNiYtRiM2J0ZocUZnckZmb0Zpb0Y5RmZvRmlvRjlGW3RGXXRGYHRGYnRGZHRGZ3RGZm9GaW9GOUY5RmR0LUZZNiVGZW4tRiM2KEZcckZeb0ZcckZmb0Zpb0Y5RltwRjlGanUtRiM2Ji1GUDYkLUYjNihGYHFGZHQtRiM2KC1GLDYlUSJiRidGL0YyRlx1RmF1RmZvRmlvRjlGZm9GaW9GOUY5RmR0LUZmdTYnRmVuLUYjNiYtRltvNiRRIjNGJ0Y5RmZvRmlvRjlGXHJGX3JGW3BGOUZqdS1GIzYmLUZQNiQtRiM2KEZmdkZkdEZod0Zmb0Zpb0Y5RjlGZHQtRlk2JUZlbi1GIzYoRmF4Rl5vRmF4RmZvRmlvRjlGW3BGOUZqdUZYRmp1LUYjNipGXHJGZHQtRlA2JC1GIzYoRmBxRmR0LUYjNigtRiw2JVEicEYnRi9GMkZcdUZhdUZmb0Zpb0Y5RmZvRmlvRjlGOUZkdC1GWTYlRmVuRmh1RltwRmR0LUZZNiVGZW5GX3hGW3BGOUZqdS1GIzYoRlxyRmR0LUZQNiQtRiM2KEZmdkZkdEZkeUZmb0Zpb0Y5RjlGZHQtRlk2JUZlbi1GIzYoRlxyRl5vRmF4RmZvRmlvRjlGW3BGOUZqdS1GIzYqRlxyRmR0LUZQNiQtRiM2KEZgcUZkdC1GIzYoLUYsNiVRInFGJ0YvRjJGXHVGYXVGZm9GaW9GOUZmb0Zpb0Y5RjlGZHQtRlk2JUZlbi1GIzYmRmpuRmZvRmlvRjlGW3BGZHRGaXlGOUZqdS1GIzYoRlxyRmR0LUZQNiQtRiM2KEZmdkZkdEZdW2xGZm9GaW9GOUY5RmR0LUZZNiVGZW4tRiM2KEZqbkZeb0ZcckZmb0Zpb0Y5RltwRjlGanUtRiM2KkZcckZkdC1GUDYkLUYjNihGYHFGZHQtRiM2KC1GLDYlUSJyRidGL0YyRlx1RmF1RmZvRmlvRjlGZm9GaW9GOUY5RmR0RmJbbEZkdEZbekY5Rmp1LUYjNihGXHJGZHQtRlA2JC1GIzYoRmZ2RmR0RmZcbEZmb0Zpb0Y5RjlGZHQtRlk2JUZlbi1GIzYoRmpuRl5vRmF4RmZvRmlvRjlGW3BGOUY5RmZvRmlvRjlGOS9GX3BGXXMvRmJwRmhzRmZvRmlvRjlGOUZlXWxGZl1sRmZvRmlvRjk=">LUkkX0RHRzYiNiM3JDcnUSNERUYkUS5fVGVtcERHRnJhbWUxRiQ3JFEtZXZvbHV0aW9uYXJ5RiQiIiE8IyZJInVHRiQ2JCIiIkYxSSNKMkdGJDcjNyQ3IyIiJiw4KiYtSSVkaWZmRyUqcHJvdGVjdGVkRzYkLUY6NiQtSSJhR0YkNiMmRi9GJEZCRkJGMSkmRi82IyIiI0ZGRjFGMSomRj1GMSZGLzYkRkZGRkYxRjEqJi1GOjYkLUY6NiQtSSJiR0YkRkFGQkZCRjEpJkYvNiMiIiRGRkYxRjEqJkZNRjEmRi82JEZURlRGMUYxRi5GMSoqRkZGMS1GOjYkLUY6NiQtSSJwR0YkRkFGQkZCRjFGREYxRlJGMUYxKihGRkYxRmVuRjEmRi82JEZGRlRGMUYxKipGRkYxLUY6NiQtRjo2JC1JInFHRiRGQUZCRkJGMSZGLzYjRjFGMUZERjFGMSooRkZGMUZfb0YxJkYvNiRGMUZGRjFGMSoqRkZGMS1GOjYkLUY6NiQtSSJyR0YkRkFGQkZCRjFGY29GMUZSRjFGMSooRkZGMUZbcEYxJkYvNiRGMUZURjFGMQ==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1706" drawlabel="true">
<Input>
<Text-field prompt="M &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkREUxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEoUHJvbG9uZ0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRI0RFRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictSSNtbkdGJDYkUSIxRidGOS8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmBvRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkREUxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEoUHJvbG9uZ0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRI0RFRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictSSNtbkdGJDYkUSIxRidGOS8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmBvRjk=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1707" drawlabel="true">
<Input>
<Text-field prompt="M &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEmYWxwaGFGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RidGMi8lJmZlbmNlR0YxLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRjEvJSpzeW1tZXRyaWNHRjEvJShsYXJnZW9wR0YxLyUubW92YWJsZWxpbWl0c0dGMS8lJ2FjY2VudEdGMS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkktRiw2JVEvVHJhbnNmb3JtYXRpb25GJy9GMFEldHJ1ZUYnL0YzUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJERFMUYnRk9GUS8lK2V4ZWN1dGFibGVHRjFGMkYyLUY2Ni1RIjpGJ0YyRjlGO0Y9Rj9GQUZDRkVGR0ZKRmVuRjI=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEmYWxwaGFGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RidGMi8lJmZlbmNlR0YxLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRjEvJSpzeW1tZXRyaWNHRjEvJShsYXJnZW9wR0YxLyUubW92YWJsZWxpbWl0c0dGMS8lJ2FjY2VudEdGMS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkktRiw2JVEvVHJhbnNmb3JtYXRpb25GJy9GMFEldHJ1ZUYnL0YzUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJERFMUYnRk9GUS8lK2V4ZWN1dGFibGVHRjFGMkYyLUY2Ni1RIjpGJ0YyRjlGO0Y9Rj9GQUZDRkVGR0ZKRmVuRjI=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1711" drawlabel="true">
<Input>
<Text-field prompt="E &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1713" drawlabel="true">
<Input>
<Text-field prompt="E &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEld2l0aEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYkLUYsNiVRKVBERXRvb2xzRidGL0YyL0YzUSdub3JtYWxGJ0Y9LUkjbW9HRiQ2LVEiOkYnRj0vJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkUvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGVC1GLDYlUShkZWNsYXJlRidGL0YyLUY2NiQtRiM2Ji1GLDYjUSFGJy1GIzYlLUYsNiVRImFGJ0YvRjItRjY2JC1GIzYlLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2KC1GNjYmLUYjNicvJStmb3JlZ3JvdW5kR1EqWzAsMCwyNTVdRicvJStleGVjdXRhYmxlR0ZFLyUpcmVhZG9ubHlHRjEvJTBmb250X3N0eWxlX25hbWVHUSoyRH5PdXRwdXRGJ0Y9Rj0vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGYHBGY3BGZXBGZ3BGPS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRmhuRj1GPUY9RmhuRj1GPUY/RmNwRj0=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEld2l0aEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYkLUYsNiVRKVBERXRvb2xzRidGL0YyL0YzUSdub3JtYWxGJ0Y9LUkjbW9HRiQ2LVEiOkYnRj0vJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkUvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGVC1GLDYlUShkZWNsYXJlRidGL0YyLUY2NiQtRiM2Ji1GLDYjUSFGJy1GIzYlLUYsNiVRImFGJ0YvRjItRjY2JC1GIzYlLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2KC1GNjYmLUYjNicvJStmb3JlZ3JvdW5kR1EqWzAsMCwyNTVdRicvJStleGVjdXRhYmxlR0ZFLyUpcmVhZG9ubHlHRjEvJTBmb250X3N0eWxlX25hbWVHUSoyRH5PdXRwdXRGJ0Y9Rj0vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGYHBGY3BGZXBGZ3BGPS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRmhuRj1GPUY9RmhuRj1GPUY/RmNwRj0=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNigtSSNtaUdGJDYlUSN+YUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RMCZBcHBseUZ1bmN0aW9uO0YnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvRjVRJ25vcm1hbEYnLyUmZmVuY2VHRj0vJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGUC1JKG1mZW5jZWRHRiQ2JC1GIzYmLUklbXN1YkdGJDYlLUYuNiVRInVGJ0YxRjQtRiM2KC1GODYtUSJbRidGPi9GQUYzRkIvRkVGM0ZGRkhGSkZML0ZPUSwwLjE2NjY2NjdlbUYnL0ZSRmBvLUYuNiNRIUYnLUY4Ni1RIl1GJ0Y+Rl1vRkJGXm9GRkZIRkpGTEZfby9GUlEsMC4xMTExMTExZW1GJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY+LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGam9GXXBGPkY+RmpvRl1wRj4tRjg2LVExJkludmlzaWJsZVRpbWVzO0YnRj5GQEZCRkRGRkZIRkpGTEZORlEtRi42JVE5d2lsbH5ub3d+YmV+ZGlzcGxheWVkfmFzRidGMUY0RmJwLUYuNiVRImFGJ0YxRjRGPg==">KigtSSN+YUc2IjYjJkkidUdGJUYlIiIiSTl3aWxsfm5vd35iZX5kaXNwbGF5ZWR+YXNHRiVGKUkiYUdGJUYp</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1714" drawlabel="true">
<Input>
<Text-field prompt="E &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSlQdWxsYmFja0YnRi9GMi1GNjYkLUYjNigtRiw2JVEmYWxwaGFGJy9GMFEmZmFsc2VGJy9GM1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGRi8lJmZlbmNlR0ZFLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiVRInVGJ0YvRjItRjY2Ji1GIzYpLUkjbW5HRiQ2JFEiMUYnRkZGSEZhb0ZILUZibzYkUSIzRidGRi8lK2V4ZWN1dGFibGVHRkVGRkZGLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmhvRkZGRkZob0ZGRkZGaG9GRg==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSlQdWxsYmFja0YnRi9GMi1GNjYkLUYjNigtRiw2JVEmYWxwaGFGJy9GMFEmZmFsc2VGJy9GM1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGRi8lJmZlbmNlR0ZFLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiVRInVGJ0YvRjItRjY2Ji1GIzYpLUkjbW5HRiQ2JFEiMUYnRkZGSEZhb0ZILUZibzYkUSIzRidGRi8lK2V4ZWN1dGFibGVHRkVGRkZGLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmhvRkZGRkZob0ZGRkZGaG9GRg==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LEoqKCZJInVHNiI2IyIiJCIiIi1JJWRpZmZHJSpwcm90ZWN0ZWRHNiQtRis2JC1GKzYkLUkiYUdGJjYjJkYlRiZGNUY1RjVGKSkmRiU2IyIiI0Y5RikhIiIqKEYkRilGLkYpJkYlNiRGOUY5RilGOiomLUYrNiQtRis2JC1GKzYkLUkiYkdGJkY0RjVGNUY1RikpRiRGKEYpRjoqKkYoRilGJEYpRkFGKSZGJTYkRihGKEYpRjoqKkY5RiktRis2JC1GKzYkLUYrNiQtSSJwR0YmRjRGNUY1RjVGKUY3RikpRiRGOUYpRjoqKiIiJUYpRiRGKUZORikmRiU2JEY5RihGKUY6KixGOUYpRiRGKS1GKzYkLUYrNiQtRis2JC1JInFHRiZGNEY1RjVGNUYpJkYlNiNGKUYpRjdGKUY6KipGOUYpRiRGKUZmbkYpJkYlNiRGKUY5RilGOioqRjlGKS1GKzYkLUYrNiQtRis2JC1JInJHRiZGNEY1RjVGNUYpRlxvRilGVEYpRjoqKkZWRilGJEYpRmRvRikmRiU2JEYpRihGKUY6KipGOUYpRltwRilGZm5GKUY3RilGOioqRjlGKUZXRilGLkYpRjdGKUY6KipGOUYpRldGKUZmbkYpRlxvRilGOioqRjlGKUZJRilGTkYpRjdGKUY6KipGOUYpRklGKUZkb0YpRlxvRilGOiooRjlGKUZQRikmRiU2JUY5RihGKEYpRjoqKEY5RilGaG5GKSZGJTYlRilGOUYoRilGOiooRjlGKUZmb0YpJkYlNiVGKUYoRihGKUY6KiZGMEYpJkYlNiVGOUY5RihGKUY6KiZGQ0YpJkYlNiVGKEYoRihGKUY6</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1700" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1701" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEnUmVzMTEyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEpc2ltcGxpZnlGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSZzbWJsM0YnRi9GMi1GUzYkLUYjNigtRiw2JVEsRGV0ZXJtaW5hbnRGJ0YvRjItRlM2JC1GIzYkLUYsNiVRIkFGJ0YvRjJGOUY5LUY2Ni1RJyZzZG90O0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZmby1GLDYlUSlQdWxsYmFja0YnRi9GMi1GUzYkLUYjNictRiw2JVEmYWxwaGFGJy9GMEY9RjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZlby9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSRDb3RGJ0YvRjItRlM2JC1GIzYoLUkjbW5HRiQ2JFEiMUYnRjlGY3BGYHFGY3AtRmFxNiRRIjJGJ0Y5RjlGOUY5RjlGOUY5RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEnUmVzMTEyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEpc2ltcGxpZnlGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSZzbWJsM0YnRi9GMi1GUzYkLUYjNigtRiw2JVEsRGV0ZXJtaW5hbnRGJ0YvRjItRlM2JC1GIzYkLUYsNiVRIkFGJ0YvRjJGOUY5LUY2Ni1RJyZzZG90O0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZmby1GLDYlUSlQdWxsYmFja0YnRi9GMi1GUzYkLUYjNictRiw2JVEmYWxwaGFGJy9GMEY9RjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZlby9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSRDb3RGJ0YvRjItRlM2JC1GIzYoLUkjbW5HRiQ2JFEiMUYnRjlGY3BGYHFGY3AtRmFxNiRRIjJGJ0Y5RjlGOUY5RjlGOUY5RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1702" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEoUmVzMTEyYUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKXNpbXBsaWZ5RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiYtRiw2JVElc3Vic0YnRi9GMi1GUzYkLUYjNigtRlM2Ji1GIzYlLUYsNiNRIUYnLyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSdmYWN0b3JGJ0YvRjItRlM2JC1GIzYkLUZTNiYtRiM2Ny1GLDYlUSZudW1lckYnRi9GMi1GUzYkLUYjNiUtRiw2JVElZGlmZkYnRi9GMi1GUzYkLUYjNictRiw2JVEnUmVzMTEyRidGL0YyRmdvLUYsNiVRInVGJ0YvRjItRlM2Ji1GIzYoLUkjbW5HRiQ2JFEiMUYnRjlGZ28tRmNyNiRRIjJGJ0Y5RmdvRmZyRjlGOUZhb0Zkb0Y5RjlGOUY5RmdvRmpwLUZTNiQtRiM2JUZhcS1GUzYkLUYjNidGaHFGZ29GW3ItRlM2Ji1GIzYoRmJyRmdvRmZyRmdvLUZjcjYkUSIzRidGOUY5RjlGYW9GZG9GOUY5RjlGOUZnb0ZqcC1GUzYkLUYjNiVGYXEtRlM2JC1GIzYnRmhxRmdvRltyLUZTNiYtRiM2KEZickZnb0Zlc0Znb0Zlc0Y5RjlGYW9GZG9GOUY5RjlGOUZnb0ZqcC1GUzYkLUYjNiVGYXEtRlM2JC1GIzYnRmhxRmdvRltyLUZTNiYtRiM2KEZmckZnb0ZmckZnb0ZmckY5RjlGYW9GZG9GOUY5RjlGOUZnb0ZqcC1GUzYkLUYjNiVGYXEtRlM2JC1GIzYnRmhxRmdvRltyLUZTNiYtRiM2KEZmckZnb0ZmckZnb0Zlc0Y5RjlGYW9GZG9GOUY5RjlGOUZnb0ZqcC1GUzYkLUYjNiVGYXEtRlM2JC1GIzYnRmhxRmdvRltyLUZTNiYtRiM2KEZmckZnb0Zlc0Znb0Zlc0Y5RjlGYW9GZG9GOUY5RjlGOUZnb0ZqcC1GUzYkLUYjNiVGYXEtRlM2JC1GIzYnRmhxRmdvRltyLUZTNiYtRiM2KEZlc0Znb0Zlc0Znb0Zlc0Y5RjlGYW9GZG9GOUY5RjlGOUY5RjlGYW9GZG9GOUY5Rl9vRjlGOUZfb0Y5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GX29GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEoUmVzMTEyYUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKXNpbXBsaWZ5RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiYtRiw2JVElc3Vic0YnRi9GMi1GUzYkLUYjNigtRlM2Ji1GIzYlLUYsNiNRIUYnLyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSdmYWN0b3JGJ0YvRjItRlM2JC1GIzYkLUZTNiYtRiM2Ny1GLDYlUSZudW1lckYnRi9GMi1GUzYkLUYjNiUtRiw2JVElZGlmZkYnRi9GMi1GUzYkLUYjNictRiw2JVEnUmVzMTEyRidGL0YyRmdvLUYsNiVRInVGJ0YvRjItRlM2Ji1GIzYoLUkjbW5HRiQ2JFEiMUYnRjlGZ28tRmNyNiRRIjJGJ0Y5RmdvRmZyRjlGOUZhb0Zkb0Y5RjlGOUY5RmdvRmpwLUZTNiQtRiM2JUZhcS1GUzYkLUYjNidGaHFGZ29GW3ItRlM2Ji1GIzYoRmJyRmdvRmZyRmdvLUZjcjYkUSIzRidGOUY5RjlGYW9GZG9GOUY5RjlGOUZnb0ZqcC1GUzYkLUYjNiVGYXEtRlM2JC1GIzYnRmhxRmdvRltyLUZTNiYtRiM2KEZickZnb0Zlc0Znb0Zlc0Y5RjlGYW9GZG9GOUY5RjlGOUZnb0ZqcC1GUzYkLUYjNiVGYXEtRlM2JC1GIzYnRmhxRmdvRltyLUZTNiYtRiM2KEZmckZnb0ZmckZnb0ZmckY5RjlGYW9GZG9GOUY5RjlGOUZnb0ZqcC1GUzYkLUYjNiVGYXEtRlM2JC1GIzYnRmhxRmdvRltyLUZTNiYtRiM2KEZmckZnb0ZmckZnb0Zlc0Y5RjlGYW9GZG9GOUY5RjlGOUZnb0ZqcC1GUzYkLUYjNiVGYXEtRlM2JC1GIzYnRmhxRmdvRltyLUZTNiYtRiM2KEZmckZnb0Zlc0Znb0Zlc0Y5RjlGYW9GZG9GOUY5RjlGOUZnb0ZqcC1GUzYkLUYjNiVGYXEtRlM2JC1GIzYnRmhxRmdvRltyLUZTNiYtRiM2KEZlc0Znb0Zlc0Znb0Zlc0Y5RjlGYW9GZG9GOUY5RjlGOUY5RjlGYW9GZG9GOUY5Rl9vRjlGOUZfb0Y5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GX29GOQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1770" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEnUmVzMTEzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEpc2ltcGxpZnlGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSZzbWJsM0YnRi9GMi1GUzYkLUYjNigtRiw2JVEsRGV0ZXJtaW5hbnRGJ0YvRjItRlM2JC1GIzYkLUYsNiVRIkFGJ0YvRjJGOUY5LUY2Ni1RJyZzZG90O0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZmby1GLDYlUSlQdWxsYmFja0YnRi9GMi1GUzYkLUYjNictRiw2JVEmYWxwaGFGJy9GMEY9RjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZlby9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSRDb3RGJ0YvRjItRlM2JC1GIzYoLUkjbW5HRiQ2JFEiMUYnRjlGY3BGYHFGY3AtRmFxNiRRIjNGJ0Y5RjlGOUY5RjlGOUY5RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEnUmVzMTEzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEpc2ltcGxpZnlGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSZzbWJsM0YnRi9GMi1GUzYkLUYjNigtRiw2JVEsRGV0ZXJtaW5hbnRGJ0YvRjItRlM2JC1GIzYkLUYsNiVRIkFGJ0YvRjJGOUY5LUY2Ni1RJyZzZG90O0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZmby1GLDYlUSlQdWxsYmFja0YnRi9GMi1GUzYkLUYjNictRiw2JVEmYWxwaGFGJy9GMEY9RjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZlby9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSRDb3RGJ0YvRjItRlM2JC1GIzYoLUkjbW5HRiQ2JFEiMUYnRjlGY3BGYHFGY3AtRmFxNiRRIjNGJ0Y5RjlGOUY5RjlGOUY5RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1771" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEoUmVzMTEzYUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKXNpbXBsaWZ5RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiYtRiw2JVElc3Vic0YnRi9GMi1GUzYkLUYjNigtRlM2Ji1GIzYlLUYsNiNRIUYnLyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSdmYWN0b3JGJ0YvRjItRlM2JC1GIzYkLUZTNiYtRiM2Ny1GLDYlUSZudW1lckYnRi9GMi1GUzYkLUYjNiUtRiw2JVElZGlmZkYnRi9GMi1GUzYkLUYjNictRiw2JVEnUmVzMTEzRidGL0YyRmdvLUYsNiVRInVGJ0YvRjItRlM2Ji1GIzYoLUkjbW5HRiQ2JFEiMUYnRjlGZ28tRmNyNiRRIjJGJ0Y5RmdvRmZyRjlGOUZhb0Zkb0Y5RjlGOUY5RmdvRmpwLUZTNiQtRiM2JUZhcS1GUzYkLUYjNidGaHFGZ29GW3ItRlM2Ji1GIzYoRmJyRmdvRmZyRmdvLUZjcjYkUSIzRidGOUY5RjlGYW9GZG9GOUY5RjlGOUZnb0ZqcC1GUzYkLUYjNiVGYXEtRlM2JC1GIzYnRmhxRmdvRltyLUZTNiYtRiM2KEZickZnb0Zlc0Znb0Zlc0Y5RjlGYW9GZG9GOUY5RjlGOUZnb0ZqcC1GUzYkLUYjNiVGYXEtRlM2JC1GIzYnRmhxRmdvRltyLUZTNiYtRiM2KEZmckZnb0ZmckZnb0ZmckY5RjlGYW9GZG9GOUY5RjlGOUZnb0ZqcC1GUzYkLUYjNiVGYXEtRlM2JC1GIzYnRmhxRmdvRltyLUZTNiYtRiM2KEZmckZnb0ZmckZnb0Zlc0Y5RjlGYW9GZG9GOUY5RjlGOUZnb0ZqcC1GUzYkLUYjNiVGYXEtRlM2JC1GIzYnRmhxRmdvRltyLUZTNiYtRiM2KEZmckZnb0Zlc0Znb0Zlc0Y5RjlGYW9GZG9GOUY5RjlGOUZnb0ZqcC1GUzYkLUYjNiVGYXEtRlM2JC1GIzYnRmhxRmdvRltyLUZTNiYtRiM2KEZlc0Znb0Zlc0Znb0Zlc0Y5RjlGYW9GZG9GOUY5RjlGOUY5RjlGYW9GZG9GOUY5Rl9vRjlGOUZfb0Y5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GX29GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEoUmVzMTEzYUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKXNpbXBsaWZ5RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiYtRiw2JVElc3Vic0YnRi9GMi1GUzYkLUYjNigtRlM2Ji1GIzYlLUYsNiNRIUYnLyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSdmYWN0b3JGJ0YvRjItRlM2JC1GIzYkLUZTNiYtRiM2Ny1GLDYlUSZudW1lckYnRi9GMi1GUzYkLUYjNiUtRiw2JVElZGlmZkYnRi9GMi1GUzYkLUYjNictRiw2JVEnUmVzMTEzRidGL0YyRmdvLUYsNiVRInVGJ0YvRjItRlM2Ji1GIzYoLUkjbW5HRiQ2JFEiMUYnRjlGZ28tRmNyNiRRIjJGJ0Y5RmdvRmZyRjlGOUZhb0Zkb0Y5RjlGOUY5RmdvRmpwLUZTNiQtRiM2JUZhcS1GUzYkLUYjNidGaHFGZ29GW3ItRlM2Ji1GIzYoRmJyRmdvRmZyRmdvLUZjcjYkUSIzRidGOUY5RjlGYW9GZG9GOUY5RjlGOUZnb0ZqcC1GUzYkLUYjNiVGYXEtRlM2JC1GIzYnRmhxRmdvRltyLUZTNiYtRiM2KEZickZnb0Zlc0Znb0Zlc0Y5RjlGYW9GZG9GOUY5RjlGOUZnb0ZqcC1GUzYkLUYjNiVGYXEtRlM2JC1GIzYnRmhxRmdvRltyLUZTNiYtRiM2KEZmckZnb0ZmckZnb0ZmckY5RjlGYW9GZG9GOUY5RjlGOUZnb0ZqcC1GUzYkLUYjNiVGYXEtRlM2JC1GIzYnRmhxRmdvRltyLUZTNiYtRiM2KEZmckZnb0ZmckZnb0Zlc0Y5RjlGYW9GZG9GOUY5RjlGOUZnb0ZqcC1GUzYkLUYjNiVGYXEtRlM2JC1GIzYnRmhxRmdvRltyLUZTNiYtRiM2KEZmckZnb0Zlc0Znb0Zlc0Y5RjlGYW9GZG9GOUY5RjlGOUZnb0ZqcC1GUzYkLUYjNiVGYXEtRlM2JC1GIzYnRmhxRmdvRltyLUZTNiYtRiM2KEZlc0Znb0Zlc0Znb0Zlc0Y5RjlGYW9GZG9GOUY5RjlGOUY5RjlGYW9GZG9GOUY5Rl9vRjlGOUZfb0Y5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GX29GOQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1778" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEnUmVzMTIzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEpc2ltcGxpZnlGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSZzbWJsM0YnRi9GMi1GUzYkLUYjNigtRiw2JVEsRGV0ZXJtaW5hbnRGJ0YvRjItRlM2JC1GIzYkLUYsNiVRIkFGJ0YvRjJGOUY5LUY2Ni1RJyZzZG90O0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZmby1GLDYlUSlQdWxsYmFja0YnRi9GMi1GUzYkLUYjNictRiw2JVEmYWxwaGFGJy9GMEY9RjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZlby9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSRDb3RGJ0YvRjItRlM2JC1GIzYoLUkjbW5HRiQ2JFEiMUYnRjlGY3AtRmFxNiRRIjJGJ0Y5RmNwLUZhcTYkUSIzRidGOUY5RjlGOUY5RjlGOUY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEnUmVzMTIzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEpc2ltcGxpZnlGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSZzbWJsM0YnRi9GMi1GUzYkLUYjNigtRiw2JVEsRGV0ZXJtaW5hbnRGJ0YvRjItRlM2JC1GIzYkLUYsNiVRIkFGJ0YvRjJGOUY5LUY2Ni1RJyZzZG90O0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZmby1GLDYlUSlQdWxsYmFja0YnRi9GMi1GUzYkLUYjNictRiw2JVEmYWxwaGFGJy9GMEY9RjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZlby9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSRDb3RGJ0YvRjItRlM2JC1GIzYoLUkjbW5HRiQ2JFEiMUYnRjlGY3AtRmFxNiRRIjJGJ0Y5RmNwLUZhcTYkUSIzRidGOUY5RjlGOUY5RjlGOUY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1779" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEoUmVzMTIzYUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKXNpbXBsaWZ5RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiYtRiw2JVElc3Vic0YnRi9GMi1GUzYkLUYjNigtRlM2Ji1GIzYlLUYsNiNRIUYnLyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSdmYWN0b3JGJ0YvRjItRlM2JC1GIzYkLUZTNiYtRiM2Ny1GLDYlUSZudW1lckYnRi9GMi1GUzYkLUYjNiUtRiw2JVElZGlmZkYnRi9GMi1GUzYkLUYjNictRiw2JVEnUmVzMTIzRidGL0YyRmdvLUYsNiVRInVGJ0YvRjItRlM2Ji1GIzYoLUkjbW5HRiQ2JFEiMUYnRjlGZ28tRmNyNiRRIjJGJ0Y5RmdvRmZyRjlGOUZhb0Zkb0Y5RjlGOUY5RmdvRmpwLUZTNiQtRiM2JUZhcS1GUzYkLUYjNidGaHFGZ29GW3ItRlM2Ji1GIzYoRmJyRmdvRmZyRmdvLUZjcjYkUSIzRidGOUY5RjlGYW9GZG9GOUY5RjlGOUZnb0ZqcC1GUzYkLUYjNiVGYXEtRlM2JC1GIzYnRmhxRmdvRltyLUZTNiYtRiM2KEZickZnb0Zlc0Znb0Zlc0Y5RjlGYW9GZG9GOUY5RjlGOUZnb0ZqcC1GUzYkLUYjNiVGYXEtRlM2JC1GIzYnRmhxRmdvRltyLUZTNiYtRiM2KEZmckZnb0ZmckZnb0ZmckY5RjlGYW9GZG9GOUY5RjlGOUZnb0ZqcC1GUzYkLUYjNiVGYXEtRlM2JC1GIzYnRmhxRmdvRltyLUZTNiYtRiM2KEZmckZnb0ZmckZnb0Zlc0Y5RjlGYW9GZG9GOUY5RjlGOUZnb0ZqcC1GUzYkLUYjNiVGYXEtRlM2JC1GIzYnRmhxRmdvRltyLUZTNiYtRiM2KEZmckZnb0Zlc0Znb0Zlc0Y5RjlGYW9GZG9GOUY5RjlGOUZnb0ZqcC1GUzYkLUYjNiVGYXEtRlM2JC1GIzYnRmhxRmdvRltyLUZTNiYtRiM2KEZlc0Znb0Zlc0Znb0Zlc0Y5RjlGYW9GZG9GOUY5RjlGOUY5RjlGYW9GZG9GOUY5Rl9vRjlGOUZfb0Y5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GX29GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEoUmVzMTIzYUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKXNpbXBsaWZ5RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiYtRiw2JVElc3Vic0YnRi9GMi1GUzYkLUYjNigtRlM2Ji1GIzYlLUYsNiNRIUYnLyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSdmYWN0b3JGJ0YvRjItRlM2JC1GIzYkLUZTNiYtRiM2Ny1GLDYlUSZudW1lckYnRi9GMi1GUzYkLUYjNiUtRiw2JVElZGlmZkYnRi9GMi1GUzYkLUYjNictRiw2JVEnUmVzMTIzRidGL0YyRmdvLUYsNiVRInVGJ0YvRjItRlM2Ji1GIzYoLUkjbW5HRiQ2JFEiMUYnRjlGZ28tRmNyNiRRIjJGJ0Y5RmdvRmZyRjlGOUZhb0Zkb0Y5RjlGOUY5RmdvRmpwLUZTNiQtRiM2JUZhcS1GUzYkLUYjNidGaHFGZ29GW3ItRlM2Ji1GIzYoRmJyRmdvRmZyRmdvLUZjcjYkUSIzRidGOUY5RjlGYW9GZG9GOUY5RjlGOUZnb0ZqcC1GUzYkLUYjNiVGYXEtRlM2JC1GIzYnRmhxRmdvRltyLUZTNiYtRiM2KEZickZnb0Zlc0Znb0Zlc0Y5RjlGYW9GZG9GOUY5RjlGOUZnb0ZqcC1GUzYkLUYjNiVGYXEtRlM2JC1GIzYnRmhxRmdvRltyLUZTNiYtRiM2KEZmckZnb0ZmckZnb0ZmckY5RjlGYW9GZG9GOUY5RjlGOUZnb0ZqcC1GUzYkLUYjNiVGYXEtRlM2JC1GIzYnRmhxRmdvRltyLUZTNiYtRiM2KEZmckZnb0ZmckZnb0Zlc0Y5RjlGYW9GZG9GOUY5RjlGOUZnb0ZqcC1GUzYkLUYjNiVGYXEtRlM2JC1GIzYnRmhxRmdvRltyLUZTNiYtRiM2KEZmckZnb0Zlc0Znb0Zlc0Y5RjlGYW9GZG9GOUY5RjlGOUZnb0ZqcC1GUzYkLUYjNiVGYXEtRlM2JC1GIzYnRmhxRmdvRltyLUZTNiYtRiM2KEZlc0Znb0Zlc0Znb0Zlc0Y5RjlGYW9GZG9GOUY5RjlGOUY5RjlGYW9GZG9GOUY5Rl9vRjlGOUZfb0Y5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GX29GOQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1772" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEnUmVzMjEyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEpc2ltcGxpZnlGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSZzbWJsM0YnRi9GMi1GUzYkLUYjNigtRiw2JVEsRGV0ZXJtaW5hbnRGJ0YvRjItRlM2JC1GIzYkLUYsNiVRIkFGJ0YvRjJGOUY5LUY2Ni1RJyZzZG90O0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZmby1GLDYlUSlQdWxsYmFja0YnRi9GMi1GUzYkLUYjNictRiw2JVEmYWxwaGFGJy9GMEY9RjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZlby9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSRDb3RGJ0YvRjItRlM2JC1GIzYoLUkjbW5HRiQ2JFEiMkYnRjlGY3AtRmFxNiRRIjFGJ0Y5RmNwRmBxRjlGOUY5RjlGOUY5RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEnUmVzMjEyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEpc2ltcGxpZnlGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSZzbWJsM0YnRi9GMi1GUzYkLUYjNigtRiw2JVEsRGV0ZXJtaW5hbnRGJ0YvRjItRlM2JC1GIzYkLUYsNiVRIkFGJ0YvRjJGOUY5LUY2Ni1RJyZzZG90O0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZmby1GLDYlUSlQdWxsYmFja0YnRi9GMi1GUzYkLUYjNictRiw2JVEmYWxwaGFGJy9GMEY9RjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZlby9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSRDb3RGJ0YvRjItRlM2JC1GIzYoLUkjbW5HRiQ2JFEiMkYnRjlGY3AtRmFxNiRRIjFGJ0Y5RmNwRmBxRjlGOUY5RjlGOUY5RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1773" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEoUmVzMjEyYUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKXNpbXBsaWZ5RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiYtRiw2JVElc3Vic0YnRi9GMi1GUzYkLUYjNigtRlM2Ji1GIzYlLUYsNiNRIUYnLyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSdmYWN0b3JGJ0YvRjItRlM2JC1GIzYkLUZTNiYtRiM2Ny1GLDYlUSZudW1lckYnRi9GMi1GUzYkLUYjNiUtRiw2JVElZGlmZkYnRi9GMi1GUzYkLUYjNictRiw2JVEnUmVzMjEyRidGL0YyRmdvLUYsNiVRInVGJ0YvRjItRlM2Ji1GIzYoLUkjbW5HRiQ2JFEiMUYnRjlGZ28tRmNyNiRRIjJGJ0Y5RmdvRmZyRjlGOUZhb0Zkb0Y5RjlGOUY5RmdvRmpwLUZTNiQtRiM2JUZhcS1GUzYkLUYjNidGaHFGZ29GW3ItRlM2Ji1GIzYoRmJyRmdvRmZyRmdvLUZjcjYkUSIzRidGOUY5RjlGYW9GZG9GOUY5RjlGOUZnb0ZqcC1GUzYkLUYjNiVGYXEtRlM2JC1GIzYnRmhxRmdvRltyLUZTNiYtRiM2KEZickZnb0Zlc0Znb0Zlc0Y5RjlGYW9GZG9GOUY5RjlGOUZnb0ZqcC1GUzYkLUYjNiVGYXEtRlM2JC1GIzYnRmhxRmdvRltyLUZTNiYtRiM2KEZmckZnb0ZmckZnb0ZmckY5RjlGYW9GZG9GOUY5RjlGOUZnb0ZqcC1GUzYkLUYjNiVGYXEtRlM2JC1GIzYnRmhxRmdvRltyLUZTNiYtRiM2KEZmckZnb0ZmckZnb0Zlc0Y5RjlGYW9GZG9GOUY5RjlGOUZnb0ZqcC1GUzYkLUYjNiVGYXEtRlM2JC1GIzYnRmhxRmdvRltyLUZTNiYtRiM2KEZmckZnb0Zlc0Znb0Zlc0Y5RjlGYW9GZG9GOUY5RjlGOUZnb0ZqcC1GUzYkLUYjNiVGYXEtRlM2JC1GIzYnRmhxRmdvRltyLUZTNiYtRiM2KEZlc0Znb0Zlc0Znb0Zlc0Y5RjlGYW9GZG9GOUY5RjlGOUY5RjlGYW9GZG9GOUY5Rl9vRjlGOUZfb0Y5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GX29GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEoUmVzMjEyYUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKXNpbXBsaWZ5RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiYtRiw2JVElc3Vic0YnRi9GMi1GUzYkLUYjNigtRlM2Ji1GIzYlLUYsNiNRIUYnLyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSdmYWN0b3JGJ0YvRjItRlM2JC1GIzYkLUZTNiYtRiM2Ny1GLDYlUSZudW1lckYnRi9GMi1GUzYkLUYjNiUtRiw2JVElZGlmZkYnRi9GMi1GUzYkLUYjNictRiw2JVEnUmVzMjEyRidGL0YyRmdvLUYsNiVRInVGJ0YvRjItRlM2Ji1GIzYoLUkjbW5HRiQ2JFEiMUYnRjlGZ28tRmNyNiRRIjJGJ0Y5RmdvRmZyRjlGOUZhb0Zkb0Y5RjlGOUY5RmdvRmpwLUZTNiQtRiM2JUZhcS1GUzYkLUYjNidGaHFGZ29GW3ItRlM2Ji1GIzYoRmJyRmdvRmZyRmdvLUZjcjYkUSIzRidGOUY5RjlGYW9GZG9GOUY5RjlGOUZnb0ZqcC1GUzYkLUYjNiVGYXEtRlM2JC1GIzYnRmhxRmdvRltyLUZTNiYtRiM2KEZickZnb0Zlc0Znb0Zlc0Y5RjlGYW9GZG9GOUY5RjlGOUZnb0ZqcC1GUzYkLUYjNiVGYXEtRlM2JC1GIzYnRmhxRmdvRltyLUZTNiYtRiM2KEZmckZnb0ZmckZnb0ZmckY5RjlGYW9GZG9GOUY5RjlGOUZnb0ZqcC1GUzYkLUYjNiVGYXEtRlM2JC1GIzYnRmhxRmdvRltyLUZTNiYtRiM2KEZmckZnb0ZmckZnb0Zlc0Y5RjlGYW9GZG9GOUY5RjlGOUZnb0ZqcC1GUzYkLUYjNiVGYXEtRlM2JC1GIzYnRmhxRmdvRltyLUZTNiYtRiM2KEZmckZnb0Zlc0Znb0Zlc0Y5RjlGYW9GZG9GOUY5RjlGOUZnb0ZqcC1GUzYkLUYjNiVGYXEtRlM2JC1GIzYnRmhxRmdvRltyLUZTNiYtRiM2KEZlc0Znb0Zlc0Znb0Zlc0Y5RjlGYW9GZG9GOUY5RjlGOUY5RjlGYW9GZG9GOUY5Rl9vRjlGOUZfb0Y5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GX29GOQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1780" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEnUmVzMjEzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEpc2ltcGxpZnlGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSZzbWJsM0YnRi9GMi1GUzYkLUYjNigtRiw2JVEsRGV0ZXJtaW5hbnRGJ0YvRjItRlM2JC1GIzYkLUYsNiVRIkFGJ0YvRjJGOUY5LUY2Ni1RJyZzZG90O0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZmby1GLDYlUSlQdWxsYmFja0YnRi9GMi1GUzYkLUYjNictRiw2JVEmYWxwaGFGJy9GMEY9RjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZlby9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSRDb3RGJ0YvRjItRlM2JC1GIzYoLUkjbW5HRiQ2JFEiMkYnRjlGY3AtRmFxNiRRIjFGJ0Y5RmNwLUZhcTYkUSIzRidGOUY5RjlGOUY5RjlGOUY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEnUmVzMjEzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEpc2ltcGxpZnlGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSZzbWJsM0YnRi9GMi1GUzYkLUYjNigtRiw2JVEsRGV0ZXJtaW5hbnRGJ0YvRjItRlM2JC1GIzYkLUYsNiVRIkFGJ0YvRjJGOUY5LUY2Ni1RJyZzZG90O0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZmby1GLDYlUSlQdWxsYmFja0YnRi9GMi1GUzYkLUYjNictRiw2JVEmYWxwaGFGJy9GMEY9RjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZlby9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSRDb3RGJ0YvRjItRlM2JC1GIzYoLUkjbW5HRiQ2JFEiMkYnRjlGY3AtRmFxNiRRIjFGJ0Y5RmNwLUZhcTYkUSIzRidGOUY5RjlGOUY5RjlGOUY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1781" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEoUmVzMjEzYUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKXNpbXBsaWZ5RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiYtRiw2JVElc3Vic0YnRi9GMi1GUzYkLUYjNigtRlM2Ji1GIzYlLUYsNiNRIUYnLyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSdmYWN0b3JGJ0YvRjItRlM2JC1GIzYkLUZTNiYtRiM2Ny1GLDYlUSZudW1lckYnRi9GMi1GUzYkLUYjNiUtRiw2JVElZGlmZkYnRi9GMi1GUzYkLUYjNictRiw2JVEnUmVzMjEzRidGL0YyRmdvLUYsNiVRInVGJ0YvRjItRlM2Ji1GIzYoLUkjbW5HRiQ2JFEiMUYnRjlGZ28tRmNyNiRRIjJGJ0Y5RmdvRmZyRjlGOUZhb0Zkb0Y5RjlGOUY5RmdvRmpwLUZTNiQtRiM2JUZhcS1GUzYkLUYjNidGaHFGZ29GW3ItRlM2Ji1GIzYoRmJyRmdvRmZyRmdvLUZjcjYkUSIzRidGOUY5RjlGYW9GZG9GOUY5RjlGOUZnb0ZqcC1GUzYkLUYjNiVGYXEtRlM2JC1GIzYnRmhxRmdvRltyLUZTNiYtRiM2KEZickZnb0Zlc0Znb0Zlc0Y5RjlGYW9GZG9GOUY5RjlGOUZnb0ZqcC1GUzYkLUYjNiVGYXEtRlM2JC1GIzYnRmhxRmdvRltyLUZTNiYtRiM2KEZmckZnb0ZmckZnb0ZmckY5RjlGYW9GZG9GOUY5RjlGOUZnb0ZqcC1GUzYkLUYjNiVGYXEtRlM2JC1GIzYnRmhxRmdvRltyLUZTNiYtRiM2KEZmckZnb0ZmckZnb0Zlc0Y5RjlGYW9GZG9GOUY5RjlGOUZnb0ZqcC1GUzYkLUYjNiVGYXEtRlM2JC1GIzYnRmhxRmdvRltyLUZTNiYtRiM2KEZmckZnb0Zlc0Znb0Zlc0Y5RjlGYW9GZG9GOUY5RjlGOUZnb0ZqcC1GUzYkLUYjNiVGYXEtRlM2JC1GIzYnRmhxRmdvRltyLUZTNiYtRiM2KEZlc0Znb0Zlc0Znb0Zlc0Y5RjlGYW9GZG9GOUY5RjlGOUY5RjlGYW9GZG9GOUY5Rl9vRjlGOUZfb0Y5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GX29GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEoUmVzMjEzYUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKXNpbXBsaWZ5RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiYtRiw2JVElc3Vic0YnRi9GMi1GUzYkLUYjNigtRlM2Ji1GIzYlLUYsNiNRIUYnLyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSdmYWN0b3JGJ0YvRjItRlM2JC1GIzYkLUZTNiYtRiM2Ny1GLDYlUSZudW1lckYnRi9GMi1GUzYkLUYjNiUtRiw2JVElZGlmZkYnRi9GMi1GUzYkLUYjNictRiw2JVEnUmVzMjEzRidGL0YyRmdvLUYsNiVRInVGJ0YvRjItRlM2Ji1GIzYoLUkjbW5HRiQ2JFEiMUYnRjlGZ28tRmNyNiRRIjJGJ0Y5RmdvRmZyRjlGOUZhb0Zkb0Y5RjlGOUY5RmdvRmpwLUZTNiQtRiM2JUZhcS1GUzYkLUYjNidGaHFGZ29GW3ItRlM2Ji1GIzYoRmJyRmdvRmZyRmdvLUZjcjYkUSIzRidGOUY5RjlGYW9GZG9GOUY5RjlGOUZnb0ZqcC1GUzYkLUYjNiVGYXEtRlM2JC1GIzYnRmhxRmdvRltyLUZTNiYtRiM2KEZickZnb0Zlc0Znb0Zlc0Y5RjlGYW9GZG9GOUY5RjlGOUZnb0ZqcC1GUzYkLUYjNiVGYXEtRlM2JC1GIzYnRmhxRmdvRltyLUZTNiYtRiM2KEZmckZnb0ZmckZnb0ZmckY5RjlGYW9GZG9GOUY5RjlGOUZnb0ZqcC1GUzYkLUYjNiVGYXEtRlM2JC1GIzYnRmhxRmdvRltyLUZTNiYtRiM2KEZmckZnb0ZmckZnb0Zlc0Y5RjlGYW9GZG9GOUY5RjlGOUZnb0ZqcC1GUzYkLUYjNiVGYXEtRlM2JC1GIzYnRmhxRmdvRltyLUZTNiYtRiM2KEZmckZnb0Zlc0Znb0Zlc0Y5RjlGYW9GZG9GOUY5RjlGOUZnb0ZqcC1GUzYkLUYjNiVGYXEtRlM2JC1GIzYnRmhxRmdvRltyLUZTNiYtRiM2KEZlc0Znb0Zlc0Znb0Zlc0Y5RjlGYW9GZG9GOUY5RjlGOUY5RjlGYW9GZG9GOUY5Rl9vRjlGOUZfb0Y5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GX29GOQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1782" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEnUmVzMjIzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEpc2ltcGxpZnlGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSZzbWJsM0YnRi9GMi1GUzYkLUYjNigtRiw2JVEsRGV0ZXJtaW5hbnRGJ0YvRjItRlM2JC1GIzYkLUYsNiVRIkFGJ0YvRjJGOUY5LUY2Ni1RJyZzZG90O0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZmby1GLDYlUSlQdWxsYmFja0YnRi9GMi1GUzYkLUYjNictRiw2JVEmYWxwaGFGJy9GMEY9RjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZlby9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSRDb3RGJ0YvRjItRlM2JC1GIzYoLUkjbW5HRiQ2JFEiMkYnRjlGY3BGYHFGY3AtRmFxNiRRIjNGJ0Y5RjlGOUY5RjlGOUY5RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEnUmVzMjIzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEpc2ltcGxpZnlGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSZzbWJsM0YnRi9GMi1GUzYkLUYjNigtRiw2JVEsRGV0ZXJtaW5hbnRGJ0YvRjItRlM2JC1GIzYkLUYsNiVRIkFGJ0YvRjJGOUY5LUY2Ni1RJyZzZG90O0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZmby1GLDYlUSlQdWxsYmFja0YnRi9GMi1GUzYkLUYjNictRiw2JVEmYWxwaGFGJy9GMEY9RjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZlby9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSRDb3RGJ0YvRjItRlM2JC1GIzYoLUkjbW5HRiQ2JFEiMkYnRjlGY3BGYHFGY3AtRmFxNiRRIjNGJ0Y5RjlGOUY5RjlGOUY5RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1783" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEoUmVzMjIzYUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKXNpbXBsaWZ5RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiYtRiw2JVElc3Vic0YnRi9GMi1GUzYkLUYjNigtRlM2Ji1GIzYlLUYsNiNRIUYnLyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSdmYWN0b3JGJ0YvRjItRlM2JC1GIzYkLUZTNiYtRiM2Ny1GLDYlUSZudW1lckYnRi9GMi1GUzYkLUYjNiUtRiw2JVElZGlmZkYnRi9GMi1GUzYkLUYjNictRiw2JVEnUmVzMjIzRidGL0YyRmdvLUYsNiVRInVGJ0YvRjItRlM2Ji1GIzYoLUkjbW5HRiQ2JFEiMUYnRjlGZ28tRmNyNiRRIjJGJ0Y5RmdvRmZyRjlGOUZhb0Zkb0Y5RjlGOUY5RmdvRmpwLUZTNiQtRiM2JUZhcS1GUzYkLUYjNidGaHFGZ29GW3ItRlM2Ji1GIzYoRmJyRmdvRmZyRmdvLUZjcjYkUSIzRidGOUY5RjlGYW9GZG9GOUY5RjlGOUZnb0ZqcC1GUzYkLUYjNiVGYXEtRlM2JC1GIzYnRmhxRmdvRltyLUZTNiYtRiM2KEZickZnb0Zlc0Znb0Zlc0Y5RjlGYW9GZG9GOUY5RjlGOUZnb0ZqcC1GUzYkLUYjNiVGYXEtRlM2JC1GIzYnRmhxRmdvRltyLUZTNiYtRiM2KEZmckZnb0ZmckZnb0ZmckY5RjlGYW9GZG9GOUY5RjlGOUZnb0ZqcC1GUzYkLUYjNiVGYXEtRlM2JC1GIzYnRmhxRmdvRltyLUZTNiYtRiM2KEZmckZnb0ZmckZnb0Zlc0Y5RjlGYW9GZG9GOUY5RjlGOUZnb0ZqcC1GUzYkLUYjNiVGYXEtRlM2JC1GIzYnRmhxRmdvRltyLUZTNiYtRiM2KEZmckZnb0Zlc0Znb0Zlc0Y5RjlGYW9GZG9GOUY5RjlGOUZnb0ZqcC1GUzYkLUYjNiVGYXEtRlM2JC1GIzYnRmhxRmdvRltyLUZTNiYtRiM2KEZlc0Znb0Zlc0Znb0Zlc0Y5RjlGYW9GZG9GOUY5RjlGOUY5RjlGYW9GZG9GOUY5Rl9vRjlGOUZfb0Y5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GX29GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEoUmVzMjIzYUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKXNpbXBsaWZ5RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiYtRiw2JVElc3Vic0YnRi9GMi1GUzYkLUYjNigtRlM2Ji1GIzYlLUYsNiNRIUYnLyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSdmYWN0b3JGJ0YvRjItRlM2JC1GIzYkLUZTNiYtRiM2Ny1GLDYlUSZudW1lckYnRi9GMi1GUzYkLUYjNiUtRiw2JVElZGlmZkYnRi9GMi1GUzYkLUYjNictRiw2JVEnUmVzMjIzRidGL0YyRmdvLUYsNiVRInVGJ0YvRjItRlM2Ji1GIzYoLUkjbW5HRiQ2JFEiMUYnRjlGZ28tRmNyNiRRIjJGJ0Y5RmdvRmZyRjlGOUZhb0Zkb0Y5RjlGOUY5RmdvRmpwLUZTNiQtRiM2JUZhcS1GUzYkLUYjNidGaHFGZ29GW3ItRlM2Ji1GIzYoRmJyRmdvRmZyRmdvLUZjcjYkUSIzRidGOUY5RjlGYW9GZG9GOUY5RjlGOUZnb0ZqcC1GUzYkLUYjNiVGYXEtRlM2JC1GIzYnRmhxRmdvRltyLUZTNiYtRiM2KEZickZnb0Zlc0Znb0Zlc0Y5RjlGYW9GZG9GOUY5RjlGOUZnb0ZqcC1GUzYkLUYjNiVGYXEtRlM2JC1GIzYnRmhxRmdvRltyLUZTNiYtRiM2KEZmckZnb0ZmckZnb0ZmckY5RjlGYW9GZG9GOUY5RjlGOUZnb0ZqcC1GUzYkLUYjNiVGYXEtRlM2JC1GIzYnRmhxRmdvRltyLUZTNiYtRiM2KEZmckZnb0ZmckZnb0Zlc0Y5RjlGYW9GZG9GOUY5RjlGOUZnb0ZqcC1GUzYkLUYjNiVGYXEtRlM2JC1GIzYnRmhxRmdvRltyLUZTNiYtRiM2KEZmckZnb0Zlc0Znb0Zlc0Y5RjlGYW9GZG9GOUY5RjlGOUZnb0ZqcC1GUzYkLUYjNiVGYXEtRlM2JC1GIzYnRmhxRmdvRltyLUZTNiYtRiM2KEZlc0Znb0Zlc0Znb0Zlc0Y5RjlGYW9GZG9GOUY5RjlGOUY5RjlGYW9GZG9GOUY5Rl9vRjlGOUZfb0Y5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GX29GOQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1789" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEnUmVzMzEyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEpc2ltcGxpZnlGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSZzbWJsM0YnRi9GMi1GUzYkLUYjNigtRiw2JVEsRGV0ZXJtaW5hbnRGJ0YvRjItRlM2JC1GIzYkLUYsNiVRIkFGJ0YvRjJGOUY5LUY2Ni1RJyZzZG90O0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZmby1GLDYlUSlQdWxsYmFja0YnRi9GMi1GUzYkLUYjNictRiw2JVEmYWxwaGFGJy9GMEY9RjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZlby9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSRDb3RGJ0YvRjItRlM2JC1GIzYoLUkjbW5HRiQ2JFEiM0YnRjlGY3AtRmFxNiRRIjFGJ0Y5RmNwLUZhcTYkUSIyRidGOUY5RjlGOUY5RjlGOUY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEnUmVzMzEyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEpc2ltcGxpZnlGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSZzbWJsM0YnRi9GMi1GUzYkLUYjNigtRiw2JVEsRGV0ZXJtaW5hbnRGJ0YvRjItRlM2JC1GIzYkLUYsNiVRIkFGJ0YvRjJGOUY5LUY2Ni1RJyZzZG90O0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZmby1GLDYlUSlQdWxsYmFja0YnRi9GMi1GUzYkLUYjNictRiw2JVEmYWxwaGFGJy9GMEY9RjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZlby9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSRDb3RGJ0YvRjItRlM2JC1GIzYoLUkjbW5HRiQ2JFEiM0YnRjlGY3AtRmFxNiRRIjFGJ0Y5RmNwLUZhcTYkUSIyRidGOUY5RjlGOUY5RjlGOUY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1791" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEoUmVzMzEyYUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKXNpbXBsaWZ5RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiYtRiw2JVElc3Vic0YnRi9GMi1GUzYkLUYjNigtRlM2Ji1GIzYlLUYsNiNRIUYnLyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSdmYWN0b3JGJ0YvRjItRlM2JC1GIzYkLUZTNiYtRiM2Ny1GLDYlUSZudW1lckYnRi9GMi1GUzYkLUYjNiUtRiw2JVElZGlmZkYnRi9GMi1GUzYkLUYjNictRiw2JVEnUmVzMzEyRidGL0YyRmdvLUYsNiVRInVGJ0YvRjItRlM2Ji1GIzYoLUkjbW5HRiQ2JFEiMUYnRjlGZ28tRmNyNiRRIjJGJ0Y5RmdvRmZyRjlGOUZhb0Zkb0Y5RjlGOUY5RmdvRmpwLUZTNiQtRiM2JUZhcS1GUzYkLUYjNidGaHFGZ29GW3ItRlM2Ji1GIzYoRmJyRmdvRmZyRmdvLUZjcjYkUSIzRidGOUY5RjlGYW9GZG9GOUY5RjlGOUZnb0ZqcC1GUzYkLUYjNiVGYXEtRlM2JC1GIzYnRmhxRmdvRltyLUZTNiYtRiM2KEZickZnb0Zlc0Znb0Zlc0Y5RjlGYW9GZG9GOUY5RjlGOUZnb0ZqcC1GUzYkLUYjNiVGYXEtRlM2JC1GIzYnRmhxRmdvRltyLUZTNiYtRiM2KEZmckZnb0ZmckZnb0ZmckY5RjlGYW9GZG9GOUY5RjlGOUZnb0ZqcC1GUzYkLUYjNiVGYXEtRlM2JC1GIzYnRmhxRmdvRltyLUZTNiYtRiM2KEZmckZnb0ZmckZnb0Zlc0Y5RjlGYW9GZG9GOUY5RjlGOUZnb0ZqcC1GUzYkLUYjNiVGYXEtRlM2JC1GIzYnRmhxRmdvRltyLUZTNiYtRiM2KEZmckZnb0Zlc0Znb0Zlc0Y5RjlGYW9GZG9GOUY5RjlGOUZnb0ZqcC1GUzYkLUYjNiVGYXEtRlM2JC1GIzYnRmhxRmdvRltyLUZTNiYtRiM2KEZlc0Znb0Zlc0Znb0Zlc0Y5RjlGYW9GZG9GOUY5RjlGOUY5RjlGYW9GZG9GOUY5Rl9vRjlGOUZfb0Y5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GX29GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEoUmVzMzEyYUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKXNpbXBsaWZ5RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiYtRiw2JVElc3Vic0YnRi9GMi1GUzYkLUYjNigtRlM2Ji1GIzYlLUYsNiNRIUYnLyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSdmYWN0b3JGJ0YvRjItRlM2JC1GIzYkLUZTNiYtRiM2Ny1GLDYlUSZudW1lckYnRi9GMi1GUzYkLUYjNiUtRiw2JVElZGlmZkYnRi9GMi1GUzYkLUYjNictRiw2JVEnUmVzMzEyRidGL0YyRmdvLUYsNiVRInVGJ0YvRjItRlM2Ji1GIzYoLUkjbW5HRiQ2JFEiMUYnRjlGZ28tRmNyNiRRIjJGJ0Y5RmdvRmZyRjlGOUZhb0Zkb0Y5RjlGOUY5RmdvRmpwLUZTNiQtRiM2JUZhcS1GUzYkLUYjNidGaHFGZ29GW3ItRlM2Ji1GIzYoRmJyRmdvRmZyRmdvLUZjcjYkUSIzRidGOUY5RjlGYW9GZG9GOUY5RjlGOUZnb0ZqcC1GUzYkLUYjNiVGYXEtRlM2JC1GIzYnRmhxRmdvRltyLUZTNiYtRiM2KEZickZnb0Zlc0Znb0Zlc0Y5RjlGYW9GZG9GOUY5RjlGOUZnb0ZqcC1GUzYkLUYjNiVGYXEtRlM2JC1GIzYnRmhxRmdvRltyLUZTNiYtRiM2KEZmckZnb0ZmckZnb0ZmckY5RjlGYW9GZG9GOUY5RjlGOUZnb0ZqcC1GUzYkLUYjNiVGYXEtRlM2JC1GIzYnRmhxRmdvRltyLUZTNiYtRiM2KEZmckZnb0ZmckZnb0Zlc0Y5RjlGYW9GZG9GOUY5RjlGOUZnb0ZqcC1GUzYkLUYjNiVGYXEtRlM2JC1GIzYnRmhxRmdvRltyLUZTNiYtRiM2KEZmckZnb0Zlc0Znb0Zlc0Y5RjlGYW9GZG9GOUY5RjlGOUZnb0ZqcC1GUzYkLUYjNiVGYXEtRlM2JC1GIzYnRmhxRmdvRltyLUZTNiYtRiM2KEZlc0Znb0Zlc0Znb0Zlc0Y5RjlGYW9GZG9GOUY5RjlGOUY5RjlGYW9GZG9GOUY5Rl9vRjlGOUZfb0Y5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GX29GOQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1787" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEnUmVzMzEzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEpc2ltcGxpZnlGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSZzbWJsM0YnRi9GMi1GUzYkLUYjNigtRiw2JVEsRGV0ZXJtaW5hbnRGJ0YvRjItRlM2JC1GIzYkLUYsNiVRIkFGJ0YvRjJGOUY5LUY2Ni1RJyZzZG90O0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZmby1GLDYlUSlQdWxsYmFja0YnRi9GMi1GUzYkLUYjNictRiw2JVEmYWxwaGFGJy9GMEY9RjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZlby9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSRDb3RGJ0YvRjItRlM2JC1GIzYoLUkjbW5HRiQ2JFEiM0YnRjlGY3AtRmFxNiRRIjFGJ0Y5RmNwRmBxRjlGOUY5RjlGOUY5RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEnUmVzMzEzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEpc2ltcGxpZnlGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSZzbWJsM0YnRi9GMi1GUzYkLUYjNigtRiw2JVEsRGV0ZXJtaW5hbnRGJ0YvRjItRlM2JC1GIzYkLUYsNiVRIkFGJ0YvRjJGOUY5LUY2Ni1RJyZzZG90O0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZmby1GLDYlUSlQdWxsYmFja0YnRi9GMi1GUzYkLUYjNictRiw2JVEmYWxwaGFGJy9GMEY9RjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZlby9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSRDb3RGJ0YvRjItRlM2JC1GIzYoLUkjbW5HRiQ2JFEiM0YnRjlGY3AtRmFxNiRRIjFGJ0Y5RmNwRmBxRjlGOUY5RjlGOUY5RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1788" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEoUmVzMzEzYUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKXNpbXBsaWZ5RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiYtRiw2JVElc3Vic0YnRi9GMi1GUzYkLUYjNigtRlM2Ji1GIzYlLUYsNiNRIUYnLyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSdmYWN0b3JGJ0YvRjItRlM2JC1GIzYkLUZTNiYtRiM2Ny1GLDYlUSZudW1lckYnRi9GMi1GUzYkLUYjNiUtRiw2JVElZGlmZkYnRi9GMi1GUzYkLUYjNictRiw2JVEnUmVzMzEzRidGL0YyRmdvLUYsNiVRInVGJ0YvRjItRlM2Ji1GIzYoLUkjbW5HRiQ2JFEiMUYnRjlGZ28tRmNyNiRRIjJGJ0Y5RmdvRmZyRjlGOUZhb0Zkb0Y5RjlGOUY5RmdvRmpwLUZTNiQtRiM2JUZhcS1GUzYkLUYjNidGaHFGZ29GW3ItRlM2Ji1GIzYoRmJyRmdvRmZyRmdvLUZjcjYkUSIzRidGOUY5RjlGYW9GZG9GOUY5RjlGOUZnb0ZqcC1GUzYkLUYjNiVGYXEtRlM2JC1GIzYnRmhxRmdvRltyLUZTNiYtRiM2KEZickZnb0Zlc0Znb0Zlc0Y5RjlGYW9GZG9GOUY5RjlGOUZnb0ZqcC1GUzYkLUYjNiVGYXEtRlM2JC1GIzYnRmhxRmdvRltyLUZTNiYtRiM2KEZmckZnb0ZmckZnb0ZmckY5RjlGYW9GZG9GOUY5RjlGOUZnb0ZqcC1GUzYkLUYjNiVGYXEtRlM2JC1GIzYnRmhxRmdvRltyLUZTNiYtRiM2KEZmckZnb0ZmckZnb0Zlc0Y5RjlGYW9GZG9GOUY5RjlGOUZnb0ZqcC1GUzYkLUYjNiVGYXEtRlM2JC1GIzYnRmhxRmdvRltyLUZTNiYtRiM2KEZmckZnb0Zlc0Znb0Zlc0Y5RjlGYW9GZG9GOUY5RjlGOUZnb0ZqcC1GUzYkLUYjNiVGYXEtRlM2JC1GIzYnRmhxRmdvRltyLUZTNiYtRiM2KEZlc0Znb0Zlc0Znb0Zlc0Y5RjlGYW9GZG9GOUY5RjlGOUY5RjlGYW9GZG9GOUY5Rl9vRjlGOUZfb0Y5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GX29GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEoUmVzMzEzYUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKXNpbXBsaWZ5RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiYtRiw2JVElc3Vic0YnRi9GMi1GUzYkLUYjNigtRlM2Ji1GIzYlLUYsNiNRIUYnLyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSdmYWN0b3JGJ0YvRjItRlM2JC1GIzYkLUZTNiYtRiM2Ny1GLDYlUSZudW1lckYnRi9GMi1GUzYkLUYjNiUtRiw2JVElZGlmZkYnRi9GMi1GUzYkLUYjNictRiw2JVEnUmVzMzEzRidGL0YyRmdvLUYsNiVRInVGJ0YvRjItRlM2Ji1GIzYoLUkjbW5HRiQ2JFEiMUYnRjlGZ28tRmNyNiRRIjJGJ0Y5RmdvRmZyRjlGOUZhb0Zkb0Y5RjlGOUY5RmdvRmpwLUZTNiQtRiM2JUZhcS1GUzYkLUYjNidGaHFGZ29GW3ItRlM2Ji1GIzYoRmJyRmdvRmZyRmdvLUZjcjYkUSIzRidGOUY5RjlGYW9GZG9GOUY5RjlGOUZnb0ZqcC1GUzYkLUYjNiVGYXEtRlM2JC1GIzYnRmhxRmdvRltyLUZTNiYtRiM2KEZickZnb0Zlc0Znb0Zlc0Y5RjlGYW9GZG9GOUY5RjlGOUZnb0ZqcC1GUzYkLUYjNiVGYXEtRlM2JC1GIzYnRmhxRmdvRltyLUZTNiYtRiM2KEZmckZnb0ZmckZnb0ZmckY5RjlGYW9GZG9GOUY5RjlGOUZnb0ZqcC1GUzYkLUYjNiVGYXEtRlM2JC1GIzYnRmhxRmdvRltyLUZTNiYtRiM2KEZmckZnb0ZmckZnb0Zlc0Y5RjlGYW9GZG9GOUY5RjlGOUZnb0ZqcC1GUzYkLUYjNiVGYXEtRlM2JC1GIzYnRmhxRmdvRltyLUZTNiYtRiM2KEZmckZnb0Zlc0Znb0Zlc0Y5RjlGYW9GZG9GOUY5RjlGOUZnb0ZqcC1GUzYkLUYjNiVGYXEtRlM2JC1GIzYnRmhxRmdvRltyLUZTNiYtRiM2KEZlc0Znb0Zlc0Znb0Zlc0Y5RjlGYW9GZG9GOUY5RjlGOUY5RjlGYW9GZG9GOUY5Rl9vRjlGOUZfb0Y5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GX29GOQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1790" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEnUmVzMzIzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEpc2ltcGxpZnlGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSZzbWJsM0YnRi9GMi1GUzYkLUYjNigtRiw2JVEsRGV0ZXJtaW5hbnRGJ0YvRjItRlM2JC1GIzYkLUYsNiVRIkFGJ0YvRjJGOUY5LUY2Ni1RJyZzZG90O0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZmby1GLDYlUSlQdWxsYmFja0YnRi9GMi1GUzYkLUYjNictRiw2JVEmYWxwaGFGJy9GMEY9RjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZlby9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSRDb3RGJ0YvRjItRlM2JC1GIzYoLUkjbW5HRiQ2JFEiM0YnRjlGY3AtRmFxNiRRIjJGJ0Y5RmNwRmBxRjlGOUY5RjlGOUY5RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEnUmVzMzIzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEpc2ltcGxpZnlGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSZzbWJsM0YnRi9GMi1GUzYkLUYjNigtRiw2JVEsRGV0ZXJtaW5hbnRGJ0YvRjItRlM2JC1GIzYkLUYsNiVRIkFGJ0YvRjJGOUY5LUY2Ni1RJyZzZG90O0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZmby1GLDYlUSlQdWxsYmFja0YnRi9GMi1GUzYkLUYjNictRiw2JVEmYWxwaGFGJy9GMEY9RjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZlby9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSRDb3RGJ0YvRjItRlM2JC1GIzYoLUkjbW5HRiQ2JFEiM0YnRjlGY3AtRmFxNiRRIjJGJ0Y5RmNwRmBxRjlGOUY5RjlGOUY5RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1792" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEoUmVzMzIzYUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKXNpbXBsaWZ5RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiYtRiw2JVElc3Vic0YnRi9GMi1GUzYkLUYjNigtRlM2Ji1GIzYlLUYsNiNRIUYnLyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSdmYWN0b3JGJ0YvRjItRlM2JC1GIzYkLUZTNiYtRiM2Ny1GLDYlUSZudW1lckYnRi9GMi1GUzYkLUYjNiUtRiw2JVElZGlmZkYnRi9GMi1GUzYkLUYjNictRiw2JVEnUmVzMzIzRidGL0YyRmdvLUYsNiVRInVGJ0YvRjItRlM2Ji1GIzYoLUkjbW5HRiQ2JFEiMUYnRjlGZ28tRmNyNiRRIjJGJ0Y5RmdvRmZyRjlGOUZhb0Zkb0Y5RjlGOUY5RmdvRmpwLUZTNiQtRiM2JUZhcS1GUzYkLUYjNidGaHFGZ29GW3ItRlM2Ji1GIzYoRmJyRmdvRmZyRmdvLUZjcjYkUSIzRidGOUY5RjlGYW9GZG9GOUY5RjlGOUZnb0ZqcC1GUzYkLUYjNiVGYXEtRlM2JC1GIzYnRmhxRmdvRltyLUZTNiYtRiM2KEZickZnb0Zlc0Znb0Zlc0Y5RjlGYW9GZG9GOUY5RjlGOUZnb0ZqcC1GUzYkLUYjNiVGYXEtRlM2JC1GIzYnRmhxRmdvRltyLUZTNiYtRiM2KEZmckZnb0ZmckZnb0ZmckY5RjlGYW9GZG9GOUY5RjlGOUZnb0ZqcC1GUzYkLUYjNiVGYXEtRlM2JC1GIzYnRmhxRmdvRltyLUZTNiYtRiM2KEZmckZnb0ZmckZnb0Zlc0Y5RjlGYW9GZG9GOUY5RjlGOUZnb0ZqcC1GUzYkLUYjNiVGYXEtRlM2JC1GIzYnRmhxRmdvRltyLUZTNiYtRiM2KEZmckZnb0Zlc0Znb0Zlc0Y5RjlGYW9GZG9GOUY5RjlGOUZnb0ZqcC1GUzYkLUYjNiVGYXEtRlM2JC1GIzYnRmhxRmdvRltyLUZTNiYtRiM2KEZlc0Znb0Zlc0Znb0Zlc0Y5RjlGYW9GZG9GOUY5RjlGOUY5RjlGYW9GZG9GOUY5Rl9vRjlGOUZfb0Y5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GX29GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEoUmVzMzIzYUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKXNpbXBsaWZ5RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiYtRiw2JVElc3Vic0YnRi9GMi1GUzYkLUYjNigtRlM2Ji1GIzYlLUYsNiNRIUYnLyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSdmYWN0b3JGJ0YvRjItRlM2JC1GIzYkLUZTNiYtRiM2Ny1GLDYlUSZudW1lckYnRi9GMi1GUzYkLUYjNiUtRiw2JVElZGlmZkYnRi9GMi1GUzYkLUYjNictRiw2JVEnUmVzMzIzRidGL0YyRmdvLUYsNiVRInVGJ0YvRjItRlM2Ji1GIzYoLUkjbW5HRiQ2JFEiMUYnRjlGZ28tRmNyNiRRIjJGJ0Y5RmdvRmZyRjlGOUZhb0Zkb0Y5RjlGOUY5RmdvRmpwLUZTNiQtRiM2JUZhcS1GUzYkLUYjNidGaHFGZ29GW3ItRlM2Ji1GIzYoRmJyRmdvRmZyRmdvLUZjcjYkUSIzRidGOUY5RjlGYW9GZG9GOUY5RjlGOUZnb0ZqcC1GUzYkLUYjNiVGYXEtRlM2JC1GIzYnRmhxRmdvRltyLUZTNiYtRiM2KEZickZnb0Zlc0Znb0Zlc0Y5RjlGYW9GZG9GOUY5RjlGOUZnb0ZqcC1GUzYkLUYjNiVGYXEtRlM2JC1GIzYnRmhxRmdvRltyLUZTNiYtRiM2KEZmckZnb0ZmckZnb0ZmckY5RjlGYW9GZG9GOUY5RjlGOUZnb0ZqcC1GUzYkLUYjNiVGYXEtRlM2JC1GIzYnRmhxRmdvRltyLUZTNiYtRiM2KEZmckZnb0ZmckZnb0Zlc0Y5RjlGYW9GZG9GOUY5RjlGOUZnb0ZqcC1GUzYkLUYjNiVGYXEtRlM2JC1GIzYnRmhxRmdvRltyLUZTNiYtRiM2KEZmckZnb0Zlc0Znb0Zlc0Y5RjlGYW9GZG9GOUY5RjlGOUZnb0ZqcC1GUzYkLUYjNiVGYXEtRlM2JC1GIzYnRmhxRmdvRltyLUZTNiYtRiM2KEZlc0Znb0Zlc0Znb0Zlc0Y5RjlGYW9GZG9GOUY5RjlGOUY5RjlGYW9GZG9GOUY5Rl9vRjlGOUZfb0Y5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GX29GOQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1978" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1979" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Equation executable="false" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2J1EpQ29uc2lkZXJGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJStmb3JlZ3JvdW5kR1EsWzI1NSwwLDI1NV1GJy8lMGZvbnRfc3R5bGVfbmFtZUdRJVRleHRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYvUSJ+RidGMkY1RjgvJSZmZW5jZUdGMS8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0YxLyUqc3ltbWV0cmljR0YxLyUobGFyZ2VvcEdGMS8lLm1vdmFibGVsaW1pdHNHRjEvJSdhY2NlbnRHRjEvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZPLUYsNidRJXNvbWVGJ0YvRjJGNUY4RjstRiw2J1Ejb2ZGJ0YvRjJGNUY4RjstRiw2J1EkdGhlRidGL0YyRjVGOEY7LUYsNidRJ291dHB1dEYnRi9GMkY1RjhGMkY1Rjg=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2J1EpQ29uc2lkZXJGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJStmb3JlZ3JvdW5kR1EsWzI1NSwwLDI1NV1GJy8lMGZvbnRfc3R5bGVfbmFtZUdRJVRleHRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYvUSJ+RidGMkY1RjgvJSZmZW5jZUdGMS8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0YxLyUqc3ltbWV0cmljR0YxLyUobGFyZ2VvcEdGMS8lLm1vdmFibGVsaW1pdHNHRjEvJSdhY2NlbnRHRjEvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZPLUYsNidRJXNvbWVGJ0YvRjJGNUY4RjstRiw2J1Ejb2ZGJ0YvRjJGNUY4RjstRiw2J1EkdGhlRidGL0YyRjVGOEY7LUYsNidRJ291dHB1dEYnRi9GMkY1RjhGMkY1Rjg=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1774" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1966" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEoUmVzMjIzYUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2Ji1GIzYkLUkjbW5HRiQ2JFEiMUYnL0YzUSdub3JtYWxGJ0Y+Rj4vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJ0Y+">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEoUmVzMjIzYUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2Ji1GIzYkLUkjbW5HRiQ2JFEiMUYnL0YzUSdub3JtYWxGJ0Y+Rj4vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJ0Y+</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEickYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1GIzYoLUYsNiUtRi82JVEidUYnRjJGNS1GIzYoLUkjbW9HRiQ2LVEiW0YnL0Y2USdub3JtYWxGJy8lJmZlbmNlR0Y0LyUqc2VwYXJhdG9yR1EmZmFsc2VGJy8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0ZLLyUobGFyZ2VvcEdGSy8lLm1vdmFibGVsaW1pdHNHRksvJSdhY2NlbnRHRksvJSdsc3BhY2VHUSwwLjE2NjY2NjdlbUYnLyUncnNwYWNlR0ZYLUYvNiNRIUYnLUZCNi1RIl1GJ0ZFRkdGSUZMRk5GUEZSRlRGVi9GWlEsMC4xMTExMTExZW1GJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGS0ZFLyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRkI2LVEiLEYnRkUvRkhGSy9GSkY0L0ZNRktGTkZQRlJGVC9GV1EmMC4wZW1GJy9GWlEsMC4zMzMzMzMzZW1GJ0Y6Rl1vRmBvRkVGYm8tRkI2LVExJkludmlzaWJsZVRpbWVzO0YnRkVGaG9GSUZqb0ZORlBGUkZURltwL0ZaRlxwLUkobWZlbmNlZEdGJDYkLUYjNictRkI2LVEqJnVtaW51czA7RidGRUZob0ZJRmpvRk5GUEZSRlQvRldRLDAuMjIyMjIyMmVtRicvRlpGXHEtRiw2JS1GLzYlUSJhRidGMkY1LUYjNiZGOkZdb0Zgb0ZFRmJvLUZCNi1RIitGJ0ZFRmhvRklGam9GTkZQRlJGVEZbcUZdcS1JKG1zdWJzdXBHRiQ2Jy1GLzYlUSJxRidGMkY1RmNxLUkjbW5HRiQ2JFEiMkYnRkUvJTFzdXBlcnNjcmlwdHNoaWZ0R0Zkb0Zib0ZFRkVGRQ==">KiYtSSVkaWZmRyUqcHJvdGVjdGVkRzYkLUYkNiQtSSJyRzYiNiMmSSJ1R0YrRitGLUYtIiIiLCYtRiQ2JC1JImFHRitGLEYtISIiKiQpLUYkNiQtSSJxR0YrRixGLSIiI0YvRi9GLw==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1967" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEoUmVzMjIzYUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2Ji1GIzYkLUkjbW5HRiQ2JFEiMkYnL0YzUSdub3JtYWxGJ0Y+Rj4vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJ0Y+">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEoUmVzMjIzYUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2Ji1GIzYkLUkjbW5HRiQ2JFEiMkYnL0YzUSdub3JtYWxGJ0Y+Rj4vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJ0Y+</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEickYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1GIzYoLUYsNiUtRi82JVEidUYnRjJGNS1GIzYoLUkjbW9HRiQ2LVEiW0YnL0Y2USdub3JtYWxGJy8lJmZlbmNlR0Y0LyUqc2VwYXJhdG9yR1EmZmFsc2VGJy8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0ZLLyUobGFyZ2VvcEdGSy8lLm1vdmFibGVsaW1pdHNHRksvJSdhY2NlbnRHRksvJSdsc3BhY2VHUSwwLjE2NjY2NjdlbUYnLyUncnNwYWNlR0ZYLUYvNiNRIUYnLUZCNi1RIl1GJ0ZFRkdGSUZMRk5GUEZSRlRGVi9GWlEsMC4xMTExMTExZW1GJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGS0ZFLyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRkI2LVEiLEYnRkUvRkhGSy9GSkY0L0ZNRktGTkZQRlJGVC9GV1EmMC4wZW1GJy9GWlEsMC4zMzMzMzMzZW1GJ0Y6Rl1vRmBvRkVGYm8tRkI2LVExJkludmlzaWJsZVRpbWVzO0YnRkVGaG9GSUZqb0ZORlBGUkZURltwL0ZaRlxwLUkobWZlbmNlZEdGJDYkLUYjNictRkI2LVEqJnVtaW51czA7RidGRUZob0ZJRmpvRk5GUEZSRlQvRldRLDAuMjIyMjIyMmVtRicvRlpGXHEtRiw2JS1GLzYlUSJwRidGMkY1LUYjNiZGOkZdb0Zgb0ZFRmJvLUZCNi1RIitGJ0ZFRmhvRklGam9GTkZQRlJGVEZbcUZdcS1GIzYmLUYsNiVGLkZjcUZib0ZfcC1GLDYlLUYvNiVRInFGJ0YyRjVGY3FGYm9GRUZFRkVGRQ==">KiYtSSVkaWZmRyUqcHJvdGVjdGVkRzYkLUYkNiQtSSJyRzYiNiMmSSJ1R0YrRitGLUYtIiIiLCYtRiQ2JC1JInBHRitGLEYtISIiKiZGJ0YvLUYkNiQtSSJxR0YrRixGLUYvRi9GLw==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1968" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUShSZXMyMjNhRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYmLUYjNiQtSSNtbkdGJDYkUSIzRicvRjhRJ25vcm1hbEYnRkNGQy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZDRisvJStleGVjdXRhYmxlR1EmZmFsc2VGJ0ZD">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUShSZXMyMjNhRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYmLUYjNiQtSSNtbkdGJDYkUSIzRicvRjhRJ25vcm1hbEYnRkNGQy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZDRisvJStleGVjdXRhYmxlR1EmZmFsc2VGJ0ZD</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEickYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1GIzYoLUYsNiUtRi82JVEidUYnRjJGNS1GIzYoLUkjbW9HRiQ2LVEiW0YnL0Y2USdub3JtYWxGJy8lJmZlbmNlR0Y0LyUqc2VwYXJhdG9yR1EmZmFsc2VGJy8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0ZLLyUobGFyZ2VvcEdGSy8lLm1vdmFibGVsaW1pdHNHRksvJSdhY2NlbnRHRksvJSdsc3BhY2VHUSwwLjE2NjY2NjdlbUYnLyUncnNwYWNlR0ZYLUYvNiNRIUYnLUZCNi1RIl1GJ0ZFRkdGSUZMRk5GUEZSRlRGVi9GWlEsMC4xMTExMTExZW1GJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGS0ZFLyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRkI2LVEiLEYnRkUvRkhGSy9GSkY0L0ZNRktGTkZQRlJGVC9GV1EmMC4wZW1GJy9GWlEsMC4zMzMzMzMzZW1GJ0Y6Rl1vRmBvRkVGYm8tRkI2LVExJkludmlzaWJsZVRpbWVzO0YnRkVGaG9GSUZqb0ZORlBGUkZURltwL0ZaRlxwLUkobWZlbmNlZEdGJDYkLUYjNiYtSShtc3Vic3VwR0YkNidGLi1GIzYmRjpGXW9GYG9GRS1JI21uR0YkNiRRIjJGJ0ZFLyUxc3VwZXJzY3JpcHRzaGlmdEdGZG9GYm8tRkI2LVEoJm1pbnVzO0YnRkVGaG9GSUZqb0ZORlBGUkZUL0ZXUSwwLjIyMjIyMjJlbUYnL0ZaRmdxLUYsNiUtRi82JVEiYkYnRjJGNUZbcUZib0ZFRkVGRQ==">KiYtSSVkaWZmRyUqcHJvdGVjdGVkRzYkLUYkNiQtSSJyRzYiNiMmSSJ1R0YrRitGLUYtIiIiLCYqJClGJyIiI0YvRi8tRiQ2JC1JImJHRitGLEYtISIiRi8=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1975" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEoUmVzMzIzYUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2Ji1GIzYkLUkjbW5HRiQ2JFEiMUYnL0YzUSdub3JtYWxGJ0Y+Rj4vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJ0Y+">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEoUmVzMzIzYUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2Ji1GIzYkLUkjbW5HRiQ2JFEiMUYnL0YzUSdub3JtYWxGJ0Y+Rj4vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJ0Y+</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtRiM2Ji1JJW1zdWJHRiQ2JS1JI21pR0YkNiVRInFGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictRiM2KC1GSTYlLUZMNiVRInVGJ0ZPRlItRiM2KC1GLDYtUSJbRidGLy9GM0ZRRjUvRjhGUUY5RjtGPUY/L0ZCUSwwLjE2NjY2NjdlbUYnL0ZFRl1vLUZMNiNRIUYnLUYsNi1RIl1GJ0YvRmpuRjVGW29GOUY7Rj1GP0Zcby9GRVEsMC4xMTExMTExZW1GJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGNEYvLyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRiw2LVEiLEYnRi9GMi9GNkZRRjdGOUY7Rj1GPy9GQlEmMC4wZW1GJy9GRVEsMC4zMzMzMzMzZW1GJ0ZWRmdvRmpvRi9GXHAtRiw2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GMkY1RjdGOUY7Rj1GP0ZjcC9GRUZkcC1JKG1mZW5jZWRHRiQ2JC1GIzYnRistRkk2JS1GTDYlUSJhRidGT0ZSLUYjNiZGVkZnb0Zqb0YvRlxwLUYsNi1RIitGJ0YvRjJGNUY3RjlGO0Y9Rj9GQUZELUkobXN1YnN1cEdGJDYnRktGZXEtSSNtbkdGJDYkUSIyRidGLy8lMXN1cGVyc2NyaXB0c2hpZnRHRl5wRlxwRi9GL0YvRmdvRmpvRi8=">LCQqJi1JJWRpZmZHJSpwcm90ZWN0ZWRHNiQtRiU2JC1JInFHNiI2IyZJInVHRixGLEYuRi4iIiIsJi1GJTYkLUkiYUdGLEYtRi4hIiIqJClGKCIiI0YwRjBGMEY2</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1974" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUShSZXMzMjNhRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYmLUYjNiQtSSNtbkdGJDYkUSIyRicvRjhRJ25vcm1hbEYnRkNGQy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZDRisvJStleGVjdXRhYmxlR1EmZmFsc2VGJ0ZD">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUShSZXMzMjNhRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYmLUYjNiQtSSNtbkdGJDYkUSIyRicvRjhRJ25vcm1hbEYnRkNGQy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZDRisvJStleGVjdXRhYmxlR1EmZmFsc2VGJ0ZD</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtRiM2Ji1JJW1zdWJHRiQ2JS1JI21pR0YkNiVRInFGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictRiM2KC1GSTYlLUZMNiVRInVGJ0ZPRlItRiM2KC1GLDYtUSJbRidGLy9GM0ZRRjUvRjhGUUY5RjtGPUY/L0ZCUSwwLjE2NjY2NjdlbUYnL0ZFRl1vLUZMNiNRIUYnLUYsNi1RIl1GJ0YvRmpuRjVGW29GOUY7Rj1GP0Zcby9GRVEsMC4xMTExMTExZW1GJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGNEYvLyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRiw2LVEiLEYnRi9GMi9GNkZRRjdGOUY7Rj1GPy9GQlEmMC4wZW1GJy9GRVEsMC4zMzMzMzMzZW1GJ0ZWRmdvRmpvRi9GXHAtRiw2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GMkY1RjdGOUY7Rj1GP0ZjcC9GRUZkcC1JKG1mZW5jZWRHRiQ2JC1GIzYnRistRkk2JS1GTDYlUSJwRidGT0ZSLUYjNiZGVkZnb0Zqb0YvRlxwLUYsNi1RIitGJ0YvRjJGNUY3RjlGO0Y9Rj9GQUZELUYjNiYtRkk2JS1GTDYlUSJyRidGT0ZSRmVxRlxwRmdwLUZJNiVGS0ZlcUZccEYvRi9GL0YvRmdvRmpvRi8=">LCQqJi1JJWRpZmZHJSpwcm90ZWN0ZWRHNiQtRiU2JC1JInFHNiI2IyZJInVHRixGLEYuRi4iIiIsJi1GJTYkLUkicEdGLEYtRi4hIiIqJi1GJTYkLUkickdGLEYtRi5GMEYoRjBGMEYwRjY=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1977" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUShSZXMzMjNhRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYmLUYjNiQtSSNtbkdGJDYkUSIzRicvRjhRJ25vcm1hbEYnRkNGQy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZDRisvJStleGVjdXRhYmxlR1EmZmFsc2VGJ0ZD">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUShSZXMzMjNhRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYmLUYjNiQtSSNtbkdGJDYkUSIzRicvRjhRJ25vcm1hbEYnRkNGQy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZDRisvJStleGVjdXRhYmxlR1EmZmFsc2VGJ0ZD</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtRiM2Ji1JJW1zdWJHRiQ2JS1JI21pR0YkNiVRInFGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictRiM2KC1GSTYlLUZMNiVRInVGJ0ZPRlItRiM2KC1GLDYtUSJbRidGLy9GM0ZRRjUvRjhGUUY5RjtGPUY/L0ZCUSwwLjE2NjY2NjdlbUYnL0ZFRl1vLUZMNiNRIUYnLUYsNi1RIl1GJ0YvRmpuRjVGW29GOUY7Rj1GP0Zcby9GRVEsMC4xMTExMTExZW1GJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGNEYvLyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRiw2LVEiLEYnRi9GMi9GNkZRRjdGOUY7Rj1GPy9GQlEmMC4wZW1GJy9GRVEsMC4zMzMzMzMzZW1GJ0ZWRmdvRmpvRi9GXHAtRiw2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GMkY1RjdGOUY7Rj1GP0ZjcC9GRUZkcC1JKG1mZW5jZWRHRiQ2JC1GIzYmLUkobXN1YnN1cEdGJDYnLUZMNiVRInJGJ0ZPRlItRiM2JkZWRmdvRmpvRi8tSSNtbkdGJDYkUSIyRidGLy8lMXN1cGVyc2NyaXB0c2hpZnRHRl5wRlxwLUYsNi1RKCZtaW51cztGJ0YvRjJGNUY3RjlGO0Y9Rj9GQUZELUZJNiUtRkw2JVEiYkYnRk9GUkZmcUZccEYvRi9GL0Znb0Zqb0Yv">LCQqJi1JJWRpZmZHJSpwcm90ZWN0ZWRHNiQtRiU2JC1JInFHNiI2IyZJInVHRixGLEYuRi4iIiIsJiokKS1GJTYkLUkickdGLEYtRi4iIiNGMEYwLUYlNiQtSSJiR0YsRi1GLiEiIkYwRj0=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1976" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUShSZXMzMjNhRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYmLUYjNiQtSSNtbkdGJDYkUSI0RicvRjhRJ25vcm1hbEYnRkNGQy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZDRisvJStleGVjdXRhYmxlR1EmZmFsc2VGJ0ZD">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUShSZXMzMjNhRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYmLUYjNiQtSSNtbkdGJDYkUSI0RicvRjhRJ25vcm1hbEYnRkNGQy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZDRisvJStleGVjdXRhYmxlR1EmZmFsc2VGJ0ZD</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtRiM2Ji1JJW1zdWJHRiQ2JS1JI21pR0YkNiVRImFGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictRiM2KC1GSTYlLUZMNiVRInVGJ0ZPRlItRiM2KC1GLDYtUSJbRidGLy9GM0ZRRjUvRjhGUUY5RjtGPUY/L0ZCUSwwLjE2NjY2NjdlbUYnL0ZFRl1vLUZMNiNRIUYnLUYsNi1RIl1GJ0YvRmpuRjVGW29GOUY7Rj1GP0Zcby9GRVEsMC4xMTExMTExZW1GJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGNEYvLyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRiw2LVEiLEYnRi9GMi9GNkZRRjdGOUY7Rj1GPy9GQlEmMC4wZW1GJy9GRVEsMC4zMzMzMzMzZW1GJ0ZWRmdvRmpvRi9GXHAtRiw2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GMkY1RjdGOUY7Rj1GP0ZjcC9GRUZkcC1JKG1mZW5jZWRHRiQ2JC1GIzYnRistRkk2JUZLLUYjNiZGVkZnb0Zqb0YvRlxwLUYsNi1RIitGJ0YvRjJGNUY3RjlGO0Y9Rj9GQUZELUkobXN1YnN1cEdGJDYnLUZMNiVRInFGJ0ZPRlJGYnEtSSNtbkdGJDYkUSIyRidGLy8lMXN1cGVyc2NyaXB0c2hpZnRHRl5wRlxwRi9GL0YvRmdvRmpvRi8=">LCQqJi1JJWRpZmZHJSpwcm90ZWN0ZWRHNiQtRiU2JC1JImFHNiI2IyZJInVHRixGLEYuRi4iIiIsJkYoISIiKiQpLUYlNiQtSSJxR0YsRi1GLiIiI0YwRjBGMEYy</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1980" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUShSZXMyMjNhRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYmLUYjNiQtSSNtbkdGJDYkUSI3RicvRjhRJ25vcm1hbEYnRkNGQy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZDRisvJStleGVjdXRhYmxlR1EmZmFsc2VGJ0ZD">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUShSZXMyMjNhRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYmLUYjNiQtSSNtbkdGJDYkUSI3RicvRjhRJ25vcm1hbEYnRkNGQy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZDRisvJStleGVjdXRhYmxlR1EmZmFsc2VGJ0ZD</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEiYkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1GIzYoLUYsNiUtRi82JVEidUYnRjJGNS1GIzYoLUkjbW9HRiQ2LVEiW0YnL0Y2USdub3JtYWxGJy8lJmZlbmNlR0Y0LyUqc2VwYXJhdG9yR1EmZmFsc2VGJy8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0ZLLyUobGFyZ2VvcEdGSy8lLm1vdmFibGVsaW1pdHNHRksvJSdhY2NlbnRHRksvJSdsc3BhY2VHUSwwLjE2NjY2NjdlbUYnLyUncnNwYWNlR0ZYLUYvNiNRIUYnLUZCNi1RIl1GJ0ZFRkdGSUZMRk5GUEZSRlRGVi9GWlEsMC4xMTExMTExZW1GJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGS0ZFLyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRkI2LVEiLEYnRkUvRkhGSy9GSkY0L0ZNRktGTkZQRlJGVC9GV1EmMC4wZW1GJy9GWlEsMC4zMzMzMzMzZW1GJ0Y6Rl1vRmBvRkVGYm8tRkI2LVExJkludmlzaWJsZVRpbWVzO0YnRkVGaG9GSUZqb0ZORlBGUkZURltwL0ZaRlxwLUkobWZlbmNlZEdGJDYkLUYjNiYtSShtc3Vic3VwR0YkNictRi82JVEickYnRjJGNS1GIzYmRjpGXW9GYG9GRS1JI21uR0YkNiRRIjJGJ0ZFLyUxc3VwZXJzY3JpcHRzaGlmdEdGZG9GYm8tRkI2LVEoJm1pbnVzO0YnRkVGaG9GSUZqb0ZORlBGUkZUL0ZXUSwwLjIyMjIyMjJlbUYnL0ZaRmpxLUYsNiVGLkZecUZib0ZFRkVGRQ==">KiYtSSVkaWZmRyUqcHJvdGVjdGVkRzYkLUYkNiQtSSJiRzYiNiMmSSJ1R0YrRitGLUYtIiIiLCYqJCktRiQ2JC1JInJHRitGLEYtIiIjRi9GL0YnISIiRi8=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1901" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1969" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Equation executable="false" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZSLUkjbWlHRiQ2J1EjV2VGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJStmb3JlZ3JvdW5kR1EsWzI1NSwwLDI1NV1GJy8lMGZvbnRfc3R5bGVfbmFtZUdRJVRleHRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYvUSJ+RidGMkY1RjgvJSZmZW5jZUdGMS8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0YxLyUqc3ltbWV0cmljR0YxLyUobGFyZ2VvcEdGMS8lLm1vdmFibGVsaW1pdHNHRjEvJSdhY2NlbnRHRjEvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZPLUYsNidRJHNlZUYnRi9GMkY1RjhGOy1JI21uR0YkNiZRIjNGJ0YyRjVGOEY7LUYsNidRJnR5cGVzRidGL0YyRjVGOEY7LUYsNidRI29mRidGL0YyRjVGOEY7LUYsNidRKGZhY3RvcnNGJ0YvRjJGNUY4RjstSShtZmVuY2VkR0YkNiYtRiM2KkZmbkY7LUYsNidRJmZpcnN0RidGL0YyRjVGOEY7LUYsNidRJm9yZGVyRidGL0YyRjVGOEYyRjVGOEYyRjVGOC1GPDYvUSIuRidGMkY1RjhGP0ZBRkNGRUZHRklGS0ZNRlBGOy1GLDYnUSRBbGxGJ0YvRjJGNUY4RjstRiw2J1EmdGhyZWVGJ0YvRjJGNUY4RjstRiw2J1EnY2Fubm90RidGL0YyRjVGOEY7LUYsNidRJ3ZhbmlzaEYnRi9GMkY1RjhGOy1GLDYnUSZzaW5jZUYnRi9GMkY1RjhGOy1GLDYnUSpvdGhlcndpc2VGJ0YvRjJGNUY4RjstRiw2J1EkdGhlRidGL0YyRjVGOEY7LUYsNidRLGRldGVybWluYW50RidGL0YyRjVGOEY7RmZuRjstRiw2J1EiQUYnRi9GMkY1RjhGOy1GLDYnUSV3aWxsRidGL0YyRjVGOEY7LUYsNidRI2JlRidGL0YyRjVGOEY7LUYsNidRJXplcm9GJ0YvRjJGNUY4RjstRiw2J1EjYXNGJ0YvRjJGNUY4RjstRiw2J1Eld2VsbEYnRi9GMkY1RjhGZ29GMkY1Rjg=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZSLUkjbWlHRiQ2J1EjV2VGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJStmb3JlZ3JvdW5kR1EsWzI1NSwwLDI1NV1GJy8lMGZvbnRfc3R5bGVfbmFtZUdRJVRleHRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYvUSJ+RidGMkY1RjgvJSZmZW5jZUdGMS8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0YxLyUqc3ltbWV0cmljR0YxLyUobGFyZ2VvcEdGMS8lLm1vdmFibGVsaW1pdHNHRjEvJSdhY2NlbnRHRjEvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZPLUYsNidRJHNlZUYnRi9GMkY1RjhGOy1JI21uR0YkNiZRIjNGJ0YyRjVGOEY7LUYsNidRJnR5cGVzRidGL0YyRjVGOEY7LUYsNidRI29mRidGL0YyRjVGOEY7LUYsNidRKGZhY3RvcnNGJ0YvRjJGNUY4RjstSShtZmVuY2VkR0YkNiYtRiM2KkZmbkY7LUYsNidRJmZpcnN0RidGL0YyRjVGOEY7LUYsNidRJm9yZGVyRidGL0YyRjVGOEYyRjVGOEYyRjVGOC1GPDYvUSIuRidGMkY1RjhGP0ZBRkNGRUZHRklGS0ZNRlBGOy1GLDYnUSRBbGxGJ0YvRjJGNUY4RjstRiw2J1EmdGhyZWVGJ0YvRjJGNUY4RjstRiw2J1EnY2Fubm90RidGL0YyRjVGOEY7LUYsNidRJ3ZhbmlzaEYnRi9GMkY1RjhGOy1GLDYnUSZzaW5jZUYnRi9GMkY1RjhGOy1GLDYnUSpvdGhlcndpc2VGJ0YvRjJGNUY4RjstRiw2J1EkdGhlRidGL0YyRjVGOEY7LUYsNidRLGRldGVybWluYW50RidGL0YyRjVGOEY7RmZuRjstRiw2J1EiQUYnRi9GMkY1RjhGOy1GLDYnUSV3aWxsRidGL0YyRjVGOEY7LUYsNidRI2JlRidGL0YyRjVGOEY7LUYsNidRJXplcm9GJ0YvRjJGNUY4RjstRiw2J1EjYXNGJ0YvRjJGNUY4RjstRiw2J1Eld2VsbEYnRi9GMkY1RjhGZ29GMkY1Rjg=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1971" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEnZmFjdG9yRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiYtRiw2JVElc3Vic0YnRi9GMi1GNjYkLUYjNjstRjY2Ji1GIzYuLUklbXN1YkdGJDYlLUYsNiVRImJGJ0YvRjItRiM2JC1GRjYlLUYsNiVRInVGJ0YvRjItRiM2JC1GNjYmLUYjNiQtRiw2I1EhRicvRjNRJ25vcm1hbEYnRmVuLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmVuLyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGZW5GXW8tSSNtb0dGJDYtUSI9RidGZW4vJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRmZvLyUpc3RyZXRjaHlHRmZvLyUqc3ltbWV0cmljR0Zmby8lKGxhcmdlb3BHRmZvLyUubW92YWJsZWxpbWl0c0dGZm8vJSdhY2NlbnRHRmZvLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGZXAtSShtc3Vic3VwR0YkNictRiw2JVEickYnRi9GMkZLLUkjbW5HRiQ2JFEiMkYnRmVuLyUxc3VwZXJzY3JpcHRzaGlmdEdGX29GXW8tRmFvNi1RIixGJ0ZlbkZkby9GaG9GMUZpb0ZbcEZdcEZfcEZhcC9GZHBRJjAuMGVtRicvRmdwUSwwLjMzMzMzMzNlbUYnLUZGNiUtRiw2JVEiYUYnRi9GMi1GIzYoLUZGNiVGTy1GIzYoLUY2NiYtRiM2KEZYLyUrZm9yZWdyb3VuZEdRKlswLDAsMjU1XUYnLyUrZXhlY3V0YWJsZUdGZm8vJSlyZWFkb25seUdGMS8lMGZvbnRfc3R5bGVfbmFtZUdRKjJEfk91dHB1dEYnRmVuRmVuRmduRmpuRltzRl5zRmBzRmJzRmVuRl1vRltzRl5zRmBzRmJzRmVuRl1vRmBvLUZpcDYnLUYsNiVRInFGJ0YvRjJGYXJGXnFGYnFGXW9GZHEtRiM2LC1GRjYlLUYsNiVRInBGJ0YvRjJGYXJGXW9GYG8tRkY2JUZbcUZhckZdby1GYW82LVExJkludmlzaWJsZVRpbWVzO0YnRmVuRmRvRmdvRmlvRltwRl1wRl9wRmFwRmhxL0ZncEZpcS1GRjYlRmdzLUYjNigtRkY2JUZPLUYjNigtRjY2Ji1GIzYnRltzRl5zRmBzRmJzRmVuRmVuRmduRmpuRltzRl5zRmBzRmJzRmVuRl1vRltzRl5zRmBzRmJzRmVuRl1vRltzRl5zRmBzRmJzRmVuRlhGXnNGZW5GZW5GZ25Gam5GZHFGXnFGY3QtRkY2JUZbcUZLRl1vRmN0LUZGNiVGZ3NGS0Zdb0ZjdC1GRjYlRl50RktGXW8tRmFvNi1RKCZtaW51cztGJ0ZlbkZkb0Znb0Zpb0ZbcEZdcEZfcEZhcC9GZHBRLDAuMjIyMjIyMmVtRicvRmdwRl12RmhwRmN0LUZGNiVGXnJGS0Zdb0ZpdS1GaXA2J0Znc0ZLRl5xRmJxRl1vRmN0RkUtRmFvNi1RIitGJ0ZlbkZkb0Znb0Zpb0ZbcEZdcEZfcEZhcEZcdkZedkZfdkZjdEZFRml1LUZpcDYnRl50RktGXnFGYnFGXW9GXnNGZW5GZW5GXnNGZW5GZW5GXnNGZW4=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEnZmFjdG9yRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiYtRiw2JVElc3Vic0YnRi9GMi1GNjYkLUYjNjstRjY2Ji1GIzYuLUklbXN1YkdGJDYlLUYsNiVRImJGJ0YvRjItRiM2JC1GRjYlLUYsNiVRInVGJ0YvRjItRiM2JC1GNjYmLUYjNiQtRiw2I1EhRicvRjNRJ25vcm1hbEYnRmVuLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmVuLyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGZW5GXW8tSSNtb0dGJDYtUSI9RidGZW4vJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRmZvLyUpc3RyZXRjaHlHRmZvLyUqc3ltbWV0cmljR0Zmby8lKGxhcmdlb3BHRmZvLyUubW92YWJsZWxpbWl0c0dGZm8vJSdhY2NlbnRHRmZvLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGZXAtSShtc3Vic3VwR0YkNictRiw2JVEickYnRi9GMkZLLUkjbW5HRiQ2JFEiMkYnRmVuLyUxc3VwZXJzY3JpcHRzaGlmdEdGX29GXW8tRmFvNi1RIixGJ0ZlbkZkby9GaG9GMUZpb0ZbcEZdcEZfcEZhcC9GZHBRJjAuMGVtRicvRmdwUSwwLjMzMzMzMzNlbUYnLUZGNiUtRiw2JVEiYUYnRi9GMi1GIzYoLUZGNiVGTy1GIzYoLUY2NiYtRiM2KEZYLyUrZm9yZWdyb3VuZEdRKlswLDAsMjU1XUYnLyUrZXhlY3V0YWJsZUdGZm8vJSlyZWFkb25seUdGMS8lMGZvbnRfc3R5bGVfbmFtZUdRKjJEfk91dHB1dEYnRmVuRmVuRmduRmpuRltzRl5zRmBzRmJzRmVuRl1vRltzRl5zRmBzRmJzRmVuRl1vRmBvLUZpcDYnLUYsNiVRInFGJ0YvRjJGYXJGXnFGYnFGXW9GZHEtRiM2LC1GRjYlLUYsNiVRInBGJ0YvRjJGYXJGXW9GYG8tRkY2JUZbcUZhckZdby1GYW82LVExJkludmlzaWJsZVRpbWVzO0YnRmVuRmRvRmdvRmlvRltwRl1wRl9wRmFwRmhxL0ZncEZpcS1GRjYlRmdzLUYjNigtRkY2JUZPLUYjNigtRjY2Ji1GIzYnRltzRl5zRmBzRmJzRmVuRmVuRmduRmpuRltzRl5zRmBzRmJzRmVuRl1vRltzRl5zRmBzRmJzRmVuRl1vRltzRl5zRmBzRmJzRmVuRlhGXnNGZW5GZW5GZ25Gam5GZHFGXnFGY3QtRkY2JUZbcUZLRl1vRmN0LUZGNiVGZ3NGS0Zdb0ZjdC1GRjYlRl50RktGXW8tRmFvNi1RKCZtaW51cztGJ0ZlbkZkb0Znb0Zpb0ZbcEZdcEZfcEZhcC9GZHBRLDAuMjIyMjIyMmVtRicvRmdwRl12RmhwRmN0LUZGNiVGXnJGS0Zdb0ZpdS1GaXA2J0Znc0ZLRl5xRmJxRl1vRmN0RkUtRmFvNi1RIitGJ0ZlbkZkb0Znb0Zpb0ZbcEZdcEZfcEZhcEZcdkZedkZfdkZjdEZFRml1LUZpcDYnRl50RktGXnFGYnFGXW9GXnNGZW5GZW5GXnNGZW5GZW5GXnNGZW4=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiIh</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1972" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Equation executable="false" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZKLUkjbWlHRiQ2J1EjU29GJy8lJ2l0YWxpY0dRJmZhbHNlRicvJStmb3JlZ3JvdW5kR1EsWzI1NSwwLDI1NV1GJy8lMGZvbnRfc3R5bGVfbmFtZUdRJVRleHRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYvUSJ+RidGMkY1RjgvJSZmZW5jZUdGMS8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0YxLyUqc3ltbWV0cmljR0YxLyUobGFyZ2VvcEdGMS8lLm1vdmFibGVsaW1pdHNHRjEvJSdhY2NlbnRHRjEvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZPLUY8NjBRJXRoZW5GJy8lJWJvbGRHRjFGMkY1RjhGP0ZBRkNGRUZHRklGS0ZNRlBGOy1GLDYnUSR0aGVGJ0YvRjJGNUY4RjstRiw2J1EmYWJvdmVGJ0YvRjJGNUY4RjstRjw2MFEoaW1wbGllc0YnRlVGMkY1RjhGP0ZBRkNGRUZHRklGS0ZNRlBGOy1GLDYnUSV0aGF0RidGL0YyRjVGOEY7LUklbXN1YkdGJDYlLUYsNidRInJGJ0YvRjJGNUY4LUYjNigtRiw2J1EidUYnRi9GMkY1RjgtRjw2L1EiLEYnRjJGNUY4Rj8vRkJRJXRydWVGJ0ZDRkVGR0ZJRktGTS9GUVEsMC4zMzMzMzMzZW1GJ0Zlb0YyRjVGOC8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY8Ni9RIj1GJ0YyRjVGOEY/RkFGQ0ZFRkdGSUZLL0ZOUSwwLjI3Nzc3NzhlbUYnL0ZRRmZwLUkjbW5HRiQ2JkZhcEYyRjVGOEZob0Y7LUZebzYlLUYsNidRInFGJ0YvRjJGNUY4RmNvRl9wRmJwRmhwRmhvRjstRjw2MFEkYW5kRidGVUYyRjVGOEY/RkFGQ0ZFRkdGSUZLRk1GUEY7LUYsNidRK3RoZXJlYWZ0ZXJGJ0YvRjJGNUY4RjstRl5vNiUtRiw2J1EiYUYnRi9GMkY1RjhGY29GX3BGYnBGaHBGaG9GOy1GXm82JS1GLDYnUSJiRidGL0YyRjVGOEZjb0ZfcEZicEZocEY7LUkobWZlbmNlZEdGJDYmLUYjNkgtRiw2J1ElZXZlbkYnRi9GMkY1RjhGOy1GPDYwUSNpZkYnRlVGMkY1RjhGP0ZBRkNGRUZHRklGS0ZNRlBGOy1GLDYnUSN3ZUYnRi9GMkY1RjhGOy1GLDYnUSdhc3N1bWVGJ0YvRjJGNUY4RjtGV0Y7LUYsNidRJmZpcnN0RidGL0YyRjVGOEY7LUYsNidRJm9yZGVyRidGL0YyRjVGOEY7LUYsNidRJ2ZhY3RvckYnRi9GMkY1RjhGOy1GPDYwUSNpbkYnRlVGMkY1RjhGP0ZBRkNGRUZHRklGS0ZNRlBGO0ZXRjstRiw2J1ElbGFzdEYnRi9GMkY1RjhGOy1GLDYnUSR0d29GJ0YvRjJGNUY4RjstRiw2J1ErZXhwcmVzc2lvbkYnRi9GMkY1RjhGOy1GLDYnUSl2YW5pc2hlc0YnRi9GMkY1RjhGOy1GLDYnUSV0aGlzRidGL0YyRjVGOEY7RmduRjtGV0Y7LUYsNidRJmNsYWltRidGL0YyRjVGOEYyRjVGOEYyRjVGOC1GPDYvUSIuRidGMkY1RjhGP0ZBRkNGRUZHRklGS0ZNRlBGMkY1Rjg=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZKLUkjbWlHRiQ2J1EjU29GJy8lJ2l0YWxpY0dRJmZhbHNlRicvJStmb3JlZ3JvdW5kR1EsWzI1NSwwLDI1NV1GJy8lMGZvbnRfc3R5bGVfbmFtZUdRJVRleHRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYvUSJ+RidGMkY1RjgvJSZmZW5jZUdGMS8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0YxLyUqc3ltbWV0cmljR0YxLyUobGFyZ2VvcEdGMS8lLm1vdmFibGVsaW1pdHNHRjEvJSdhY2NlbnRHRjEvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZPLUY8NjBRJXRoZW5GJy8lJWJvbGRHRjFGMkY1RjhGP0ZBRkNGRUZHRklGS0ZNRlBGOy1GLDYnUSR0aGVGJ0YvRjJGNUY4RjstRiw2J1EmYWJvdmVGJ0YvRjJGNUY4RjstRjw2MFEoaW1wbGllc0YnRlVGMkY1RjhGP0ZBRkNGRUZHRklGS0ZNRlBGOy1GLDYnUSV0aGF0RidGL0YyRjVGOEY7LUklbXN1YkdGJDYlLUYsNidRInJGJ0YvRjJGNUY4LUYjNigtRiw2J1EidUYnRi9GMkY1RjgtRjw2L1EiLEYnRjJGNUY4Rj8vRkJRJXRydWVGJ0ZDRkVGR0ZJRktGTS9GUVEsMC4zMzMzMzMzZW1GJ0Zlb0YyRjVGOC8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY8Ni9RIj1GJ0YyRjVGOEY/RkFGQ0ZFRkdGSUZLL0ZOUSwwLjI3Nzc3NzhlbUYnL0ZRRmZwLUkjbW5HRiQ2JkZhcEYyRjVGOEZob0Y7LUZebzYlLUYsNidRInFGJ0YvRjJGNUY4RmNvRl9wRmJwRmhwRmhvRjstRjw2MFEkYW5kRidGVUYyRjVGOEY/RkFGQ0ZFRkdGSUZLRk1GUEY7LUYsNidRK3RoZXJlYWZ0ZXJGJ0YvRjJGNUY4RjstRl5vNiUtRiw2J1EiYUYnRi9GMkY1RjhGY29GX3BGYnBGaHBGaG9GOy1GXm82JS1GLDYnUSJiRidGL0YyRjVGOEZjb0ZfcEZicEZocEY7LUkobWZlbmNlZEdGJDYmLUYjNkgtRiw2J1ElZXZlbkYnRi9GMkY1RjhGOy1GPDYwUSNpZkYnRlVGMkY1RjhGP0ZBRkNGRUZHRklGS0ZNRlBGOy1GLDYnUSN3ZUYnRi9GMkY1RjhGOy1GLDYnUSdhc3N1bWVGJ0YvRjJGNUY4RjtGV0Y7LUYsNidRJmZpcnN0RidGL0YyRjVGOEY7LUYsNidRJm9yZGVyRidGL0YyRjVGOEY7LUYsNidRJ2ZhY3RvckYnRi9GMkY1RjhGOy1GPDYwUSNpbkYnRlVGMkY1RjhGP0ZBRkNGRUZHRklGS0ZNRlBGO0ZXRjstRiw2J1ElbGFzdEYnRi9GMkY1RjhGOy1GLDYnUSR0d29GJ0YvRjJGNUY4RjstRiw2J1ErZXhwcmVzc2lvbkYnRi9GMkY1RjhGOy1GLDYnUSl2YW5pc2hlc0YnRi9GMkY1RjhGOy1GLDYnUSV0aGlzRidGL0YyRjVGOEY7RmduRjtGV0Y7LUYsNidRJmNsYWltRidGL0YyRjVGOEYyRjVGOEYyRjVGOC1GPDYvUSIuRidGMkY1RjhGP0ZBRkNGRUZHRklGS0ZNRlBGMkY1Rjg=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1982" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1984" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUShSZXMxMjNhRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYmLUYjNiQtSSNtbkdGJDYkUSIxRicvRjhRJ25vcm1hbEYnRkNGQy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZDRisvJStleGVjdXRhYmxlR1EmZmFsc2VGJ0ZD">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUShSZXMxMjNhRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYmLUYjNiQtSSNtbkdGJDYkUSIxRicvRjhRJ25vcm1hbEYnRkNGQy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZDRisvJStleGVjdXRhYmxlR1EmZmFsc2VGJ0ZD</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtRiM2Ji1JJW1zdWJHRiQ2JS1JI21pR0YkNiVRImFGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictRiM2Ji1GSTYlLUZMNiVRInVGJ0ZPRlItRiM2KC1GLDYtUSJbRidGLy9GM0ZRRjUvRjhGUUY5RjtGPUY/L0ZCUSwwLjE2NjY2NjdlbUYnL0ZFRl1vLUZMNiNRIUYnLUYsNi1RIl1GJ0YvRmpuRjVGW29GOUY7Rj1GP0Zcby9GRVEsMC4xMTExMTExZW1GJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGNEYvLyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGZ29Gam9GL0ZccC1GLDYtUTEmSW52aXNpYmxlVGltZXM7RidGL0YyRjVGN0Y5RjtGPUY/L0ZCUSYwLjBlbUYnL0ZFRmNwLUZJNiUtRkw2JVEicEYnRk9GUi1GIzYoRlYtRiw2LVEiLEYnRi9GMi9GNkZRRjdGOUY7Rj1GP0ZicC9GRVEsMC4zMzMzMzMzZW1GJ0ZWRmdvRmpvRi9GXHBGLy1GLDYtUSgmbWludXM7RidGL0YyRjVGN0Y5RjtGPUY/RkFGRC1GIzYqLUkjbW5HRiQ2JFEiMkYnRi9GX3AtRkk2JS1GTDYlUSJxRidGT0ZSRlRGXHBGX3AtRkk2JUZncEZURlxwRl9wLUZJNiVGXXJGanBGXHBGLy1GLDYtUSIrRidGL0YyRjVGN0Y5RjtGPUY/RkFGRC1GIzYqRmdxRl9wLUZJNiUtRkw2JVEickYnRk9GUkZURlxwRl9wLUkobXN1YnN1cEdGJDYnRl1yRlRGZ3EvJTFzdXBlcnNjcmlwdHNoaWZ0R0ZecEZccEZfcEZickYvRmJxLUYjNihGaXJGX3BGW3JGX3AtRkk2JUZLRmpwRlxwRi9GZHItRiM2JkZgckZfcEZlc0YvRmJxLUYjNihGZ3FGX3AtRl9zNidGXXJGVC1GaHE2JFEiM0YnRi9GYXNGXHBGX3AtRkk2JUZbc0ZqcEZccEYvRmRyLUYjNiZGXnNGX3BGZXBGL0Zkci1GIzYqRmdxRl9wRltyRl9wRkhGX3BGYHRGL0Yv">LDIqJi1JJWRpZmZHJSpwcm90ZWN0ZWRHNiQtSSJhRzYiNiMmSSJ1R0YqRipGLCIiIi1GJTYkLUYlNiQtSSJwR0YqRitGLEYsRi4hIiIqKiIiI0YuLUYlNiQtSSJxR0YqRitGLEYuRjFGLi1GJTYkRjhGLEYuRjUqKkY3Ri4tRiU2JC1JInJHRipGK0YsRi4pRjhGN0YuRjxGLkYuKihGP0YuRjhGLi1GJTYkRiRGLEYuRjUqJkYxRi5GRUYuRi4qKEY3Ri4pRjgiIiRGLi1GJTYkRj9GLEYuRjUqJkZDRi5GL0YuRi4qKkY3Ri5GOEYuRiRGLkZLRi5GLg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1983" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEnZmFjdG9yRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiYtRiw2JVElc3Vic0YnRi9GMi1GNjYkLUYjNigtRjY2Ji1GIzY0LUklbXN1YkdGJDYlLUYsNiVRImFGJ0YvRjItRiM2Ki1GRjYlLUYsNiVRInVGJ0YvRjItRiM2KC1GNjYmLUYjNigtRiw2I1EhRicvJStmb3JlZ3JvdW5kR1EqWzAsMCwyNTVdRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lKXJlYWRvbmx5R0YxLyUwZm9udF9zdHlsZV9uYW1lR1EqMkR+T3V0cHV0RicvRjNRJ25vcm1hbEYnRmBvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmVuRmhuRltvRl1vRmBvLyUvc3Vic2NyaXB0c2hpZnRHUSIwRictSSNtb0dGJDYtUSIsRidGYG8vJSZmZW5jZUdGam4vJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGam4vJSpzeW1tZXRyaWNHRmpuLyUobGFyZ2VvcEdGam4vJS5tb3ZhYmxlbGltaXRzR0Zqbi8lJ2FjY2VudEdGam4vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GRjYlRk8tRiM2KC1GNjYmLUYjNidGZW5GaG5GW29GXW9GYG9GYG9GYm9GZW9GZW5GaG5GW29GXW9GYG9GaG9GZW5GaG5GW29GXW9GYG9GaG8tRlxwNi1RIj1GJ0Zgb0ZfcC9GYnBGam5GY3BGZXBGZ3BGaXBGW3EvRl5xUSwwLjI3Nzc3NzhlbUYnL0ZhcUZgci1JI21uR0YkNiRGam9GYG9GW3AtRkY2JS1GLDYlUSJiRidGL0YyLUYjNiYtRkY2JUZPLUYjNiQtRjY2Ji1GIzYkRlhGYG9GYG9GYm9GZW9GYG9GaG9GW3BGXHNGYG9GaG9GW3JGYnJGW3AtRkY2JS1GLDYlUSJyRidGL0YyRmpyRmhvRltyRmJyRltwLUZccDYtUSJ+RidGYG9GX3BGXnJGY3BGZXBGZ3BGaXBGW3FGXXEvRmFxRl9xLUZGNiUtRiw2JVEicUYnRi9GMkZLRmhvRltyRmJyRmhuRmBvRmBvRmJvRmVvRltwLUYjNjctRlxwNi1RKiZ1bWludXMwO0YnRmBvRl9wRl5yRmNwRmVwRmdwRmlwRltxL0ZecVEsMC4yMjIyMjIyZW1GJy9GYXFGaHQtRiM2Ki1GRjYlRkgtRiM2KEZNRmVuRmhuRltvRl1vRmBvRmhvLUZccDYtUTEmSW52aXNpYmxlVGltZXM7RidGYG9GX3BGXnJGY3BGZXBGZ3BGaXBGW3FGXXFGXHQtRkY2JS1GLDYlUSJwRidGL0YyLUYjNipGTUZbcEZNRmVuRmhuRltvRl1vRmBvRmhvRmVuRmhuRltvRl1vRmBvLUZccDYtUSgmbWludXM7RidGYG9GX3BGXnJGY3BGZXBGZ3BGaXBGW3FGZ3RGaXQtRiM2Li1GY3I2JFEiMkYnRmBvRmB1LUZGNiVGX3RGXnVGaG9GYHUtRkY2JUZldUZedUZob0ZgdS1GRjYlRl90Rmh1RmhvRmVuRmhuRltvRl1vRmBvLUZccDYtUSIrRidGYG9GX3BGXnJGY3BGZXBGZ3BGaXBGW3FGZ3RGaXQtRiM2LkZfdkZgdS1GRjYlRmZzRl51RmhvRmB1LUkobXN1YnN1cEdGJDYnRl90Rl51Rl92LyUxc3VwZXJzY3JpcHRzaGlmdEdGam9GaG9GYHVGZnZGZW5GaG5GW29GXW9GYG9GanUtRiM2LEZdd0ZgdUZidkZgdS1GRjYlRkhGaHVGaG9GZW5GaG5GW29GXW9GYG9GaHYtRiM2KkZkdkZgdUZmd0ZlbkZobkZbb0Zdb0Zgb0ZqdS1GIzYsRl92RmB1LUZgdzYnRl90Rl51LUZjcjYkUSIzRidGYG9GYndGaG9GYHUtRkY2JUZmc0ZodUZob0ZlbkZobkZbb0Zdb0Zgb0Zodi1GIzYqRl93RmB1RmN1RmVuRmhuRltvRl1vRmBvRmh2LUYjNi5GX3ZGYHVGYnZGYHVGXHVGYHUtRkY2JUZmc0ZLRmhvRmVuRmhuRltvRl1vRmBvRmVuRmhuRltvRl1vRmBvRlhGaG5GYG9GYG9GaG5GYG9GYG9GaG5GYG8=">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</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtRiM2Ji1JJW1zdWJHRiQ2JS1JI21pR0YkNiVRInBGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictRiM2KC1GSTYlLUZMNiVRInVGJ0ZPRlItRiM2KC1GLDYtUSJbRidGLy9GM0ZRRjUvRjhGUUY5RjtGPUY/L0ZCUSwwLjE2NjY2NjdlbUYnL0ZFRl1vLUZMNiNRIUYnLUYsNi1RIl1GJ0YvRmpuRjVGW29GOUY7Rj1GP0Zcby9GRVEsMC4xMTExMTExZW1GJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGNEYvLyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRiw2LVEiLEYnRi9GMi9GNkZRRjdGOUY7Rj1GPy9GQlEmMC4wZW1GJy9GRVEsMC4zMzMzMzMzZW1GJ0ZWRmdvRmpvRi9GXHAtRiw2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GMkY1RjdGOUY7Rj1GP0ZjcC9GRUZkcC1JKG1mZW5jZWRHRiQ2JC1GIzYmLUZJNiUtRkw2JVEiYUYnRk9GUi1GIzYmRlZGZ29Gam9GL0ZccC1GLDYtUSgmbWludXM7RidGL0YyRjVGN0Y5RjtGPUY/RkFGRC1JKG1zdWJzdXBHRiQ2Jy1GTDYlUSJxRidGT0ZSRmVxLUkjbW5HRiQ2JFEiMkYnRi8vJTFzdXBlcnNjcmlwdHNoaWZ0R0ZecEZccEYvRi9GL0Znb0Zqb0Yv">LCQqJiZJInBHNiI2JCZJInVHRiZGJkYoIiIiLCYmSSJhR0YmNiNGKEYqKiQpJkkicUdGJkYuIiIjRiohIiJGKkY0</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1985" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUShSZXMzMjNhRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYmLUYjNiQtSSNtbkdGJDYkUSI3RicvRjhRJ25vcm1hbEYnRkNGQy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZDRisvJStleGVjdXRhYmxlR1EmZmFsc2VGJ0ZD">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUShSZXMzMjNhRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYmLUYjNiQtSSNtbkdGJDYkUSI3RicvRjhRJ25vcm1hbEYnRkNGQy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZDRisvJStleGVjdXRhYmxlR1EmZmFsc2VGJ0ZD</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUYjNigtSSVtc3ViR0YkNiUtSSNtaUdGJDYlUSJiRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUYjNigtRi42JS1GMTYlUSJ1RidGNEY3LUYjNigtSSNtb0dGJDYtUSJbRicvRjhRJ25vcm1hbEYnLyUmZmVuY2VHRjYvJSpzZXBhcmF0b3JHUSZmYWxzZUYnLyUpc3RyZXRjaHlHRjYvJSpzeW1tZXRyaWNHRk0vJShsYXJnZW9wR0ZNLyUubW92YWJsZWxpbWl0c0dGTS8lJ2FjY2VudEdGTS8lJ2xzcGFjZUdRLDAuMTY2NjY2N2VtRicvJSdyc3BhY2VHRlotRjE2I1EhRictRkQ2LVEiXUYnRkdGSUZLRk5GUEZSRlRGVkZYL0ZmblEsMC4xMTExMTExZW1GJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGTUZHLyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRkQ2LVEiLEYnRkcvRkpGTS9GTEY2L0ZPRk1GUEZSRlRGVi9GWVEmMC4wZW1GJy9GZm5RLDAuMzMzMzMzM2VtRidGPEZfb0Zib0ZHRmRvLUZENi1RMSZJbnZpc2libGVUaW1lcztGJ0ZHRmpvRktGXHBGUEZSRlRGVkZdcC9GZm5GXnAtRi42JS1GMTYlUSJxRidGNEY3LUYjNiZGPEZfb0Zib0ZHRmRvRmFwLUYuNiUtRjE2JVEickYnRjRGN0ZqcEZkb0ZHLUZENi1RIitGJ0ZHRmpvRktGXHBGUEZSRlRGVi9GWVEsMC4yMjIyMjIyZW1GJy9GZm5GZXEtRiM2Ki1JI21uR0YkNiRRIjJGJ0ZHRmFwLUYuNiVGXnFGOkZkb0ZhcC1GLjYlLUYxNiVRInBGJ0Y0RjdGanBGZG9GYXBGXHFGRy1GRDYtUSgmbWludXM7RidGR0Zqb0ZLRlxwRlBGUkZURlZGZHFGZnEtRiM2KkZpcUZhcEZlcEZhcC1GLjYlRjBGanBGZG9GYXBGXXJGR0Zkci1GIzYoRmlxRmFwLUYuNiVGYXJGOkZkb0ZhcC1JKG1zdWJzdXBHRiQ2J0ZecUZqcEZpcS8lMXN1cGVyc2NyaXB0c2hpZnRHRmZvRmRvRkdGZHItRiM2JkYtRmFwRl9yRkdGYXEtRiM2KEZpcUZhcEZdc0ZhcEZpckZHRkc=">LC4qKC1JJWRpZmZHJSpwcm90ZWN0ZWRHNiQtRiU2JC1JImJHNiI2IyZJInVHRixGLEYuRi4iIiItRiU2JC1JInFHRixGLUYuRjAtRiU2JC1JInJHRixGLUYuRjBGMCoqIiIjRjAtRiU2JEY1Ri5GMC1GJTYkLUkicEdGLEYtRi5GMEY1RjBGMCoqRjpGMEYxRjBGKEYwRjtGMCEiIiooRjpGMC1GJTYkRj1GLkYwKUY1RjpGMEZCKiZGJEYwRj1GMEZCKihGOkYwRkRGMEYoRjBGMA==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1981" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkctSSVtc3ViR0YkNiUtSSNtaUdGJDYlUSJwRicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLUYjNigtRks2JS1GTjYlUSJ1RidGUUZULUYjNigtRjM2LVEiW0YnRi8vRjdGU0Y5L0Y8RlNGPUY/RkFGQy9GRlEsMC4xNjY2NjY3ZW1GJy9GSUZfby1GTjYjUSFGJy1GMzYtUSJdRidGL0Zcb0Y5Rl1vRj1GP0ZBRkNGXm8vRklRLDAuMTExMTExMWVtRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLy8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUYzNi1RIixGJ0YvRjYvRjpGU0Y7Rj1GP0ZBRkNGRS9GSVEsMC4zMzMzMzMzZW1GJ0ZYRmlvRlxwRi9GXnBGMi1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNkY5RjtGPUY/RkFGQy9GRlEsMC4yMjIyMjIyZW1GJy9GSUZgcS1JKG1zdWJzdXBHRiQ2Jy1GTjYlUSJyRidGUUZULUYjNiZGWEZpb0ZccEYvRisvJTFzdXBlcnNjcmlwdHNoaWZ0R0ZgcEZecC1GMzYtUSIrRidGL0Y2RjlGO0Y9Rj9GQUZDRl9xRmFxLUZLNiUtRk42JVEiYkYnRlFGVEZocUZecEYvRi9GLw==">LCQqKCIiIyIiIiZJInBHNiI2JCZJInVHRihGKEYqRiUsJiokKSZJInJHRig2I0YqRiRGJSEiIiZJImJHRihGMUYlRiVGJQ==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1988" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoUmVzMTEyYUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2Ji1GIzYkLUkjbW5HRiQ2JFEiNUYnL0YzUSdub3JtYWxGJ0Y+Rj4vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRiw2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJ0Y+">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoUmVzMTEyYUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2Ji1GIzYkLUkjbW5HRiQ2JFEiNUYnL0YzUSdub3JtYWxGJ0Y+Rj4vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRiw2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJ0Y+</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZDLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtRiM2Ji1JJW1zdWJHRiQ2JS1JI21pR0YkNiVRInBGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictRiM2KC1GSTYlLUZMNiVRInVGJ0ZPRlItRiM2KC1GLDYtUSJbRidGLy9GM0ZRRjUvRjhGUUY5RjtGPUY/L0ZCUSwwLjE2NjY2NjdlbUYnL0ZFRl1vLUZMNiNRIUYnLUYsNi1RIl1GJ0YvRmpuRjVGW29GOUY7Rj1GP0Zcby9GRVEsMC4xMTExMTExZW1GJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGNEYvLyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRiw2LVEiLEYnRi9GMi9GNkZRRjdGOUY7Rj1GPy9GQlEmMC4wZW1GJy9GRVEsMC4zMzMzMzMzZW1GJ0ZWRmdvRmpvRi9GXHAtRiw2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GMkY1RjdGOUY7Rj1GP0ZjcC9GRUZkcC1JKG1zdWJzdXBHRiQ2J0ZLLUYjNiZGVkZnb0Zqb0YvLUkjbW5HRiQ2JFEiMkYnRi8vJTFzdXBlcnNjcmlwdHNoaWZ0R0ZecEZccEYvLUYsNi1RKCZtaW51cztGJ0YvRjJGNUY3RjlGO0Y9Rj9GQUZELUYjNixGYHFGZ3AtRkk2JS1GTDYlUSJxRidGT0ZSRlRGXHBGZ3AtRkk2JS1GTDYlUSJyRidGT0ZSRl5xRlxwRmdwLUZJNiUtRkw2JVEiYUYnRk9GUkZecUZccEZncC1GSTYlLUZMNiVRImJGJ0ZPRlJGXnFGXHBGLy1GLDYtUSIrRidGL0YyRjVGN0Y5RjtGPUY/RkFGRC1GIzYsLUZhcTYkUSI0RidGL0ZncC1GSTYlRmJyRlRGXHBGZ3AtRkk2JUZLRl5xRlxwRmdwRmByRmdwRmVyRi9GX3MtRiM2LEZkc0ZncEZbckZncEZpc0ZncC1GSTYlRl1yRl5xRlxwRmdwLUZccTYnRmJyRl5xRmBxRmRxRlxwRi9GZnEtRiM2LEZkc0ZncEZnc0ZncEZpc0ZncC1GXHE2J0ZdckZecUZgcUZkcUZccEZncEZgckYvRmZxLUYjNixGYHFGZ3BGZ3NGZ3BGXXRGZ3BGX3RGZ3BGZXJGL0Zfcy1GIzYqLUZJNiVGXHNGVEZccEZncEZddEZncEZgckZncEZlckYvRl9zLUYjNixGYHFGZ3BGSEZncEZpc0ZncEZddEZncEZgckYvRmZxLUYjNixGYHFGZ3BGW3JGZ3BGaXNGZ3BGXXRGZ3BGanJGL0Zfcy1GIzYqRmBxRmdwRmdzRmdwRltxRmdwRl10Ri9GZnEtRiM2KkZgcUZncEZpc0ZncEZfdEZncC1GSTYlRmdyRlRGXHBGL0ZmcS1GIzYoRml0RmdwRmlzRmdwRmVyRi9GX3MtRiM2KkZgcUZncEZpc0ZncEZqckZncEZjdUYvRl9zLUYjNipGYHFGZ3BGW3JGZ3AtRlxxNidGYnJGXnEtRmFxNiRRIjNGJ0YvRmRxRlxwRmdwRmVyRi9GZnEtRiM2KEZIRmdwRl90RmdwRmVyRi9GZnEtRiM2KkZgcUZncEZbckZncEZbcUZncEZgckYvRi8=">LEIqJi1JJWRpZmZHJSpwcm90ZWN0ZWRHNiQtRiU2JC1JInBHNiI2IyZJInVHRixGLEYuRi4iIiIpRigiIiNGMCEiIiosRjJGMC1GJTYkLUYlNiQtSSJxR0YsRi1GLkYuRjAtRiU2JC1JInJHRixGLUYuRjAtRiU2JC1JImFHRixGLUYuRjAtRiU2JC1JImJHRixGLUYuRjBGMyosIiIlRjAtRiU2JEY7Ri5GMEYoRjBGO0YwRj9GMEYwKixGSEYwRjVGMEYoRjBGN0YwKUY7RjJGMEYwKixGSEYwRklGMEYoRjApRjdGMkYwRjtGMEYzKixGMkYwRklGMEY3RjBGTEYwRj9GMEYzKiotRiU2JEZDRi5GMEY3RjBGO0YwRj9GMEYwKixGMkYwRiRGMEYoRjBGN0YwRjtGMEYwKixGMkYwRjVGMEYoRjBGN0YwRkNGMEYzKipGMkYwRklGMEYxRjBGN0YwRjAqKkYyRjBGKEYwRkxGMC1GJTYkRj9GLkYwRjMqKEZRRjBGKEYwRj9GMEYzKipGMkYwRihGMEZDRjBGV0YwRjAqKkYyRjBGNUYwKUY7IiIkRjBGP0YwRjAqKEYkRjBGTEYwRj9GMEYzKipGMkYwRjVGMEYxRjBGO0YwRjM=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1991" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtRiM2Ji1JJW1zdWJHRiQ2JS1JI21pR0YkNiVRInBGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictRiM2KC1GSTYlLUZMNiVRInVGJ0ZPRlItRiM2KC1GLDYtUSJbRidGLy9GM0ZRRjUvRjhGUUY5RjtGPUY/L0ZCUSwwLjE2NjY2NjdlbUYnL0ZFRl1vLUZMNiNRIUYnLUYsNi1RIl1GJ0YvRmpuRjVGW29GOUY7Rj1GP0Zcby9GRVEsMC4xMTExMTExZW1GJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGNEYvLyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRiw2LVEiLEYnRi9GMi9GNkZRRjdGOUY7Rj1GPy9GQlEmMC4wZW1GJy9GRVEsMC4zMzMzMzMzZW1GJ0ZWRmdvRmpvRi9GXHAtRiw2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GMkY1RjdGOUY7Rj1GP0ZjcC9GRUZkcC1JKG1mZW5jZWRHRiQ2JC1GIzYoLUkobXN1YnN1cEdGJDYnRkstRiM2JkZWRmdvRmpvRi8tSSNtbkdGJDYkUSIyRidGLy8lMXN1cGVyc2NyaXB0c2hpZnRHRl5wRlxwLUYsNi1RKCZtaW51cztGJ0YvRjJGNUY3RjlGO0Y9Rj9GQUZELUYjNipGZXFGZ3AtRkk2JS1GTDYlUSJyRidGT0ZSRmNxRlxwRmdwLUZJNiUtRkw2JVEicUYnRk9GUkZjcUZccEZncC1GSTYlRktGY3FGXHBGLy1GLDYtUSIrRidGL0YyRjVGN0Y5RjtGPUY/RkFGRC1GIzYmLUZhcTYnRmJyRmNxRmVxRmlxRlxwRmdwLUZJNiUtRkw2JVEiYUYnRk9GUkZjcUZccEYvRi9GL0YvRmdvRmpvRi8=">LCQqJiZJInBHNiI2JCZJInVHRiZGJkYoIiIiLCgqJCkmRiU2I0YoIiIjRipGKioqRjBGKiZJInJHRiZGL0YqJkkicUdGJkYvRipGLkYqISIiKiYpRjJGMEYqJkkiYUdGJkYvRipGKkYqRjY=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1990" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSdmYWN0b3JGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSVzdWJzRidGNEY3LUY7NiQtRiM2Jy1GOzYmLUYjNistSSVtc3ViR0YkNiUtRiw2JVEiYkYnRjRGNy1GIzYkLUZLNiUtRiw2JVEidUYnRjRGNy1GIzYkLUY7NiYtRiM2JEYrL0Y4USdub3JtYWxGJ0Znbi8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Znbi8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRmduRl9vLUkjbW9HRiQ2LVEiPUYnRmduLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Zoby8lKXN0cmV0Y2h5R0Zoby8lKnN5bW1ldHJpY0dGaG8vJShsYXJnZW9wR0Zoby8lLm1vdmFibGVsaW1pdHNHRmhvLyUnYWNjZW50R0Zoby8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmdwLUkobXN1YnN1cEdGJDYnLUYsNiVRInJGJ0Y0RjdGUC1JI21uR0YkNiRRIjJGJ0Znbi8lMXN1cGVyc2NyaXB0c2hpZnRHRmFvRl9vLUZjbzYtUSIsRidGZ25GZm8vRmpvRjZGW3BGXXBGX3BGYXBGY3AvRmZwUSYwLjBlbUYnL0ZpcFEsMC4zMzMzMzMzZW1GJy1GSzYlLUYsNiVRImFGJ0Y0RjdGUEZfb0Ziby1GW3E2Jy1GLDYlUSJxRidGNEY3RlBGYHFGZHFGX29GK0ZnbkZnbkZpbkZcb0ZmcS1GIzYsLUZbcTYnLUYsNiVRInBGJ0Y0RjctRiM2KC1GSzYlRlQtRiM2KC1GOzYmLUYjNihGKy8lK2ZvcmVncm91bmRHUSpbMCwwLDI1NV1GJy8lK2V4ZWN1dGFibGVHRmhvLyUpcmVhZG9ubHlHRjYvJTBmb250X3N0eWxlX25hbWVHUSoyRH5PdXRwdXRGJ0ZnbkZnbkZpbkZcb0Zpc0ZcdEZedEZgdEZnbkZfb0Zpc0ZcdEZedEZgdEZnbkZgcUZkcUZfby1GY282LVEoJm1pbnVzO0YnRmduRmZvRmlvRltwRl1wRl9wRmFwRmNwL0ZmcFEsMC4yMjIyMjIyZW1GJy9GaXBGZ3QtRiM2LkZgcS1GY282LVExJkludmlzaWJsZVRpbWVzO0YnRmduRmZvRmlvRltwRl1wRl9wRmFwRmNwRmpxL0ZpcEZbci1GSzYlRl1xRl9zRl9vRlt1LUZLNiVGZXJGX3NGX29GW3UtRks2JUZcc0Zfc0Zfb0Zpc0ZcdEZedEZgdEZnbi1GY282LVEiK0YnRmduRmZvRmlvRltwRl1wRl9wRmFwRmNwRmZ0Rmh0LUYjNiotRltxNidGXXFGX3NGYHFGZHFGX29GW3UtRks2JUZgci1GIzYoLUZLNiVGVC1GIzYoLUY7NiYtRiM2J0Zpc0ZcdEZedEZgdEZnbkZnbkZpbkZcb0Zpc0ZcdEZedEZgdEZnbkZfb0Zpc0ZcdEZedEZgdEZnbkZfb0Zpc0ZcdEZedEZgdEZnbkZpc0ZcdEZedEZgdEZnbkYrRmduRmduRmduRmduRmduRitGXHRGZ24=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSdmYWN0b3JGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSVzdWJzRidGNEY3LUY7NiQtRiM2Jy1GOzYmLUYjNistSSVtc3ViR0YkNiUtRiw2JVEiYkYnRjRGNy1GIzYkLUZLNiUtRiw2JVEidUYnRjRGNy1GIzYkLUY7NiYtRiM2JEYrL0Y4USdub3JtYWxGJ0Znbi8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Znbi8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRmduRl9vLUkjbW9HRiQ2LVEiPUYnRmduLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Zoby8lKXN0cmV0Y2h5R0Zoby8lKnN5bW1ldHJpY0dGaG8vJShsYXJnZW9wR0Zoby8lLm1vdmFibGVsaW1pdHNHRmhvLyUnYWNjZW50R0Zoby8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmdwLUkobXN1YnN1cEdGJDYnLUYsNiVRInJGJ0Y0RjdGUC1JI21uR0YkNiRRIjJGJ0Znbi8lMXN1cGVyc2NyaXB0c2hpZnRHRmFvRl9vLUZjbzYtUSIsRidGZ25GZm8vRmpvRjZGW3BGXXBGX3BGYXBGY3AvRmZwUSYwLjBlbUYnL0ZpcFEsMC4zMzMzMzMzZW1GJy1GSzYlLUYsNiVRImFGJ0Y0RjdGUEZfb0Ziby1GW3E2Jy1GLDYlUSJxRidGNEY3RlBGYHFGZHFGX29GK0ZnbkZnbkZpbkZcb0ZmcS1GIzYsLUZbcTYnLUYsNiVRInBGJ0Y0RjctRiM2KC1GSzYlRlQtRiM2KC1GOzYmLUYjNihGKy8lK2ZvcmVncm91bmRHUSpbMCwwLDI1NV1GJy8lK2V4ZWN1dGFibGVHRmhvLyUpcmVhZG9ubHlHRjYvJTBmb250X3N0eWxlX25hbWVHUSoyRH5PdXRwdXRGJ0ZnbkZnbkZpbkZcb0Zpc0ZcdEZedEZgdEZnbkZfb0Zpc0ZcdEZedEZgdEZnbkZgcUZkcUZfby1GY282LVEoJm1pbnVzO0YnRmduRmZvRmlvRltwRl1wRl9wRmFwRmNwL0ZmcFEsMC4yMjIyMjIyZW1GJy9GaXBGZ3QtRiM2LkZgcS1GY282LVExJkludmlzaWJsZVRpbWVzO0YnRmduRmZvRmlvRltwRl1wRl9wRmFwRmNwRmpxL0ZpcEZbci1GSzYlRl1xRl9zRl9vRlt1LUZLNiVGZXJGX3NGX29GW3UtRks2JUZcc0Zfc0Zfb0Zpc0ZcdEZedEZgdEZnbi1GY282LVEiK0YnRmduRmZvRmlvRltwRl1wRl9wRmFwRmNwRmZ0Rmh0LUYjNiotRltxNidGXXFGX3NGYHFGZHFGX29GW3UtRks2JUZgci1GIzYoLUZLNiVGVC1GIzYoLUY7NiYtRiM2J0Zpc0ZcdEZedEZgdEZnbkZnbkZpbkZcb0Zpc0ZcdEZedEZgdEZnbkZfb0Zpc0ZcdEZedEZgdEZnbkZfb0Zpc0ZcdEZedEZgdEZnbkZpc0ZcdEZedEZgdEZnbkYrRmduRmduRmduRmduRmduRitGXHRGZ24=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXN1cEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkobWZlbmNlZEdGJDYkLUklbXJvd0dGJDYmLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEicEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1GLzYmLUYyNiUtRjU2JVEidUYnRjhGOy1GLzYoLUkjbW9HRiQ2LVEiW0YnL0Y8USdub3JtYWxGJy8lJmZlbmNlR0Y6LyUqc2VwYXJhdG9yR1EmZmFsc2VGJy8lKXN0cmV0Y2h5R0Y6LyUqc3ltbWV0cmljR0ZRLyUobGFyZ2VvcEdGUS8lLm1vdmFibGVsaW1pdHNHRlEvJSdhY2NlbnRHRlEvJSdsc3BhY2VHUSwwLjE2NjY2NjdlbUYnLyUncnNwYWNlR0Zobi1GNTYjUSFGJy1GSDYtUSJdRidGS0ZNRk9GUkZURlZGWEZaRmZuL0ZqblEsMC4xMTExMTExZW1GJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGUUZLLyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGY29GZm9GS0Zoby1GSDYtUSgmbWludXM7RidGSy9GTkZRRk8vRlNGUUZURlZGWEZaL0ZnblEsMC4yMjIyMjIyZW1GJy9Gam5GYXAtRi82Ji1GMjYlLUY1NiVRInJGJ0Y4RjtGPkZoby1GSDYtUTEmSW52aXNpYmxlVGltZXM7RidGS0ZecEZPRl9wRlRGVkZYRlovRmduUSYwLjBlbUYnL0ZqbkZecS1GMjYlLUY1NiVRInFGJ0Y4RjtGPkZob0ZLRktGSy1JI21uR0YkNiRRIjJGJ0ZLLyUxc3VwZXJzY3JpcHRzaGlmdEdGam8=">KiQpLCYmSSJwRzYiNiMmSSJ1R0YnRiciIiIqJiZJInJHRidGKEYrJkkicUdGJ0YoRishIiIiIiNGKw==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1993" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">So we see, since not all the coefficients of </Font><Equation executable="false" style="2D Math" input-equation="" display="LUklbXN1Ykc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2J1EicEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUrZm9yZWdyb3VuZEdRLFsyNTUsMCwyNTVdRicvJTBmb250X3N0eWxlX25hbWVHUSVUZXh0RicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUklbXJvd0dGJDYmLUYsNidRInVGJ0YvRjJGNUY4LUkjbW9HRiQ2L1EiLEYnRjJGNS9GOVEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGSS8lKnN5bW1ldHJpY0dGSS8lKGxhcmdlb3BHRkkvJS5tb3ZhYmxlbGltaXRzR0ZJLyUnYWNjZW50R0ZJLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRidGPkZFLyUvc3Vic2NyaXB0c2hpZnRHUSIwRic=">LUklbXN1Ykc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2J1EicEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUrZm9yZWdyb3VuZEdRLFsyNTUsMCwyNTVdRicvJTBmb250X3N0eWxlX25hbWVHUSVUZXh0RicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUklbXJvd0dGJDYmLUYsNidRInVGJ0YvRjJGNUY4LUkjbW9HRiQ2L1EiLEYnRjJGNS9GOVEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGSS8lKnN5bW1ldHJpY0dGSS8lKGxhcmdlb3BHRkkvJS5tb3ZhYmxlbGltaXRzR0ZJLyUnYWNjZW50R0ZJLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRidGPkZFLyUvc3Vic2NyaXB0c2hpZnRHUSIwRic=</Equation><Font foreground="[255,0,255]"> can vanish simultaneuosly, that </Font><Equation executable="false" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXN1YkdGJDYlLUkjbWlHRiQ2J1EicEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUrZm9yZWdyb3VuZEdRLFsyNTUsMCwyNTVdRicvJTBmb250X3N0eWxlX25hbWVHUSVUZXh0RicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUYjNiYtRi82J1EidUYnRjJGNUY4RjstSSNtb0dGJDYvUSIsRidGNUY4L0Y8USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0ZLLyUqc3ltbWV0cmljR0ZLLyUobGFyZ2VvcEdGSy8lLm1vdmFibGVsaW1pdHNHRksvJSdhY2NlbnRHRksvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJ0ZARkcvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GRDYvUSI9RidGNUY4RkdGSS9GTUZLRk5GUEZSRlRGVi9GWVEsMC4yNzc3Nzc4ZW1GJy9GZm5GYG8tSSNtbkdGJDYmRmpuRjVGOEZHRkc=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXN1YkdGJDYlLUkjbWlHRiQ2J1EicEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUrZm9yZWdyb3VuZEdRLFsyNTUsMCwyNTVdRicvJTBmb250X3N0eWxlX25hbWVHUSVUZXh0RicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUYjNiYtRi82J1EidUYnRjJGNUY4RjstSSNtb0dGJDYvUSIsRidGNUY4L0Y8USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0ZLLyUqc3ltbWV0cmljR0ZLLyUobGFyZ2VvcEdGSy8lLm1vdmFibGVsaW1pdHNHRksvJSdhY2NlbnRHRksvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJ0ZARkcvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GRDYvUSI9RidGNUY4RkdGSS9GTUZLRk5GUEZSRlRGVi9GWVEsMC4yNzc3Nzc4ZW1GJy9GZm5GYG8tSSNtbkdGJDYmRmpuRjVGOEZHRkc=</Equation><Font foreground="[255,0,255]">. This proves our claim!
This finishes the proof of Theorem 2. Done!</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1992" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1995" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
</Worksheet>

==> anc/BKEF-2012-II-quasilinear_wave_integrability-Lax.mw <==
<?xml version="1.0" encoding="UTF-8"?>
<Worksheet>
<Version major="16" minor="0"/>
<Label-Scheme value="2" prefix=""/>
<View-Properties presentation="false"></View-Properties>
<MapleNet-Properties elisiondigitsbefore="100" labelling="true" indentamount="4" elisiontermsthreshold="10000" ansi="false" errorbreak="1" useclientjvm="true" echo="1" imaginaryunit="I" labelwidth="20" contextmenusize="automatic" plotdriver="opengl" elisiondigitsafter="100" plotoutput="terminal" helpbrowser="standard" rtablesize="10" elisiontermsbefore="100" elisiondigitsthreshold="10000" typesetting="standard" plotdevice="inline" verboseproc="1" showassumed="1" errorcursor="false" longdelim="true" plotoptions="" quiet="false" elisiontermsafter="100" screenwidth="79" preplot="" prettyprint="3" displayprecision="-1" screenpixelheight="768" warnlevel="3" screenheight="25" latexwidth="6.0" postplot="" prompt="&gt; " ShowLabels="true"/>
<Styles><Font name="Ordered List 1" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 2" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 3" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 5" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Author" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Warning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Caption Reference" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input Placeholder" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[200,0,200]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="true"/>
<Font name="Maple Plot" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Code" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Line Printed Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Diagnostic" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[40,120,40]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Inert Output" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[144,144,144]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Normal" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roma" foreground="[0,128,128]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Maple Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Dash Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Input" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkError" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Header and Footer" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Error" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 1" background="[255,255,255]" bold="true" executable="false" family="Times New Roma" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Bullet Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roma" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Equation Label" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 3" background="[255,255,255]" bold="true" executable="false" family="Times New Roma" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="14" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 2" background="[255,255,255]" bold="true" executable="false" family="Times New Roma" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="16" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkWarning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Dictionary Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roma" foreground="[147,0,15]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Caption Text" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="List Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Layout name="Ordered List 1" alignment="left" bullet="numeric" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 2" alignment="left" bullet="alphabetic" firstindent="0" leftmargin="36" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 3" alignment="left" bullet="roman" firstindent="0" leftmargin="72" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 4" alignment="left" bullet="ALPHABETIC" firstindent="0" leftmargin="108" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 5" alignment="left" bullet="ROMAN" firstindent="0" leftmargin="144" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Author" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="8" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Warning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Annotation Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Plot" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Line Printed Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Text Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="newline" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Diagnostic" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Normal" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Output" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.3" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Dash Item" alignment="left" bullet="dash" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkError" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Error" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 1" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="4" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Bullet Item" alignment="left" bullet="dot" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 4" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 3" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 2" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="2" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkWarning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="List Item" alignment="left" bullet="indent" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Pencil-style name="Pencil 5" pen-color="[255,0,0]" pen-height="5.0" pen-width="5.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 4" pen-color="[0,0,255]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 3" pen-color="[0,0,0]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 2" pen-color="[0,0,255]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 1" pen-color="[0,0,0]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Highlighter-style name="Highlighter 2" pen-color="[255,204,0]" pen-height="14.0" pen-width="14.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 1" pen-color="[255,153,255]" pen-height="12.0" pen-width="8.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 4" pen-color="[0,255,255]" pen-height="32.0" pen-width="32.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 3" pen-color="[51,255,0]" pen-height="24.0" pen-width="24.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 5" pen-color="[255,255,0]" pen-height="48.0" pen-width="48.0" pen-opacity="0.8"/>
</Styles>
<Task-table>
    <Task-category name="&lt;default&gt;">
    </Task-category>
</Task-table>
<Task>
</Task>
<Group labelreference="L2659" drawlabel="true">
<Input>
<Text-field style="Text" foreground="[0,128,0]" layout="Normal"><Font foreground="[0,128,0]">This is the worksheet accompanying the paper E.Ferapontov &amp; B.Kruglikov &quot;Dispersionless integrable systems in 3D and Einstein-Weyl geometry&quot;. 
The file ran on <Font bold="true" italic="true">Maple</Font><Font italic="true"> </Font>version 16, the package <Font bold="true">DifferentialGeometry </Font>was used.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L2660" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L517" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">We consider type II quasilinear wave system and study it's integrability in Lax/pseudopotential sense via EW property of the linearization conformal structure</Font></Text-field>
</Input>
</Group>
<Group labelreference="L519" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font encoding="UTF-8" foreground="[255,0,255]">We first check that the fields X,Y form a Lax pair in 4D (t,x,y,w=\316\273), as well as the similar property for their 3D analogs (when we let \316\273=\316\273(t,x,y)). 
</Font><Font foreground="[255,0,255]">We start by deriving the compatibility condition for the system {w_t=D_x[f(u_1,u_2,u_3,w)],w_y=D_x[g(u_1,u_2,u_3,w)]}.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L2052" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2051" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY4LUkjbWlHRiQ2JVEocmVzdGFydEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIjpGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSV3aXRoRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiQtRiw2JVE1RGlmZmVyZW50aWFsR2VvbWV0cnlGJ0YvRjJGOUY5RjVGTy1GUzYkLUYjNiQtRiw2JVEnVGVuc29yRidGL0YyRjlGOUY1Rk8tRlM2JC1GIzYkLUYsNiVRJlRvb2xzRidGL0YyRjlGOUY1Rk8tRlM2JC1GIzYkLUYsNiVRLEpldENhbGN1bHVzRidGL0YyRjlGOUY1Rk8tRlM2JC1GIzYkLUYsNiVRLkxpbmVhckFsZ2VicmFGJ0YvRjJGOUY5RjVGTy1GUzYkLUYjNjAtRiw2JVEpUERFdG9vbHNGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRltxL0ZORlxxLUYsNiVRJURfRHhGJ0YvRjJGZ3BGX3EtRiw2JVEoZGVjbGFyZUYnRi9GMkZncEZfcS1GLDYlUSZUb0pldEYnRi9GMkZncEZfcS1GLDYlUShGcm9tSmV0RidGL0YyRjlGOUY1LyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY4LUkjbWlHRiQ2JVEocmVzdGFydEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIjpGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSV3aXRoRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiQtRiw2JVE1RGlmZmVyZW50aWFsR2VvbWV0cnlGJ0YvRjJGOUY5RjVGTy1GUzYkLUYjNiQtRiw2JVEnVGVuc29yRidGL0YyRjlGOUY1Rk8tRlM2JC1GIzYkLUYsNiVRJlRvb2xzRidGL0YyRjlGOUY1Rk8tRlM2JC1GIzYkLUYsNiVRLEpldENhbGN1bHVzRidGL0YyRjlGOUY1Rk8tRlM2JC1GIzYkLUYsNiVRLkxpbmVhckFsZ2VicmFGJ0YvRjJGOUY5RjVGTy1GUzYkLUYjNjAtRiw2JVEpUERFdG9vbHNGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRltxL0ZORlxxLUYsNiVRJURfRHhGJ0YvRjJGZ3BGX3EtRiw2JVEoZGVjbGFyZUYnRi9GMkZncEZfcS1GLDYlUSZUb0pldEYnRi9GMkZncEZfcS1GLDYlUShGcm9tSmV0RidGL0YyRjlGOUY1LyUrZXhlY3V0YWJsZUdGPUY5</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2050" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYrLUY2NiYtRiM2KS1GLDYlUSJ0RidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJ4RidGL0YyRkEtRiw2JVEieUYnRi9GMi8lK2V4ZWN1dGFibGVHRklGRUZFLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRkEtRjY2Ji1GIzYnLUYsNiVRInVGJ0YvRjJGQS1GLDYlUSJ3RidGL0YyRlxvRkVGRUZeb0Zhb0ZBLUYsNiVRI0wyRidGL0YyRkEtSSNtbkdGJDYkUSIyRidGRUZcb0ZFRkUtRkI2LVEiOkYnRkVGRy9GS0ZJRkxGTkZQRlJGVC9GV1EsMC4yNzc3Nzc4ZW1GJy9GWkZqcEZcb0ZF">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYpLUY2NiYtRiM2Jy1GLDYlUSJ0RidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJ4RidGL0YyRkEtRiw2JVEieUYnRi9GMkZFLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRkEtRjY2Ji1GIzYlLUYsNiVRInVGJ0YvRjJGQS1GLDYlUSJ3RidGL0YyRkVGXG9GX29GQS1GLDYlUSNMMkYnRi9GMkZBLUkjbW5HRiQ2JFEiMkYnRkVGRS1GQjYtUSI6RidGRUZHL0ZLRklGTEZORlBGUkZUL0ZXUSwwLjI3Nzc3NzhlbUYnL0ZaRmhw</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2210" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY4LUkjbWlHRiQ2JVEoZGVjbGFyZUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJEN0dEYnRi9GMi1GNjYkLUYjNigtSSVtc3ViR0YkNiUtRiw2JVEidUYnRi9GMi1GIzYkLUkjbW5HRiQ2JFEiMUYnL0YzUSdub3JtYWxGJ0ZNLyUvc3Vic2NyaXB0c2hpZnRHUSIwRictSSNtb0dGJDYtUSIsRidGTS8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZYLyUqc3ltbWV0cmljR0ZYLyUobGFyZ2VvcEdGWC8lLm1vdmFibGVsaW1pdHNHRlgvJSdhY2NlbnRHRlgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GQjYlRkQtRiM2JS1GSjYkUSIyRidGTUYvRjJGT0ZSLUZCNiVGRC1GIzYlLUZKNiRRIjNGJ0ZNRi9GMkZPRk1GTUZNRk0tRlM2LVEiOkYnRk1GVi9GWkZYRmVuRmduRmluRltvRl1vL0Zgb1EsMC4yNzc3Nzc4ZW1GJy9GY29GaHBGKy1GNjYkLUYjNiUtRiw2JVEkQ3R4RidGL0YyLUY2NiQtRiM2KEZBRlItRkI2JUZELUYjNiRGaW9GTUZPRlItRkI2JUZELUYjNiRGYHBGTUZPRk1GTUZNRk1GY3BGKy1GNjYkLUYjNiUtRiw2JVEkQ3R5RidGL0YyRmFxRk1GTUZjcEYrLUY2NiQtRiM2JS1GLDYlUSRDeHhGJ0YvRjJGYXFGTUZNRmNwRistRjY2JC1GIzYlLUYsNiVRJEN4eUYnRi9GMkZhcUZNRk1GY3BGKy1GNjYkLUYjNiUtRiw2JVEkQ3l5RidGL0YyRmFxRk1GTUZjcC1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0Zhby8lJmRlcHRoR0ZedC8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GUzYtUSJ+RidGTUZWRmZwRmVuRmduRmluRltvRl1vRl9vL0Zjb0Zhby8lK2V4ZWN1dGFibGVHRlhGTQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY2LUkjbWlHRiQ2JVEoZGVjbGFyZUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYkLUYsNiVRJEN0dEYnRi9GMi1GNjYkLUYjNictSSVtc3ViR0YkNiUtRiw2JVEidUYnRi9GMi1GIzYjLUkjbW5HRiQ2JFEiMUYnL0YzUSdub3JtYWxGJy8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUkjbW9HRiQ2LVEiLEYnRk0vJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGWC8lKnN5bW1ldHJpY0dGWC8lKGxhcmdlb3BHRlgvJS5tb3ZhYmxlbGltaXRzR0ZYLyUnYWNjZW50R0ZYLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRkI2JUZELUYjNiMtRko2JFEiMkYnRk1GT0ZSLUZCNiVGRC1GIzYjLUZKNiRRIjNGJ0ZNRk9GTUZNLUZTNi1RIjpGJ0ZNRlYvRlpGWEZlbkZnbkZpbkZbb0Zdby9GYG9RLDAuMjc3Nzc3OGVtRicvRmNvRmhwRistRjY2JC1GIzYkLUYsNiVRJEN0eEYnRi9GMkY9Rk1GY3BGKy1GNjYkLUYjNiQtRiw2JVEkQ3R5RidGL0YyRj1GTUZjcEYrLUY2NiQtRiM2JC1GLDYlUSRDeHhGJ0YvRjJGPUZNRmNwRistRjY2JC1GIzYkLUYsNiVRJEN4eUYnRi9GMkY9Rk1GY3BGKy1GNjYkLUYjNiQtRiw2JVEkQ3l5RidGL0YyRj1GTUZjcC1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0Zhby8lJmRlcHRoR0Zicy8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GUzYtUSJ+RidGTUZWRmZwRmVuRmduRmluRltvRl1vRl9vL0Zjb0Zhbw==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNigtSSNtaUdGJDYlUSV+Q3R0RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LlEwJkFwcGx5RnVuY3Rpb247RicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy9GNVEnbm9ybWFsRicvJSZmZW5jZUdGPS8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZQLUkobWZlbmNlZEdGJDYkLUYjNiotSSVtc3ViR0YkNiUtRi42JVEidUYnRjFGNC1GIzYmLUkjbW5HRiQ2JFEiMUYnRj4vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GPi8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY4Ni1RIixGJ0Y+RkAvRkNGM0ZERkZGSEZKRkxGTi9GUlEsMC4zMzMzMzMzZW1GJy1GWTYlRmVuLUYjNiYtRltvNiRRIjJGJ0Y+Rl5vRmFvRj5GY29GZm8tRlk2JUZlbi1GIzYmLUZbbzYkUSIzRidGPkZeb0Zhb0Y+RmNvRl5vRmFvRj5GPkZeb0Zhb0Y+LUY4Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y+RkBGQkZERkZGSEZKRkxGTkZRLUYuNiVROXdpbGx+bm93fmJlfmRpc3BsYXllZH5hc0YnRjFGNEZqcC1GLjYlUSRDdHRGJ0YxRjRGPg==">KigtSSV+Q3R0RzYiNiUmSSJ1R0YlNiMiIiImRig2IyIiIyZGKDYjIiIkRipJOXdpbGx+bm93fmJlfmRpc3BsYXllZH5hc0dGJUYqSSRDdHRHRiVGKg==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNigtSSNtaUdGJDYlUSV+Q3R4RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LlEwJkFwcGx5RnVuY3Rpb247RicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy9GNVEnbm9ybWFsRicvJSZmZW5jZUdGPS8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZQLUkobWZlbmNlZEdGJDYkLUYjNiotSSVtc3ViR0YkNiUtRi42JVEidUYnRjFGNC1GIzYmLUkjbW5HRiQ2JFEiMUYnRj4vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GPi8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY4Ni1RIixGJ0Y+RkAvRkNGM0ZERkZGSEZKRkxGTi9GUlEsMC4zMzMzMzMzZW1GJy1GWTYlRmVuLUYjNiYtRltvNiRRIjJGJ0Y+Rl5vRmFvRj5GY29GZm8tRlk2JUZlbi1GIzYmLUZbbzYkUSIzRidGPkZeb0Zhb0Y+RmNvRl5vRmFvRj5GPkZeb0Zhb0Y+LUY4Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y+RkBGQkZERkZGSEZKRkxGTkZRLUYuNiVROXdpbGx+bm93fmJlfmRpc3BsYXllZH5hc0YnRjFGNEZqcC1GLjYlUSRDdHhGJ0YxRjRGPg==">KigtSSV+Q3R4RzYiNiUmSSJ1R0YlNiMiIiImRig2IyIiIyZGKDYjIiIkRipJOXdpbGx+bm93fmJlfmRpc3BsYXllZH5hc0dGJUYqSSRDdHhHRiVGKg==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNigtSSNtaUdGJDYlUSV+Q3R5RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LlEwJkFwcGx5RnVuY3Rpb247RicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy9GNVEnbm9ybWFsRicvJSZmZW5jZUdGPS8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZQLUkobWZlbmNlZEdGJDYkLUYjNiotSSVtc3ViR0YkNiUtRi42JVEidUYnRjFGNC1GIzYmLUkjbW5HRiQ2JFEiMUYnRj4vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GPi8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY4Ni1RIixGJ0Y+RkAvRkNGM0ZERkZGSEZKRkxGTi9GUlEsMC4zMzMzMzMzZW1GJy1GWTYlRmVuLUYjNiYtRltvNiRRIjJGJ0Y+Rl5vRmFvRj5GY29GZm8tRlk2JUZlbi1GIzYmLUZbbzYkUSIzRidGPkZeb0Zhb0Y+RmNvRl5vRmFvRj5GPkZeb0Zhb0Y+LUY4Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y+RkBGQkZERkZGSEZKRkxGTkZRLUYuNiVROXdpbGx+bm93fmJlfmRpc3BsYXllZH5hc0YnRjFGNEZqcC1GLjYlUSRDdHlGJ0YxRjRGPg==">KigtSSV+Q3R5RzYiNiUmSSJ1R0YlNiMiIiImRig2IyIiIyZGKDYjIiIkRipJOXdpbGx+bm93fmJlfmRpc3BsYXllZH5hc0dGJUYqSSRDdHlHRiVGKg==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNigtSSNtaUdGJDYlUSV+Q3h4RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LlEwJkFwcGx5RnVuY3Rpb247RicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy9GNVEnbm9ybWFsRicvJSZmZW5jZUdGPS8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZQLUkobWZlbmNlZEdGJDYkLUYjNiotSSVtc3ViR0YkNiUtRi42JVEidUYnRjFGNC1GIzYmLUkjbW5HRiQ2JFEiMUYnRj4vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GPi8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY4Ni1RIixGJ0Y+RkAvRkNGM0ZERkZGSEZKRkxGTi9GUlEsMC4zMzMzMzMzZW1GJy1GWTYlRmVuLUYjNiYtRltvNiRRIjJGJ0Y+Rl5vRmFvRj5GY29GZm8tRlk2JUZlbi1GIzYmLUZbbzYkUSIzRidGPkZeb0Zhb0Y+RmNvRl5vRmFvRj5GPkZeb0Zhb0Y+LUY4Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y+RkBGQkZERkZGSEZKRkxGTkZRLUYuNiVROXdpbGx+bm93fmJlfmRpc3BsYXllZH5hc0YnRjFGNEZqcC1GLjYlUSRDeHhGJ0YxRjRGPg==">KigtSSV+Q3h4RzYiNiUmSSJ1R0YlNiMiIiImRig2IyIiIyZGKDYjIiIkRipJOXdpbGx+bm93fmJlfmRpc3BsYXllZH5hc0dGJUYqSSRDeHhHRiVGKg==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNigtSSNtaUdGJDYlUSV+Q3h5RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LlEwJkFwcGx5RnVuY3Rpb247RicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy9GNVEnbm9ybWFsRicvJSZmZW5jZUdGPS8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZQLUkobWZlbmNlZEdGJDYkLUYjNiotSSVtc3ViR0YkNiUtRi42JVEidUYnRjFGNC1GIzYmLUkjbW5HRiQ2JFEiMUYnRj4vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GPi8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY4Ni1RIixGJ0Y+RkAvRkNGM0ZERkZGSEZKRkxGTi9GUlEsMC4zMzMzMzMzZW1GJy1GWTYlRmVuLUYjNiYtRltvNiRRIjJGJ0Y+Rl5vRmFvRj5GY29GZm8tRlk2JUZlbi1GIzYmLUZbbzYkUSIzRidGPkZeb0Zhb0Y+RmNvRl5vRmFvRj5GPkZeb0Zhb0Y+LUY4Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y+RkBGQkZERkZGSEZKRkxGTkZRLUYuNiVROXdpbGx+bm93fmJlfmRpc3BsYXllZH5hc0YnRjFGNEZqcC1GLjYlUSRDeHlGJ0YxRjRGPg==">KigtSSV+Q3h5RzYiNiUmSSJ1R0YlNiMiIiImRig2IyIiIyZGKDYjIiIkRipJOXdpbGx+bm93fmJlfmRpc3BsYXllZH5hc0dGJUYqSSRDeHlHRiVGKg==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNigtSSNtaUdGJDYlUSV+Q3l5RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LlEwJkFwcGx5RnVuY3Rpb247RicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy9GNVEnbm9ybWFsRicvJSZmZW5jZUdGPS8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZQLUkobWZlbmNlZEdGJDYkLUYjNiotSSVtc3ViR0YkNiUtRi42JVEidUYnRjFGNC1GIzYmLUkjbW5HRiQ2JFEiMUYnRj4vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GPi8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY4Ni1RIixGJ0Y+RkAvRkNGM0ZERkZGSEZKRkxGTi9GUlEsMC4zMzMzMzMzZW1GJy1GWTYlRmVuLUYjNiYtRltvNiRRIjJGJ0Y+Rl5vRmFvRj5GY29GZm8tRlk2JUZlbi1GIzYmLUZbbzYkUSIzRidGPkZeb0Zhb0Y+RmNvRl5vRmFvRj5GPkZeb0Zhb0Y+LUY4Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y+RkBGQkZERkZGSEZKRkxGTkZRLUYuNiVROXdpbGx+bm93fmJlfmRpc3BsYXllZH5hc0YnRjFGNEZqcC1GLjYlUSRDeXlGJ0YxRjRGPg==">KigtSSV+Q3l5RzYiNiUmSSJ1R0YlNiMiIiImRig2IyIiIyZGKDYjIiIkRipJOXdpbGx+bm93fmJlfmRpc3BsYXllZH5hc0dGJUYqSSRDeXlHRiVGKg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2077" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2079" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEjUzFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzZpbi1JJW1zdWJHRiQ2JS1GLDYlUSJ3RidGL0YyLUYjNiMtSSNtbkdGJDYkUSIxRidGOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUkmbWZyYWNHRiQ2KC1GIzYjLUY2Ni1RKyZQYXJ0aWFsRDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GaW8tRiM2JEZlby1GVTYlLUYsNiVRInVGJ0YvRjJGWkZqbi8lLmxpbmV0aGlja25lc3NHRmluLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmZwLyUpYmV2ZWxsZWRHRj0tRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSEZob0Zqby1GLDYlUSJmRidGL0YyLUZQNiQtRiM2KUZdcC1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRmhvL0ZOUSwwLjMzMzMzMzNlbUYnLUZVNiVGX3AtRiM2Iy1GZ242JFEiMkYnRjlGam5GZXEtRlU2JUZfcC1GIzYjLUZnbjYkUSIzRidGOUZqbkZlcS1GVTYlRlctRiM2Iy1GUDYmLUYjNiMtRiw2I1EhRidGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZqbkY5LUY2Ni1RJyZzZG90O0YnRjlGO0Y+RkBGQkZERkZGSEZob0Zqby1GVTYlRl9wLUYjNiVGZm5GZXFGX3JGam4tRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZldC1GYW82KEZjby1GIzYkRmVvRltyRmJwRmRwRmdwRmlwRltxRl5xLUZQNiQtRiM2KkZdcEZlcUZbckZlcUZickZhcy1GIzYkRmVxRmlyRmFzRjlGanMtRlU2JUZfcC1GIzYlRl9yRmVxRl9yRmpuRmF0LUZhbzYoRmNvLUYjNiRGZW9GYnJGYnBGZHBGZ3BGaXBGW3FGXnFGW3VGanMtRlU2JUZfcC1GIzYlRl9yRmVxRmZyRmpuRmF0LUZhbzYoRmNvLUYjNiRGZW9GaXJGYnBGZHBGZ3BGaXBGW3FGXnFGW3VGanMtRlU2JUZXRl1yRmpuRmVxLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRmlvLyUmZGVwdGhHRmh2LyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUZkdjYmRmZ2Rml2Rlt3L0Zed1ElYXV0b0YnLUZVNiVGV0ZkckZqbkZdb0Zgb0ZbcS1GLDYlUSJnRidGL0YyRmFxRmpzRl10RmF0Rmd0RltxRmZ3Rlt1RmpzRmF1RmF0RmV1RltxRmZ3Rlt1RmpzRml1RmF0Rl12RltxRmZ3Rlt1RmpzRmF2RjkvRmVzUSJ8ZnJGJy9GaHNRInxockYnLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZN</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2099" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUrZXhlY3V0YWJsZUdGNEYv">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUrZXhlY3V0YWJsZUdGNEYv</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2082" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZKLUkjbWlHRiQ2JVEiRkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJEN0dEYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2JC1JI21uR0YkNiRRIjFGJ0Y5RjkvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUZYNiVGWi1GIzYkLUZqbjYkUSIyRidGOUY5Rl1vRmBvLUZYNiVGWi1GIzYkLUZqbjYkUSIzRidGOUY5Rl1vRjlGOS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGZG8vRk5GZW8tRlg2JUZaLUYjNiZGaW5GYG9GaW5GOUZdby1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmJxRlxwLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGZG9GaXAtRiw2JVEkQ3R4RidGL0YyRlJGZnAtRlg2JUZaLUYjNiZGaW5GYG9GXHBGOUZdb0ZecUZccEZkcS1GLDYlUSRDdHlGJ0YvRjJGUkZmcC1GWDYlRlotRiM2JkZpbkZgb0ZjcEY5Rl1vRl5xLUYsNiVRJEN4eEYnRi9GMkZSRmZwLUZYNiVGWi1GIzYmRlxwRmBvRlxwRjlGXW9GXnFGXHBGZHEtRiw2JVEkQ3h5RidGL0YyRlJGZnAtRlg2JUZaLUYjNiZGXHBGYG9GY3BGOUZdb0ZecS1GLDYlUSRDeXlGJ0YvRjJGUkZmcC1GWDYlRlotRiM2JkZjcEZgb0ZjcEY5Rl1vLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZILUkjbWlHRiQ2JVEiRkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJEN0dEYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2Iy1JI21uR0YkNiRRIjFGJ0Y5LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GWDYlRlotRiM2Iy1Gam42JFEiMkYnRjlGXW9GYG8tRlg2JUZaLUYjNiMtRmpuNiRRIjNGJ0Y5Rl1vRjktRjY2LVEnJnNkb3Q7RidGOUY7Rj5GQEZCRkRGRkZIRmRvL0ZORmVvLUZYNiVGWi1GIzYlRmluRmBvRmluRl1vLUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GYnFGXHAtRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZkb0ZpcC1GLDYlUSRDdHhGJ0YvRjJGUkZmcC1GWDYlRlotRiM2JUZpbkZgb0ZccEZdb0ZecUZccEZkcS1GLDYlUSRDdHlGJ0YvRjJGUkZmcC1GWDYlRlotRiM2JUZpbkZgb0ZjcEZdb0ZecS1GLDYlUSRDeHhGJ0YvRjJGUkZmcC1GWDYlRlotRiM2JUZccEZgb0ZccEZdb0ZecUZccEZkcS1GLDYlUSRDeHlGJ0YvRjJGUkZmcC1GWDYlRlotRiM2JUZccEZgb0ZjcEZdb0ZecS1GLDYlUSRDeXlGJ0YvRjJGUkZmcC1GWDYlRlotRiM2JUZjcEZgb0ZjcEZdby1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2103" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjZGVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUTlEaWZmZXJlbnRpYWxFcXVhdGlvbkRhdGFGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ji1GUzYmLUYjNigtRiw2JVEiRkYnRi9GMi1GNjYuUSIsRidGL0YyRjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEjUzFGJ0YvRjItRlM2Ji1GIzYlLUkjbW5HRiQ2JFEiMUYnRjlGL0YyRjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGL0YyRjlGW3BGXnAtRjY2LUZqbkY5RjtGW29GQEZCRkRGRkZIRlxvRl5vLUZTNiYtRiM2Ji1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNiZGZ29GYXBGZ29GOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRmFwLUZocDYlLUYsNiVRIndGJ0YvRjJGZW9GX3FGOUY5RltwRl5wRjlGOS1GLDYjUSFGJy8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEjZGVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUTlEaWZmZXJlbnRpYWxFcXVhdGlvbkRhdGFGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GUzYmLUYjNiYtRiw2JVEiRkYnRi9GMi1GNjYuUSIsRidGL0YyRjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEjUzFGJ0YvRjItRlM2Ji1GIzYjLUkjbW5HRiQ2JFEiMUYnRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Y5RltwRl5wLUY2Ni1Gam5GOUY7RltvRkBGQkZERkZGSEZcb0Zeby1GUzYmLUYjNiUtSSVtc3ViR0YkNiUtRiw2JVEidUYnRi9GMi1GIzYlRmdvRmFwRmdvLyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGYXAtRmhwNiUtRiw2JVEid0YnRi9GMkZlb0ZfcUY5RltwRl5wRjktRiw2I1EhRic=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUkkX0RHRzYiNiM3JDcnUSNERUYkUS5fVGVtcERHRnJhbWUxRiQ3JFEtZXZvbHV0aW9uYXJ5RiQiIiE8JCZJInVHRiQ2JCIiIkYxJkkid0dGJDYjRjFJI0wyR0YkNyQ3JDcjIiInLC4qJi1JJEN0dEdGJDYlJkYvRjQmRi82IyIiIyZGLzYjIiIkRjFGLkYxRjEqKEZCRjEtSSRDdHhHRiRGPkYxJkYvNiRGMUZCRjFGMSooRkJGMS1JJEN0eUdGJEY+RjEmRi82JEYxRkVGMUYxKiYtSSRDeHhHRiRGPkYxJkYvNiRGQkZCRjFGMSooRkJGMS1JJEN4eUdGJEY+RjEmRi82JEZCRkVGMUYxKiYtSSRDeXlHRiRGPkYxJkYvNiRGRUZFRjFGMTckNyMiIigsLEYyRjEqJi1JJWRpZmZHJSpwcm90ZWN0ZWRHNiQtSSJmR0YkNiZGP0ZARkMmRjNGJEY/RjFGSUYxISIiKiYtRl9vNiRGYm9GQEYxRlNGMUZmbyomLUZfbzYkRmJvRkNGMUZYRjFGZm8qJi1GX282JEZib0Zlb0YxJkYzRkFGMUZmbw==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2107" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEkZGUxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEoUHJvbG9uZ0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRI2RlRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictSSNtbkdGJDYkUSIxRidGOUY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVElZGVUUkYnRi9GMkY1LUYsNiVRL1RyYW5zZm9ybWF0aW9uRidGL0YyLUZTNiQtRiM2JEYrRjlGOUZgby8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2JVEkZGUxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEoUHJvbG9uZ0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRI2RlRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictSSNtbkdGJDYkUSIxRidGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRJWRlVFJGJ0YvRjJGNS1GLDYlUS9UcmFuc2Zvcm1hdGlvbkYnRi9GMi1GUzYkLUYjNiNGK0Y5RmBv</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2120" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUrZXhlY3V0YWJsZUdGNEYv">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUrZXhlY3V0YWJsZUdGNEYv</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2121" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkUzJhRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2KS1GLDYjUSFGJy1JJW1zdWJHRiQ2JS1GLDYlUSJ3RidGL0YyLUYjNiYtSSNtbkdGJDYkUSIyRidGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUZqbjYkUSIzRidGOUY5LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEqVG90YWxEaWZmRidGL0YyLUZQNiQtRiM2Jy1GLDYlUSVzdWJzRidGL0YyLUZQNiQtRiM2Ji1GLDYlUSNTMUYnRi9GMkZdby1GWDYlRlotRiM2JEZlb0Y5RmhvRjlGOUZdb0ZpbkY5RjkvJStleGVjdXRhYmxlR0Y9RjlGOS8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRictRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GY3FGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkUzJhRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2Jy1GLDYjUSFGJy1JJW1zdWJHRiQ2JS1GLDYlUSJ3RidGL0YyLUYjNiUtSSNtbkdGJDYkUSIyRidGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUZqbjYkUSIzRidGOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRKlRvdGFsRGlmZkYnRi9GMi1GUDYkLUYjNiYtRiw2JVElc3Vic0YnRi9GMi1GUDYkLUYjNiUtRiw2JVEjUzFGJ0YvRjJGXW8tRlg2JUZaLUYjNiNGZW9GaG9GOUZdb0ZpbkY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZN</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2119" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjUzJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSlzaW1wbGlmeUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYlLUZTNiYtRiM2LC1GLDYlUSVzdWJzRidGL0YyLUZTNiQtRiM2KC1GLDYlUSNTMUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnRmVuLUZTNiQtRiM2Ki1GLDYlUSRTMmFGJ0YvRjJGX28tSSVtc3ViR0YkNiUtRiw2JVEid0YnRi9GMi1GIzYmLUkjbW5HRiQ2JFEiM0YnRjlGX29GZnBGOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRKVB1bGxiYWNrRidGL0YyLUZTNiQtRiM2KC1GLDYlUSVkZVRSRidGL0YyRl9vLUYsNiVRKlRvdGFsRGlmZkYnRi9GMi1GUzYkLUYjNihGZW4tRlM2JC1GIzYmRlxvRl9vLUZfcDYlRmFwLUYjNiRGZnBGOUZqcEY5RjlGX29GZnAvJStleGVjdXRhYmxlR0Y9RjlGOUZpckY5RjlGaXJGOUY5RmlyRjlGOUZfb0ZbcC1GUzYmLUYjNiUtRmdwNiRRIjFGJ0Y5RmlyRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zfb0Zcby1GUzYmLUYjNiUtRmdwNiRRIjJGJ0Y5RmlyRjlGOUZic0Zlc0ZpckY5RjkvRmNzUSJ8ZnJGJy9GZnNRInxockYnRmlyRjlGOUZpckY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEjUzJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSlzaW1wbGlmeUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYjLUZTNiYtRiM2Ki1GLDYlUSVzdWJzRidGL0YyLUZTNiQtRiM2Ji1GLDYlUSNTMUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnRmVuLUZTNiQtRiM2KC1GLDYlUSRTMmFGJ0YvRjJGX28tSSVtc3ViR0YkNiUtRiw2JVEid0YnRi9GMi1GIzYlLUkjbW5HRiQ2JFEiM0YnRjlGX29GZnAvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSlQdWxsYmFja0YnRi9GMi1GUzYkLUYjNiYtRiw2JVElZGVUUkYnRi9GMkZfby1GLDYlUSpUb3RhbERpZmZGJ0YvRjItRlM2JC1GIzYmRmVuLUZTNiQtRiM2JUZcb0Zfby1GX3A2JUZhcC1GIzYjRmZwRmpwRjlGX29GZnBGOUY5RjlGOUZfb0ZbcC1GUzYmLUYjNiMtRmdwNiRRIjFGJ0Y5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGX29GXG8tRlM2Ji1GIzYjLUZncDYkUSIyRidGOUY5RmBzRmNzRjkvRmFzUSJ8ZnJGJy9GZHNRInxockYnRjk=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">PCUvJkkid0c2IjYjIiIkLCoqJi1JJWRpZmZHJSpwcm90ZWN0ZWRHNiQtSSJnR0YmNiYmSSJ1R0YmNiMiIiImRjM2IyIiIyZGM0YnJkYlRiZGMkY1JkYzNiRGNUY4RjVGNSomLUYsNiRGL0Y2RjUmRjM2JEY4RjhGNUY1KiYtRiw2JEYvRjlGNSZGMzYkRjhGKEY1RjUqJi1GLDYkRi9GOkY1JkYlRjdGNUY1LyZGJUZGLD4qJi1GLDYkRitGMkY1KUY7RjhGNUY1KipGOEY1RjtGNS1GLDYkRitGNkY1RkBGNUY1KipGOEY1RjtGNS1GLDYkRitGOUY1RkVGNUY1KipGOEY1RjtGNS1GLDYkRitGOkY1RkpGNUY1KiYtRiw2JEY+RjZGNSlGQEY4RjVGNSoqRjhGNUZARjUtRiw2JEY+RjlGNUZFRjVGNSoqRjhGNUZARjUtRiw2JEY+RjpGNUZKRjVGNSomLUYsNiRGQ0Y5RjUpRkVGOEY1RjUqKkY4RjVGRUY1LUYsNiRGQ0Y6RjVGSkY1RjUqJkYrRjUmRjM2JUY1RjhGOEY1RjUqJkY+RjUmRjM2JUY4RjhGOEY1RjUqJkZDRjUmRjM2JUY4RjhGKEY1RjUqJi1GLDYkRkhGOkY1KUZKRjhGNUY1KiZGSEY1JkYlRkFGNUY1LyZGJTYkRihGKCxecCosRjhGNUZIRjVGO0Y1RlZGNUZFRjVGNSosRjhGNUZIRjVGQEY1RmpuRjVGRUY1RjUqKkZZRjVGO0Y1Rj5GNUZARjVGNSoqRllGNUY7RjVGQ0Y1RkVGNUY1KixGKEY1RllGNUY7RjVGSEY1RkpGNUY1KipGXW9GNUZARjVGK0Y1RjtGNUY1KipGXW9GNUZARjVGQ0Y1RkVGNUY1KixGKEY1Rl1vRjVGQEY1RkhGNUZKRjVGNSoqRmRvRjVGRUY1RitGNUY7RjVGNSoqRmRvRjVGRUY1Rj5GNUZARjVGNSosRihGNUZkb0Y1RkVGNUZIRjVGSkY1RjUqKkZgcEY1RkpGNUYrRjVGO0Y1RjUqKkZgcEY1RkpGNUY+RjVGQEY1RjUqKkZgcEY1RkpGNUZDRjVGRUY1RjUqLEY4RjVGSEY1RjtGNUZTRjVGQEY1RjUqJkZqbkY1RmJvRjVGNSomKUZIRjhGNUZkcEY1RjUqKCZGMzYkRjVGKEY1Rk9GNUY7RjVGNSooRlxyRjVGU0Y1RkBGNUY1KihGXHJGNUZWRjVGRUY1RjUqKEZcckY1RllGNUZKRjVGNSooRkVGNUZTRjVGO0Y1RjUqKEZFRjVGZm5GNUZARjVGNSooRkVGNUZdb0Y1RkpGNUY1KigmRjNGZ3BGNUZWRjVGO0Y1RjUqKEZlckY1RmpuRjVGQEY1RjUqKEZlckY1RmBvRjVGRUY1RjUqKEZlckY1RmRvRjVGSkY1RjUqKEZZRjVGUUY1RitGNUY1KihGXW9GNUZobkY1Rj5GNUY1KihGZG9GNUZib0Y1RkNGNUY1KipGOEY1RmBwRjVGYnBGNUZIRjVGNSooRkhGNUZPRjVGUUY1RjUqKEZIRjVGZm5GNUZobkY1RjUqKEZIRjVGYG9GNUZib0Y1RjUqKEZIRjVGK0Y1RmdvRjVGNSooRkhGNUY+RjVGam9GNUY1KihGSEY1RkNGNUZdcEY1RjUqJkYrRjUmRjM2JUY1RjhGKEY1RjUqJkY+RjVGXXBGNUY1KiZGQ0Y1JkYzNiVGOEYoRihGNUY1</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2106" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2075" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkRGVTRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEmbnVtZXJGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSlzaW1wbGlmeUYnRi9GMi1GUzYkLUYjNiYtRiw2JVElc3Vic0YnRi9GMi1GUzYkLUYjNigtRiw2JVEjUzJGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSlQdWxsYmFja0YnRi9GMi1GUzYkLUYjNiotRiw2JVElZGVUUkYnRi9GMkZiby1JJW1zdWJHRiQ2JS1GLDYlUSJ3RidGL0YyLUYjNictSSNtbkdGJDYkUSIxRidGOUZiby1GXXE2JFEiM0YnRjlGL0YyLyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZqcS1GLDYlUSpUb3RhbERpZmZGJ0YvRjItRlM2JC1GIzYnRmhuLUZTNiQtRiM2Ji1GLDYlUSNTMUYnRi9GMkZiby1GZXA2JUZncC1GIzYkRmBxRjlGY3FGOUY5RmJvRlxxRjlGOS8lK2V4ZWN1dGFibGVHRj1GOUY5Rl5zRjlGOUZec0Y5RjlGXnNGOUY5Rl5zRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkRGVTRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEmbnVtZXJGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JC1GLDYlUSlzaW1wbGlmeUYnRi9GMi1GUzYkLUYjNiQtRiw2JVElc3Vic0YnRi9GMi1GUzYkLUYjNiYtRiw2JVEjUzJGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSlQdWxsYmFja0YnRi9GMi1GUzYkLUYjNigtRiw2JVElZGVUUkYnRi9GMkZiby1JJW1zdWJHRiQ2JS1GLDYlUSJ3RidGL0YyLUYjNiUtSSNtbkdGJDYkUSIxRidGOUZiby1GXXE2JFEiM0YnRjkvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmpxLUYsNiVRKlRvdGFsRGlmZkYnRi9GMi1GUzYkLUYjNiZGaG4tRlM2JC1GIzYlLUYsNiVRI1MxRidGL0YyRmJvLUZlcDYlRmdwLUYjNiNGYHFGY3FGOUZib0ZccUY5RjlGOUY5Rjk=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LFxbbCooLUklZGlmZkclKnByb3RlY3RlZEc2JC1GJTYkLUkiZkc2IjYmJkkidUdGLDYjIiIiJkYvNiMiIiMmRi82IyIiJCZJIndHRixGLEYyRjVGMSkmRi82JEY0RjdGNEYxKS1JJEN0dEdGLDYlRi5GMkY1RjRGMUYxKigtRiU2JEYqRi5GMSZGLzYlRjFGNEY3RjFGPUYxRjEqKEYoRjEmRi82JUY0RjRGN0YxRj1GMUYxKigtRiU2JEYqRjVGMSZGLzYlRjRGN0Y3RjFGPUYxRjEqKC1GJTYkLUkiZ0dGLEYtRjJGMSZGLzYlRjFGNEY0RjFGPUYxISIiKigtRiU2JEZRRjVGMUZERjFGPUYxRlUqKCkmRi82JEYxRjRGNEYxRj1GMS1GJTYkLUYlNiRGUUYuRjJGMUZVKiomRi82JEYxRjdGMS1GJTYkRkJGOEYxJkY5RjNGMUY9RjFGMSoqRjtGMS1GJTYkRkJGMkYxRmVuRjFGPUYxRjEqKkY7RjEtRiU2JEYoRjJGMSZGLzYkRjRGNEYxRj1GMUYxKipGO0YxLUYlNiRGKEY4RjFGYG9GMUY9RjFGMSoqJkYvNiRGN0Y3RjEtRiU2JEZCRjVGMUZlbkYxRj1GMUYxKipGXXBGMUYkRjFGZ29GMUY9RjFGMSoqRl1wRjEtRiU2JEZKRjVGMUY7RjFGPUYxRjEqKkZdcEYxLUYlNiRGSkY4RjFGYG9GMUY9RjFGMSoqRlxvRjEtRiU2JEZCRi5GMUZlbkYxRj1GMUYxKiotRiU2JEYqRjhGMUY9RjEtRiU2JEZpbkYuRjFGWkYxRjEqKkZccUYxRj1GMS1GJTYkRk9GMkYxKUZnb0Y0RjFGMSoqRlxxRjFGPUYxLUYlNiRGV0Y1RjFGOkYxRjEqKkZccUYxRj1GMUZpbkYxRlNGMUYxKipGXHFGMUY9RjFGT0YxJkYvNiVGNEY0RjRGMUYxKipGXHFGMUY9RjFGV0YxRkdGMUYxKixGNEYxRj5GMUZecUYxRlpGMS1JJEN0eEdGLEZARjFGMSoqRj5GMUZnbkYxRmNxRjEtSSRDeHhHRixGQEYxRjEqLEY0RjFGPkYxLUYlNiRGaW5GNUYxRjpGMS1JJEN4eUdGLEZARjFGMSoqRj1GMS1GJTYkRmluRjhGMUZaRjFGQkYxRlUqKkY9RjEtRiU2JEZPRjhGMUZjcUYxRihGMUZVKipGPUYxLUYlNiRGV0Y4RjFGOkYxRkpGMUZVKipGZW5GMUY9RjFGYXFGMUZnb0YxRlUqKkZlbkYxRj1GMS1GJTYkRk9GNUYxRjtGMUZVKipGZW5GMUY9RjFGW3NGMUZgb0YxRlUqKkZcb0YxRj1GMUZjckYxRmVuRjFGVSoqRlxvRjFGPUYxRmJzRjFGZ29GMUZVKipGXG9GMUY9RjFGZXFGMUY7RjFGVSoqRlxvRjFGPUYxRl5zRjFGYG9GMUZVKiotRiU2JEZRRjhGMUY9RjFGaXBGMUZaRjFGVSoqRmpzRjFGPUYxRmVvRjFGY3FGMUZVKipGanNGMUY9RjFGY3BGMUY6RjFGVSoqRmpzRjFGPUYxRkJGMUZTRjFGVSoqRmpzRjFGPUYxRihGMUZpcUYxRlUqKkZqc0YxRj1GMUZKRjFGR0YxRlUqKkZpbkYxLUYlNiRGYHJGMkYxRmNxRjFGPkYxRjEqKkZpbkYxRmByRjFGaXFGMUY+RjFGMSoqRmluRjEtSSRDeXlHRixGQEYxRkxGMUY+RjFGMSosRjRGMUZpbkYxLUYlNiRGXXJGLkYxRlpGMUY+RjFGMSosRjRGMUZpbkYxLUYlNiRGZXJGNUYxRjpGMUY+RjFGMSosRjRGMUZpbkYxRl1yRjFGU0YxRj5GMUYxKixGNEYxRmluRjEtSSRDdHlHRixGQEYxRkRGMUY+RjFGMSosRjRGMUZpbkYxRmVyRjFGR0YxRj5GMUYxKixGNEYxRmluRjFGWkYxLUYlNiRGPkYuRjFGXXJGMUZVKipGaW5GMUZjcUYxLUYlNiRGPkYyRjFGYHJGMUZVKixGNEYxRmluRjFGOkYxLUYlNiRGPkY1RjFGZXJGMUZVKipGZnBGMUY6RjFGPUYxRldGMUYxKipGXm9GMUZaRjFGPUYxRmluRjFGMSoqRmpvRjFGY3FGMUY9RjFGT0YxRjEqKkZcb0YxRmJvRjFGZ29GMUY9RjFGMSoqRlxvRjFGX3BGMUY7RjFGPUYxRjEqLkY0RjFGaW5GMUY7RjFGanVGMUZdckYxRmVuRjFGVSouRjRGMUZpbkYxRjtGMUZqdUYxRmB1RjFGXG9GMUZVKixGaW5GMUY7RjFGanVGMUZgckYxRmdvRjFGVSosRmluRjFGO0YxRmp1RjFGZnRGMUZdcEYxRlUqLC1GJTYkRlxxRjhGMUZgb0YxRj1GMUZpbkYxRmVuRjFGMSosRmZ2RjFGYG9GMUY9RjFGT0YxRmdvRjFGMSosRmZ2RjFGYG9GMUY9RjFGV0YxRjtGMUYxKixGZnBGMUY7RjFGPUYxRmluRjFGZW5GMUYxKixGZnBGMUY7RjFGPUYxRk9GMUZnb0YxRjEqLEZeb0YxRmVuRjFGPUYxRk9GMUZnb0YxRjEqLEZeb0YxRmVuRjFGPUYxRldGMUY7RjFGMSosRmpvRjFGZ29GMUY9RjFGaW5GMUZlbkYxRjEqLEZqb0YxRmdvRjFGPUYxRldGMUY7RjFGMSouRjRGMUY+RjFGXnFGMUZlbkYxRmVyRjFGO0YxRjEqLkY0RjFGPkYxRl5xRjFGZW5GMUZgdUYxRlxvRjFGMSosRj5GMUZecUYxRmVuRjFGYHJGMUZnb0YxRjEqLEY+RjFGXnFGMUZlbkYxRmZ0RjFGXXBGMUYxKi5GNEYxRj5GMUZnbkYxRmdvRjFGZXJGMUY7RjFGMSouRjRGMUY+RjFGZ25GMUZnb0YxRl1yRjFGZW5GMUYxKi5GNEYxRlxxRjFGPUYxRmVuRjFGZ25GMUZnb0YxRjEqLkY0RjFGXHFGMUY9RjFGZW5GMUZjckYxRjtGMUYxKixGXHFGMUY9RjFGZW5GMUZockYxRmBvRjFGMSouRjRGMUZccUYxRj1GMUZnb0YxRmJzRjFGO0YxRjEqLEZccUYxRj1GMUZnb0YxRltzRjFGYG9GMUYxKixGXHFGMUY9RjFGO0YxRl5zRjFGYG9GMUYxKixGPUYxRmhyRjFGZW5GMUYoRjFGZ29GMUZVKixGPUYxRmhyRjFGZW5GMUZKRjFGO0YxRlUqLEY9RjFGW3NGMUZnb0YxRkJGMUZlbkYxRlUqLEY9RjFGW3NGMUZnb0YxRkpGMUY7RjFGVSosRj1GMUZec0YxRjtGMUZCRjFGZW5GMUZVKixGPUYxRl5zRjFGO0YxRihGMUZnb0YxRlUqLEY9RjEtRiU2JEZqc0Y4RjFGYG9GMUZCRjFGZW5GMUZVKixGPUYxRmN4RjFGYG9GMUYoRjFGZ29GMUZVKixGPUYxRmN4RjFGYG9GMUZKRjFGO0YxRlUqLkY0RjFGanNGMUY9RjFGZW5GMUZib0YxRmdvRjFGVSouRjRGMUZqc0YxRj1GMUZlbkYxRl9wRjFGO0YxRlUqLkY0RjFGPkYxRmduRjFGZ29GMUZgdUYxRlxvRjFGMSosRj5GMUZnbkYxRmdvRjFGZnRGMUZdcEYxRjEqLkY0RjFGPkYxRmNyRjFGO0YxRl1yRjFGZW5GMUYxKi5GNEYxRj5GMUZjckYxRjtGMUZgdUYxRlxvRjFGMSosRj5GMUZjckYxRjtGMUZgckYxRmdvRjFGMSosRj5GMUZjckYxRjtGMUZmdEYxRl1wRjFGMSouRjRGMUY+RjFGaHJGMUZgb0YxRmVyRjFGO0YxRjEqLkY0RjFGPkYxRmhyRjFGYG9GMUZdckYxRmVuRjFGMSouRjRGMUY+RjFGaHJGMUZgb0YxRmB1RjFGXG9GMUYxKixGPkYxRmhyRjFGYG9GMUZgckYxRmdvRjFGMSosRj5GMUZockYxRmBvRjFGZnRGMUZdcEYxRjEqLEZqc0YxRj1GMUZlbkYxRl5vRjFGYG9GMUZVKi5GNEYxRmpzRjFGPUYxRmdvRjFGJEYxRjtGMUZVKixGanNGMUY9RjFGZ29GMUZqb0YxRmBvRjFGVSosRmpzRjFGPUYxRjtGMUZmcEYxRmBvRjFGVSosRmluRjFGZW5GMS1GJTYkRmByRi5GMUZnb0YxRj5GMUYxKixGaW5GMUZlbkYxLUYlNiRGZnRGLkYxRl1wRjFGPkYxRjEqLEZpbkYxRmdvRjEtRiU2JEZmdEYyRjFGXXBGMUY+RjFGMSosRmluRjFGO0YxLUYlNiRGYHJGNUYxRmdvRjFGPkYxRjEqLEZpbkYxRjtGMS1GJTYkRmZ0RjVGMUZdcEYxRj5GMUYxKi5GNEYxRmluRjFGZW5GMS1GJTYkRmB1Ri5GMUZcb0YxRj5GMUYxKi5GNEYxRmluRjFGZW5GMS1GJTYkRmVyRi5GMUY7RjFGPkYxRjEqLkY0RjFGaW5GMUZnb0YxLUYlNiRGXXJGMkYxRmVuRjFGPkYxRjEqLkY0RjFGaW5GMUZnb0YxLUYlNiRGYHVGMkYxRlxvRjFGPkYxRjEqLkY0RjFGaW5GMUZnb0YxLUYlNiRGZXJGMkYxRjtGMUY+RjFGMSouRjRGMUZpbkYxRjtGMS1GJTYkRl1yRjVGMUZlbkYxRj5GMUYxKi5GNEYxRmluRjFGO0YxLUYlNiRGYHVGNUYxRlxvRjFGPkYxRjEqLkY0RjFGaW5GMUZlbkYxRmR1RjFGYHVGMUZcb0YxRlUqLEZpbkYxRmVuRjFGZHVGMUZgckYxRmdvRjFGVSouRjRGMUZpbkYxRmVuRjFGZHVGMUZlckYxRjtGMUZVKixGaW5GMUZlbkYxRmR1RjFGZnRGMUZdcEYxRlUqLkY0RjFGaW5GMUZnb0YxRmd1RjFGXXJGMUZlbkYxRlUqLkY0RjFGaW5GMUZnb0YxRmd1RjFGYHVGMUZcb0YxRlUqLkY0RjFGaW5GMUZnb0YxRmd1RjFGZXJGMUY7RjFGVSosRmluRjFGZ29GMUZndUYxRmZ0RjFGXXBGMUZV</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2478" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">This is the compatibility constraint, but it contains many conditions: all the coefficients of jets of u and w</Font></Text-field>
</Input>
</Group>
<Group labelreference="L2109" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2111" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkUW4xRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVElZGlmZkYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRJERlU0YnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2KS1JI21uR0YkNiRRIjFGJ0Y5RlotRmVvNiRRIjJGJ0Y5RlpGaG9GL0YyLyUvc3Vic2NyaXB0c2hpZnRHUSIwRicvJStleGVjdXRhYmxlR0Y9RjlGOUZecEY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkUW4xRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVElZGlmZkYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJERlU0YnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2Jy1JI21uR0YkNiRRIjFGJ0Y5RlotRmVvNiRRIjJGJ0Y5RlpGaG8vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0Y5</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkUW4xRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEjOj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GIzYrLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZVLUYjNiYtSSVtc3ViR0YkNiUtRiw2JVEiZ0YnRi9GMi1GIzYmLUZaNiUtRiw2JVEidUYnRi9GMi1GIzYmLUkjbW5HRiQ2JFEiMkYnRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRmZvRmlvRjlGW3AtRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZicC1JJW1zdXBHRiQ2JS1GLDYlUSRDdHRGJ0YvRjJGYm8vJTFzdXBlcnNjcmlwdHNoaWZ0R0ZdcEY5LUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkhGVEZWLUYjNigtRlo2JS1GLDYlUSJmRidGL0YyLUYjNiYtRlo2JS1GLDYlUSJ3RidGL0YyLUYjNigtRjY2LVEiW0YnRjkvRjxGMUY+L0ZBRjFGQkZERkZGSC9GS1EsMC4xNjY2NjY3ZW1GJy9GTkZlci1GLDYjUSFGJy1GNjYtUSJdRidGOUZickY+RmNyRkJGREZGRkhGZHIvRk5RLDAuMTExMTExMWVtRidGZm9GaW9GOUZbcEZmb0Zpb0Y5RltwRl5wRmRwRl5wLUZaNiVGZm4tRiM2Ji1GWjYlRl1vLUYjNiYtRmNvNiRRIjFGJ0Y5RmZvRmlvRjlGW3BGZm9GaW9GOUZbcEY5LUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGVEZWLUYjNigtRlo2JUZmbkZmcUZbcEZecEZkcEZecC1GWjYlRmNxRmFzRltwRjlGXHEtRiM2KkZib0ZecEZfc0ZecC1GLDYlUSRDdHhGJ0YvRjJGXnBGZ3BGOUY5RmZvRmlvRjk=">LCoqJi1JJWRpZmZHJSpwcm90ZWN0ZWRHNiQtSSJnRzYiNiYmSSJ1R0YqNiMiIiImRi02IyIiIyZGLTYjIiIkJkkid0dGKkYqRjBGLyktSSRDdHRHRio2JUYsRjBGM0YyRi8hIiIqKC1GJTYkLUkiZkdGKkYrRjZGL0Y4Ri8tRiU2JEYoRixGL0YvKigtRiU2JEYoRjZGL0Y4Ri8tRiU2JEZARixGL0Y8KipGMkYvRkJGLy1JJEN0eEdGKkY7Ri9GOUYvRi8=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2123" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkUW4yRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVElZGlmZkYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRJERlU0YnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2KC1JI21uR0YkNiRRIjFGJ0Y5RlotRmVvNiRRIjJGJ0Y5RlotRmVvNiRRIjNGJ0Y5RjkvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0Y5RjkvJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkUW4yRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVElZGlmZkYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJERlU0YnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2Jy1JI21uR0YkNiRRIjFGJ0Y5RlotRmVvNiRRIjJGJ0Y5RlotRmVvNiRRIjNGJ0Y5LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGOQ==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkUW4yRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEjOj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GIzYoLUYjNiYtSSVtc3ViR0YkNiUtRiw2JVEiZkYnRi9GMi1GIzYmLUZUNiUtRiw2JVEidUYnRi9GMi1GIzYmLUkjbW5HRiQ2JFEiMUYnRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRmBvRmNvRjlGZW8tRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZccC1JJW1zdXBHRiQ2JS1GLDYlUSRDdHRGJ0YvRjItRl1vNiRRIjJGJ0Y5LyUxc3VwZXJzY3JpcHRzaGlmdEdGZ29GOS1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORl1xLUYjNiYtRlQ2JS1GLDYlUSJnRidGL0YyLUYjNiYtRlQ2JUZnbi1GIzYmLUZdbzYkUSIzRidGOUZgb0Zjb0Y5RmVvRmBvRmNvRjlGZW9GaG9GXnBGOS1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIRlxxRl5xLUYjNipGZHBGaG8tRlQ2JUZjcUZZRmVvRmhvLUYsNiVRJEN0eUYnRi9GMkZob0ZhcEY5RjlGYG9GY29GOQ==">LCgqJi1JJWRpZmZHJSpwcm90ZWN0ZWRHNiQtSSJmRzYiNiYmSSJ1R0YqNiMiIiImRi02IyIiIyZGLTYjIiIkJkkid0dGKkYqRixGLyktSSRDdHRHRio2JUYsRjBGM0YyRi9GLyomLUYlNiQtSSJnR0YqRitGM0YvRjhGLyEiIioqRjJGLy1GJTYkRj9GLEYvLUkkQ3R5R0YqRjtGL0Y5Ri9GLw==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2495" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElZGlmZkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRJERlU0YnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictSSVtc3ViR0YkNiUtRiw2JVEidUYnRi9GMi1GIzYoLUkjbW5HRiQ2JFEiMUYnRkFGPS1GW282JFEiM0YnRkFGPUZeb0ZBLyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGQUZBLyUrZXhlY3V0YWJsZUdGRUZB">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYkLUkjbWlHRiQ2JVElZGlmZkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJERlU0YnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictSSVtc3ViR0YkNiUtRiw2JVEidUYnRi9GMi1GIzYnLUkjbW5HRiQ2JFEiMUYnRkFGPS1GW282JFEiM0YnRkFGPUZeby8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRkE=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiIh</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2122" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkUW4zRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVElZGlmZkYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRJERlU0YnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2KC1JI21uR0YkNiRRIjJGJ0Y5RlpGZG9GWkZkb0Y5LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGOUY5LyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkUW4zRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVElZGlmZkYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJERlU0YnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2Jy1JI21uR0YkNiRRIjJGJ0Y5RlpGZG9GWkZkby8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRjk=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkUW4zRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEjOj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GIzYoLUYjNigtSSVtc3ViR0YkNiUtRiw2JVEiZkYnRi9GMi1GIzYmLUZUNiUtRiw2JVEid0YnRi9GMi1GIzYoLUY2Ni1RIltGJ0Y5L0Y8RjFGPi9GQUYxRkJGREZGRkgvRktRLDAuMTY2NjY2N2VtRicvRk5GYm8tRiw2I1EhRictRjY2LVEiXUYnRjlGX29GPkZgb0ZCRkRGRkZIRmFvL0ZOUSwwLjExMTExMTFlbUYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjkvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0ZccEZfcEY5RmFwLUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GaHAtSSVtc3VwR0YkNiUtRiw2JVEkQ3R0RidGL0YyLUkjbW5HRiQ2JFEiMkYnRjkvJTFzdXBlcnNjcmlwdHNoaWZ0R0ZjcEZkcC1GVDYlLUYsNiVRImdGJ0YvRjItRiM2Ji1GVDYlLUYsNiVRInVGJ0YvRjItRiM2JkZgcUZccEZfcEY5RmFwRlxwRl9wRjlGYXBGOS1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmhyLUYjNigtRlQ2JUZocUZZRmFwRmRwRmpwRmRwLUZUNiVGVkZbckZhcEY5LUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkhGZ3JGaXItRiM2KC1GVDYlRmhxLUYjNiYtRlQ2JUZfci1GIzYmLUZhcTYkUSIxRidGOUZccEZfcEY5RmFwRlxwRl9wRjlGYXBGZHAtRiw2JVEkQ3h4RidGL0YyRmRwRl1xRjlGOUZccEZfcEY5">LCgqKC1JJWRpZmZHJSpwcm90ZWN0ZWRHNiQtSSJmRzYiNiYmSSJ1R0YqNiMiIiImRi02IyIiIyZGLTYjIiIkJkkid0dGKkYqRjZGLyktSSRDdHRHRio2JUYsRjBGM0YyRi8tRiU2JC1JImdHRipGK0YwRi9GLyooLUYlNiRGPkY2Ri9GOEYvLUYlNiRGKEYwRi8hIiIqKC1GJTYkRj5GLEYvLUkkQ3h4R0YqRjtGL0Y5Ri9GLw==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2124" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkUW40RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVElZGlmZkYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRJERlU0YnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2KC1JI21uR0YkNiRRIjJGJ0Y5RlpGZG9GWi1GZW82JFEiM0YnRjlGOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRjlGOS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkUW40RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVElZGlmZkYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJERlU0YnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2Jy1JI21uR0YkNiRRIjJGJ0Y5RlpGZG9GWi1GZW82JFEiM0YnRjkvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0Y5</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkUW40RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEjOj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GIzYqLUYjNiYtSSVtc3ViR0YkNiUtRiw2JVEiZkYnRi9GMi1GIzYmLUZUNiUtRiw2JVEidUYnRi9GMi1GIzYmLUkjbW5HRiQ2JFEiMkYnRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRmBvRmNvRjlGZW8tRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZccC1JJW1zdXBHRiQ2JS1GLDYlUSRDdHRGJ0YvRjJGXG8vJTFzdXBlcnNjcmlwdHNoaWZ0R0Znb0Y5LUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GanAtRiM2KC1GVDYlRlYtRiM2Ji1GVDYlLUYsNiVRIndGJ0YvRjItRiM2KC1GNjYtUSJbRidGOS9GPEYxRj4vRkFGMUZCRkRGRkZIL0ZLUSwwLjE2NjY2NjdlbUYnL0ZORl9yLUYsNiNRIUYnLUY2Ni1RIl1GJ0Y5RlxyRj5GXXJGQkZERkZGSEZeci9GTlEsMC4xMTExMTExZW1GJ0Zgb0Zjb0Y5RmVvRmBvRmNvRjlGZW9GaG9GXnBGaG8tRlQ2JS1GLDYlUSJnRidGL0YyLUYjNiYtRlQ2JUZnbi1GIzYmLUZdbzYkUSIzRidGOUZgb0Zjb0Y5RmVvRmBvRmNvRjlGZW9GOS1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIRmlwRltxLUYjNigtRlQ2JUZbc0ZgcUZlb0Zob0ZecEZoby1GVDYlRlZGXnNGZW9GOUZmcC1GIzYqRlxvRmhvLUZUNiVGW3MtRiM2Ji1GVDYlRmduLUYjNiYtRl1vNiRRIjFGJ0Y5RmBvRmNvRjlGZW9GYG9GY29GOUZlb0Zoby1GLDYlUSRDeHlGJ0YvRjJGaG9GYXBGOUY5RmBvRmNvRjk=">LCoqJi1JJWRpZmZHJSpwcm90ZWN0ZWRHNiQtSSJmRzYiNiYmSSJ1R0YqNiMiIiImRi02IyIiIyZGLTYjIiIkJkkid0dGKkYqRjBGLyktSSRDdHRHRio2JUYsRjBGM0YyRi9GLyooLUYlNiRGKEY2Ri9GOEYvLUYlNiQtSSJnR0YqRitGM0YvRi8qKC1GJTYkRkFGNkYvRjhGLy1GJTYkRihGM0YvISIiKipGMkYvLUYlNiRGQUYsRi8tSSRDeHlHRipGO0YvRjlGL0Yv</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2496" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkUW41RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVElZGlmZkYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRJERlU0YnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2KC1JI21uR0YkNiRRIjJGJ0Y5RlotRmVvNiRRIjNGJ0Y5RlpGaG9GOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRjlGOS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkUW41RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVElZGlmZkYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJERlU0YnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2Jy1JI21uR0YkNiRRIjJGJ0Y5RlotRmVvNiRRIjNGJ0Y5RlpGaG8vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0Y5</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkUW41RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEjOj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GIzYmLUYjNiYtSSVtc3ViR0YkNiUtRiw2JVEiZkYnRi9GMi1GIzYmLUZUNiUtRiw2JVEidUYnRi9GMi1GIzYmLUkjbW5HRiQ2JFEiM0YnRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRmBvRmNvRjlGZW8tRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZccC1JJW1zdXBHRiQ2JS1GLDYlUSRDdHRGJ0YvRjItRl1vNiRRIjJGJ0Y5LyUxc3VwZXJzY3JpcHRzaGlmdEdGZ29GOS1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORl1xLUYjNigtRlQ2JS1GLDYlUSJnRidGL0YyLUYjNiYtRlQ2JUZnbi1GIzYmLUZdbzYkUSIxRidGOUZgb0Zjb0Y5RmVvRmBvRmNvRjlGZW9GaG8tRiw2JVEkQ3l5RidGL0YyRmhvRmFwRjlGOUZgb0Zjb0Y5">LCYqJi1JJWRpZmZHJSpwcm90ZWN0ZWRHNiQtSSJmRzYiNiYmSSJ1R0YqNiMiIiImRi02IyIiIyZGLTYjIiIkJkkid0dGKkYqRjNGLyktSSRDdHRHRio2JUYsRjBGM0YyRi9GLyooLUYlNiQtSSJnR0YqRitGLEYvLUkkQ3l5R0YqRjtGL0Y5Ri9GLw==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2125" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JkYrLUYjNiUtRiw2JVElZGlmZkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRJERlU0YnRjZGOS1JI21vR0YkNi1RIixGJy9GOlEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjgvJSlzdHJldGNoeUdGTC8lKnN5bW1ldHJpY0dGTC8lKGxhcmdlb3BHRkwvJS5tb3ZhYmxlbGltaXRzR0ZMLyUnYWNjZW50R0ZMLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictSSVtc3ViR0YkNiUtRiw2JVEidUYnRjZGOS1GIzYoLUkjbW5HRiQ2JFEiM0YnRkhGREZhb0ZERmFvRkgvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0ZIRkhGSEYrRkhGKy8lK2V4ZWN1dGFibGVHRkxGSA==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRictRiM2JUYrLUYjNiQtRiw2JVElZGlmZkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJERlU0YnRjZGOS1JI21vR0YkNi1RIixGJy9GOlEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjgvJSlzdHJldGNoeUdGTC8lKnN5bW1ldHJpY0dGTC8lKGxhcmdlb3BHRkwvJS5tb3ZhYmxlbGltaXRzR0ZMLyUnYWNjZW50R0ZMLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictSSVtc3ViR0YkNiUtRiw2JVEidUYnRjZGOS1GIzYnLUkjbW5HRiQ2JFEiM0YnRkhGREZhb0ZERmFvLyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGSEYrRis=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiIh</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2127" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVElZGlmZkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRJERlU0YnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictSSVtc3ViR0YkNiUtRiw2JVEid0YnRi9GMi1GIzYmLUkjbW5HRiQ2JFEiMkYnRkFGPUZqbkZBLyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRiw2I1EhRidGQUZBRmFvLyUrZXhlY3V0YWJsZUdGRUZB">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2JVElZGlmZkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRJERlU0YnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictSSVtc3ViR0YkNiUtRiw2JVEid0YnRi9GMi1GIzYlLUkjbW5HRiQ2JFEiMkYnRkFGPUZqbi8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUYsNiNRIUYnRkFGYW8=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiIh</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2126" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkUW42RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVElZGlmZkYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRJERlU0YnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2Ji1JI21uR0YkNiRRIjFGJ0Y5RlotRmVvNiRRIjJGJ0Y5RjkvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0ZaRlxvRjlGOS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkUW42RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVElZGlmZkYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRJERlU0YnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2JS1JI21uR0YkNiRRIjFGJ0Y5RlotRmVvNiRRIjJGJ0Y5LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGWkZcb0Y5</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkUW42RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEjOj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GIzYzLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZVLUYjNigtSSNtbkdGJDYkUSIyRidGOS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORltvLUklbXN1cEdGJDYlLUYsNiVRJEN0dEYnRi9GMkZZLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Znbi1JJW1zdWJHRiQ2JS1GLDYlUSJnRidGL0YyLUYjNigtRmdvNiUtRiw2JVEidUYnRi9GMi1GIzYmLUZaNiRRIjFGJ0Y5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjkvJS9zdWJzY3JpcHRzaGlmdEdGZW8tRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZqbi9GTlEsMC4zMzMzMzMzZW1GJy1GZ282JUZgcC1GIzYmRllGaHBGW3FGOUZdcUZocEZbcUY5Rl1xRjktRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSEZURlYtRiM2KkZZRmduLUZnbzYlRmlvLUYjNiYtRmdvNiUtRiw2JVEid0YnRi9GMi1GIzYoLUY2Ni1RIltGJ0Y5L0Y8RjFGPi9GQUYxRkJGREZGRkgvRktRLDAuMTY2NjY2N2VtRicvRk5GX3MtRiw2I1EhRictRjY2LVEiXUYnRjlGXHNGPkZdc0ZCRkRGRkZIRl5zL0ZOUSwwLjExMTExMTFlbUYnRmhwRltxRjlGXXFGaHBGW3FGOUZdcUZnbkZdb0Znbi1GZ282JS1GLDYlUSJmRidGL0YyLUYjNihGXnBGX3FGXnBGaHBGW3FGOUZdcUY5LUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkhGVEZWLUYjNiotRlo2JFEiNEYnRjlGZ24tRmdvNiVGaW8tRiM2JkZecEZocEZbcUY5Rl1xRmduLUZnbzYlLUYsNiVRJEN0eEYnRi9GMkZqdEZdcUZnbkZgb0Y5RmlxLUYjNipGZXRGZ25GaHRGZ24tRmdvNiVGYG9GanRGXXFGZ25GXnVGOUZgdC1GIzYqRllGZ24tRmdvNiVGW3QtRiM2KEZecEZfcUZickZocEZbcUY5Rl1xRmduRl1vRmduRmh0RjlGYHQtRiM2KkZZRmduLUZnbzYlRlt0RmByRl1xRmduRl1vRmduLUZnbzYlRmlvRl50Rl1xRjlGYHQtRiM2KkZldEZnbkZgb0ZnbkZfdkZnbkZedUY5RmlxLUYjNipGWUZnbkZdb0Znbi1GZ282JUZpb0ZpdUZdcUZnbi1GZ282JUZbdEZqdEZdcUY5RjlGaHBGW3FGOQ==">LDIqKCIiIyIiIiktSSRDdHRHNiI2JSZJInVHRik2I0YlJkYsNiNGJCZGLDYjIiIkRiRGJS1JJWRpZmZHJSpwcm90ZWN0ZWRHNiQtRjQ2JC1JImdHRik2JkYrRi5GMCZJIndHRilGKUYrRi5GJSEiIioqRiRGJS1GNDYkRjlGPEYlRiZGJS1GNDYkLUY0NiQtSSJmR0YpRjtGK0YrRiVGPioqIiIlRiVGN0YlLUY0NiQtSSRDdHhHRilGKkYrRiVGJ0YlRiUqKkZJRiVGN0YlLUY0NiRGJ0YrRiVGTEYlRj4qKkYkRiUtRjQ2JEZERjxGJUYmRiVGN0YlRiUqKkYkRiUtRjQ2JEZGRjxGJUYmRiUtRjQ2JEY3RitGJUYlKipGSUYlRidGJUZXRiVGTEYlRiUqKkYkRiVGJkYlLUY0NiRGN0Y8RiVGREYlRj4=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2498" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkUW43RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVElZGlmZkYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRJERlU0YnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2Ji1JI21uR0YkNiRRIjFGJ0Y5RlotRmVvNiRRIjJGJ0Y5RjkvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0ZaLUZdbzYlRl9vLUYjNiZGZG9GWi1GZW82JFEiM0YnRjlGOUZbcEY5RjkvJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkUW43RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVElZGlmZkYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRJERlU0YnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2JS1JI21uR0YkNiRRIjFGJ0Y5RlotRmVvNiRRIjJGJ0Y5LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGWi1GXW82JUZfby1GIzYlRmRvRlotRmVvNiRRIjNGJ0Y5RltwRjk=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkUW43RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEjOj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GIzYsLUYjNiotSSNtbkdGJDYkUSIyRidGOS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmVuLUklbXN1YkdGJDYlLUYsNiVRImdGJ0YvRjItRiM2Ji1GaG42JS1GLDYlUSJ1RidGL0YyLUYjNiYtRlQ2JFEiMUYnRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRmlvRlxwRjlGXnBGVy1GaG42JS1GLDYlUSRDdHlGJ0YvRjJGXW9GXnBGVy1GLDYlUSRDdHRGJ0YvRjJGOS1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORl1xLUYjNipGU0ZXRmduRlctRmhuNiVGZnBGXW9GXnBGV0ZjcEY5LUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkhGXHFGXnEtRiM2KkZTRldGZnBGVy1GaG42JUZqbi1GIzYoRl9vLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGWi9GTlEsMC4zMzMzMzMzZW1GJ0Zfb0Zpb0ZccEY5Rl5wRldGY3BGOUZpcC1GIzYmLUklbXN1cEdGJDYlRmZwRlMvJTFzdXBlcnNjcmlwdHNoaWZ0R0ZgcEZXLUZobjYlRmpuLUYjNihGX29GXHItRmhuNiVGYW8tRiM2Ji1GVDYkUSIzRidGOUZpb0ZccEY5Rl5wRmlvRlxwRjlGXnBGOUZjcS1GIzYmLUZobjYlLUYsNiVRImZGJ0YvRjJGanFGXnBGV0ZkckY5RjlGaW9GXHBGOQ==">LCwqKiIiIyIiIi1JJWRpZmZHJSpwcm90ZWN0ZWRHNiQtSSJnRzYiNiYmSSJ1R0YsNiNGJSZGLzYjRiQmRi82IyIiJCZJIndHRixGLEYuRiUtRic2JC1JJEN0eUdGLDYlRi5GMUYzRi5GJS1JJEN0dEdGLEY8RiVGJSoqRiRGJUYmRiUtRic2JEY9Ri5GJUY6RiUhIiIqKkYkRiVGPUYlLUYnNiRGJkYuRiVGOkYlRiUqJilGPUYkRiUtRic2JEYmRjNGJUZCKiYtRic2JC1GJzYkLUkiZkdGLEYtRi5GLkYlRkdGJUYl</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2499" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkUW44RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVElZGlmZkYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRJERlU0YnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2Ji1JI21uR0YkNiRRIjFGJ0Y5RlotRmVvNiRRIjJGJ0Y5RjkvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0ZaLUZdbzYlRl9vLUYjNiZGaG9GWkZob0Y5RltwRjlGOS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkUW44RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVElZGlmZkYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRJERlU0YnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2JS1JI21uR0YkNiRRIjFGJ0Y5RlotRmVvNiRRIjJGJ0Y5LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGWi1GXW82JUZfby1GIzYlRmhvRlpGaG9GW3BGOQ==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LDwqKCktSSRDdHRHNiI2JSZJInVHRic2IyIiIiZGKjYjIiIjJkYqNiMiIiRGL0YsLUklZGlmZkclKnByb3RlY3RlZEc2JC1GNDYkLUkiZ0dGJzYmRilGLUYwJkkid0dGJ0YnRi1GPEYsLUY0NiQtSSJmR0YnRjtGKUYsISIiKipGL0YsLUY0NiRGOUY8RixGJEYsLUY0NiRGPkYtRixGQiooLUY0NiRGOUYpRiwtRjQ2JC1JJEN4eEdGJ0YoRilGLEYlRixGLCoqRi9GLEZJRiwtRjQ2JC1JJEN0eEdGJ0YoRi1GLEYlRixGLCooRklGLC1GNDYkRiVGKUYsRk1GLEZCKipGL0YsRklGLC1GNDYkRiVGLUYsRlJGLEZCKigtRjQ2JEY+RjxGLEYkRixGN0YsRiwqKC1GNDYkLUY0NiRGQEYtRjxGLEYkRixGSUYsRiwqKEYlRiwtRjQ2JEZJRilGLEZNRixGLCoqRi9GLEYlRiwtRjQ2JEZJRi1GLEZSRixGLCoqRi9GLC1GNDYkRkBGPEYsRiRGLEZgb0YsRiwqKEYkRiwtRjQ2JEZJRjxGLEZqbkYsRkIqJkYkRiwtRjQ2JEY3Ri1GLEZC</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2500" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkUW45RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVElZGlmZkYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRJERlU0YnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2Ji1JI21uR0YkNiRRIjFGJ0Y5RlotRmVvNiRRIjJGJ0Y5RjkvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0ZaLUZdbzYlRl9vLUYjNiZGaG9GWi1GZW82JFEiM0YnRjlGOUZbcEY5RjkvJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkUW45RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVElZGlmZkYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRJERlU0YnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2JS1JI21uR0YkNiRRIjFGJ0Y5RlotRmVvNiRRIjJGJ0Y5LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGWi1GXW82JUZfby1GIzYlRmhvRlotRmVvNiRRIjNGJ0Y5RltwRjk=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LD4qKCktSSRDdHRHNiI2JSZJInVHRic2IyIiIiZGKjYjIiIjJkYqNiMiIiRGL0YsLUklZGlmZkclKnByb3RlY3RlZEc2JC1GNDYkLUkiZ0dGJzYmRilGLUYwJkkid0dGJ0YnRilGPEYsLUY0NiQtSSJmR0YnRjtGMEYsISIiKihGJEYsLUY0NiQtRjQ2JEY5RjBGPEYsLUY0NiRGQEYpRixGQioqRi9GLC1GNDYkRjlGPEYsRiRGLC1GNDYkRkhGMEYsRkIqKkYvRixGJUYsLUY0NiRGN0YwRiwtSSRDdHhHRidGKEYsRiwqKkYvRixGN0YsLUY0NiQtSSRDeHlHRidGKEYpRixGJUYsRiwqKkYvRixGN0YsLUY0NiRGUkYwRixGJUYsRiwqKkYvRixGN0YsLUY0NiRGJUYpRixGV0YsRkIqKkYvRixGN0YsLUY0NiRGJUYwRixGUkYsRkIqKC1GNDYkRj5GPEYsRiRGLEY3RixGLCooLUY0NiRGSEY8RixGJEYsRkZGLEYsKipGL0YsRiVGLC1GNDYkRjdGKUYsRldGLEYsKipGL0YsLUY0NiRGQEY8RixGJEYsRlBGLEYsKiZGJEYsLUY0NiQtRjQ2JEY5Ri1GMEYsRkIqJi1GNDYkRkhGLUYsRiRGLEYs</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2501" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElUW4xMEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJWRpZmZGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSREZVNGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNiYtSSNtbkdGJDYkUSIxRidGOUZaLUZlbzYkUSIyRidGOUY5LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGWi1GXW82JUZfby1GIzYmLUZlbzYkUSIzRidGOUZaRmJwRjlGW3BGOUY5LyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElUW4xMEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJWRpZmZGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Jy1GLDYlUSREZVNGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNiUtSSNtbkdGJDYkUSIxRidGOUZaLUZlbzYkUSIyRidGOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRlotRl1vNiVGX28tRiM2JS1GZW82JFEiM0YnRjlGWkZicEZbcEY5</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElUW4xMEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiM2Ki1GIzYoLUklbXN1YkdGJDYlLUYsNiVRImdGJ0YvRjItRiM2Ji1GVDYlLUYsNiVRInVGJ0YvRjItRiM2Ji1JI21uR0YkNiRRIjFGJ0Y5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjkvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0Zgb0Zjb0Y5RmVvLUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GXHAtRlQ2JS1GLDYlUSRDeXlGJ0YvRjJGWUZlb0Zoby1GLDYlUSRDdHRGJ0YvRjJGOS1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmpwLUYjNihGU0Zoby1GVDYlRmNwRllGZW9GaG9GYHBGOS1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIRmlwRltxLUYjNihGY3BGaG8tRlQ2JUZWLUYjNihGZW4tRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZbcC9GTlEsMC4zMzMzMzMzZW1GJ0ZlbkZgb0Zjb0Y5RmVvRmhvRmBwRjlGYHEtRiM2Ji1GVDYlLUYsNiVRImZGJ0YvRjItRiM2KEZlbkZpcS1GVDYlRmduLUYjNiYtRl1vNiRRIjNGJ0Y5RmBvRmNvRjlGZW9GYG9GY29GOUZlb0Zoby1JJW1zdXBHRiQ2JUZjcC1GXW82JFEiMkYnRjkvJTFzdXBlcnNjcmlwdHNoaWZ0R0Znb0Y5RjlGYG9GY29GOQ==">LCoqKC1JJWRpZmZHJSpwcm90ZWN0ZWRHNiQtSSJnRzYiNiYmSSJ1R0YqNiMiIiImRi02IyIiIyZGLTYjIiIkJkkid0dGKkYqRixGLy1GJTYkLUkkQ3l5R0YqNiVGLEYwRjNGLEYvLUkkQ3R0R0YqRjxGL0YvKihGJEYvLUYlNiRGPUYsRi9GOkYvISIiKihGPUYvLUYlNiRGJEYsRi9GOkYvRi8qJi1GJTYkLUYlNiQtSSJmR0YqRitGLEYzRi8pRj1GMkYvRi8=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2502" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElZGlmZkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRJERlU0YnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictSSVtc3ViR0YkNiUtRiw2JVEidUYnRi9GMi1GIzYmLUkjbW5HRiQ2JFEiMUYnRkFGPS1GW282JFEiM0YnRkFGQS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRj1GWEZBRkEvJStleGVjdXRhYmxlR0ZFRkE=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYkLUkjbWlHRiQ2JVElZGlmZkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRJERlU0YnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictSSVtc3ViR0YkNiUtRiw2JVEidUYnRi9GMi1GIzYlLUkjbW5HRiQ2JFEiMUYnRkFGPS1GW282JFEiM0YnRkEvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0Y9RlhGQQ==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiIh</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2503" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElUW4xMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJWRpZmZGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSREZVNGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNiYtSSNtbkdGJDYkUSIxRidGOUZaLUZlbzYkUSIzRidGOUY5LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGWi1GXW82JUZfby1GIzYmLUZlbzYkUSIyRidGOUZaRmJwRjlGW3BGOUY5LyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElUW4xMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJWRpZmZGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Jy1GLDYlUSREZVNGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNiUtSSNtbkdGJDYkUSIxRidGOUZaLUZlbzYkUSIzRidGOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRlotRl1vNiVGX28tRiM2JS1GZW82JFEiMkYnRjlGWkZicEZbcEY5</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElUW4xMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiM2LS1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GVS1GIzYmLUklbXN1cEdGJDYlLUYsNiVRJEN0dEYnRi9GMi1JI21uR0YkNiRRIjJGJ0Y5LyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJy1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmRvLUklbXN1YkdGJDYlLUYsNiVRImdGJ0YvRjItRiM2KC1GZ282JS1GLDYlUSJ1RidGL0YyLUYjNiZGaW4vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOS8lL3N1YnNjcmlwdHNoaWZ0R0Zfby1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRmNvL0ZOUSwwLjMzMzMzMzNlbUYnLUZnbzYlRmBwLUYjNiYtRmpuNiRRIjNGJ0Y5RmVwRmhwRjlGanBGZXBGaHBGOUZqcEY5LUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkhGVEZWLUYjNiYtRmdvNiUtRiw2JVEiZkYnRi9GMi1GIzYoLUZnbzYlRmBwLUYjNiYtRmpuNiRRIjFGJ0Y5RmVwRmhwRjlGanBGXHFGXnBGZXBGaHBGOUZqcEZgb0ZZRjlGaXEtRiM2KkZpbkZgb0ZmbkZgby1GZ282JUZpb0ZjckZqcEZgby1GLDYlUSRDdHlGJ0YvRjJGOUZpcS1GIzYqRmluRmBvLUZnbzYlRmlvLUYjNiZGZXJGZXBGaHBGOUZqcEZgby1GZ282JUZgcy1GIzYmRl5wRmVwRmhwRjlGanBGYG9GZm5GOS1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIRlRGVi1GIzYqRmluRmBvRmVzRmBvLUZnbzYlRmZuRlt0RmpwRmBvRmBzRjlGOUZlcEZocEY5">LCwqJiktSSRDdHRHNiI2JSZJInVHRic2IyIiIiZGKjYjIiIjJkYqNiMiIiRGL0YsLUklZGlmZkclKnByb3RlY3RlZEc2JC1GNDYkLUkiZ0dGJzYmRilGLUYwJkkid0dGJ0YnRi1GMEYsISIiKiYtRjQ2JC1GNDYkLUkiZkdGJ0Y7RilGLUYsRiRGLEYsKipGL0YsRiVGLC1GNDYkLUY0NiRGOUYpRi1GLC1JJEN0eUdGJ0YoRixGLCoqRi9GLEZJRiwtRjQ2JEZLRi1GLEYlRixGLCoqRi9GLEZJRiwtRjQ2JEYlRi1GLEZLRixGPg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2505" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElUW4xMkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJWRpZmZGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSREZVNGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNiYtSSNtbkdGJDYkUSIxRidGOUZaLUZlbzYkUSIzRidGOUY5LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGWi1GXW82JUZfby1GIzYmLUZlbzYkUSIyRidGOUZaRmhvRjlGW3BGOUY5LyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElUW4xMkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJWRpZmZGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Jy1GLDYlUSREZVNGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNiUtSSNtbkdGJDYkUSIxRidGOUZaLUZlbzYkUSIzRidGOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRlotRl1vNiVGX28tRiM2JS1GZW82JFEiMkYnRjlGWkZob0ZbcEY5</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElUW4xMkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiM2LS1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GVS1GIzYmLUklbXN1cEdGJDYlLUYsNiVRJEN0dEYnRi9GMi1JI21uR0YkNiRRIjJGJ0Y5LyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJy1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmRvLUklbXN1YkdGJDYlLUYsNiVRImdGJ0YvRjItRiM2KC1GZ282JS1GLDYlUSJ1RidGL0YyLUYjNiYtRmpuNiRRIjNGJ0Y5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjkvJS9zdWJzY3JpcHRzaGlmdEdGX28tRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZjby9GTlEsMC4zMzMzMzMzZW1GJ0ZecEZocEZbcUY5Rl1xRjktRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSEZURlYtRiM2Ji1GZ282JS1GLDYlUSJmRidGL0YyLUYjNigtRmdvNiVGYHAtRiM2Ji1Gam42JFEiMUYnRjlGaHBGW3FGOUZdcUZfcUZecEZocEZbcUY5Rl1xRmBvRllGOS1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIRlRGVi1GIzYqRmluRmBvLUZnbzYlRmlvLUYjNiZGYXJGaHBGW3FGOUZdcUZgby1GZ282JUZmbi1GIzYmRl5wRmhwRltxRjlGXXFGYG8tRiw2JVEkQ3R5RidGL0YyRjlGZXEtRiM2KkZpbkZgb0ZmbkZgby1GZ282JUZpb0ZfckZdcUZgb0Zlc0Y5RmVxLUYjNipGaW5GYG9GXXNGYG8tRmdvNiVGZXNGY3NGXXFGYG9GZm5GOUY5RmhwRltxRjk=">LCwqJiktSSRDdHRHNiI2JSZJInVHRic2IyIiIiZGKjYjIiIjJkYqNiMiIiRGL0YsLUklZGlmZkclKnByb3RlY3RlZEc2JC1GNDYkLUkiZ0dGJzYmRilGLUYwJkkid0dGJ0YnRjBGMEYsISIiKiYtRjQ2JC1GNDYkLUkiZkdGJ0Y7RilGMEYsRiRGLEYsKipGL0YsLUY0NiRGOUYpRiwtRjQ2JEYlRjBGLC1JJEN0eUdGJ0YoRixGPioqRi9GLEYlRiwtRjQ2JEZHRjBGLEZLRixGLCoqRi9GLEZHRiwtRjQ2JEZLRjBGLEYlRixGLA==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2506" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElZGlmZkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRJERlU0YnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictSSVtc3ViR0YkNiUtRiw2JVEidUYnRi9GMi1GIzYmLUkjbW5HRiQ2JFEiMUYnRkFGPS1GW282JFEiM0YnRkFGQS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRj0tRlk2JUZlbi1GIzYmRl5vRj1GXm9GQUZhb0ZBRkEvJStleGVjdXRhYmxlR0ZFRkE=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYkLUkjbWlHRiQ2JVElZGlmZkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRJERlU0YnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictSSVtc3ViR0YkNiUtRiw2JVEidUYnRi9GMi1GIzYlLUkjbW5HRiQ2JFEiMUYnRkFGPS1GW282JFEiM0YnRkEvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0Y9LUZZNiVGZW4tRiM2JUZeb0Y9Rl5vRmFvRkE=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiIh</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2507" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElUW4xM0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJWRpZmZGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSREZVNGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNiYtSSNtbkdGJDYkUSIyRidGOUZaRmRvRjkvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0ZaRlxvRjlGOS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElUW4xM0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJWRpZmZGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Jy1GLDYlUSREZVNGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNiUtSSNtbkdGJDYkUSIyRidGOUZaRmRvLyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGWkZcb0Y5</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElUW4xM0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiM2MC1GIzYqLUkjbW5HRiQ2JFEiMkYnRjktRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZlbi1JJW1zdWJHRiQ2JS1GLDYlUSJmRidGL0YyLUYjNigtRmhuNiUtRiw2JVEidUYnRi9GMi1GIzYmRlMvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGWi9GTlEsMC4zMzMzMzMzZW1GJy1GaG42JS1GLDYlUSJ3RidGL0YyLUYjNigtRjY2LVEiW0YnRjkvRjxGMUY+L0ZBRjFGQkZERkZGSC9GS1EsMC4xNjY2NjY3ZW1GJy9GTkZhcS1GLDYjUSFGJy1GNjYtUSJdRidGOUZecUY+Rl9xRkJGREZGRkhGYHEvRk5RLDAuMTExMTExMWVtRidGZm9GaW9GOUZbcEZmb0Zpb0Y5RltwRlctSSVtc3VwR0YkNiUtRiw2JVEkQ3R0RidGL0YyRlMvJTFzdXBlcnNjcmlwdHNoaWZ0R0ZdcEZXLUZobjYlLUYsNiVRImdGJ0YvRjItRiM2JkZfb0Zmb0Zpb0Y5RltwRjktRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZecy1GIzYqRlNGVy1GaG42JUZqbi1GIzYmRmRwRmZvRmlvRjlGW3BGV0ZbckZXLUZobjYlRmVyLUYjNihGX29GXnBGX29GZm9GaW9GOUZbcEY5RmpyLUYjNipGU0ZXRl5yRlctRmhuNiVGZXItRiM2KC1GaG42JUZhby1GIzYmLUZUNiRRIjFGJ0Y5RmZvRmlvRjlGW3BGXnBGX29GZm9GaW9GOUZbcEZXLUYsNiVRJEN4eEYnRi9GMkY5LUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGXXNGX3MtRiM2KkZTRldGW3JGVy1GaG42JUZlckZdb0ZbcEZXLUZobjYlRmpuRmhyRltwRjlGanQtRiM2KkZTRlctRmhuNiVGZXJGZHNGW3BGV0ZbckZXLUZobjYlRmpuRmhzRltwRjlGanItRiM2KkZTRlctRmhuNiVGZXItRiM2JkZgdEZmb0Zpb0Y5RltwRlctRmhuNiVGZ3RGaHJGW3BGV0ZeckY5Rmp0LUYjNipGU0ZXRlt2RlctRmhuNiVGXnJGaHJGW3BGV0ZndEY5RjlGZm9GaW9GOQ==">LDAqKiIiIyIiIi1JJWRpZmZHJSpwcm90ZWN0ZWRHNiQtRic2JC1JImZHNiI2JiZJInVHRi42I0YlJkYxNiNGJCZGMTYjIiIkJkkid0dGLkYuRjNGOEYlKS1JJEN0dEdGLjYlRjBGM0Y1RiRGJS1GJzYkLUkiZ0dGLkYvRjNGJUYlKipGJEYlLUYnNiRGLEY4RiVGOkYlLUYnNiRGPkYzRiVGJSoqRiRGJUY7RiUtRic2JC1GJzYkRkBGMEYzRiUtSSRDeHhHRi5GPUYlRiUqKkYkRiVGOkYlLUYnNiRGPkY4RiVGKkYlISIiKipGJEYlLUYnNiRGQEY4RiVGOkYlLUYnNiRGKkYzRiVGUSoqRiRGJUZKRiUtRic2JEZMRjNGJUY7RiVGJSoqRiRGJUZKRiUtRic2JEY7RjNGJUZMRiVGUQ==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2509" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElUW4xNEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJWRpZmZGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSREZVNGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNiYtSSNtbkdGJDYkUSIyRidGOUZaRmRvRjkvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0ZaLUZdbzYlRl9vLUYjNiZGZG9GWi1GZW82JFEiM0YnRjlGOUZob0Y5RjkvJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElUW4xNEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJWRpZmZGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Jy1GLDYlUSREZVNGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNiUtSSNtbkdGJDYkUSIyRidGOUZaRmRvLyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGWi1GXW82JUZfby1GIzYlRmRvRlotRmVvNiRRIjNGJ0Y5RmhvRjk=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LDwqJi1JJWRpZmZHJSpwcm90ZWN0ZWRHNiQtRiU2JC1JImZHNiI2JiZJInVHRiw2IyIiIiZGLzYjIiIjJkYvNiMiIiQmSSJ3R0YsRixGMkYyRjEpLUkkQ3R0R0YsNiVGLkYyRjVGNEYxRjEqKC1GJTYkLUkiZ0dGLEYtRi5GMS1GJTYkRjtGNUYxLUkkQ3h4R0YsRj1GMSEiIiooLUYlNiQtRiU2JEYqRjVGOEYxRjpGMS1GJTYkRkFGMkYxRjEqKC1GJTYkRihGOEYxRjpGMS1GJTYkRkFGNUYxRjEqKkY0RjFGO0YxLUYlNiRGP0YyRjEtSSRDeHlHRixGPUYxRjEqKkY0RjEtRiU2JEYqRjhGMUY6RjEtRiU2JEZNRjVGMUYxKihGOkYxLUYlNiRGTUY4RjFGS0YxRkcqKEY6RjEtRiU2JEZSRjhGMUYoRjFGRyooRjtGMS1GJTYkRj9GNUYxRkVGMUYxKipGNEYxLUYlNiRGQUY4RjFGOkYxLUYlNiRGKEY1RjFGRyooRj9GMS1GJTYkRkVGNUYxRjtGMUYxKipGNEYxRj9GMS1GJTYkRldGMkYxRjtGMUYxKipGNEYxRj9GMS1GJTYkRjtGMkYxRldGMUZH</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2510" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElUW4xNUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJWRpZmZGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSREZVNGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNiYtSSNtbkdGJDYkUSIyRidGOUZaRmRvRjkvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0ZaLUZdbzYlRl9vLUYjNiYtRmVvNiRRIjNGJ0Y5RlpGX3BGOUZob0Y5RjkvJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElUW4xNUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJWRpZmZGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Jy1GLDYlUSREZVNGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNiUtSSNtbkdGJDYkUSIyRidGOUZaRmRvLyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGWi1GXW82JUZfby1GIzYlLUZlbzYkUSIzRidGOUZaRl9wRmhvRjk=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElUW4xNUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiM2Ki1GIzYmLUklbXN1YkdGJDYlLUYsNiVRImZGJ0YvRjItRiM2KC1GVDYlLUYsNiVRInVGJ0YvRjItRiM2Ji1JI21uR0YkNiRRIjJGJ0Y5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjkvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUZUNiVGZ24tRiM2Ji1GXW82JFEiM0YnRjlGYG9GY29GOUZlb0Zgb0Zjb0Y5RmVvLUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkhGXHAvRk5GXXAtSSVtc3VwR0YkNiUtRiw2JVEkQ3R0RidGL0YyRlxvLyUxc3VwZXJzY3JpcHRzaGlmdEdGZ29GOS1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmdxLUYjNihGXnFGZ3AtRlQ2JS1GLDYlUSJnRidGL0YyLUYjNigtRlQ2JUZnbi1GIzYmLUZdbzYkUSIxRidGOUZgb0Zjb0Y5RmVvRmhvRmVuRmBvRmNvRjlGZW9GZ3AtRiw2JVEkQ3l5RidGL0YyRjlGY3EtRiM2KC1GVDYlRl1yLUYjNiZGYnJGYG9GY29GOUZlb0ZncC1GVDYlRmlyLUYjNiZGZW5GYG9GY29GOUZlb0ZncEZecUY5LUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGZnFGaHEtRiM2KEZec0ZncC1GVDYlRl5xRmRzRmVvRmdwRmlyRjlGOUZgb0Zjb0Y5">LCoqJi1JJWRpZmZHJSpwcm90ZWN0ZWRHNiQtRiU2JC1JImZHNiI2JiZJInVHRiw2IyIiIiZGLzYjIiIjJkYvNiMiIiQmSSJ3R0YsRixGMkY1RjEpLUkkQ3R0R0YsNiVGLkYyRjVGNEYxRjEqKEY7RjEtRiU2JC1GJTYkLUkiZ0dGLEYtRi5GMkYxLUkkQ3l5R0YsRj1GMUYxKihGQUYxLUYlNiRGRUYyRjFGO0YxRjEqKEZBRjEtRiU2JEY7RjJGMUZFRjEhIiI=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2511" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElUW4xNkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJWRpZmZGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSREZVNGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNiYtSSNtbkdGJDYkUSIyRidGOUZaLUZlbzYkUSIzRidGOUY5LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGWkZcb0Y5RjkvJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElUW4xNkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJWRpZmZGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Jy1GLDYlUSREZVNGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNiUtSSNtbkdGJDYkUSIyRidGOUZaLUZlbzYkUSIzRidGOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRlpGXG9GOQ==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElUW4xNkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiM2Mi1GIzYoLUkjbW5HRiQ2JFEiMkYnRjktRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZlbi1JJW1zdWJHRiQ2JS1GLDYlUSJmRidGL0YyLUYjNigtRmhuNiUtRiw2JVEidUYnRi9GMi1GIzYmRlMvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGWi9GTlEsMC4zMzMzMzMzZW1GJy1GaG42JUZhby1GIzYmLUZUNiRRIjNGJ0Y5RmZvRmlvRjlGW3BGZm9GaW9GOUZbcEZXLUklbXN1cEdGJDYlLUYsNiVRJEN0dEYnRi9GMkZTLyUxc3VwZXJzY3JpcHRzaGlmdEdGXXBGOS1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmdxLUYjNipGU0ZXLUZobjYlRmpuLUYjNiYtRmhuNiUtRiw2JVEid0YnRi9GMi1GIzYoLUY2Ni1RIltGJ0Y5L0Y8RjFGPi9GQUYxRkJGREZGRkgvRktRLDAuMTY2NjY2N2VtRicvRk5GXHMtRiw2I1EhRictRjY2LVEiXUYnRjlGaXJGPkZqckZCRkRGRkZIRltzL0ZOUSwwLjExMTExMTFlbUYnRmZvRmlvRjlGW3BGZm9GaW9GOUZbcEZXRltxRlctRmhuNiUtRiw2JVEiZ0YnRi9GMi1GIzYoRmRwRl5wRmRwRmZvRmlvRjlGW3BGOUZjcS1GIzYqLUZUNiRRIjRGJ0Y5RldGXnFGVy1GaG42JUZocy1GIzYoLUZobjYlRmFvLUYjNiYtRlQ2JFEiMUYnRjlGZm9GaW9GOUZbcEZecEZkcEZmb0Zpb0Y5RltwRlctRiw2JVEkQ3h5RidGL0YyRjktRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSEZmcUZocS1GIzYqRlNGV0ZbcUZXLUZobjYlRmhzLUYjNihGZHBGXnBGX3JGZm9GaW9GOUZbcEZXLUZobjYlRmpuLUYjNiZGZHBGZm9GaW9GOUZbcEY5RmB1LUYjNipGU0ZXLUZobjYlRmhzRl1yRltwRldGW3FGVy1GaG42JUZqbkZbdEZbcEY5RmNxLUYjNipGX3RGVy1GaG42JUZocy1GIzYmRmZ0RmZvRmlvRjlGW3BGVy1GaG42JUZddUZbdkZbcEZXRl5xRjlGYHUtRiM2KkZfdEZXRmV2RlctRmhuNiVGXnFGW3ZGW3BGV0ZddUY5RmNxLUYjNipGU0ZXLUZobjYlRmpuRmd1RltwRldGW3FGVy1GaG42JUZoc0ZbdkZbcEY5RjlGZm9GaW9GOQ==">LDIqKCIiIyIiIi1JJWRpZmZHJSpwcm90ZWN0ZWRHNiQtRic2JC1JImZHNiI2JiZJInVHRi42I0YlJkYxNiNGJCZGMTYjIiIkJkkid0dGLkYuRjNGNUYlKS1JJEN0dEdGLjYlRjBGM0Y1RiRGJUYlKipGJEYlLUYnNiRGLEY4RiVGOkYlLUYnNiQtRic2JC1JImdHRi5GL0Y1RjVGJUYlKioiIiVGJUY7RiUtRic2JC1GJzYkRkVGMEY1RiUtSSRDeHlHRi5GPUYlRiUqKkYkRiVGOkYlLUYnNiRGQ0Y4RiUtRic2JEYsRjVGJSEiIioqRiRGJS1GJzYkRkVGOEYlRjpGJS1GJzYkRlJGNUYlRlQqKkZIRiVGS0YlLUYnNiRGTUY1RiVGO0YlRiUqKkZIRiVGS0YlLUYnNiRGO0Y1RiVGTUYlRlQqKkYkRiUtRic2JEZSRjhGJUY6RiVGQ0YlRiU=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2512" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElUW4xN0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJWRpZmZGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSREZVNGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNiYtSSNtbkdGJDYkUSIyRidGOUZaLUZlbzYkUSIzRidGOUY5LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGWi1GXW82JUZfby1GIzYmRmhvRlpGaG9GOUZbcEY5RjkvJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElUW4xN0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJWRpZmZGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Jy1GLDYlUSREZVNGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNiUtSSNtbkdGJDYkUSIyRidGOUZaLUZlbzYkUSIzRidGOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRlotRl1vNiVGX28tRiM2JUZob0ZaRmhvRltwRjk=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElUW4xN0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiM2Ki1GIzYmLUklbXN1YkdGJDYlLUYsNiVRImZGJ0YvRjItRiM2KC1GVDYlLUYsNiVRInVGJ0YvRjItRiM2Ji1JI21uR0YkNiRRIjNGJ0Y5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjkvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnRmVuRmBvRmNvRjlGZW8tRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSEZccC9GTkZdcC1JJW1zdXBHRiQ2JS1GLDYlUSRDdHRGJ0YvRjItRl1vNiRRIjJGJ0Y5LyUxc3VwZXJzY3JpcHRzaGlmdEdGZ29GOS1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmNxLUYjNihGZ3BGYHAtRlQ2JS1GLDYlUSJnRidGL0YyLUYjNigtRlQ2JUZnbi1GIzYmLUZdbzYkUSIxRidGOUZgb0Zjb0Y5RmVvRmhvRmVuRmBvRmNvRjlGZW9GYHAtRiw2JVEkQ3l5RidGL0YyRjlGX3EtRiM2KC1GVDYlRmlxLUYjNiZGXnJGYG9GY29GOUZlb0ZgcC1GVDYlRmVyLUYjNiZGZW5GYG9GY29GOUZlb0ZgcEZncEY5LUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGYnFGZHEtRiM2KEZqckZgcC1GVDYlRmdwRmBzRmVvRmBwRmVyRjlGOUZgb0Zjb0Y5">LCoqJi1JJWRpZmZHJSpwcm90ZWN0ZWRHNiQtRiU2JC1JImZHNiI2JiZJInVHRiw2IyIiIiZGLzYjIiIjJkYvNiMiIiQmSSJ3R0YsRixGNUY1RjEpLUkkQ3R0R0YsNiVGLkYyRjVGNEYxRjEqKEY7RjEtRiU2JC1GJTYkLUkiZ0dGLEYtRi5GNUYxLUkkQ3l5R0YsRj1GMUYxKihGQUYxLUYlNiRGRUY1RjFGO0YxRjEqKEZBRjEtRiU2JEY7RjVGMUZFRjEhIiI=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2513" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElZGlmZkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRJERlU0YnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictSSVtc3ViR0YkNiUtRiw2JVEidUYnRi9GMi1GIzYmLUkjbW5HRiQ2JFEiM0YnRkFGPUZqbkZBLyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGPUZYRkFGQS8lK2V4ZWN1dGFibGVHRkVGQQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYkLUkjbWlHRiQ2JVElZGlmZkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRJERlU0YnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictSSVtc3ViR0YkNiUtRiw2JVEidUYnRi9GMi1GIzYlLUkjbW5HRiQ2JFEiM0YnRkFGPUZqbi8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRj1GWEZB</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiIh</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2514" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElUW4xOEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJWRpZmZGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSREZVNGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNiYtSSNtbkdGJDYkUSIxRidGOUZaLUZlbzYkUSIyRidGOUY5LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGWi1GXW82JS1GLDYlUSJ3RidGL0YyLUYjNiRGaG9GOUZbcEY5RjkvJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElUW4xOEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJWRpZmZGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Jy1GLDYlUSREZVNGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNiUtSSNtbkdGJDYkUSIxRidGOUZaLUZlbzYkUSIyRidGOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRlotRl1vNiUtRiw2JVEid0YnRi9GMi1GIzYjRmhvRltwRjk=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElUW4xOEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiM2Ly1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GVS1GIzYoLUklbXN1cEdGJDYlLUYsNiVRJEN0dEYnRi9GMi1JI21uR0YkNiRRIjJGJ0Y5LyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJy1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmRvLUklbXN1YkdGJDYlLUYsNiVRImdGJ0YvRjItRiM2KC1GZ282JS1GLDYlUSJ3RidGL0YyLUYjNigtRjY2LVEiW0YnRjkvRjxGMUY+L0ZBRjFGQkZERkZGSC9GS1EsMC4xNjY2NjY3ZW1GJy9GTkZbcS1GLDYjUSFGJy1GNjYtUSJdRidGOUZocEY+RmlwRkJGREZGRkhGanAvRk5RLDAuMTExMTExMWVtRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOS8lL3N1YnNjcmlwdHNoaWZ0R0Zfby1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRmNvL0ZOUSwwLjMzMzMzMzNlbUYnRl5wRmVxRmhxRjlGanFGYG8tRmdvNiUtRiw2JVEiZkYnRi9GMi1GIzYmLUZnbzYlLUYsNiVRInVGJ0YvRjItRiM2Ji1Gam42JFEiMUYnRjlGZXFGaHFGOUZqcUZlcUZocUY5RmpxRjktRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSEZURlYtRiM2KkZpbkZgb0ZmbkZgby1GZ282JUZpby1GIzYoRmlyRlxyRl5wRmVxRmhxRjlGanFGYG8tRiw2JVEkQ3R4RidGL0YyRjktRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSEZURlYtRiM2KC1GZ282JUZpby1GIzYmRl5wRmVxRmhxRjlGanFGYG9GWUZgby1GZ282JUZkckZqc0ZqcUY5RmNzLUYjNigtRmdvNiVGZHJGXHBGanFGYG9GWUZgby1GZ282JUZpb0ZnckZqcUY5RmNzLUYjNigtRmdvNiVGZHJGZnRGanFGYG9GWUZgb0Zoc0Y5Rl90LUYjNiZGWUZgby1GZ282JUZpby1GIzYoLUZnbzYlRltzLUYjNiZGaW5GZXFGaHFGOUZqcUZcckZecEZlcUZocUY5RmpxRjlGOUZlcUZocUY5">LC4qKCktSSRDdHRHNiI2JSZJInVHRic2IyIiIiZGKjYjIiIjJkYqNiMiIiRGL0YsLUklZGlmZkclKnByb3RlY3RlZEc2JC1GNDYkLUkiZ0dGJzYmRilGLUYwJkkid0dGJ0YnRjxGPEYsLUY0NiQtSSJmR0YnRjtGKUYsISIiKipGL0YsRiVGLC1GNDYkLUY0NiRGOUYpRjxGLC1JJEN0eEdGJ0YoRixGLCooRjdGLEYkRiwtRjQ2JEY+RjxGLEZCKigtRjQ2JC1GNDYkRkBGPEY8RixGJEYsRkZGLEYsKihGUEYsRiRGLEZERixGLComRiRGLC1GNDYkLUY0NiRGOUYtRjxGLEZC</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2516" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElUW4xOUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJWRpZmZGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSREZVNGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNiYtSSNtbkdGJDYkUSIxRidGOUZaLUZlbzYkUSIzRidGOUY5LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGWi1GXW82JS1GLDYlUSJ3RidGL0YyLUYjNiQtRmVvNiRRIjJGJ0Y5RjlGW3BGOUY5LyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElUW4xOUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJWRpZmZGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Jy1GLDYlUSREZVNGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNiUtSSNtbkdGJDYkUSIxRidGOUZaLUZlbzYkUSIzRidGOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRlotRl1vNiUtRiw2JVEid0YnRi9GMi1GIzYjLUZlbzYkUSIyRidGOUZbcEY5</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElUW4xOUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiM2KC1GIzYmLUklbXN1YkdGJDYlLUYsNiVRImZGJ0YvRjItRiM2KC1GVDYlLUYsNiVRInVGJ0YvRjItRiM2Ji1JI21uR0YkNiRRIjFGJ0Y5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjkvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUZUNiUtRiw2JVEid0YnRi9GMi1GIzYoLUY2Ni1RIltGJ0Y5L0Y8RjFGPi9GQUYxRkJGREZGRkgvRktRLDAuMTY2NjY2N2VtRicvRk5GXXEtRiw2I1EhRictRjY2LVEiXUYnRjlGanBGPkZbcUZCRkRGRkZIRlxxL0ZOUSwwLjExMTExMTFlbUYnRmBvRmNvRjlGZW9GYG9GY29GOUZlby1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIRlxwL0ZORl1wLUklbXN1cEdGJDYlLUYsNiVRJEN0dEYnRi9GMi1GXW82JFEiMkYnRjkvJTFzdXBlcnNjcmlwdHNoaWZ0R0Znb0Y5LUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GanItRiM2JkZbckZncS1GVDYlLUYsNiVRImdGJ0YvRjItRiM2KC1GVDYlRmduLUYjNiYtRl1vNiRRIjNGJ0Y5RmBvRmNvRjlGZW9GaG9GYHBGYG9GY29GOUZlb0Y5LUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkhGaXJGW3MtRiM2KkZhckZncUZeckZncS1GVDYlRmBzRllGZW9GZ3EtRiw2JVEkQ3R5RidGL0YyRjlGOUZgb0Zjb0Y5">LCgqJi1JJWRpZmZHJSpwcm90ZWN0ZWRHNiQtRiU2JC1JImZHNiI2JiZJInVHRiw2IyIiIiZGLzYjIiIjJkYvNiMiIiQmSSJ3R0YsRixGLkY4RjEpLUkkQ3R0R0YsNiVGLkYyRjVGNEYxRjEqJkY6RjEtRiU2JC1GJTYkLUkiZ0dGLEYtRjVGOEYxISIiKipGNEYxRjtGMS1GJTYkLUYlNiRGQ0YuRjhGMS1JJEN0eUdGLEY9RjFGMQ==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2517" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElUW4yMEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJWRpZmZGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSREZVNGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNiYtSSNtbkdGJDYkUSIyRidGOUZaRmRvRjkvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0ZaLUZdbzYlLUYsNiVRIndGJ0YvRjItRiM2JEZkb0Y5RmhvRjlGOS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElUW4yMEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJWRpZmZGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Jy1GLDYlUSREZVNGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNiUtSSNtbkdGJDYkUSIyRidGOUZaRmRvLyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGWi1GXW82JS1GLDYlUSJ3RidGL0YyLUYjNiNGZG9GaG9GOQ==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElUW4yMEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiM2LC1GIzYoLUklbXN1YkdGJDYlLUYsNiVRImZGJ0YvRjItRiM2KC1GVDYlLUYsNiVRIndGJ0YvRjItRiM2KC1GNjYtUSJbRidGOS9GPEYxRj4vRkFGMUZCRkRGRkZIL0ZLUSwwLjE2NjY2NjdlbUYnL0ZORmJvLUYsNiNRIUYnLUY2Ni1RIl1GJ0Y5Rl9vRj5GYG9GQkZERkZGSEZhby9GTlEsMC4xMTExMTExZW1GJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJ0ZlbkZccEZfcEY5RmFwLUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkhGaHAvRk5GaXAtSSVtc3VwR0YkNiUtRiw2JVEkQ3R0RidGL0YyLUkjbW5HRiQ2JFEiMkYnRjkvJTFzdXBlcnNjcmlwdHNoaWZ0R0ZjcEZccS1GVDYlLUYsNiVRImdGJ0YvRjItRiM2Ji1GVDYlLUYsNiVRInVGJ0YvRjItRiM2JkZmcUZccEZfcEY5RmFwRlxwRl9wRjlGYXBGOS1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORl5zLUYjNigtRlQ2JUZWLUYjNiZGZW5GXHBGX3BGOUZhcEZccUZgcUZccS1GVDYlRl5yLUYjNihGY3JGZHBGZW5GXHBGX3BGOUZhcEY5LUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGXXNGX3MtRiM2KEZgcUZccS1GVDYlRl5yRllGYXBGXHEtRlQ2JUZWRmFyRmFwRjlGanItRiM2KEZjcUZccS1GVDYlRl5yLUYjNigtRlQ2JUZlci1GIzYmLUZncTYkUSIxRidGOUZccEZfcEY5RmFwRmRwRmVuRlxwRl9wRjlGYXBGXHEtRiw2JVEkQ3h4RidGL0YyRjlGanMtRiM2KC1GVDYlRl5yRmRzRmFwRlxxRmBxRlxxLUZUNiVGVkZoc0ZhcEY5RjlGXHBGX3BGOQ==">LCwqKC1JJWRpZmZHJSpwcm90ZWN0ZWRHNiQtRiU2JC1JImZHNiI2JiZJInVHRiw2IyIiIiZGLzYjIiIjJkYvNiMiIiQmSSJ3R0YsRixGOEY4RjEpLUkkQ3R0R0YsNiVGLkYyRjVGNEYxLUYlNiQtSSJnR0YsRi1GMkYxRjEqKEYoRjFGOkYxLUYlNiRGPkY4RjFGMSooRjpGMS1GJTYkLUYlNiRGQEY4RjhGMS1GJTYkRipGMkYxISIiKihGO0YxLUYlNiQtRiU2JEZARi5GOEYxLUkkQ3h4R0YsRj1GMUYxKihGSEYxRjpGMS1GJTYkRkpGOEYxRkw=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2518" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElUW4yMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJWRpZmZGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSREZVNGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNiYtSSNtbkdGJDYkUSIyRidGOUZaLUZlbzYkUSIzRidGOUY5LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGWi1GXW82JS1GLDYlUSJ3RidGL0YyLUYjNiRGZG9GOUZbcEY5RjkvJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElUW4yMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJWRpZmZGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Jy1GLDYlUSREZVNGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNiUtSSNtbkdGJDYkUSIyRidGOUZaLUZlbzYkUSIzRidGOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRlotRl1vNiUtRiw2JVEid0YnRi9GMi1GIzYjRmRvRltwRjk=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElUW4yMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiM2Li1GIzYmLUklbXN1YkdGJDYlLUYsNiVRImZGJ0YvRjItRiM2KC1GVDYlLUYsNiVRInVGJ0YvRjItRiM2Ji1JI21uR0YkNiRRIjJGJ0Y5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjkvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUZUNiUtRiw2JVEid0YnRi9GMi1GIzYoLUY2Ni1RIltGJ0Y5L0Y8RjFGPi9GQUYxRkJGREZGRkgvRktRLDAuMTY2NjY2N2VtRicvRk5GXXEtRiw2I1EhRictRjY2LVEiXUYnRjlGanBGPkZbcUZCRkRGRkZIRlxxL0ZOUSwwLjExMTExMTFlbUYnRmBvRmNvRjlGZW9GYG9GY29GOUZlby1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIRlxwL0ZORl1wLUklbXN1cEdGJDYlLUYsNiVRJEN0dEYnRi9GMkZcby8lMXN1cGVyc2NyaXB0c2hpZnRHRmdvRjktRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZnci1GIzYoLUZUNiVGVi1GIzYmRmBwRmBvRmNvRjlGZW9GZ3FGW3JGZ3EtRlQ2JS1GLDYlUSJnRidGL0YyLUYjNigtRlQ2JUZnbi1GIzYmLUZdbzYkUSIzRidGOUZgb0Zjb0Y5RmVvRmhvRmBwRmBvRmNvRjlGZW9GOS1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIRmZyRmhyLUYjNihGW3JGZ3EtRlQ2JUZhcy1GIzYoRmBwRmhvRmBwRmBvRmNvRjlGZW9GZ3EtRlQ2JUZWLUYjNiZGZnNGYG9GY29GOUZlb0Y5RmNyLUYjNipGXG9GZ3FGXnJGZ3EtRlQ2JUZhcy1GIzYoLUZUNiVGZ24tRiM2Ji1GXW82JFEiMUYnRjlGYG9GY29GOUZlb0Zob0ZgcEZgb0Zjb0Y5RmVvRmdxLUYsNiVRJEN4eUYnRi9GMkY5Rl10LUYjNigtRlQ2JUZhc0Zdc0Zlb0ZncUZbckZncS1GVDYlRlZGZHNGZW9GOUZjci1GIzYoLUZUNiVGVkZkdEZlb0ZncUZbckZncS1GVDYlRmFzRmh0RmVvRjlGOUZgb0Zjb0Y5">LC4qJi1JJWRpZmZHJSpwcm90ZWN0ZWRHNiQtRiU2JC1JImZHNiI2JiZJInVHRiw2IyIiIiZGLzYjIiIjJkYvNiMiIiQmSSJ3R0YsRixGMkY4RjEpLUkkQ3R0R0YsNiVGLkYyRjVGNEYxRjEqKC1GJTYkRipGOEYxRjpGMS1GJTYkLUYlNiQtSSJnR0YsRi1GNUY4RjFGMSooRjpGMS1GJTYkLUYlNiRGRUY4RjhGMS1GJTYkRipGNUYxISIiKipGNEYxRjtGMS1GJTYkLUYlNiRGRUYuRjhGMS1JJEN4eUdGLEY9RjFGMSooRkpGMUY6RjEtRiU2JEZMRjhGMUZOKigtRiU2JEY/RjhGMUY6RjFGQ0YxRjE=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2519" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElUW4yMkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJWRpZmZGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSREZVNGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNiYtSSNtbkdGJDYkUSIzRidGOUZaRmRvRjkvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0ZaLUZdbzYlLUYsNiVRIndGJ0YvRjItRiM2JC1GZW82JFEiMkYnRjlGOUZob0Y5RjkvJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElUW4yMkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJWRpZmZGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Jy1GLDYlUSREZVNGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNiUtSSNtbkdGJDYkUSIzRidGOUZaRmRvLyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGWi1GXW82JS1GLDYlUSJ3RidGL0YyLUYjNiMtRmVvNiRRIjJGJ0Y5RmhvRjk=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElUW4yMkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiM2Ji1GIzYmLUklbXN1YkdGJDYlLUYsNiVRImZGJ0YvRjItRiM2KC1GVDYlLUYsNiVRInVGJ0YvRjItRiM2Ji1JI21uR0YkNiRRIjNGJ0Y5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjkvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUZUNiUtRiw2JVEid0YnRi9GMi1GIzYoLUY2Ni1RIltGJ0Y5L0Y8RjFGPi9GQUYxRkJGREZGRkgvRktRLDAuMTY2NjY2N2VtRicvRk5GXXEtRiw2I1EhRictRjY2LVEiXUYnRjlGanBGPkZbcUZCRkRGRkZIRlxxL0ZOUSwwLjExMTExMTFlbUYnRmBvRmNvRjlGZW9GYG9GY29GOUZlby1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIRlxwL0ZORl1wLUklbXN1cEdGJDYlLUYsNiVRJEN0dEYnRi9GMi1GXW82JFEiMkYnRjkvJTFzdXBlcnNjcmlwdHNoaWZ0R0Znb0Y5LUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GanItRiM2KEZeckZncS1GVDYlLUYsNiVRImdGJ0YvRjItRiM2KC1GVDYlRmduLUYjNiYtRl1vNiRRIjFGJ0Y5RmBvRmNvRjlGZW9GaG9GYHBGYG9GY29GOUZlb0ZncS1GLDYlUSRDeXlGJ0YvRjJGOUY5RmBvRmNvRjk=">LCYqJi1JJWRpZmZHJSpwcm90ZWN0ZWRHNiQtRiU2JC1JImZHNiI2JiZJInVHRiw2IyIiIiZGLzYjIiIjJkYvNiMiIiQmSSJ3R0YsRixGNUY4RjEpLUkkQ3R0R0YsNiVGLkYyRjVGNEYxRjEqKEY7RjEtRiU2JC1GJTYkLUkiZ0dGLEYtRi5GOEYxLUkkQ3l5R0YsRj1GMUYx</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2520" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElZGlmZkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRJERlU0YnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictSSVtc3ViR0YkNiUtRiw2JVEid0YnRi9GMi1GIzYkLUkjbW5HRiQ2JFEiMkYnRkFGQS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRj0tRlk2JUZlbi1GIzYlRmpuRi9GMkZeb0ZBRkEvJStleGVjdXRhYmxlR0ZFRkE=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYkLUkjbWlHRiQ2JVElZGlmZkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRJERlU0YnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictSSVtc3ViR0YkNiUtRiw2JVEid0YnRi9GMi1GIzYjLUkjbW5HRiQ2JFEiMkYnRkEvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0Y9RlhGQQ==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiIh</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2129" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2178" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEmRHBWYXJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYpLUYsNiVRImZGJ0YvRjItRlA2JC1GIzYqLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2JC1JI21uR0YkNiRRIjFGJ0Y5RjkvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUZmbjYlRmhuLUYjNiQtRl5vNiRRIjJGJ0Y5RjlGYW9GZG8tRmZuNiVGaG4tRiM2JC1GXm82JFEiM0YnRjlGOUZhb0Zkby1GZm42JS1GLDYlUSJ3RidGL0YyLUYjNiQtRlA2Ji1GIzYkLUYsNiNRIUYnRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Y5RmFvRjlGOUZkby1GLDYlUSJnRidGL0YyLUYjNiVGZXFGV0Y5RmVxRjlGOUZocUZbci1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEmRHBWYXJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYoLUYsNiVRImZGJ0YvRjItRlA2JC1GIzYpLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2Iy1JI21uR0YkNiRRIjFGJ0Y5LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GZm42JUZobi1GIzYjLUZebzYkUSIyRidGOUZhb0Zkby1GZm42JUZobi1GIzYjLUZebzYkUSIzRidGOUZhb0Zkby1GZm42JS1GLDYlUSJ3RidGL0YyLUYjNiMtRlA2Ji1GIzYjLUYsNiNRIUYnRjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGYW9GOUZkby1GLDYlUSJnRidGL0YyLUYjNiRGZXFGV0ZlcUY5RmhxRltyLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZN</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2175" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjUW5GJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GIzYlLUYsNiVRJlRvSmV0RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiotRlU2Ji1GIzZOLUYsNiVRJFFuMUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRJFFuMkYnRi9GMkZqbi1GLDYlUSRRbjNGJ0YvRjJGam4tRiw2JVEkUW40RidGL0YyRmpuLUYsNiVRJFFuNUYnRi9GMkZqbi1GLDYlUSRRbjZGJ0YvRjJGam4tRiw2JVEkUW43RidGL0YyRmpuLUYsNiVRJFFuOEYnRi9GMkZqbi1GLDYlUSRRbjlGJ0YvRjJGam4tRiw2JVElUW4xMEYnRi9GMkZqbi1GLDYlUSVRbjExRidGL0YyRmpuLUYsNiVRJVFuMTJGJ0YvRjJGam4tRiw2JVElUW4xM0YnRi9GMkZqbi1GLDYlUSVRbjE0RidGL0YyRmpuLUYsNiVRJVFuMTVGJ0YvRjJGam4tRiw2JVElUW4xNkYnRi9GMkZqbi1GLDYlUSVRbjE3RidGL0YyRmpuLUYsNiVRJVFuMThGJ0YvRjJGam4tRiw2JVElUW4xOUYnRi9GMkZqbi1GLDYlUSVRbjIwRidGL0YyRmpuLUYsNiVRJVFuMjFGJ0YvRjJGam4tRiw2JVElUW4yMkYnRi9GMkY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGam4tRiw2JVEmRHBWYXJGJ0YvRjJGam4tRiw2JVEpbm90YXRpb25GJ0YvRjItRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEramV0bnVtYmVyc0YnRi9GMkY5RjlGOS1GLDYjUSFGJy8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEjUW5GJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GIzYkLUYsNiVRJlRvSmV0RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiktRlU2Ji1GIzZNLUYsNiVRJFFuMUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRJFFuMkYnRi9GMkZqbi1GLDYlUSRRbjNGJ0YvRjJGam4tRiw2JVEkUW40RidGL0YyRmpuLUYsNiVRJFFuNUYnRi9GMkZqbi1GLDYlUSRRbjZGJ0YvRjJGam4tRiw2JVEkUW43RidGL0YyRmpuLUYsNiVRJFFuOEYnRi9GMkZqbi1GLDYlUSRRbjlGJ0YvRjJGam4tRiw2JVElUW4xMEYnRi9GMkZqbi1GLDYlUSVRbjExRidGL0YyRmpuLUYsNiVRJVFuMTJGJ0YvRjJGam4tRiw2JVElUW4xM0YnRi9GMkZqbi1GLDYlUSVRbjE0RidGL0YyRmpuLUYsNiVRJVFuMTVGJ0YvRjJGam4tRiw2JVElUW4xNkYnRi9GMkZqbi1GLDYlUSVRbjE3RidGL0YyRmpuLUYsNiVRJVFuMThGJ0YvRjJGam4tRiw2JVElUW4xOUYnRi9GMkZqbi1GLDYlUSVRbjIwRidGL0YyRmpuLUYsNiVRJVFuMjFGJ0YvRjJGam4tRiw2JVElUW4yMkYnRi9GMkY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmpuLUYsNiVRJkRwVmFyRidGL0YyRmpuLUYsNiVRKW5vdGF0aW9uRidGL0YyLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRK2pldG51bWJlcnNGJ0YvRjJGOS1GLDYjUSFGJw==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">NzgsKiomJkkiZ0c2IjYjIiIjIiIiKS1JJEN0dEdGJzYlJkkidUdGJzYjRiomRjBGKCZGMDYjIiIkRilGKiEiIiooJkkiZkdGJzYjIiIlRipGK0YqJkYmRjFGKkYqKigmRiZGOkYqRitGKiZGOUYxRipGNioqRilGKkY8RiotSSRDdHhHRidGLkYqRixGKkYqLCgqJkY/RipGK0YqRioqJiZGJkY0RipGK0YqRjYqKkYpRipGPEYqLUkkQ3R5R0YnRi5GKkYsRipGKiwoKihGOEYqRitGKkYlRipGKiooRj5GKkYrRiomRjlGKEYqRjYqKEY8RiotSSRDeHhHRidGLkYqRixGKkYqLCoqJkZNRipGK0YqRioqKEY4RipGK0YqRkZGKkYqKihGPkYqRitGKiZGOUY0RipGNioqRilGKkY8RiotSSRDeHlHRidGLkYqRixGKkYqLCYqJkZVRipGK0YqRioqKEY8RiotSSRDeXlHRidGLkYqRixGKkYqLDIqKEYpRipGK0YqJkYmNiRGKkYpRipGNioqRilGKkY+RipGK0YqJkY5NiRGKkYqRipGNioqRjtGKkY8RiotSSVkaWZmRyUqcHJvdGVjdGVkRzYkRkFGL0YqRixGKkYqKipGO0YqRjxGKi1GYW82JEYsRi9GKkZBRipGNioqRilGKiZGOTYkRipGO0YqRitGKkY8RipGKioqRilGKkY4RipGK0YqJkYmRl5vRipGKioqRjtGKkYsRipGW3BGKkZBRipGKioqRilGKkYrRiomRiZGaW9GKkY/RipGNiwsKipGKUYqRjxGKi1GYW82JEZIRi9GKkYsRipGKioqRilGKkY8RipGZW9GKkZIRipGNioqRilGKkYsRipGW3BGKkZIRipGKiomRitGKiZGJjYkRipGNUYqRjYqJkZdb0YqRitGKkYqLDwqKEYrRiomRiY2JEYpRjtGKkY/RipGNioqRilGKkY+RipGK0YqJkY5RltvRipGNiooRjxGKi1GYW82JEZPRi9GKkYsRipGKioqRilGKkY8RiotRmFvNiRGQUYyRipGLEYqRioqKEY8RipGZW9GKkZPRipGNioqRilGKkY8RiotRmFvNiRGLEYyRipGQUYqRjYqKEZob0YqRitGKkYlRipGKiooJkY5RlxxRipGK0YqRjxGKkYqKihGLEYqRltwRipGT0YqRioqKkYpRipGLEYqRmpuRipGQUYqRioqKkYpRipGOEYqRitGKkZqbkYqRioqKEYrRipGXnBGKkZNRipGNiomRitGKiZGJjYkRilGKUYqRjYsPiooRitGKkZecEYqRlVGKkY2KihGK0YqJkYmNiRGNUY7RipGP0YqRjYqKkYpRipGPkYqRitGKiZGOUZncEYqRjYqKkYpRipGLEYqRmZwRipGQUYqRioqKkYpRipGPEYqLUZhbzYkRldGL0YqRixGKkYqKipGKUYqRjxGKi1GYW82JEZBRjNGKkYsRipGKioqRilGKkY8RipGZW9GKkZXRipGNioqRilGKkY8RiotRmFvNiRGLEYzRipGQUYqRjYqKCZGOUZnckYqRitGKkY8RipGKiooRmhvRipGK0YqRkZGKkYqKipGKUYqRixGKkZbcEYqRldGKkYqKipGKUYqRjhGKkYrRipGZnBGKkYqKiZGK0YqJkYmNiRGKUY1RipGNiomRl5xRipGK0YqRiosKiooRjxGKi1GYW82JEZmbkYvRipGLEYqRioqKEY8RipGZW9GKkZmbkYqRjYqKEYsRipGW3BGKkZmbkYqRioqJkZpckYqRitGKkYqLCxGanNGNkZddEYqKipGKUYqRixGKkZqbkYqRkhGKkYqKipGKUYqRjxGKi1GYW82JEZIRjJGKkYsRipGKioqRilGKkY8RipGZ3FGKkZIRipGNiwsKiZGK0YqJkYmNiRGNUY1RipGNkZkdEYqKipGKUYqRjxGKkZjc0YqRkhGKkY2KipGKUYqRixGKkZmcEYqRkhGKkYqKipGKUYqRjxGKi1GYW82JEZIRjNGKkYsRipGKiwwKipGKUYqRltyRipGK0YqRiVGKkYqKipGKUYqRjhGKkYrRipGYXJGKkYqKipGKUYqRixGKkZqbkYqRk9GKkYqKipGKUYqRitGKkZbcUYqRk1GKkY2KipGKUYqRj5GKkYrRiomRjlGYnJGKkY2KipGKUYqRjxGKi1GYW82JEZPRjJGKkYsRipGKioqRilGKkY8RipGZ3FGKkZPRipGNiw8KiZGanVGKkYrRipGKiooRjxGKkZjc0YqRk9GKkY2KihGZnNGKkYrRipGJUYqRioqKEZbckYqRitGKkZGRipGKioqRilGKkYsRipGam5GKkZXRipGKioqRilGKkY4RipGK0YqRlt0RipGKiooRitGKkZbcUYqRlVGKkY2KihGK0YqRmZyRipGTUYqRjYqKEYsRipGZnBGKkZPRipGKioqRilGKkY+RipGK0YqJkY5Rlx0RipGNiooRjxGKi1GYW82JEZPRjNGKkYsRipGKioqRilGKkY8RiotRmFvNiRGV0YyRipGLEYqRioqKkYpRipGPEYqRmdxRipGV0YqRjYsKiomRmp2RipGK0YqRioqKEYsRipGam5GKkZmbkYqRioqKEY8RiotRmFvNiRGZm5GMkYqRixGKkYqKihGPEYqRmdxRipGZm5GKkY2LDIqKEYpRipGanZGKkYrRipGKioqRilGKkY4RipGK0YqRl11RipGKioqRjtGKkYsRipGZnBGKkZXRipGKioqRilGKkYrRipGZnJGKkZVRipGNioqRilGKkY+RipGK0YqJkY5Rl51RipGNioqRjtGKkY8RiotRmFvNiRGV0YzRipGLEYqRioqKkY7RipGPEYqRmNzRipGV0YqRjYqKkYpRipGZnNGKkYrRipGRkYqRiosKiomRl94RipGK0YqRioqKEYsRipGZnBGKkZmbkYqRioqKEY8RiotRmFvNiRGZm5GM0YqRixGKkYqKihGPEYqRmNzRipGZm5GKkY2LC4qKEYrRiomRiY2JEY7RjtGKkY/RipGNioqRilGKkYsRipGXnBGKkZBRipGKiooRj5GKkYrRipGaG9GKkY2KigmRjlGX3lGKkYrRipGPEYqRioqKEY4RipGK0YqRl5wRipGKiomRitGKkZbcUYqRjYsKComRmhvRipGK0YqRioqJkYrRipGZnJGKkY2KipGKUYqRixGKkZecEYqRkhGKkYqLCwqKEZjeUYqRitGKkYlRipGKiooRjhGKkYrRipGW3FGKkYqKihGK0YqRl55RipGTUYqRjYqKEYsRipGXnBGKkZPRipGKiooRj5GKkYrRipGW3JGKkY2LC4qJkZbckYqRitGKkYqKihGOEYqRitGKkZmckYqRioqKEYrRipGXnlGKkZVRipGNioqRilGKkYsRipGXnBGKkZXRipGKiooRj5GKkYrRipGZnNGKkY2KihGY3lGKkYrRipGRkYqRiosJiomRmZzRipGK0YqRioqKEYsRipGXnBGKkZmbkYqRio=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2158" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2217" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">We got the required eqns and hereafter we shall resolve them, making the compatibility into a substitution</Font></Text-field>
</Input>
</Group>
<Group labelreference="L2179" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2184" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVElU3ZsMEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJnNvbHZlRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiYtRlM2Ji1GIzYxLUYsNiVRI1FuRidGL0YyLUZTNiYtRiM2JC1JI21uR0YkNiRRIjFGJ0Y5RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnRmVuLUZTNiYtRiM2JC1GXW82JFEiMkYnRjlGOUY5RmBvRmNvRmZvRmVuLUZTNiYtRiM2JC1GXW82JFEiM0YnRjlGOUY5RmBvRmNvRmZvRmVuLUZTNiYtRiM2JC1GXW82JFEiNEYnRjlGOUY5RmBvRmNvRmZvRmVuLUZTNiYtRiM2JC1GXW82JFEiNUYnRjlGOUY5RmBvRmNvRjlGOUZgb0Zjb0Zmby1GUzYmLUYjNi8tSSVtc3ViR0YkNiUtRiw2JVEiZkYnRi9GMkZqbi8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRmZvLUZfcjYlRmFyRmBwRmRyRmZvLUZfcjYlRmFyRmdwRmRyRmZvLUZfcjYlLUYsNiVRImdGJ0YvRjItRiM2JUZcb0YvRjJGZHJGZm8tRl9yNiVGXXMtRiM2JUZicEYvRjJGZHJGZm8tRl9yNiVGXXNGZ3BGZHItRiw2I1EhRidGOUY5RmBvRmNvRjlGOUZocy8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVElU3ZsMEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJnNvbHZlRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiUtRlM2Ji1GIzYwLUYsNiVRI1FuRidGL0YyLUZTNiYtRiM2Iy1JI21uR0YkNiRRIjFGJ0Y5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJ0Zlbi1GUzYmLUYjNiMtRl1vNiRRIjJGJ0Y5RjlGYG9GY29GZm9GZW4tRlM2Ji1GIzYjLUZdbzYkUSIzRidGOUY5RmBvRmNvRmZvRmVuLUZTNiYtRiM2Iy1GXW82JFEiNEYnRjlGOUZgb0Zjb0Zmb0Zlbi1GUzYmLUYjNiMtRl1vNiRRIjVGJ0Y5RjlGYG9GY29GOUZgb0Zjb0Zmby1GUzYmLUYjNi4tSSVtc3ViR0YkNiUtRiw2JVEiZkYnRi9GMkZqbi8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRmZvLUZfcjYlRmFyRmBwRmRyRmZvLUZfcjYlRmFyRmdwRmRyRmZvLUZfcjYlLUYsNiVRImdGJ0YvRjJGam5GZHJGZm8tRl9yNiVGXXNGYHBGZHJGZm8tRl9yNiVGXXNGZ3BGZHItRiw2I1EhRidGOUZgb0Zjb0Y5RmRz</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElU3ZsMEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2Ji1GUDYmLUYjNjAtRiM2KC1JJW1zdWJHRiQ2JS1GLDYlUSJmRidGL0YyLUYjNiYtSSNtbkdGJDYkUSIxRidGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRmVuNiUtRiw2JVEiZ0YnRi9GMi1GIzYmLUZdbzYkUSIzRidGOUZgb0Zjb0Y5RmVvRmBvRmNvRjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GIzYoLUZlbjYlRmduLUYjNiYtRl1vNiRRIjJGJ0Y5RmBvRmNvRjlGZW9GaG8tRiM2Jy1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GXHItRiM2Ji1GZW42JUZnbi1GIzYmLUZdbzYkUSI0RidGOUZgb0Zjb0Y5RmVvLUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkhGaXAvRk5GanBGW3BGOUZgb0Zjb0Y5RmBvRmNvRjlGZXAtRiM2KC1GZW42JUZnbkZgcEZlb0Zoby1GXW82JEZnb0Y5RmBvRmNvRjlGZXAtRiM2KC1GZW42JUZdcEZqbkZlb0Zob0Zfc0Zgb0Zjb0Y5RmVwLUYjNigtRmVuNiVGXXBGYXFGZW9GaG8tRiM2J0ZocS1GIzYmLUZlbjYlRl1wRmJyRmVvRmdyRltwRjlGYG9GY29GOUZgb0Zjb0Y5RmVwLUYjNihGW3BGaG9GW3BGYG9GY29GOUZgb0Zjb0Y5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGYG9GY29GOUY5RmF0RmR0RmBvRmNvRjk=">NyM3KC8mSSJmRzYiNiMiIiImSSJnRzYiNiMiIiQvJkkiZkc2IjYjIiIjLCQqJiZJImZHNiI2IyIiJSIiIiZJImdHNiI2IyIiJCIiIiEiIi8mSSJmRzYiNiMiIiQiIiEvJkkiZ0c2IjYjIiIiIiIhLyZJImdHNiI2IyIiIywkKiYmSSJnRzYiNiMiIiUiIiImSSJnRzYiNiMiIiQiIiIhIiIvJkkiZ0c2IjYjIiIkJkkiZ0c2IjYjIiIk</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2183" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2Jy1GLDYlUSVTdmwwRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjhRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZCLyUpc3RyZXRjaHlHRkIvJSpzeW1tZXRyaWNHRkIvJShsYXJnZW9wR0ZCLyUubW92YWJsZWxpbWl0c0dGQi8lJ2FjY2VudEdGQi8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRlEtRiw2JVEmc29sdmVGJ0Y0RjctSShtZmVuY2VkR0YkNiQtRiM2Ji1GWDYmLUYjNjEtRiw2JVEjUW5GJ0Y0RjctRlg2Ji1GIzYkLUkjbW5HRiQ2JFEiMUYnRj5GPkY+LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUY7Ni1RIixGJ0Y+RkAvRkRGNkZFRkdGSUZLRk0vRlBRJjAuMGVtRicvRlNRLDAuMzMzMzMzM2VtRidGam4tRlg2Ji1GIzYkLUZibzYkUSIyRidGPkY+Rj5GZW9GaG9GW3BGam4tRlg2Ji1GIzYkLUZibzYkUSIzRidGPkY+Rj5GZW9GaG9GW3BGam4tRlg2Ji1GIzYkLUZibzYkUSI0RidGPkY+Rj5GZW9GaG9GW3BGam4tRlg2Ji1GIzYkLUZibzYkUSI1RidGPkY+Rj5GZW9GaG9GPkY+RmVvRmhvRltwLUZYNiYtRiM2Mi1JJW1zdWJHRiQ2JS1GLDYlUSJmRidGNEY3Rl9vLyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGW3AtRmRyNiVGZnJGZXBGaXJGW3AtRmRyNiVGZnJGXHFGaXJGW3AtRmRyNiVGZnItRiM2JUZlcUY0RjdGaXJGW3AtRmRyNiUtRiw2JVEiZ0YnRjRGN0Zfb0ZpckZbcC1GZHI2JUZmc0ZlcEZpckZbcC1GZHI2JUZmc0ZccUZpckZbcC1GZHI2JUZmc0Zic0ZpckY+Rj5GZW9GaG9GPkY+Rj5GKy8lK2V4ZWN1dGFibGVHRkJGPg==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRictRiM2Ji1GLDYlUSVTdmwwRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjhRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZCLyUpc3RyZXRjaHlHRkIvJSpzeW1tZXRyaWNHRkIvJShsYXJnZW9wR0ZCLyUubW92YWJsZWxpbWl0c0dGQi8lJ2FjY2VudEdGQi8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRlEtRiw2JVEmc29sdmVGJ0Y0RjctSShtZmVuY2VkR0YkNiQtRiM2JS1GWDYmLUYjNjAtRiw2JVEjUW5GJ0Y0RjctRlg2Ji1GIzYjLUkjbW5HRiQ2JFEiMUYnRj5GPi8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GOzYtUSIsRidGPkZAL0ZERjZGRUZHRklGS0ZNL0ZQUSYwLjBlbUYnL0ZTUSwwLjMzMzMzMzNlbUYnRmpuLUZYNiYtRiM2Iy1GYm82JFEiMkYnRj5GPkZlb0Zob0ZbcEZqbi1GWDYmLUYjNiMtRmJvNiRRIjNGJ0Y+Rj5GZW9GaG9GW3BGam4tRlg2Ji1GIzYjLUZibzYkUSI0RidGPkY+RmVvRmhvRltwRmpuLUZYNiYtRiM2Iy1GYm82JFEiNUYnRj5GPkZlb0Zob0Y+RmVvRmhvRltwLUZYNiYtRiM2MS1JJW1zdWJHRiQ2JS1GLDYlUSJmRidGNEY3Rl9vLyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGW3AtRmRyNiVGZnJGZXBGaXJGW3AtRmRyNiVGZnJGXHFGaXJGW3AtRmRyNiVGZnJGY3FGaXJGW3AtRmRyNiUtRiw2JVEiZ0YnRjRGN0Zfb0ZpckZbcC1GZHI2JUZkc0ZlcEZpckZbcC1GZHI2JUZkc0ZccUZpckZbcC1GZHI2JUZkc0ZjcUZpckY+RmVvRmhvRj5GKw==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElU3ZsMEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2KC1GUDYmLUYjNjQtRiM2KC1JJW1zdWJHRiQ2JS1GLDYlUSJmRidGL0YyLUYjNiYtSSNtbkdGJDYkUSIxRidGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRmVuNiUtRiw2JVEiZ0YnRi9GMi1GIzYmLUZdbzYkUSIzRidGOUZgb0Zjb0Y5RmVvRmBvRmNvRjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GIzYoLUZlbjYlRmduLUYjNiYtRl1vNiRRIjJGJ0Y5RmBvRmNvRjlGZW9GaG8tRiM2Jy1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GXHItRiM2Ji1GZW42JUZnbi1GIzYmLUZdbzYkUSI0RidGOUZgb0Zjb0Y5RmVvLUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkhGaXAvRk5GanBGW3BGOUZgb0Zjb0Y5RmBvRmNvRjlGZXAtRiM2KC1GZW42JUZnbkZgcEZlb0Zoby1GXW82JEZnb0Y5RmBvRmNvRjlGZXAtRiM2KEZgckZob0ZgckZgb0Zjb0Y5RmVwLUYjNigtRmVuNiVGXXBGam5GZW9GaG9GX3NGYG9GY29GOUZlcC1GIzYoLUZlbjYlRl1wRmFxRmVvRmhvLUYjNidGaHEtRiM2Ji1GZW42JUZdcEZickZlb0ZnckZbcEY5RmBvRmNvRjlGYG9GY29GOUZlcC1GIzYoRltwRmhvRltwRmBvRmNvRjlGZXAtRiM2KEZfdEZob0ZfdEZgb0Zjb0Y5RmBvRmNvRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZlcC1GUDYmLUYjNjQtRiM2KEZaRmhvLUkmbWZyYWNHRiQ2KC1GIzYmLUYjNiYtRiM2JkZbcEZnci1GLDYlUSRDdHRGJ0YvRjJGOS1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIRltyRl1yLUYjNihGY3FGZ3JGZXNGZ3ItRiw2JVEkQ3R5RidGL0YyRjlGOUZgb0Zjb0Y5LUYjNiZGanVGYG9GY29GOS8lLmxpbmV0aGlja25lc3NHRl9vLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRlt3LyUpYmV2ZWxsZWRHRj1GYG9GY29GOUZlcC1GIzYoRl9xRmhvLUYjNidGaHEtRmJ1NigtRiM2Ji1GIzYoLUYjNigtRiM2KC1GLDYlUSdSb290T2ZGJ0YvRjItRjY2LlEwJkFwcGx5RnVuY3Rpb247RicvJStleGVjdXRhYmxlR0Y9RjlGO0Y+RkBGQkZERkZGSEZpcEZqci1GUDYkLUYjNiYtRiM2LC1GIzYmLUklbXN1cEdGJDYlLUYsNiVRI19aRidGL0YyRmNxLyUxc3VwZXJzY3JpcHRzaGlmdEdGZ29GZ3JGanVGOS1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIRltyRl1yLUYjNiYtRlA2JC1GIzYmLUYjNiZGY3FGZ3ItRiw2JVEkQ3R4RidGL0YyRjlGZnktRiM2KEZjcUZnckZfdEZnckZidkY5RjlGOUZnckZheUY5RmZ5LUYjNiYtSShtc3Vic3VwR0YkNidGXXBGYnJGY3FGZHlGZW9GZ3ItRiw2JVEkQ3l5RidGL0YyRjlGZnktRiM2KEZjcUZnckZfdEZnci1GLDYlUSRDeHlGJ0YvRjJGOUZmeS1GLDYlUSRDeHhGJ0YvRjJGOUZgb0Zjb0Y5RjlGYG9GY29GOUZnckZqdUZnckZbcEY5RmZ5LUYjNihGX3RGZ3JGZXNGZ3JGW1tsRjlGZnktRiM2KEZjcUZnckZlc0ZnckZgW2xGOUY5RmBvRmNvRjlGZXZGZ3ZGaXZGXHdGXndGYG9GY29GOUZgb0Zjb0Y5RmVwLUYjNihGXXNGaG8tRiM2J0ZocS1GYnU2KC1GIzYoRmVzRmdyRltbbEZgb0Zjb0Y5RmV2Rmd2Rml2Rlx3Rl53RmBvRmNvRjlGYG9GY29GOUZlcC1GIzYoRmByRmhvRlx4RmBvRmNvRjlGZXAtRiM2KEZlc0Zob0Zlc0Zgb0Zjb0Y5RmVwLUYjNihGaXNGaG8tRmJ1NigtRiM2Ji1GIzYrRmhxLUYjNihGX3RGZ3JGW3BGZ3JGanVGOUZmeS1GIzYqRmNxRmdyRl90RmdyRmVzRmdyRmJ2RjlGZnktRiM2KEZceEZnckZqdUZnckZlc0Y5RmZ5LUYjNihGY3FGZ3JGZXNGZ3JGYXpGOUY5RmBvRmNvRjlGZXZGZ3ZGaXZGXHdGXndGYG9GY29GOUZlcEZhdEZlcEZjdEZgb0Zjb0Y5RjlGZXRGaHRGYG9GY29GOUY5RmV0Rmh0RmBvRmNvRjk=">NyQ3Ki8mSSJmRzYiNiMiIiImSSJnR0YnNiMiIiQvJkYmNiMiIiMsJComJkYmNiMiIiVGKUYqRikhIiIvJkYmRiwiIiEvRjRGNC8mRitGKEY6LyZGK0YwLCQqJiZGK0Y1RilGKkYpRjcvRipGKi9GQkZCNyovRiUqJiwmKiZGKkYpLUkkQ3R0R0YnNiUmSSJ1R0YnRigmRk5GMCZGTkYsRilGKSooRjFGKUY9RiktSSRDdHlHRidGTEYpRjdGKUZKRjcvRi8sJComLCgqKC1JJ1Jvb3RPZkc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkdGJzYjLCwqJilJI19aR0ZlbkYxRilGSkYpRikqJiwmKiZGMUYpLUkkQ3R4R0YnRkxGKUYpKihGMUYpRkJGKUZSRilGKUYpRlxvRilGKSomKUZCRjFGKS1JJEN5eUdGJ0ZMRilGKSooRjFGKUZCRiktSSRDeHlHRidGTEYpRiktSSRDeHhHRidGTEYpRilGSkYpRipGKUYpKihGQkYpRj1GKUZlb0YpRikqKEYxRilGPUYpRmhvRilGKUYpRkpGN0Y3L0Y5LCQqKEY9RilGZW9GKUZKRjdGNy9GNEZZL0Y9Rj0vRj8qJiwqKihGQkYpRipGKUZKRilGNyoqRjFGKUZCRilGPUYpRlJGKUYpKihGWUYpRkpGKUY9RilGKSooRjFGKUY9RilGYG9GKUYpRilGSkY3RkNGRA==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2523" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEiZkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1GIzYmLUkjbW5HRiQ2JFEiMUYnL0Y2USdub3JtYWxGJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdRJmZhbHNlRidGPi8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUkjbW9HRiQ2LVEiPUYnRj4vJSZmZW5jZUdGRS8lKnNlcGFyYXRvckdGRS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0Znbi1GIzYmLUYvNiVRInBGJ0YyRjUtRko2LVEiK0YnRj5GTUZPRlFGU0ZVRldGWS9GZm5RLDAuMjIyMjIyMmVtRicvRmluRmNvLUYjNiYtRi82JVEia0YnRjJGNS1GSjYtUTEmSW52aXNpYmxlVGltZXM7RidGPkZNRk9GUUZTRlVGV0ZZL0ZmblEmMC4wZW1GJy9GaW5GXnAtRi82JVEkQ3R5RidGMkY1Rj5GPkZARkNGPg==">LyZJImZHNiI2IyIiIiwoSSJwR0YlRicqJkkia0dGJUYnSSRDdHlHRiVGJyEiIiosIiIjRictSSRDdHRHRiU2JSZJInVHRiVGJiZGNDYjRi8mRjQ2IyIiJEYtRitGJ0YxRictRixGMkYnRic=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEiZkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1GIzYmLUkjbW5HRiQ2JFEiMkYnL0Y2USdub3JtYWxGJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdRJmZhbHNlRidGPi8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUkjbW9HRiQ2LVEiPUYnRj4vJSZmZW5jZUdGRS8lKnNlcGFyYXRvckdGRS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0Znbi1GIzYrLUZKNi1RKiZ1bWludXMwO0YnRj5GTUZPRlFGU0ZVRldGWS9GZm5RLDAuMjIyMjIyMmVtRicvRmluRmBvLUYjNiYtRiw2JUYuLUYjNiYtRjs2JFEiNEYnRj5GQEZDRj5GRi1GSjYtUTEmSW52aXNpYmxlVGltZXM7RidGPkZNRk9GUUZTRlVGV0ZZL0ZmblEmMC4wZW1GJy9GaW5GX3AtRi82JVEicEYnRjJGNUY+LUZKNi1RIitGJ0Y+Rk1GT0ZRRlNGVUZXRllGX29GYW8tRiM2KEZkb0ZbcC1GLzYlUSJrRidGMkY1RltwLUYvNiVRJEN0eUYnRjJGNUY+RmRwLUYjNigtRiw2JS1GLzYlUSJnRidGMkY1RmZvRkZGW3BGaXBGW3AtRi82JVEkQ3l5RidGMkY1Rj5GZHAtRiM2KEY6RltwRmlwRltwLUYvNiVRJEN4eUYnRjJGNUY+Rj5GQEZDRj4=">LyZJImZHNiI2IyIiIywqKiYmRiQ2IyIiJSIiIkkicEdGJUYtISIiKihGKkYtSSJrR0YlRi1JJEN0eUdGJUYtRi0qKCZJImdHRiVGK0YtRjFGLUkkQ3l5R0YlRi1GLSooRidGLUYxRi1JJEN4eUdGJUYtRi0=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEiZkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1GIzYmLUkjbW5HRiQ2JFEiM0YnL0Y2USdub3JtYWxGJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdRJmZhbHNlRidGPi8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUkjbW9HRiQ2LVEiPUYnRj4vJSZmZW5jZUdGRS8lKnNlcGFyYXRvckdGRS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0Znbi1GIzYmLUYvNiVRImtGJ0YyRjUtRko2LVExJkludmlzaWJsZVRpbWVzO0YnRj5GTUZPRlFGU0ZVRldGWS9GZm5RJjAuMGVtRicvRmluRmNvLUYvNiVRJEN5eUYnRjJGNUY+RkBGQ0Y+">LyZJImZHNiI2IyIiJCoqSSJrR0YlIiIiSSRDdHRHRiVGKi1JJEN5eUdGJTYlJkkidUdGJTYjRiomRjA2IyIiIyZGMEYmRiotRitGLiEiIg==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEiZ0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1GIzYmLUkjbW5HRiQ2JFEiMkYnL0Y2USdub3JtYWxGJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdRJmZhbHNlRidGPi8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUkjbW9HRiQ2LVEiPUYnRj4vJSZmZW5jZUdGRS8lKnNlcGFyYXRvckdGRS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0Znbi1GIzYrLUZKNi1RKiZ1bWludXMwO0YnRj5GTUZPRlFGU0ZVRldGWS9GZm5RLDAuMjIyMjIyMmVtRicvRmluRmBvLUYjNiYtRiw2JUYuLUYjNiYtRjs2JFEiNEYnRj5GQEZDRj5GRi1GSjYtUTEmSW52aXNpYmxlVGltZXM7RidGPkZNRk9GUUZTRlVGV0ZZL0ZmblEmMC4wZW1GJy9GaW5GX3AtRi82JVEicEYnRjJGNUY+LUZKNi1RKCZtaW51cztGJ0Y+Rk1GT0ZRRlNGVUZXRllGX29GYW8tRiM2KEZkb0ZbcC1GLzYlUSJrRidGMkY1RltwLUYvNiVRJEN0eUYnRjJGNUY+RmRwLUYjNigtRiw2JS1GLzYlUSJmRidGMkY1RmZvRkZGW3AtRi82JVEkQ3R0RidGMkY1RltwRmlwRj5GZHAtRiM2KEY6RltwRmlwRltwLUYvNiVRJEN0eEYnRjJGNUY+Rj5GQEZDRj4=">LyZJImdHNiI2IyIiIywqKiYmRiQ2IyIiJSIiIkkicEdGJUYtISIiKihGKkYtSSJrR0YlRi1JJEN0eUdGJUYtRi8qKCZJImZHRiVGK0YtSSRDdHRHRiVGLUYxRi1GLyooRidGLUYxRi1JJEN0eEdGJUYtRi8=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2522" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2521" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2526" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYrLUY2NiYtRiM2Ky1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNiUtSSNtbkdGJDYkUSIxRicvRjNRJ25vcm1hbEYnRi9GMi8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUkjbW9HRiQ2LVEiLEYnRkovJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGVS8lKnN5bW1ldHJpY0dGVS8lKGxhcmdlb3BHRlUvJS5tb3ZhYmxlbGltaXRzR0ZVLyUnYWNjZW50R0ZVLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRj82JUZBLUYjNiUtRkc2JFEiMkYnRkpGL0YyRkxGTy1GPzYlRkEtRiM2JS1GRzYkUSIzRidGSkYvRjJGTEZPLUY/NiUtRiw2JVEid0YnRi9GMi1GIzYlLUY2NiYtRiM2JS1GLDYjUSFGJ0YvRjJGSi8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0YvRjJGTC8lK2V4ZWN1dGFibGVHRlVGSkZKRl5xRmFxRk8tRjY2Ji1GIzYrLUYsNiVRImZGJ0YvRjJGTy1GLDYlUSJnRidGL0YyRk8tRiw2JVEia0YnRi9GMkZPLUYsNiVRInBGJ0YvRjJGZHFGSkZKRl5xRmFxRk8tRiw2JVEkVEVRRidGL0YyRk9GZm9GZHFGSkZKLUZQNi1RIjpGJ0ZKRlMvRldGVUZYRlpGZm5GaG5Gam4vRl1vUSwwLjI3Nzc3NzhlbUYnL0Zgb0Zec0ZkcUZK">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYpLUY2NiYtRiM2KS1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNiMtSSNtbkdGJDYkUSIxRicvRjNRJ25vcm1hbEYnLyUvc3Vic2NyaXB0c2hpZnRHUSIwRictSSNtb0dGJDYtUSIsRidGSi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZVLyUqc3ltbWV0cmljR0ZVLyUobGFyZ2VvcEdGVS8lLm1vdmFibGVsaW1pdHNHRlUvJSdhY2NlbnRHRlUvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GPzYlRkEtRiM2Iy1GRzYkUSIyRidGSkZMRk8tRj82JUZBLUYjNiMtRkc2JFEiM0YnRkpGTEZPLUY/NiUtRiw2JVEid0YnRi9GMi1GIzYjLUY2NiYtRiM2Iy1GLDYjUSFGJ0ZKLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRkxGSkZecUZhcUZPLUY2NiYtRiM2KS1GLDYlUSJmRidGL0YyRk8tRiw2JVEiZ0YnRi9GMkZPLUYsNiVRImtGJ0YvRjJGTy1GLDYlUSJwRidGL0YyRkpGXnFGYXFGTy1GLDYlUSRURVFGJ0YvRjJGT0Zmb0ZKLUZQNi1RIjpGJ0ZKRlMvRldGVUZYRlpGZm5GaG5Gam4vRl1vUSwwLjI3Nzc3NzhlbUYnL0Zgb0Zccw==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2525" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2JVEkU0IwRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2XHEtSSVtc3ViR0YkNiUtRiw2JVEiZkYnRi9GMi1GIzYjLUkjbW5HRiQ2JFEiMUYnRjkvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GVTYlLUYsNiVRInBGJ0YvRjItRiM2Iy1GUDYmLUYjNiMtRiw2I1EhRidGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zqbi1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmhwLUZVNiUtRiw2JVEia0YnRi9GMkZlb0Zqbi1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GY3EtRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSEZicUZkcS1GLDYlUSRDdHlGJ0YvRjItRlA2JC1GIzYoLUZVNiUtRiw2JVEidUYnRi9GMkZaRmpuLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGYnEvRk5RLDAuMzMzMzMzM2VtRictRlU2JUZhci1GIzYjLUZnbjYkUSIyRidGOUZqbkZkci1GVTYlRmFyLUYjNiMtRmduNiRRIjNGJ0Y5RmpuRltwRjlGZHItRlU2JUZXRlxzRmpuRl1vLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSEZncEZpcC1GVTYlRlctRiM2Iy1GZ242JFEiNEYnRjlGam5GZXFGYG9GZHBGXXRGZXFGanBGX3FGZXFGaHFGW3JGZHAtRlU2JS1GLDYlUSJnRidGL0YyRl90RmpuRmVxRmpwRl9xRmVxLUYsNiVRJEN5eUYnRi9GMkZbckZkcEZecy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmJxRmRxRmpwRl9xRlx1LUYsNiVRJEN4eUYnRi9GMkZbckZkci1GVTYlRldGY3NGam5GXW9GanBGX3FGZXFGaXRGW3JGZHItRlU2JUZmdEZaRmpuRl1vRmpzRmpwRl9xLUYsNiVRJEN0dEYnRi9GMkZbckZkci1GVTYlRmZ0RlxzRmpuRl1vRmpzRmR0RmVxRmBvLUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGZ3BGaXBGZHRGZXFGanBGX3FGZXFGaHFGW3JGW3ZGXXRGZXFGanBGX3FGZnVGW3JGW3ZGXnNGXHVGanBGX3FGXHUtRiw2JVEkQ3R4RidGL0YyRltyRmRyLUZVNiVGZnRGY3NGam5GXW9GYG9GW3ZGanBGX3FGaHEtRiM2JUZbcC1GIzYkRltwRltyRltwRltwRjkvRl9wUSJ8ZnJGJy9GYnBRInxockYn</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">PCgvJkkiZkc2IjYjIiIiLCYmSSJwR0YmRiZGKComJkkia0dGJkYmRigtSSRDdHlHRiY2JSZJInVHRiZGJyZGMzYjIiIjJkYzNiMiIiRGKEYoLyZGJUY1LCoqJiZGJTYjIiIlRihGKkYoISIiKihGPkYoRi1GKEYvRihGKCooJkkiZ0dGJkY/RihGLUYoLUkkQ3l5R0YmRjFGKEYoKihGNkYoRi1GKC1JJEN4eUdGJkYxRihGKC8mRiVGOComRi1GKEZGRigvJkZFRicsJComRi1GKC1JJEN0dEdGJkYxRihGQS8mRkVGNSwqKiZGREYoRipGKEZBKihGREYoRi1GKEYvRihGQSooRj5GKEYtRihGUkYoRkEqKEY2RihGLUYoLUkkQ3R4R0YmRjFGKEZBLyZGRUY4LCZGKkYoRixGQQ==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2524" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVzdWJzRidGL0YyLUY2NiQtRiM2Jy1GLDYlUSRTQjBGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUY2NiYtRiM2Mi1GLDYlUSNRbkYnRi9GMi1GNjYmLUYjNiQtSSNtbkdGJDYkUSIxRidGSEZIRkgvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGREZdby1GNjYmLUYjNiQtRmVvNiRRIjJGJ0ZIRkhGSEZob0ZbcEZELUZFNi1RKiZ1bWludXMwO0YnRkhGSi9GTkZMRk9GUUZTRlVGVy9GWlEsMC4yMjIyMjIyZW1GJy9GZ25GanAtSSZtZnJhY0dGJDYoLUYjNiZGXW8tRjY2Ji1GIzYkLUZlbzYkUSIzRidGSEZIRkhGaG9GW3AvJStleGVjdXRhYmxlR0ZMRkgtRiM2KC1JJW1zdWJHRiQ2JS1GLDYlUSJrRidGL0YyLUYjNigtRjY2Ji1GIzYnLyUrZm9yZWdyb3VuZEdRKlswLDAsMjU1XUYnRmhxLyUpcmVhZG9ubHlHRjEvJTBmb250X3N0eWxlX25hbWVHUSoyRH5PdXRwdXRGJ0ZIRkhGaG9GW3BGaHJGaHFGW3NGXXNGSC8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUZFNjFRJyZzZG90O0YnRmhyRmhxRltzRl1zRkhGSkZocEZPRlFGU0ZVRldGWS9GZ25GZW4tRiw2JVEkQ3R0RidGL0YyLUklbXN1cEdGJDYlLUY2NiQtRiM2KS1GXXI2JS1GLDYlUSJ1RidGL0YyRmJvRmBzRkQtRl1yNiVGY3RGYHBGYHNGRC1GXXI2JUZjdEZjcUZgcy1GLDYjUSFGJ0ZIRkhGYnAvJTFzdXBlcnNjcmlwdHNoaWZ0R0Zic0YvRjIvJS5saW5ldGhpY2tuZXNzR0Znby8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZjdS8lKWJldmVsbGVkR0ZMRkRGXW8tRjY2Ji1GIzYkLUZlbzYkUSI0RidGSEZIRkhGaG9GW3BGREZdby1GNjYmLUYjNiQtRmVvNiRRIjVGJ0ZIRkhGSEZob0ZbcEZocUZIRkhGaG9GW3BGaHFGSEZIRmhxRkhGSEZocUZI">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYkLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JC1GLDYlUSVzdWJzRidGL0YyLUY2NiQtRiM2JS1GLDYlUSRTQjBGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUY2NiYtRiM2MC1GLDYlUSNRbkYnRi9GMi1GNjYmLUYjNiMtSSNtbkdGJDYkUSIxRidGSEZILyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRkRGXW8tRjY2Ji1GIzYjLUZlbzYkUSIyRidGSEZIRmhvRltwRkQtRkU2LVEqJnVtaW51czA7RidGSEZKL0ZORkxGT0ZRRlNGVUZXL0ZaUSwwLjIyMjIyMjJlbUYnL0ZnbkZqcC1JJm1mcmFjR0YkNigtRiM2JEZdby1GNjYmLUYjNiMtRmVvNiRRIjNGJ0ZIRkhGaG9GW3AtRiM2Ji1JJW1zdWJHRiQ2JS1GLDYlUSJrRidGL0YyLUYjNiMtRjY2Ji1GI0YnRkhGaG9GW3AvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GRTYxUScmc2RvdDtGJy8lK2ZvcmVncm91bmRHUSpbMCwwLDI1NV1GJy8lK2V4ZWN1dGFibGVHRkwvJSlyZWFkb25seUdGMS8lMGZvbnRfc3R5bGVfbmFtZUdRKjJEfk91dHB1dEYnRkhGSkZocEZPRlFGU0ZVRldGWS9GZ25GZW4tRiw2JVEkQ3R0RidGL0YyLUklbXN1cEdGJDYlLUY2NiQtRiM2KC1GW3I2JS1GLDYlUSJ1RidGL0YyRmJvRmVyRkQtRltyNiVGYnRGYHBGZXJGRC1GW3I2JUZidEZjcUZlci1GLDYjUSFGJ0ZIRmJwLyUxc3VwZXJzY3JpcHRzaGlmdEdGZ3IvJS5saW5ldGhpY2tuZXNzR0Znby8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZidS8lKWJldmVsbGVkR0ZMRkRGXW8tRjY2Ji1GIzYjLUZlbzYkUSI0RidGSEZIRmhvRltwRkRGXW8tRjY2Ji1GIzYjLUZlbzYkUSI1RidGSEZIRmhvRltwRkhGaG9GW3BGSEZI</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYuLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YyLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjsvJSpzeW1tZXRyaWNHRjsvJShsYXJnZW9wR0Y7LyUubW92YWJsZWxpbWl0c0dGOy8lJ2FjY2VudEdGOy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRi5GNS1GLDYuLUYsNiotRi82JFEiMkYnRjItRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjJGOS9GPUY7Rj9GQUZDRkVGR0ZJL0ZNRkstSSVtc3ViR0YkNiUtSSNtaUdGJDYlUSJmRicvJSdpdGFsaWNHRj4vRjNRJ2l0YWxpY0YnLUYsNiYtRi82JFEiNEYnRjIvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjtGMi8lL3N1YnNjcmlwdHNoaWZ0R0YxRlYtRmZuNiUtRmluNiVRImdGJ0Zcb0Zeb0Zgb0Zqb0ZWLUZpbjYlUSRDdHlGJ0Zcb0Zeb0YyLUY2Ni1RIitGJ0YyRjlGWUY/RkFGQ0ZFRkcvRkpRLDAuMjIyMjIyMmVtRicvRk1GaHAtRiw2Ji1JKG1zdWJzdXBHRiQ2J0ZobkZgb0ZTLyUxc3VwZXJzY3JpcHRzaGlmdEdGMUZqb0ZWLUZpbjYlUSRDdHRGJ0Zcb0Zeb0YyRmRwLUYsNihGU0ZWRmVuRlYtRmluNiVRJEN0eEYnRlxvRl5vRjJGZHAtRiw2Ji1GXXE2J0ZecEZgb0ZTRl9xRmpvRlYtRmluNiVRJEN5eUYnRlxvRl5vRjJGZHAtRiw2KEZTRlZGXHBGVi1GaW42JVEkQ3h5RidGXG9GXm9GMkZkcC1GaW42JVEkQ3h4RidGXG9GXm9GMkY1Ri5GNUYuRmVvRmhvRjJGMi8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJw==">NyciIiFGIywuKioiIiMiIiImSSJmRzYiNiMiIiVGJyZJImdHRipGK0YnLUkkQ3R5R0YqNiUmSSJ1R0YqNiNGJyZGMzYjRiYmRjM2IyIiJEYnRicqJilGKEYmRictSSRDdHRHRipGMUYnRicqKEYmRidGKEYnLUkkQ3R4R0YqRjFGJ0YnKiYpRi1GJkYnLUkkQ3l5R0YqRjFGJ0YnKihGJkYnRi1GJy1JJEN4eUdGKkYxRidGJy1JJEN4eEdGKkYxRidGI0Yj</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2529" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVElU0IwYUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNiktRiw2JVEkQ3h4RidGL0YyLUZQNiQtRiM2KS1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNiQtSSNtbkdGJDYkUSIxRidGOUY5LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GZm42JUZobi1GIzYkLUZebzYkUSIyRidGOUY5RmFvRmRvLUZmbjYlRmhuLUYjNiQtRl5vNiRRIjNGJ0Y5RjlGYW8tRiw2I1EhRidGOUY5LUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZkcS1GUDYkLUYjNkRGYHAtRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSEZoby9GTkZpby1GZm42JS1GLDYlUSJmRidGL0YyLUYjNigtRl5vNiRRIjRGJ0Y5LyUrZm9yZWdyb3VuZEdRKlswLDAsMjU1XUYnLyUrZXhlY3V0YWJsZUdGPS8lKXJlYWRvbmx5R0YxLyUwZm9udF9zdHlsZV9uYW1lR1EqMkR+T3V0cHV0RidGOUZhb0ZqcS1GZm42JS1GLDYlUSJnRidGL0YyRmNyRmFvRmpxLUYsNiVRJEN0eUYnRi9GMkZXLUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkhGY3FGZXEtSShtc3Vic3VwR0YkNidGYHJGY3JGYHAvJTFzdXBlcnNjcmlwdHNoaWZ0R0Zjb0Zhb0ZqcS1GLDYlUSRDdHRGJ0YvRjJGV0Zqc0ZgcC1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmhvRl1yRl5yRmpxLUYsNiVRJEN0eEYnRi9GMkZXRmpzLUZedDYnRmRzRmNyRmBwRmB0RmFvRmpxLUYsNiVRJEN5eUYnRi9GMkZXRmpzRmBwRmV0RmJzRmpxLUYsNiVRJEN4eUYnRi9GMkZXRltzRjlGOUZbc0Y5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRltzRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2JVElU0IwYUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNictRiw2JVEkQ3h4RidGL0YyLUZQNiQtRiM2KC1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNiMtSSNtbkdGJDYkUSIxRidGOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRmZuNiVGaG4tRiM2Iy1GXm82JFEiMkYnRjlGYW9GZG8tRmZuNiVGaG4tRiM2Iy1GXm82JFEiM0YnRjlGYW8tRiw2I1EhRidGOS1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZHEtRlA2JC1GIzZCRmBwLUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkhGaG8vRk5GaW8tRmZuNiUtRiw2JVEiZkYnRi9GMi1GIzYjLUZebzYkUSI0RidGOUZhb0ZqcS1GZm42JS1GLDYlUSJnRidGL0YyRmNyRmFvRmpxLUYsNiVRJEN0eUYnRi9GMkZXLUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkhGY3FGZXEtSShtc3Vic3VwR0YkNidGYHJGY3JGYHAvJTFzdXBlcnNjcmlwdHNoaWZ0R0Zjb0Zhb0ZqcS1GLDYlUSRDdHRGJ0YvRjJGV0Zgc0ZgcC1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmhvRl1yRl5yRmpxLUYsNiVRJEN0eEYnRi9GMkZXRmBzLUZkczYnRmpyRmNyRmBwRmZzRmFvRmpxLUYsNiVRJEN5eUYnRi9GMkZXRmBzRmBwRlt0RmhyRmpxLUYsNiVRJEN4eUYnRi9GMkZXRjlGOS8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRic=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElU0IwYUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2Ji1GIzYoLUYsNiVRJEN4eEYnRi9GMi1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GIzYtLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZcby1GIzYqLUkjbW5HRiQ2JFEiMkYnRjktRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZoby1JJW1zdWJHRiQ2JS1GLDYlUSJmRidGL0YyLUYjNiYtRmFvNiRRIjRGJ0Y5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjkvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0Zkby1GW3A2JS1GLDYlUSJnRidGL0YyRmBwRmpwRmRvLUYsNiVRJEN0eUYnRi9GMkY5LUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGW29GXW8tRiM2Ji1JKG1zdWJzdXBHRiQ2J0ZdcEZgcEZgby8lMXN1cGVyc2NyaXB0c2hpZnRHRlxxRmpwRmRvLUYsNiVRJEN0dEYnRi9GMkY5RmVxLUYjNihGYG9GZG9Gam9GZG8tRiw2JVEkQ3R4RidGL0YyRjlGZXEtRiM2Ji1GW3I2J0ZfcUZgcEZgb0ZdckZqcEZkby1GLDYlUSRDeXlGJ0YvRjJGOUZlcS1GIzYoRmBvRmRvRl1xRmRvLUYsNiVRJEN4eUYnRi9GMkY5RjlGZXBGaHBGOUZlcEZocEY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRmVwRmhwRjk=">PCMvLUkkQ3h4RzYiNiUmSSJ1RzYiNiMiIiImSSJ1RzYiNiMiIiMmSSJ1RzYiNiMiIiQsLCoqIiIjIiIiJkkiZkc2IjYjIiIlIiIiJkkiZ0c2IjYjIiIlIiIiLUkkQ3R5RzYiNiUmSSJ1RzYiNiMiIiImSSJ1RzYiNiMiIiMmSSJ1RzYiNiMiIiQiIiIhIiIqJikmSSJmRzYiNiMiIiUiIiMiIiItSSRDdHRHNiI2JSZJInVHNiI2IyIiIiZJInVHNiI2IyIiIyZJInVHNiI2IyIiJCIiIiEiIiooIiIjIiIiJkkiZkc2IjYjIiIlIiIiLUkkQ3R4RzYiNiUmSSJ1RzYiNiMiIiImSSJ1RzYiNiMiIiMmSSJ1RzYiNiMiIiQiIiIhIiIqJikmSSJnRzYiNiMiIiUiIiMiIiItSSRDeXlHNiI2JSZJInVHNiI2IyIiIiZJInVHNiI2IyIiIyZJInVHNiI2IyIiJCIiIiEiIiooIiIjIiIiJkkiZ0c2IjYjIiIlIiIiLUkkQ3h5RzYiNiUmSSJ1RzYiNiMiIiImSSJ1RzYiNiMiIiMmSSJ1RzYiNiMiIiQiIiIhIiI=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2528" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2527" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2556" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbWlHRiQ2JVEkZEUxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVE5RGlmZmVyZW50aWFsRXF1YXRpb25EYXRhRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNictRlM2Ji1GIzYpLUYsNiVRJFNCMEYnRi9GMi1GUzYmLUYjNiUtSSNtbkdGJDYkUSIxRidGOS8lK2V4ZWN1dGFibGVHRj1GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRidGZW4tRlM2Ji1GIzYlLUZdbzYkUSI0RidGOUZgb0Y5RjlGYm9GZW9GYG9GOUY5RmJvRmVvRmhvLUZTNiYtRiM2Jy1JJW1zdWJHRiQ2JS1GLDYlUSJmRidGL0YyLUYjNiVGXG9GL0YyLyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGaG8tRlxxNiUtRiw2JVEiZ0YnRi9GMkZhcUZjcUZgb0Y5RjlGYm9GZW9GYG9GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRJWRFMWFGJ0YvRjJGNS1GLDYlUShQcm9sb25nRidGL0YyLUZTNiQtRiM2J0YrRmhvRlxvRmBvRjlGOUZbci1GLDYlUSZkRVRSMUYnRi9GMkY1LUYsNiVRL1RyYW5zZm9ybWF0aW9uRidGL0YyLUZTNiQtRiM2JUZeckZgb0Y5RjlGW3JGYG9GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYxLUkjbWlHRiQ2JVEkZEUxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVE5RGlmZmVyZW50aWFsRXF1YXRpb25EYXRhRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiUtRlM2Ji1GIzYnLUYsNiVRJFNCMEYnRi9GMi1GUzYmLUYjNiMtSSNtbkdGJDYkUSIxRidGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRidGZW4tRlM2Ji1GIzYjLUZdbzYkUSI0RidGOUY5RmBvRmNvRjlGYG9GY29GZm8tRlM2Ji1GIzYlLUklbXN1YkdGJDYlLUYsNiVRImZGJ0YvRjJGam4vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0Zmby1GanA2JS1GLDYlUSJnRidGL0YyRmpuRl9xRjlGYG9GY29GOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSVkRTFhRidGL0YyRjUtRiw2JVEoUHJvbG9uZ0YnRi9GMi1GUzYkLUYjNiVGK0Zmb0Zcb0Y5RmdxLUYsNiVRJmRFVFIxRidGL0YyRjUtRiw2JVEvVHJhbnNmb3JtYXRpb25GJ0YvRjItRlM2JC1GIzYjRmpxRjlGZ3E=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2555" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbWlHRiQ2JVEkZEUyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVE5RGlmZmVyZW50aWFsRXF1YXRpb25EYXRhRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiYtRlM2Ji1GIzYoLUYsNiVRJFNCMEYnRi9GMi1GUzYmLUYjNiQtSSNtbkdGJDYkUSIyRidGOUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJ0Zlbi1GUzYmLUYjNiQtRl1vNiRRIjVGJ0Y5RjlGOUZgb0Zjb0Y5RjlGYG9GY29GZm8tRlM2Ji1GIzYmLUklbXN1YkdGJDYlLUYsNiVRImZGJ0YvRjJGam4vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0Zmby1GanA2JS1GLDYlUSJnRidGL0YyRmpuRl9xRjlGOUZgb0Zjb0Y5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVElZEUyYUYnRi9GMkY1LUYsNiVRKFByb2xvbmdGJ0YvRjItRlM2JC1GIzYmRitGZm8tRl1vNiRRIjFGJ0Y5RjlGOUZncS1GLDYlUSZkRVRSMkYnRi9GMkY1LUYsNiVRL1RyYW5zZm9ybWF0aW9uRidGL0YyLUZTNiQtRiM2JEZqcUY5RjlGZ3EvJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYxLUkjbWlHRiQ2JVEkZEUyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVE5RGlmZmVyZW50aWFsRXF1YXRpb25EYXRhRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiUtRlM2Ji1GIzYnLUYsNiVRJFNCMEYnRi9GMi1GUzYmLUYjNiMtSSNtbkdGJDYkUSIyRidGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRidGZW4tRlM2Ji1GIzYjLUZdbzYkUSI1RidGOUY5RmBvRmNvRjlGYG9GY29GZm8tRlM2Ji1GIzYlLUklbXN1YkdGJDYlLUYsNiVRImZGJ0YvRjJGam4vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0Zmby1GanA2JS1GLDYlUSJnRidGL0YyRmpuRl9xRjlGYG9GY29GOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSVkRTJhRidGL0YyRjUtRiw2JVEoUHJvbG9uZ0YnRi9GMi1GUzYkLUYjNiVGK0Zmby1GXW82JFEiMUYnRjlGOUZncS1GLDYlUSZkRVRSMkYnRi9GMkY1LUYsNiVRL1RyYW5zZm9ybWF0aW9uRidGL0YyLUZTNiQtRiM2I0ZqcUY5Rmdx</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2554" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbWlHRiQ2JVEkZEUzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVE5RGlmZmVyZW50aWFsRXF1YXRpb25EYXRhRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiYtRlM2Ji1GIzYoLUYsNiVRJFNCMEYnRi9GMi1GUzYmLUYjNiQtSSNtbkdGJDYkUSIzRidGOUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJ0Zlbi1GUzYmLUYjNiQtRl1vNiRRIjZGJ0Y5RjlGOUZgb0Zjb0Y5RjlGYG9GY29GZm8tRlM2Ji1GIzYmLUklbXN1YkdGJDYlLUYsNiVRImZGJ0YvRjJGam4vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0Zmby1GanA2JS1GLDYlUSJnRidGL0YyRmpuRl9xRjlGOUZgb0Zjb0Y5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVElZEUzYUYnRi9GMkY1LUYsNiVRKFByb2xvbmdGJ0YvRjItRlM2JC1GIzYmRitGZm8tRl1vNiRRIjFGJ0Y5RjlGOUZncS1GLDYlUSZkRVRSM0YnRi9GMkY1LUYsNiVRL1RyYW5zZm9ybWF0aW9uRidGL0YyLUZTNiQtRiM2JEZqcUY5RjlGZ3EvJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYxLUkjbWlHRiQ2JVEkZEUzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVE5RGlmZmVyZW50aWFsRXF1YXRpb25EYXRhRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiUtRlM2Ji1GIzYnLUYsNiVRJFNCMEYnRi9GMi1GUzYmLUYjNiMtSSNtbkdGJDYkUSIzRidGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRidGZW4tRlM2Ji1GIzYjLUZdbzYkUSI2RidGOUY5RmBvRmNvRjlGYG9GY29GZm8tRlM2Ji1GIzYlLUklbXN1YkdGJDYlLUYsNiVRImZGJ0YvRjJGam4vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0Zmby1GanA2JS1GLDYlUSJnRidGL0YyRmpuRl9xRjlGYG9GY29GOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSVkRTNhRidGL0YyRjUtRiw2JVEoUHJvbG9uZ0YnRi9GMi1GUzYkLUYjNiVGK0Zmby1GXW82JFEiMUYnRjlGOUZncS1GLDYlUSZkRVRSM0YnRi9GMkY1LUYsNiVRL1RyYW5zZm9ybWF0aW9uRidGL0YyLUZTNiQtRiM2I0ZqcUY5Rmdx</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2551" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2552" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkREMxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEpc2ltcGxpZnlGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSlQdWxsYmFja0YnRi9GMi1GUzYkLUYjNigtRiw2JVEmZEVUUjNGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJ0ZXLUZTNiQtRiM2KC1GLDYlUSZkRVRSMkYnRi9GMkZbb0ZXLUZTNiQtRiM2Ky1GLDYlUSZkRVRSMUYnRi9GMkZbb0ZXLUZTNiQtRiM2JkZecEZbby1JJW1zdWJHRiQ2JS1GLDYlUSJmRidGL0YyLUYjNictSSNtbkdGJDYkUSIxRidGOUZbby1GXnE2JFEiMkYnRjlGL0YyLyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGOUY5LUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GW3ItRiM2Ji1GLDYjUSFGJ0ZXLUZTNiQtRiM2JkZnb0Zbb0ZlcEY5RjlGOUZfci8lK2V4ZWN1dGFibGVHRj1GOUY5RmZyRjlGOUZmckY5RjlGZnJGOUY5RmZyRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkREMxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEpc2ltcGxpZnlGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JC1GLDYlUSlQdWxsYmFja0YnRi9GMi1GUzYkLUYjNiYtRiw2JVEmZEVUUjNGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJ0ZXLUZTNiQtRiM2Ji1GLDYlUSZkRVRSMkYnRi9GMkZbb0ZXLUZTNiQtRiM2KS1GLDYlUSZkRVRSMUYnRi9GMkZbb0ZXLUZTNiQtRiM2JUZecEZbby1JJW1zdWJHRiQ2JS1GLDYlUSJmRidGL0YyLUYjNiUtSSNtbkdGJDYkUSIxRidGOUZbby1GXnE2JFEiMkYnRjkvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0Y5LUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GW3ItRiM2JS1GLDYjUSFGJ0ZXLUZTNiQtRiM2JUZnb0Zbb0ZlcEY5Rl9yRjlGOUY5Rjk=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkREMxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEjOj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GIzZALUYjNiYtSSVtc3ViR0YkNiUtRiw2JVEia0YnRi9GMi1GIzYoLUY2Ni1RIltGJ0Y5L0Y8RjFGPi9GQUYxRkJGREZGRkgvRktRLDAuMTY2NjY2N2VtRicvRk5GW28tRiw2I1EhRictRjY2LVEiXUYnRjlGaG5GPkZpbkZCRkRGRkZIRmpuL0ZOUSwwLjExMTExMTFlbUYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjkvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmFwLUZUNiUtRiw2JVEkQ3R5RidGL0YyLUYjNiYtRlQ2JS1GLDYlUSJ1RidGL0YyLUYjNiYtSSNtbkdGJDYkUSIyRidGOUZlb0Zob0Y5RmpvRmVvRmhvRjlGam9GOS1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmlxLUYjNiZGZXBGXXAtRlQ2JUZWRl9xRmpvRjlGZXEtRlQ2JS1GLDYlUSJwRidGL0YyRl9xRmpvLUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGaHFGanEtRiM2KC1GVDYlLUYsNiVRImZGJ0YvRjItRiM2Ji1GYnE2JFEiNEYnRjlGZW9GaG9GOUZqb0ZdcEZTRl1wLUZUNiVGZXAtRiM2Ji1GVDYlRlxxLUYjNiYtRmJxNiRRIjFGJ0Y5RmVvRmhvRjlGam9GZW9GaG9GOUZqb0Y5RmRyLUYjNigtRlQ2JS1GLDYlUSJnRidGL0YyRl5zRmpvRl1wRlNGXXAtRlQ2JS1GLDYlUSRDeXlGJ0YvRjJGZXNGam9GOUZkci1GIzYoRmFxRl1wRlNGXXAtRlQ2JS1GLDYlUSRDeHlGJ0YvRjJGZXNGam9GOUZkci1GIzYoLUZUNiVGVkZpc0Zqb0ZdcEZpckZdcEZlcEY5RmVxLUYjNigtRlQ2JUZhckZZRmpvRl1wLUZUNiVGVkZec0Zqb0ZdcEZlcEY5RmVxLUYjNiZGZ3VGXXAtRlQ2JUZhckZec0Zqb0Y5RmRyLUYjNihGU0ZdcC1JJW1zdXBHRiQ2JUZlcEZhcS8lMXN1cGVyc2NyaXB0c2hpZnRHRlxwRl1wRml1RjlGZHItRiM2KEZTRl1wRmVwRl1wRl12RjlGZXEtRiM2KkZTRl1wRmd0Rl1wRml1Rl1wLUYsNiVRJEN0dEYnRi9GMkY5RmRyLUYjNihGY3VGXXBGYHRGXXBGZ3RGOUZkci1GIzYoRmFxRl1wRmN1Rl1wRl51RjlGZXEtRiM2JkZpckZdcC1GVDYlRmFyRmlzRmpvRjlGOUZlb0Zob0Y5">LEAqJiZJImtHNiJGJiIiIi1JJWRpZmZHJSpwcm90ZWN0ZWRHNiQtSSRDdHlHRiY2JSZJInVHRiY2I0YnJkYwNiMiIiMmRjA2IyIiJEYyRidGJyomRixGJyZGJUYzRidGJyZJInBHRiZGM0YnKigmSSJmR0YmNiMiIiVGJ0YkRictRik2JEYsRi9GJyEiIiooJkkiZ0dGJkY/RidGJEYnLUYpNiQtSSRDeXlHRiZGLkYvRidGQyooRjRGJ0YkRictRik2JC1JJEN4eUdGJkYuRi9GJ0ZDKigmRiVGMUYnRj1GJ0YsRidGQyooJkY7RiZGJyZGJUY/RidGLEYnRicqJkZTRicmRjtGP0YnRicqKEYkRicpRixGNEYnRlRGJ0ZDKihGJEYnRixGJ0ZWRidGQyoqRiRGJ0ZJRidGVEYnLUkkQ3R0R0YmRi5GJ0YnKihGUUYnRkVGJ0ZJRidGQyooRjRGJ0ZRRidGTkYnRkMqJkY9RicmRjtGMUYnRic=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2557" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkREMyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEpc2ltcGxpZnlGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSlQdWxsYmFja0YnRi9GMi1GUzYkLUYjNictRiw2JVEmZEVUUjNGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJ0ZXLUZTNiQtRiM2Jy1GLDYlUSZkRVRSMkYnRi9GMkZbb0ZXLUZTNiQtRiM2Ki1GLDYlUSZkRVRSMUYnRi9GMkZbb0ZXLUZTNiQtRiM2JkZecEZbby1JJW1zdWJHRiQ2JS1GLDYlUSJnRidGL0YyLUYjNiYtSSNtbkdGJDYkUSIxRidGOUZbby1GXnE2JFEiMkYnRjlGOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRjlGOS1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORltyLUYjNiYtRiw2I1EhRidGVy1GUzYkLUYjNiZGZ29GW29GZXBGOUY5RjlGX3JGOUY5RjlGOUY5RjlGOUY5LyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkREMyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEpc2ltcGxpZnlGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JC1GLDYlUSlQdWxsYmFja0YnRi9GMi1GUzYkLUYjNiYtRiw2JVEmZEVUUjNGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJ0ZXLUZTNiQtRiM2Ji1GLDYlUSZkRVRSMkYnRi9GMkZbb0ZXLUZTNiQtRiM2KS1GLDYlUSZkRVRSMUYnRi9GMkZbb0ZXLUZTNiQtRiM2JUZecEZbby1JJW1zdWJHRiQ2JS1GLDYlUSJnRidGL0YyLUYjNiUtSSNtbkdGJDYkUSIxRidGOUZbby1GXnE2JFEiMkYnRjkvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0Y5LUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GW3ItRiM2JS1GLDYjUSFGJ0ZXLUZTNiQtRiM2JUZnb0Zbb0ZlcEY5Rl9yRjlGOUY5Rjk=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkREMyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEjOj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GIzY5LUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZVLUYjNiYtSSVtc3ViR0YkNiUtRiw2JVEia0YnRi9GMi1GIzYoLUY2Ni1RIltGJ0Y5L0Y8RjFGPi9GQUYxRkJGREZGRkgvRktRLDAuMTY2NjY2N2VtRicvRk5GYW8tRiw2I1EhRictRjY2LVEiXUYnRjlGXm9GPkZfb0ZCRkRGRkZIRmBvL0ZOUSwwLjExMTExMTFlbUYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjkvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmdwLUZaNiUtRiw2JVEkQ3R0RidGL0YyLUYjNiYtRlo2JS1GLDYlUSJ1RidGL0YyLUYjNiYtSSNtbkdGJDYkUSIyRidGOUZbcEZecEY5RmBwRltwRl5wRjlGYHBGOS1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIRlRGVi1GIzYmRltxRmNwLUZaNiVGZm5GZXFGYHBGOS1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIRlRGVi1GIzYoLUZaNiUtRiw2JVEiZ0YnRi9GMi1GIzYmLUZocTYkUSI0RidGOUZbcEZecEY5RmBwRmNwRllGY3AtRlo2JS1GLDYlUSRDdHlGJ0YvRjItRiM2Ji1GWjYlRmJxLUYjNiYtRmhxNiRRIjFGJ0Y5RltwRl5wRjlGYHBGW3BGXnBGOUZgcEY5RmJyLUYjNigtRlo2JS1GLDYlUSJmRidGL0YyRlxzRmBwRmNwRllGY3AtRlo2JUZbcUZmc0ZgcEY5RmJyLUYjNihGZ3FGY3BGWUZjcC1GWjYlLUYsNiVRJEN0eEYnRi9GMkZmc0ZgcEY5RmJyLUYjNihGWUZjcEZbcUZjcC1GWjYlLUYsNiVRInBGJ0YvRjJGXHNGYHBGOUZici1GIzYoLUZaNiVGZm5GanNGYHBGY3BGYXRGY3BGW3FGOUZbci1GIzYoLUZaNiVGY3VGaW5GYHBGY3AtRlo2JUZmbkZcc0ZgcEZjcEZbcUY5RmJyLUYjNihGaHVGY3BGZ3JGY3BGY3NGOUZici1GIzYoRmdxRmNwRmh1RmNwRlx1RjlGYnItRiM2JkZnckZjcC1GWjYlRmN1RmpzRmBwRjlGOUZbcEZecEY5">LDgqJiZJImtHNiJGJiIiIi1JJWRpZmZHJSpwcm90ZWN0ZWRHNiQtSSRDdHRHRiY2JSZJInVHRiY2I0YnJkYwNiMiIiMmRjA2IyIiJEYyRichIiIqJkYsRicmRiVGM0YnRjgqKCZJImdHRiY2IyIiJUYnRiRGJy1GKTYkLUkkQ3R5R0YmRi5GL0YnRicqKCZJImZHRiZGPkYnRiRGJy1GKTYkRixGL0YnRicqKEY0RidGJEYnLUYpNiQtSSRDdHhHRiZGLkYvRidGJyooRiRGJ0YsRicmSSJwR0YmRj5GJ0YnKigmRiVGMUYnRkVGJ0YsRidGJyooJkZQRiZGJyZGJUY+RidGLEYnRjgqKEZSRidGPEYnRkJGJ0YnKihGNEYnRlJGJ0ZMRidGJyomRjxGJyZGUEYxRidGJw==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2553" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkREMzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEpc2ltcGxpZnlGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSlQdWxsYmFja0YnRi9GMi1GUzYkLUYjNictRiw2JVEmZEVUUjNGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJ0ZXLUZTNiQtRiM2Jy1GLDYlUSZkRVRSMkYnRi9GMkZbb0ZXLUZTNiQtRiM2Ki1GLDYlUSZkRVRSMUYnRi9GMkZbb0ZXLUZTNiQtRiM2JkZecEZbby1JJW1zdWJHRiQ2JS1GLDYlUSJmRidGL0YyLUYjNiYtSSNtbkdGJDYkUSIxRidGOUZbby1GXnE2JFEiM0YnRjlGOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRjlGOS1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORltyLUYjNiYtRiw2I1EhRidGVy1GUzYkLUYjNiZGaG5GW29GZXBGOUY5RjlGX3JGOUY5RjlGOUY5RjlGOUY5LyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkREMzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEpc2ltcGxpZnlGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JC1GLDYlUSlQdWxsYmFja0YnRi9GMi1GUzYkLUYjNiYtRiw2JVEmZEVUUjNGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJ0ZXLUZTNiQtRiM2Ji1GLDYlUSZkRVRSMkYnRi9GMkZbb0ZXLUZTNiQtRiM2KS1GLDYlUSZkRVRSMUYnRi9GMkZbb0ZXLUZTNiQtRiM2JUZecEZbby1JJW1zdWJHRiQ2JS1GLDYlUSJmRidGL0YyLUYjNiUtSSNtbkdGJDYkUSIxRidGOUZbby1GXnE2JFEiM0YnRjkvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0Y5LUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GW3ItRiM2JS1GLDYjUSFGJ0ZXLUZTNiQtRiM2JUZobkZbb0ZlcEY5Rl9yRjlGOUY5Rjk=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkREMzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEjOj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GIzYsLUYjNiYtSSVtc3ViR0YkNiUtRiw2JVEia0YnRi9GMi1GIzYoLUY2Ni1RIltGJ0Y5L0Y8RjFGPi9GQUYxRkJGREZGRkgvRktRLDAuMTY2NjY2N2VtRicvRk5GW28tRiw2I1EhRictRjY2LVEiXUYnRjlGaG5GPkZpbkZCRkRGRkZIRmpuL0ZOUSwwLjExMTExMTFlbUYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjkvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmFwLUZUNiUtRiw2JVEkQ3R5RidGL0YyLUYjNiYtRlQ2JS1GLDYlUSJ1RidGL0YyLUYjNiYtSSNtbkdGJDYkUSIzRidGOUZlb0Zob0Y5RmpvRmVvRmhvRjlGam9GOS1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmlxLUYjNiZGZXBGXXAtRlQ2JUZWRl9xRmpvRjlGZXEtRlQ2JS1GLDYlUSJwRidGL0YyRl9xRmpvLUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGaHFGanEtRiM2JkZTRl1wLUZUNiUtRiw2JVEkQ3l5RidGL0YyLUYjNiYtRlQ2JUZccS1GIzYmLUZicTYkUSIxRidGOUZlb0Zob0Y5RmpvRmVvRmhvRjlGam9GOUZkci1GIzYmLUZUNiVGVkZic0Zqb0ZdcEZbc0Y5RjlGZW9GaG9GOQ==">LCwqJiZJImtHNiJGJiIiIi1JJWRpZmZHJSpwcm90ZWN0ZWRHNiQtSSRDdHlHRiY2JSZJInVHRiY2I0YnJkYwNiMiIiMmRjA2IyIiJEY1RidGJyomRixGJyZGJUY2RidGJyZJInBHRiZGNkYnKiZGJEYnLUYpNiQtSSRDeXlHRiZGLkYvRichIiIqJiZGJUYxRidGP0YnRkE=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2542" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkREM0RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEpc2ltcGxpZnlGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSlQdWxsYmFja0YnRi9GMi1GUzYkLUYjNictRiw2JVEmZEVUUjNGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJ0ZXLUZTNiQtRiM2Jy1GLDYlUSZkRVRSMkYnRi9GMkZbb0ZXLUZTNiQtRiM2Ki1GLDYlUSZkRVRSMUYnRi9GMkZbb0ZXLUZTNiQtRiM2JkZecEZbby1JJW1zdWJHRiQ2JS1GLDYlUSJnRidGL0YyLUYjNiYtSSNtbkdGJDYkUSIxRidGOUZbby1GXnE2JFEiM0YnRjlGOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRjlGOS1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORltyLUYjNiYtRiw2I1EhRidGVy1GUzYkLUYjNiZGaG5GW29GZXBGOUY5RjlGX3JGOUY5RjlGOUY5RjlGOUY5LyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkREM0RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEpc2ltcGxpZnlGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JC1GLDYlUSlQdWxsYmFja0YnRi9GMi1GUzYkLUYjNiYtRiw2JVEmZEVUUjNGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJ0ZXLUZTNiQtRiM2Ji1GLDYlUSZkRVRSMkYnRi9GMkZbb0ZXLUZTNiQtRiM2KS1GLDYlUSZkRVRSMUYnRi9GMkZbb0ZXLUZTNiQtRiM2JUZecEZbby1JJW1zdWJHRiQ2JS1GLDYlUSJnRidGL0YyLUYjNiUtSSNtbkdGJDYkUSIxRidGOUZbby1GXnE2JFEiM0YnRjkvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0Y5LUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GW3ItRiM2JS1GLDYjUSFGJ0ZXLUZTNiQtRiM2JUZobkZbb0ZlcEY5Rl9yRjlGOUY5Rjk=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkREM0RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEjOj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GIzYtLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZVLUYjNiYtSSVtc3ViR0YkNiUtRiw2JVEia0YnRi9GMi1GIzYoLUY2Ni1RIltGJ0Y5L0Y8RjFGPi9GQUYxRkJGREZGRkgvRktRLDAuMTY2NjY2N2VtRicvRk5GYW8tRiw2I1EhRictRjY2LVEiXUYnRjlGXm9GPkZfb0ZCRkRGRkZIRmBvL0ZOUSwwLjExMTExMTFlbUYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjkvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmdwLUZaNiUtRiw2JVEkQ3R0RidGL0YyLUYjNiYtRlo2JS1GLDYlUSJ1RidGL0YyLUYjNiYtSSNtbkdGJDYkUSIzRidGOUZbcEZecEY5RmBwRltwRl5wRjlGYHBGOS1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIRlRGVi1GIzYmRltxRmNwLUZaNiVGZm5GZXFGYHBGOS1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIRlRGVi1GIzYmRllGY3AtRlo2JS1GLDYlUSRDdHlGJ0YvRjItRiM2Ji1GWjYlRmJxLUYjNiYtRmhxNiRRIjFGJ0Y5RltwRl5wRjlGYHBGW3BGXnBGOUZgcEY5RmJyLUYjNiZGaXJGY3AtRlo2JUZmbkZgc0ZgcEY5RltyLUZaNiUtRiw2JVEicEYnRi9GMkZgc0ZgcEY5RltwRl5wRjk=">LCwqJiZJImtHNiJGJiIiIi1JJWRpZmZHJSpwcm90ZWN0ZWRHNiQtSSRDdHRHRiY2JSZJInVHRiY2I0YnJkYwNiMiIiMmRjA2IyIiJEY1RichIiIqJkYsRicmRiVGNkYnRjgqJkYkRictRik2JC1JJEN0eUdGJkYuRi9GJ0YnKiZGPkYnJkYlRjFGJ0YnJkkicEdGJkYxRjg=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2541" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkREM1RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEpc2ltcGxpZnlGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSlQdWxsYmFja0YnRi9GMi1GUzYkLUYjNictRiw2JVEmZEVUUjNGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJ0ZXLUZTNiQtRiM2Jy1GLDYlUSZkRVRSMkYnRi9GMkZbb0ZXLUZTNiQtRiM2Ki1GLDYlUSZkRVRSMUYnRi9GMkZbb0ZXLUZTNiQtRiM2JkZnb0Zbby1JJW1zdWJHRiQ2JS1GLDYlUSJmRidGL0YyLUYjNiYtSSNtbkdGJDYkUSIyRidGOUZbby1GXnE2JFEiM0YnRjlGOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRjlGOS1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORltyLUYjNiYtRiw2I1EhRidGVy1GUzYkLUYjNiZGaG5GW29GZXBGOUY5RjlGX3JGOUY5RjlGOUY5RjlGOUY5LyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkREM1RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEpc2ltcGxpZnlGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JC1GLDYlUSlQdWxsYmFja0YnRi9GMi1GUzYkLUYjNiYtRiw2JVEmZEVUUjNGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJ0ZXLUZTNiQtRiM2Ji1GLDYlUSZkRVRSMkYnRi9GMkZbb0ZXLUZTNiQtRiM2KS1GLDYlUSZkRVRSMUYnRi9GMkZbb0ZXLUZTNiQtRiM2JUZnb0Zbby1JJW1zdWJHRiQ2JS1GLDYlUSJmRidGL0YyLUYjNiUtSSNtbkdGJDYkUSIyRidGOUZbby1GXnE2JFEiM0YnRjkvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0Y5LUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GW3ItRiM2JS1GLDYjUSFGJ0ZXLUZTNiQtRiM2JUZobkZbb0ZlcEY5Rl9yRjlGOUY5Rjk=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkREM1RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEjOj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GIzY4LUYjNigtSSVtc3ViR0YkNiUtRiw2JVEiZkYnRi9GMi1GIzYmLUkjbW5HRiQ2JFEiNEYnRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GZW8tRlQ2JS1GLDYlUSJrRidGL0YyLUYjNigtRjY2LVEiW0YnRjkvRjxGMUY+L0ZBRjFGQkZERkZGSC9GS1EsMC4xNjY2NjY3ZW1GJy9GTkZkcC1GLDYjUSFGJy1GNjYtUSJdRidGOUZhcEY+RmJwRkJGREZGRkhGY3AvRk5RLDAuMTExMTExMWVtRidGaW5GXG9GOUZeb0Zhby1GVDYlLUYsNiVRJEN0eUYnRi9GMi1GIzYmLUZUNiUtRiw2JVEidUYnRi9GMi1GIzYmLUZmbjYkUSIzRidGOUZpbkZcb0Y5Rl5vRmluRlxvRjlGXm9GOS1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmNyLUYjNigtRlQ2JS1GLDYlUSJnRidGL0YyRllGXm9GYW9GZ29GYW8tRlQ2JS1GLDYlUSRDeXlGJ0YvRjJGY3FGXm9GOUZfci1GIzYoLUZmbjYkUSIyRidGOUZhb0Znb0Zhby1GVDYlLUYsNiVRJEN4eUYnRi9GMkZjcUZeb0Y5Rl9yLUYjNigtRlQ2JUZpb0ZqcUZeb0Zhb0ZTRmFvRmBxRjktRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSEZickZkci1GIzYoLUZUNiUtRiw2JVEicEYnRi9GMkZccEZeb0Zhby1GVDYlRmlvRllGXm9GYW9GXnNGOUZfci1GIzYoRmdvRmFvRl5zRmFvLUZUNiVGZnRGWUZeb0Y5Rl9yLUYjNihGXXRGYW9GZ3JGYW9GXnNGOUZfci1GIzYoRmNzRmFvRl10RmFvRmhzRjlGX3QtRiM2JkZTRmFvLUZUNiVGZnRGanFGXm9GOUZfdC1GIzYmRmdvRmFvLUZUNiVGXnMtRiM2Ji1GVDYlRmdxLUYjNiZGY3NGaW5GXG9GOUZeb0ZpbkZcb0Y5Rl5vRjlGX3QtRiM2Ji1GVDYlRmlvRl92Rl5vRmFvRl5zRjlGOUZpbkZcb0Y5">LDgqKCZJImZHNiI2IyIiJSIiIiZJImtHRiZGJkYpLUklZGlmZkclKnByb3RlY3RlZEc2JC1JJEN0eUdGJjYlJkkidUdGJjYjRikmRjQ2IyIiIyZGNDYjIiIkRjlGKUYpKigmSSJnR0YmRidGKUYqRiktRi02JC1JJEN5eUdGJkYyRjlGKUYpKihGOEYpRipGKS1GLTYkLUkkQ3h5R0YmRjJGOUYpRikqKCZGK0Y6RilGJEYpRjBGKUYpKigmSSJwR0YmRiZGKSZGK0YnRilGQUYpISIiKihGKkYpRkFGKSZGTEYnRilGKSooRklGKUY9RilGQUYpRikqKEY4RilGSUYpRkZGKUYpKiZGJEYpJkZMRjpGKUZOKiZGKkYpLUYtNiRGQUY2RilGTiomJkYrRjdGKUZBRilGTg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2558" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkREM2RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEpc2ltcGxpZnlGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSlQdWxsYmFja0YnRi9GMi1GUzYkLUYjNictRiw2JVEmZEVUUjNGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJ0ZXLUZTNiQtRiM2Jy1GLDYlUSZkRVRSMkYnRi9GMkZbb0ZXLUZTNiQtRiM2Ki1GLDYlUSZkRVRSMUYnRi9GMkZbb0ZXLUZTNiQtRiM2JkZnb0Zbby1JJW1zdWJHRiQ2JS1GLDYlUSJnRidGL0YyLUYjNiYtSSNtbkdGJDYkUSIyRidGOUZbby1GXnE2JFEiM0YnRjlGOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRjlGOS1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORltyLUYjNiYtRiw2I1EhRidGVy1GUzYkLUYjNiZGaG5GW29GZXBGOUY5RjlGX3JGOUY5RjlGOUY5RjlGOUY5LyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkREM2RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEpc2ltcGxpZnlGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JC1GLDYlUSlQdWxsYmFja0YnRi9GMi1GUzYkLUYjNiYtRiw2JVEmZEVUUjNGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJ0ZXLUZTNiQtRiM2Ji1GLDYlUSZkRVRSMkYnRi9GMkZbb0ZXLUZTNiQtRiM2KS1GLDYlUSZkRVRSMUYnRi9GMkZbb0ZXLUZTNiQtRiM2JUZnb0Zbby1JJW1zdWJHRiQ2JS1GLDYlUSJnRidGL0YyLUYjNiUtSSNtbkdGJDYkUSIyRidGOUZbby1GXnE2JFEiM0YnRjkvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0Y5LUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GW3ItRiM2JS1GLDYjUSFGJ0ZXLUZTNiQtRiM2JUZobkZbb0ZlcEY5Rl9yRjlGOUY5Rjk=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkREM2RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEjOj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GIzZBLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZVLUYjNigtSSVtc3ViR0YkNiUtRiw2JVEiZ0YnRi9GMi1GIzYmLUkjbW5HRiQ2JFEiNEYnRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GW3AtRlo2JS1GLDYlUSJrRidGL0YyLUYjNigtRjY2LVEiW0YnRjkvRjxGMUY+L0ZBRjFGQkZERkZGSC9GS1EsMC4xNjY2NjY3ZW1GJy9GTkZqcC1GLDYjUSFGJy1GNjYtUSJdRidGOUZncEY+RmhwRkJGREZGRkhGaXAvRk5RLDAuMTExMTExMWVtRidGX29GYm9GOUZkb0Znby1GWjYlLUYsNiVRJEN0eUYnRi9GMi1GIzYmLUZaNiUtRiw2JVEidUYnRi9GMi1GIzYmLUZcbzYkUSIzRidGOUZfb0Zib0Y5RmRvRl9vRmJvRjlGZG9GOS1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIRlRGVi1GIzYoLUZaNiUtRiw2JVEiZkYnRi9GMkZpbkZkb0Znb0ZdcEZnby1GWjYlLUYsNiVRJEN0dEYnRi9GMkZpcUZkb0Y5RmVyLUYjNigtRlxvNiRRIjJGJ0Y5RmdvRl1wRmdvLUZaNiUtRiw2JVEkQ3R4RidGL0YyRmlxRmRvRjlGZXItRiM2KkZdcEZnby1GLDYlUSRDeXlGJ0YvRjJGZ28tRlo2JUZfcEZpbkZkb0Znb0Zhc0Y5RmVyLUYjNigtRlo2JUZfcEZgckZkb0Znb0ZqckZnb0Zhc0Y5LUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkhGVEZWLUYjNigtRlo2JS1GLDYlUSJwRidGL0YyRmJwRmRvRmdvRmN0RmdvRmZxRjlGZXItRiM2JkZedUZnby1GWjYlRmB1RmluRmRvRjlGaXQtRiM2KEZdcEZnby1JJW1zdXBHRiQ2JUZmcUZmcy8lMXN1cGVyc2NyaXB0c2hpZnRHRmZvRmdvRmN0RjlGZXItRiM2KEZdcEZnb0ZmcUZnb0ZldUY5RmVyLUYjNihGZ3RGZ29GWUZnb0ZmcUY5RmVyLUYjNihGZnNGZ29GZ3RGZ29GW3RGOUZlci1GIzYmRllGZ28tRlo2JUZgdUZgckZkb0Y5Rml0LUYjNiZGXXBGZ28tRlo2JUZmcS1GIzYmLUZaNiVGXXItRiM2JkZmc0Zfb0Zib0Y5RmRvRl9vRmJvRjlGZG9GOUZpdC1GIzYmRmZxRmdvLUZaNiVGX3BGYHdGZG9GOUZlci1GWjYlRmB1RmB3RmRvRjlGX29GYm9GOQ==">LEAqKCZJImdHNiI2IyIiJSIiIiZJImtHRiZGJkYpLUklZGlmZkclKnByb3RlY3RlZEc2JC1JJEN0eUdGJjYlJkkidUdGJjYjRikmRjQ2IyIiIyZGNDYjIiIkRjlGKSEiIiooJkkiZkdGJkYnRilGKkYpLUYtNiQtSSRDdHRHRiZGMkY5RilGPCooRjhGKUYqRiktRi02JC1JJEN0eEdGJkYyRjlGKUY8KipGKkYpLUkkQ3l5R0YmRjJGKSZGK0YnRilGQkYpRjwqKCZGK0Y6RilGPkYpRkJGKUY8KigmSSJwR0YmRiZGKUZMRilGMEYpRikqJkZQRikmRlFGJ0YpRjwqKEYqRikpRjBGOEYpRkxGKUYpKihGKkYpRjBGKUZTRilGPCooRk5GKUYkRilGMEYpRjwqKEY4RilGTkYpRkdGKUY8KiZGJEYpJkZRRjpGKUY8KiZGKkYpLUYtNiRGMEY2RilGKSomRjBGKSZGK0Y3RilGKSZGUUY3Rjw=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2540" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2537" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjS1BGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSZzb2x2ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnLUZTNiYtRiM2Oy1GLDYlUSREQzFGJ0YvRjItRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIwRidGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRJERDMkYnRi9GMkZobkZbb0Zfby1GLDYlUSREQzNGJ0YvRjJGaG5GW29GX28tRiw2JVEkREM0RidGL0YyRmhuRltvRl9vLUYsNiVRJERDNUYnRi9GMkZobkZbb0Zfby1GLDYlUSREQzZGJ0YvRjJGaG5GW28vJStleGVjdXRhYmxlR0Y9RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zfby1GUzYmLUYjNjMtSSVtc3ViR0YkNiUtRiw2JVEia0YnRi9GMi1GIzYlLUZcbzYkUSIxRidGOUYvRjIvJS9zdWJzY3JpcHRzaGlmdEdGXm9GX28tRmNxNiVGZXEtRiM2JS1GXG82JFEiMkYnRjlGL0YyRl1yRl9vLUZjcTYlRmVxLUYjNiUtRlxvNiRRIjNGJ0Y5Ri9GMkZdckZfby1GY3E2JUZlcS1GIzYlLUZcbzYkUSI0RidGOUYvRjJGXXJGX28tRmNxNiUtRiw2JVEicEYnRi9GMkZocUZdckZfby1GY3E2JUZmc0ZhckZdckZfby1GY3E2JUZmc0ZockZdckZfby1GY3E2JUZmc0Zfc0ZdckZmcEY5RjlGaHBGW3FGZnBGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmZwRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEjS1BGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSZzb2x2ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYlLUZTNiYtRiM2OS1GLDYlUSREQzFGJ0YvRjItRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIwRidGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRJERDMkYnRi9GMkZobkZbb0Zfby1GLDYlUSREQzNGJ0YvRjJGaG5GW29GX28tRiw2JVEkREM0RidGL0YyRmhuRltvRl9vLUYsNiVRJERDNUYnRi9GMkZobkZbb0Zfby1GLDYlUSREQzZGJ0YvRjJGaG5GW29GOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zfby1GUzYmLUYjNjEtSSVtc3ViR0YkNiUtRiw2JVEia0YnRi9GMi1GIzYjLUZcbzYkUSIxRidGOS8lL3N1YnNjcmlwdHNoaWZ0R0Zeb0Zfby1GYXE2JUZjcS1GIzYjLUZcbzYkUSIyRidGOUZbckZfby1GYXE2JUZjcS1GIzYjLUZcbzYkUSIzRidGOUZbckZfby1GYXE2JUZjcS1GIzYjLUZcbzYkUSI0RidGOUZbckZfby1GYXE2JS1GLDYlUSJwRidGL0YyRmZxRltyRl9vLUZhcTYlRmRzRl9yRltyRl9vLUZhcTYlRmRzRmZyRltyRl9vLUZhcTYlRmRzRl1zRltyRjlGZnBGaXBGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2538" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2543" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElU0IwYkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNjItRiw2JVElZGlmZkYnRi9GMi1GUDYkLUYjNigtRiw2JVEkQ3h4RidGL0YyLUZQNiQtRiM2KS1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNiUtSSNtbkdGJDYkUSIxRidGOUYvRjIvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUZdbzYlRl9vLUYjNiUtRmVvNiRRIjJGJ0Y5Ri9GMkZob0ZbcC1GXW82JUZfby1GIzYlLUZlbzYkUSIzRidGOUYvRjJGaG8vJStleGVjdXRhYmxlR0Y9RjlGOUZbcEZcb0ZhcUY5RjktRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEpc2ltcGxpZnlGJ0YvRjItRlA2JC1GIzYmLUYsNiVRKVB1bGxiYWNrRidGL0YyLUZQNiQtRiM2KC1GLDYlUSZkRVRSMUYnRi9GMkZbcC1GLDYlUSpUb3RhbERpZmZGJ0YvRjItRlA2JC1GIzYoLUYsNiVRJXN1YnNGJ0YvRjItRlA2JC1GIzYoLUYsNiVRJVNCMGFGJ0YvRjJGW3AtRiM2JUZlbi1GUDYkLUYjNigtRl1vNiVGX28tRiM2JEZkb0Y5RmhvRltwLUZdbzYlRl9vLUYjNiRGZ3BGOUZob0ZbcC1GXW82JUZfby1GIzYkRl5xRjlGaG9GOUY5RjktRiw2I1EhRidGYXFGOUY5RltwRmRvRmFxRjlGOUZhcUY5RjlGYXFGOUY5RltwRlQtRlA2JC1GIzYnRmVuRmpzRltwRmJ0RjlGOUZjcUZmcS1GUDYkLUYjNiVGXXItRlA2JC1GIzYnLUYsNiVRJmRFVFIyRidGL0YyRltwRmdyLUZQNiQtRiM2J0Zecy1GUDYkLUYjNidGZXNGW3BGaHNGanRGOUY5RltwRmdwRjlGOUY5RjlGOUY5RltwLUYjNihGVC1GUDYkLUYjNidGZW5GanNGW3BGZnRGOUY5RmNxRmZxLUZQNiQtRiM2JUZdci1GUDYkLUYjNictRiw2JVEmZEVUUjNGJ0YvRjJGW3BGZ3ItRlA2JC1GIzYnRl5zRmB2RltwRl5xRjlGOUY5RjlGOUY5RjlGanRGYXFGOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJy1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZhcUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElU0IwYkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNjAtRiw2JVElZGlmZkYnRi9GMi1GUDYkLUYjNiYtRiw2JVEkQ3h4RidGL0YyLUZQNiQtRiM2Jy1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNiMtSSNtbkdGJDYkUSIxRidGOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRl1vNiVGX28tRiM2Iy1GZW82JFEiMkYnRjlGaG9GW3AtRl1vNiVGX28tRiM2Iy1GZW82JFEiM0YnRjlGaG9GOUZbcEZcb0Y5LUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRKXNpbXBsaWZ5RidGL0YyLUZQNiQtRiM2JC1GLDYlUSlQdWxsYmFja0YnRi9GMi1GUDYkLUYjNiYtRiw2JVEmZEVUUjFGJ0YvRjJGW3AtRiw2JVEqVG90YWxEaWZmRidGL0YyLUZQNiQtRiM2Ji1GLDYlUSVzdWJzRidGL0YyLUZQNiQtRiM2Ji1GLDYlUSVTQjBhRidGL0YyRltwLUYjNiRGZW5GaG4tRiw2I1EhRidGOUZbcEZkb0Y5RjlGOUZbcEZULUZQNiQtRiM2JkZlbkZobkZbcEZjcEY5RmFxRmRxLUZQNiQtRiM2JEZbci1GUDYkLUYjNiYtRiw2JVEmZEVUUjJGJ0YvRjJGW3BGZXItRlA2JC1GIzYmRlxzRl9zRltwRmdwRjlGOUY5RltwLUYjNidGVC1GUDYkLUYjNiZGZW5GaG5GW3BGanBGOUZhcUZkcS1GUDYkLUYjNiRGW3ItRlA2JC1GIzYmLUYsNiVRJmRFVFIzRidGL0YyRltwRmVyLUZQNiQtRiM2JkZcc0Zfc0ZbcEZecUY5RjlGOUZoc0Y5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJy1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2539" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVElU0IwY0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNigtSSVtc3ViR0YkNiUtRiw2JVEiZkYnRi9GMi1GIzYnLUkjbW5HRiQ2JFEiNEYnRjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJ0ZmbkYvRjIvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSZzb2x2ZUYnRi9GMi1GUDYkLUYjNiotRiw2JVEqVG90YWxEaWZmRidGL0YyLUZQNiQtRiM2Jy1GLDYlUSVzdWJzRidGL0YyLUZQNiQtRiM2Jy1GLDYlUSVTQjBhRidGL0YyRmpuLUYjNiUtRiw2JVEkQ3h4RidGL0YyLUZQNiQtRiM2KC1GVTYlLUYsNiVRInVGJ0YvRjItRiM2JC1GZ242JFEiMUYnRjlGOUZib0Zqbi1GVTYlRltyLUYjNiQtRmduNiRRIjJGJ0Y5RjlGYm9Gam4tRlU2JUZbci1GIzYkLUZnbjYkUSIzRidGOUY5RmJvRjlGOUY5LUYsNiNRIUYnRjlGOUZqbkZmbkY5RjlGZW8tRmduNiRGZG9GOUZqbkZULyUrZXhlY3V0YWJsZUdGPUY5RjlGZnNGOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJ0Zmc0Y5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2JVElU0IwY0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNiYtSSVtc3ViR0YkNiUtRiw2JVEiZkYnRi9GMi1GIzYlLUkjbW5HRiQ2JFEiNEYnRjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJ0Zmbi8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRJnNvbHZlRidGL0YyLUZQNiQtRiM2KC1GLDYlUSpUb3RhbERpZmZGJ0YvRjItRlA2JC1GIzYmLUYsNiVRJXN1YnNGJ0YvRjItRlA2JC1GIzYmLUYsNiVRJVNCMGFGJ0YvRjJGam4tRiM2JC1GLDYlUSRDeHhGJ0YvRjItRlA2JC1GIzYnLUZVNiUtRiw2JVEidUYnRi9GMi1GIzYjLUZnbjYkUSIxRidGOUZib0Zqbi1GVTYlRltyLUYjNiMtRmduNiRRIjJGJ0Y5RmJvRmpuLUZVNiVGW3ItRiM2Iy1GZ242JFEiM0YnRjlGYm9GOS1GLDYjUSFGJ0Y5RmpuRmZuRjlGZW8tRmduNiRGZG9GOUZqbkZURjlGOS8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRic=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElU0IwY0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2Ji1GIzYoLUklbXN1YkdGJDYlLUYsNiVRImZGJ0YvRjItRiM2KC1JI21uR0YkNiRRIjRGJ0Y5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRidGaG4vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYjNictRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmVwLUkmbWZyYWNHRiQ2KC1GIzYoLUZXNiUtRiw2JVEiZ0YnRi9GMkZmbkZpby1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIRmBvL0ZORmFvLUZQNiQtRiM2KC1GIzYmLUZXNiVGWS1GIzYmRmhuRmRvRmdvRjlGaW9GYXEtRiw2JVEkQ3R5RidGL0YyRjktRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSEZkcEZmcC1GIzYmLUZXNiVGXnFGXXJGaW9GYXEtRiw2JVEkQ3l5RidGL0YyRjlGYnItRiw2JVEkQ3h5RidGL0YyRjlGOUZkb0Znb0Y5LUYjNiYtRiM2KC1GIzYmRmdyRmFxRl9yRjlGYnItRiM2JkZbckZhcS1GLDYlUSRDdHRGJ0YvRjJGOUZici1GLDYlUSRDdHhGJ0YvRjJGOUZkb0Znb0Y5LyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZidC8lKWJldmVsbGVkR0Y9RmRvRmdvRjlGZG9GZ29GOUZkb0Znb0Y5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRmRvRmdvRjk=">PCMvJkkiZkc2IjYkIiIlIiIlLCQqKCZJImdHNiI2JCIiJSIiJSIiIiwoKiYmSSJmRzYiNiMiIiUiIiItSSRDdHlHNiI2JSZJInVHNiI2IyIiIiZJInVHNiI2IyIiIyZJInVHNiI2IyIiJCIiIiIiIiomJkkiZ0c2IjYjIiIlIiIiLUkkQ3l5RzYiNiUmSSJ1RzYiNiMiIiImSSJ1RzYiNiMiIiMmSSJ1RzYiNiMiIiQiIiIiIiItSSRDeHlHNiI2JSZJInVHNiI2IyIiIiZJInVHNiI2IyIiIyZJInVHNiI2IyIiJCIiIiIiIiwoKiYmSSJnRzYiNiMiIiUiIiItSSRDdHlHNiI2JSZJInVHNiI2IyIiIiZJInVHNiI2IyIiIyZJInVHNiI2IyIiJCIiIiIiIiomJkkiZkc2IjYjIiIlIiIiLUkkQ3R0RzYiNiUmSSJ1RzYiNiMiIiImSSJ1RzYiNiMiIiMmSSJ1RzYiNiMiIiQiIiIiIiItSSRDdHhHNiI2JSZJInVHNiI2IyIiIiZJInVHNiI2IyIiIyZJInVHNiI2IyIiJCIiIiEiIiEiIg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2549" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2548" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElU0IwcEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNi8tRiw2JVEjb3BGJ0YvRjItRlA2JC1GIzYlLUYsNiVRJFNCMEYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRidGVC1GUDYkLUYjNiUtRiw2JVElU0IwYUYnRi9GMkZobkY5RjlGam5GVC1GUDYkLUYjNiUtRiw2JVElU0IwYkYnRi9GMkZobkY5RjlGam5GVC1GUDYkLUYjNiUtRiw2JVElU0IwY0YnRi9GMkZobkY5RjlGaG5GOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJy1GLDYjUSFGJ0ZobkY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElU0IwcEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNi0tRiw2JVEjb3BGJ0YvRjItRlA2JC1GIzYjLUYsNiVRJFNCMEYnRi9GMkY5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRidGVC1GUDYkLUYjNiMtRiw2JVElU0IwYUYnRi9GMkY5RmhuRlQtRlA2JC1GIzYjLUYsNiVRJVNCMGJGJ0YvRjJGOUZobkZULUZQNiQtRiM2Iy1GLDYlUSVTQjBjRidGL0YyRjlGOS8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRictRiw2I1EhRic=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">PC0vJkkiZkc2IjYjIiIiLCYmSSJwR0YmRiZGKComJkkia0dGJkYmRigtSSRDdHlHRiY2JSZJInVHRiZGJyZGMzYjIiIjJkYzNiMiIiRGKEYoLyZGJUY1LCoqJiZGJTYjIiIlRihGKkYoISIiKihGPkYoRi1GKEYvRihGKCooJkkiZ0dGJkY/RihGLUYoLUkkQ3l5R0YmRjFGKEYoKihGNkYoRi1GKC1JJEN4eUdGJkYxRihGKC8mRiVGOComRi1GKEZGRigvJkYlNiRGQEZALCQqKCZGRUZQRigsKComRj5GKEYvRihGKComRkRGKEZGRihGKEZJRihGKCwoKiZGREYoRi9GKEYoKiZGPkYoLUkkQ3R0R0YmRjFGKEYoLUkkQ3R4R0YmRjFGKEZBRkEvJkZFRicsJComRi1GKEZaRihGQS8mRkVGNSwqKiZGREYoRipGKEZBKihGREYoRi1GKEYvRihGQSooRj5GKEYtRihGWkYoRkEqKEY2RihGLUYoRmZuRihGQS8mRkVGOCwmRipGKEYsRkEvLUkkQ3h4R0YmRjEsLCoqRjZGKEY+RihGREYoRi9GKEZBKiYpRj5GNkYoRlpGKEZBKihGNkYoRj5GKEZmbkYoRkEqJilGREY2RihGRkYoRkEqKEY2RihGREYoRklGKEZBLy1JJWRpZmZHJSpwcm90ZWN0ZWRHNiRGZ29GMiw6KipGNkYoRj5GKEZERigtRmNwNiRGL0YyRihGQSomRlxwRigtRmNwNiRGWkYyRihGQSooRjZGKEY+RigtRmNwNiRGZm5GMkYoRkEqJkZfcEYoLUZjcDYkRkZGMkYoRkEqKEY2RihGREYoLUZjcDYkRklGMkYoRkEqKkY2RigpRi9GNkYoJkYuRj9GKEZERihGQSoqRjZGKEYvRihGREYoJkYrRj9GKEZBKipGNkYoRlpGKEY+RihGanFGKEZBKipGNkYoRi9GKEZocUYoRmZuRihGQSooRjZGKEZmbkYoRmpxRihGQSosRjZGKEZaRihGaHFGKEZERihGRkYoRigqKkY2RihGWkYoRmhxRihGSUYoRigvLUZjcDYkRmdvRjQsWioqRjZGKEZJRihGREYoRmpxRihGKCoqRjZGKEZccEYoRlpGKEZqcUYoRigqKkY2RihGZm5GKEZPRihGKkYoRigqKkY2RihGZm5GKEY+RihGanFGKEYoKipGNkYoRl9wRihGRkYoRmpxRihGKCoqRjZGKEZJRihGU0YoRipGKEYoKipGNkYoRj5GKEZERigtRmNwNiRGL0Y0RihGQSosRjZGKEZJRihGLUYoRlpGKEZPRihGKCosRjZGKEZJRihGU0YoRi1GKEYvRihGKCosRjZGKEZERihGL0YoRk9GKEYqRihGKCosRjZGKEZERihGZ3FGKEZPRihGLUYoRkEqLEY2RihGREYoRi9GKEZocUYoRklGKEZBKixGQEYoRkRGKEYvRihGPkYoRmpxRihGKCosRjZGKEY+RihGWkYoRk9GKEYqRihGKCosRjZGKEY+RihGWkYoRmhxRihGSUYoRkEqLEY2RihGZm5GKEZocUYoRj5GKEYvRihGKCosRjZGKEZmbkYoRk9GKEYtRihGL0YoRkEqLEY2RihGZm5GKEYtRihGRkYoRlNGKEZBKixGNkYoRmZuRihGaHFGKEZERihGRkYoRigqLEY2RihGPkYoRi9GKEZTRihGKkYoRigqLEY2RihGPkYoRmdxRihGU0YoRi1GKEYoKixGNkYoRkRGKEZGRihGU0YoRipGKEYoKi5GNkYoRj5GKEZaRihGLUYoRkZGKEZTRihGQSouRjZGKEZERihGRkYoRi1GKEZaRihGT0YoRigqJkZccEYoLUZjcDYkRlpGNEYoRkEqKEY2RihGPkYoLUZjcDYkRmZuRjRGKEZBKiZGX3BGKC1GY3A2JEZGRjRGKEZBKihGNkYoRkRGKC1GY3A2JEZJRjRGKEZBLy1GY3A2JEZnb0Y3LDoqKkY2RihGPkYoRkRGKC1GY3A2JEYvRjdGKEZBKiZGXHBGKC1GY3A2JEZaRjdGKEZBKihGNkYoRj5GKC1GY3A2JEZmbkY3RihGQSomRl9wRigtRmNwNiRGRkY3RihGQSooRjZGKEZERigtRmNwNiRGSUY3RihGQSosRjZGKEZGRihGaHFGKEY+RihGWkYoRkEqKkY2RihGRkYoRmhxRihGZm5GKEZBKipGNkYoRmdxRihGaHFGKEY+RihGKCoqRjZGKEYvRihGPkYoRmpxRihGQSoqRjZGKEZGRihGREYoRmpxRihGQSoqRjZGKEYvRihGaHFGKEZJRihGKCooRjZGKEZJRihGanFGKEZB</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2547" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElc3Vic0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRJVNCMHBGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYjNiUtRiw2JVElZGlmZkYnRi9GMi1GNjYkLUYjNictRiw2JVEkQ3h4RidGL0YyLUY2NiQtRiM2KC1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNiQtSSNtbkdGJDYkUSIxRidGQUZBLyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGPS1GY282JUZlby1GIzYkLUZbcDYkUSIyRidGQUZBRl5wRj0tRmNvNiVGZW8tRiM2JC1GW3A2JFEiM0YnRkFGQUZecEZBRkFGPUZib0ZBRkFGQS1GLDYjUSFGJy8lK2V4ZWN1dGFibGVHRkVGQUZBRmJxRkE=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYkLUkjbWlHRiQ2JVElc3Vic0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRJVNCMHBGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYjNiQtRiw2JVElZGlmZkYnRi9GMi1GNjYkLUYjNiYtRiw2JVEkQ3h4RidGL0YyLUY2NiQtRiM2Jy1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNiMtSSNtbkdGJDYkUSIxRidGQS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRj0tRmNvNiVGZW8tRiM2Iy1GW3A2JFEiMkYnRkFGXnBGPS1GY282JUZlby1GIzYjLUZbcDYkUSIzRidGQUZecEZBRj1GYm9GQS1GLDYjUSFGJ0ZB</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY7LUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtRiM2Ki1JI21uR0YkNiRRIjJGJ0YvLUYsNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRJjAuMGVtRicvRkVGUC1JJW1zdWJHRiQ2JS1JI21pR0YkNiVRImZGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictRiM2Ji1GSTYkUSI0RidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGNEYvLyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGTC1GUzYlLUZWNiVRImdGJ0ZZRmZuRmhuRmJvRkwtRlM2JS1GVjYlUSRDdHlGJ0ZZRmZuLUYjNiYtRlM2JS1GVjYlUSJ1RidGWUZmbi1GIzYmLUZJNiRRIjFGJ0YvRl1vRmBvRi9GYm9GXW9GYG9GL0Zib0YvLUYsNi1RKCZtaW51cztGJ0YvRjJGNUY3RjlGO0Y9Rj9GQUZELUYjNiYtSShtc3Vic3VwR0YkNidGVUZobkZILyUxc3VwZXJzY3JpcHRzaGlmdEdGZG9GYm9GTC1GUzYlLUZWNiVRJEN0dEYnRllGZm5GX3BGYm9GL0ZbcS1GIzYoRkhGTEZSRkwtRlM2JS1GVjYlUSRDdHhGJ0ZZRmZuRl9wRmJvRi9GW3EtRiM2Ji1GYXE2J0Znb0ZobkZIRmNxRmJvRkwtRlM2JS1GVjYlUSRDeXlGJ0ZZRmZuRl9wRmJvRi9GW3EtRiM2KEZIRkxGZW9GTC1GUzYlLUZWNiVRJEN4eUYnRllGZm5GX3BGYm9GL0ZbcS1GIzYqRkhGTC1JJW1zdXBHRiQ2JUZccEZIRmNxRkwtRlM2JS1GVjYlUSJrRidGWUZmbkZobkZib0ZMRmVvRi9GW3EtRiM2KkZIRkxGXHBGTEZlb0ZMLUZTNiUtRlY2JVEicEYnRllGZm5GaG5GYm9GL0ZbcS1GIzYqRkhGTEZncUZMRlJGTEZddEYvRltxLUYjNipGSEZMRlxwRkxGZnNGTEZeckYvRltxLUYjNihGSEZMRl5yRkxGXXRGLy1GLDYtUSIrRidGL0YyRjVGN0Y5RjtGPUY/RkFGRC1GIzYsRkhGTEZncUZMRmZzRkxGZW9GTEZnckYvRmh0LUYjNipGSEZMRmdxRkxGZnNGTEZec0YvRi8=">LDoqKiIiIyIiIiZJImZHNiI2IyIiJUYlJkkiZ0dGKEYpRiUtSSVkaWZmRyUqcHJvdGVjdGVkRzYkLUkkQ3R5R0YoNiUmSSJ1R0YoNiNGJSZGNTYjRiQmRjU2IyIiJEY0RiUhIiIqJilGJkYkRiUtRi42JC1JJEN0dEdGKEYzRjRGJUY8KihGJEYlRiZGJS1GLjYkLUkkQ3R4R0YoRjNGNEYlRjwqJilGK0YkRiUtRi42JC1JJEN5eUdGKEYzRjRGJUY8KihGJEYlRitGJS1GLjYkLUkkQ3h5R0YoRjNGNEYlRjwqKkYkRiUpRjFGJEYlJkkia0dGKEYpRiVGK0YlRjwqKkYkRiVGMUYlRitGJSZJInBHRihGKUYlRjwqKkYkRiVGQUYlRiZGJUZYRiVGPCoqRiRGJUYxRiVGVUYlRkZGJUY8KihGJEYlRkZGJUZYRiVGPCosRiRGJUZBRiVGVUYlRitGJUZMRiVGJSoqRiRGJUZBRiVGVUYlRlFGJUYl</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2544" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2545" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2550" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkS1AxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYmLUYjNiUtSSNtbkdGJDYkUSIxRicvRjNRJ25vcm1hbEYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRidGPkY+LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRkBGPg==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYkLUkjbWlHRiQ2JVEkS1AxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYmLUYjNiMtSSNtbkdGJDYkUSIxRicvRjNRJ25vcm1hbEYnRj4vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2566" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NzgiIiFGI0YjRiNGI0YjRiNGI0YjRiNGI0YjRiNGI0YjRiNGI0YjRiNGI0YjRiM=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2561" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2546" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2532" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2479" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">Done: here I was not elegant, and we have several substitutions instead of one, but anyway all of them encode compatibility condition for the pseudopotential and else.</Font></Text-field>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">Let us now check that X,Y form a Lax pair in 4D:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L2571" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2575" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYrLUY2NiYtRiM2KS1GLDYlUSJ0RidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJ4RidGL0YyRkEtRiw2JVEieUYnRi9GMi8lK2V4ZWN1dGFibGVHRklGRUZFLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRkEtRjY2Ji1GIzYlLUYsNiVRInVGJ0YvRjJGXG9GRUZFRl5vRmFvRkEtRiw2JVEjTDFGJ0YvRjJGQS1JI21uR0YkNiRRIjJGJ0ZFRlxvRkVGRS1GQjYtUSI6RidGRUZHL0ZLRklGTEZORlBGUkZUL0ZXUSwwLjI3Nzc3NzhlbUYnL0ZaRmdwRlxvRkU=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYpLUY2NiYtRiM2Jy1GLDYlUSJ0RidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJ4RidGL0YyRkEtRiw2JVEieUYnRi9GMkZFLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRkEtRjY2Ji1GIzYjLUYsNiVRInVGJ0YvRjJGRUZcb0Zfb0ZBLUYsNiVRI0wxRidGL0YyRkEtSSNtbkdGJDYkUSIyRidGRUZFLUZCNi1RIjpGJ0ZFRkcvRktGSUZMRk5GUEZSRlQvRldRLDAuMjc3Nzc3OGVtRicvRlpGZXA=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2572" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVElU2VEMEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKXNpbXBsaWZ5RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiQtRiw2JVElc3Vic0YnRi9GMi1GUzYkLUYjNiYtRiw2JVEjUzJGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSlQdWxsYmFja0YnRi9GMi1GUzYkLUYjNkktRiw2JVElZGVUUkYnRi9GMkZbby1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GYXAtRiw2JVEqVG90YWxEaWZmRidGL0YyLUZTNiQtRiM2KC1JJm1mcmFjR0YkNigtRiM2Iy1GNjYtUSsmUGFydGlhbEQ7RidGOUY7Rj5GQEZCRkRGRkZIRl9vL0ZORmBvLUYjNiRGX3EtSSVtc3ViR0YkNiUtRiw2JVEid0YnRi9GMi1GIzYjLUZTNiYtRiM2Iy1GLDYjUSFGJ0Y5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLyUvc3Vic2NyaXB0c2hpZnRHUSIwRicvJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmJzLyUpYmV2ZWxsZWRHRj0tRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSEZfb0ZicS1GLDYlUSJnRidGL0YyLUYjNiRGYXItRlM2JC1GIzYpLUZmcTYlLUYsNiVRInVGJ0YvRjItRiM2Iy1JI21uR0YkNiRGX3NGOUZqckZbby1GZnE2JUZldC1GIzYjLUZbdTYkUSIyRidGOUZqckZbby1GZnE2JUZldC1GIzYjLUZbdTYkUSIzRidGOUZqckZbb0ZlcUY5RltvRmp0RjktRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSEZgcEZicEZqcEZncy1GLDYlUSJmRidGL0YyRl90LUY2Ni1RJyZzZG90O0YnRjlGO0Y+RkBGQkZERkZGSEZfb0ZicUZjcC1GUzYkLUYjNihGanBGZ3NGanNGX3RGW29GYXVGOS1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIRmBwRmJwLUZTNiQtRiM2LC1GUzYkLUYjNictRltxNihGXXEtRiM2JUZhci1GIzYkRl9xRmN0RmFyRl1zRmBzRmNzRmVzRmdzRl52Rl10RmFyRjlGZ3MtRmZxNiVGZXQtRiM2JUZqdEZbb0ZhdUZqckZbdi1GUzYkLUYjNictRltxNihGXXEtRiM2JUZhci1GIzYkRl9xRl11RmFyRl1zRmBzRmNzRmVzRmdzRl52Rl10RmFyRjlGZ3MtRmZxNiVGZXQtRiM2JUZhdUZbb0ZhdUZqckZbdi1GIzYlLUZTNiQtRiM2Jy1GW3E2KEZdcS1GIzYlRmFyLUYjNiRGX3FGZHVGYXJGXXNGYHNGY3NGZXNGZ3NGXnZGXXRGYXJGOUZncy1GZnE2JUZldC1GIzYlRmF1RltvRmh1RmpyRmFyRjlGYXYtRltxNigtRiM2Iy1JJW1zdXBHRiQ2JUZfcUZhdS8lMXN1cGVyc2NyaXB0c2hpZnRHRlxzLUYjNiRGX3EtSShtc3Vic3VwR0YkNihGaHFGW3JGYXVGYnpGanIvSSttc2VtYW50aWNzR0YkUSxbbm9uZSxub25lXUYnRl1zRmBzRmNzRmVzRmdzRmpzRl90Rlt2RmNwLUZTNiQtRiM2KEZqcEZnc0ZedkZfdEZbb0ZodUY5Rmh2RmpwRmdzRmpzRl90RmF2RmNwLUZTNiQtRiM2KEZqcEZnc0ZedkZddEZbb0ZhdUY5Rlt2LUZTNiQtRiM2LC1GUzYkLUYjNiZGY3dGZ3NGanNGX3RGOUZnc0Zpd0Zbdi1GUzYkLUYjNiZGYXhGZ3NGanNGX3RGOUZnc0ZneEZbdi1GIzYlLUZTNiQtRiM2JkZheUZnc0Zqc0ZfdEY5RmdzRmd5RmFyRjlGYXZGW3pGZ3NGXnZGXXRGYXJGOUY5RjlGYXI=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">KiYsTioqIiIjIiIiLUklZGlmZkclKnByb3RlY3RlZEc2JC1GKDYkLUkiZ0c2IjYmJkkidUdGLzYjRiYmRjI2I0YlJkYyNiMiIiQmSSJ3R0YvRi9GMUY5RiYtSSRDeHlHRi82JUYxRjRGNkYmJkYyNiRGJUY4RiZGJioqRiVGJkYnRiYtSSRDdHhHRi9GPUYmJkYyNiRGJkYlRiZGJioqRiVGJkYnRiYtSSRDdHlHRi9GPUYmJkYyNiRGJkY4RiZGJiooRidGJi1JJEN4eEdGL0Y9RiYmRjI2JEYlRiVGJkYmKihGJ0YmLUkkQ3l5R0YvRj1GJiZGMjYkRjhGOEYmRiYqKC1GKDYkLUYoNiRGLUY0RjlGJkZDRiYtSSRDdHRHRi9GPUYmISIiKigtRig2JC1GKDYkRi1GNkY5RiZGSEYmRllGJkZlbioqLUYoNiQtSSJmR0YvRjBGOUYmRllGJkYnRiZGQ0YmRiYqKkZcb0YmRllGJkZVRiZGTUYmRiYqKkZcb0YmRllGJkZnbkYmRj5GJkYmKiotRig2JC1GKDYkRi1GOUY5RiZGWUYmLUYoNiRGXm9GMUYmRkNGJkZlbioqRmNvRiZGWUYmLUYoNiRGXm9GNEYmRk1GJkZlbioqRmNvRiZGWUYmLUYoNiRGXm9GNkYmRj5GJkZlbiooRkhGJi1GKDYkRmdvRjlGJkZZRiZGJiooRj5GJi1GKDYkRmpvRjlGJkZZRiZGJiooRlJGJi1GKDYkRl1wRjlGJkZZRiZGJioqRmVvRiZGWUYmRmBwRiZGQ0YmRmVuKipGZW9GJkZZRiZGY3BGJkZNRiZGZW4qKkZlb0YmRllGJkZmcEYmRj5GJkZlbioqLUYoNiRGXG9GOUYmRllGJkYrRiZGQ0YmRiYqKkZccUYmRllGJkZXRiZGTUYmRiYqKkZccUYmRllGJkZpbkYmRj5GJkYmRiZGWUZlbg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2570" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEmU2VEMGFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSZUb0pldEYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYrLUYsNiVRJVNlRDBGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSZEcFZhckYnRi9GMkZaLUYsNiVRKW5vdGF0aW9uRidGL0YyLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRK2pldG51bWJlcnNGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOUZob0Y5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEmU2VEMGFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSZUb0pldEYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYpLUYsNiVRJVNlRDBGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSZEcFZhckYnRi9GMkZaLUYsNiVRKW5vdGF0aW9uRidGL0YyLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRK2pldG51bWJlcnNGJ0YvRjJGOQ==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">KiYsTioqIiIjIiIiJkkiZ0c2IjYkRiYiIiVGJi1JJEN4eUdGKTYlJkkidUdGKTYjRiYmRjA2I0YlJkYwNiMiIiRGJiZGMDYkRiVGNkYmRiYqKkYlRiZGJ0YmLUkkQ3R4R0YpRi5GJiZGMDYkRiZGJUYmRiYqKkYlRiZGJ0YmLUkkQ3R5R0YpRi5GJiZGMDYkRiZGNkYmRiYqKEYnRiYtSSRDeHhHRilGLkYmJkYwNiRGJUYlRiZGJiooRidGJi1JJEN5eUdGKUYuRiYmRjA2JEY2RjZGJkYmKigmRig2JEYlRitGJkY8RiYtSSRDdHRHRilGLkYmISIiKigmRig2JEY2RitGJkZBRiZGUEYmRlIqKiZJImZHRik2I0YrRiZGUEYmRidGJkY8RiZGJioqRldGJkZQRiZGTkYmRkZGJkYmKipGV0YmRlBGJkZURiZGN0YmRiYqKiZGKDYkRitGK0YmRlBGJiZGWEYxRiZGPEYmRlIqKkZnbkYmRlBGJiZGWEYzRiZGRkYmRlIqKkZnbkYmRlBGJiZGWEY1RiZGN0YmRlIqKEZBRiYmRlhGKkYmRlBGJkYmKihGN0YmJkZYRk9GJkZQRiZGJiooRktGJiZGWEZVRiZGUEYmRiYqKiZGKEZZRiZGUEYmRl9vRiZGPEYmRlIqKkZlb0YmRlBGJkZhb0YmRkZGJkZSKipGZW9GJkZQRiZGY29GJkY3RiZGUioqJkZYRmhuRiZGUEYmJkYoRjFGJkY8RiZGJioqRmlvRiZGUEYmJkYoRjNGJkZGRiZGJioqRmlvRiZGUEYmJkYoRjVGJkY3RiZGJkYmRlBGUg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2576" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSlzaW1wbGlmeUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJXN1YnNGJ0Y0RjctRjs2JC1GIzYnLUYsNiVRJVNCMHBGJ0Y0RjctSSNtb0dGJDYtUSIsRicvRjhRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y2LyUpc3RyZXRjaHlHRlEvJSpzeW1tZXRyaWNHRlEvJShsYXJnZW9wR0ZRLyUubW92YWJsZWxpbWl0c0dGUS8lJ2FjY2VudEdGUS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRj8tRjs2JC1GIzYoLUYsNiVRI0tQRidGNEY3LUY7NiYtRiM2JC1JI21uR0YkNiRRIjFGJ0ZNRk1GTS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZJLUYsNiVRKVB1bGxiYWNrRidGNEY3LUY7NiQtRiM2Jy1GLDYlUSZkRVRSM0YnRjRGN0ZJLUYjNiVGY3AtRjs2JC1GIzYnLUYsNiVRJmRFVFIyRidGNEY3RkktRiM2JUZjcC1GOzYkLUYjNictRiw2JVEmZEVUUjFGJ0Y0RjdGSUY/LUY7NiQtRiM2JkZGRkktRiw2JVEmU2VEMGFGJ0Y0RjdGTUZNRk1GTUZNRitGTUZNRk1GK0ZNRk1GTUZNRk1GTUZNRk1GTUYrLyUrZXhlY3V0YWJsZUdGUUZN">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRictRiM2JC1GLDYlUSlzaW1wbGlmeUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYkLUYsNiVRJXN1YnNGJ0Y0RjctRjs2JC1GIzYmLUYsNiVRJVNCMHBGJ0Y0RjctSSNtb0dGJDYtUSIsRicvRjhRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y2LyUpc3RyZXRjaHlHRlEvJSpzeW1tZXRyaWNHRlEvJShsYXJnZW9wR0ZRLyUubW92YWJsZWxpbWl0c0dGUS8lJ2FjY2VudEdGUS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRj8tRjs2JC1GIzYnLUYsNiVRI0tQRidGNEY3LUY7NiYtRiM2Iy1JI21uR0YkNiRRIjFGJ0ZNRk0vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGSS1GLDYlUSlQdWxsYmFja0YnRjRGNy1GOzYkLUYjNiYtRiw2JVEmZEVUUjNGJ0Y0RjdGSS1GIzYkRmNwLUY7NiQtRiM2Ji1GLDYlUSZkRVRSMkYnRjRGN0ZJLUYjNiRGY3AtRjs2JC1GIzYmLUYsNiVRJmRFVFIxRidGNEY3RklGPy1GOzYkLUYjNiVGRkZJLUYsNiVRJlNlRDBhRidGNEY3Rk1GTUYrRk1GK0ZNRk1GTUZNRis=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiIh</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2602" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2603" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEsQ2hhbmdlRnJhbWVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSNMMUYnRi9GMi8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnL0YzUSdub3JtYWxGJ0ZARj1GQA==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYkLUkjbWlHRiQ2JVEsQ2hhbmdlRnJhbWVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Iy1GLDYlUSNMMUYnRi9GMi9GM1Enbm9ybWFsRic=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">SSNMMUc2Ig==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2577" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2574" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEmU2VEMWFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSZUb0pldEYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYqLUYsNiVRJVNlRDFGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSZEcFZhckYnRi9GMkZaLUYsNiVRKW5vdGF0aW9uRidGL0YyLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRK2pldG51bWJlcnNGJ0YvRjJGOUY5LyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEmU2VEMWFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSZUb0pldEYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYpLUYsNiVRJVNlRDFGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSZEcFZhckYnRi9GMkZaLUYsNiVRKW5vdGF0aW9uRidGL0YyLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRK2pldG51bWJlcnNGJ0YvRjJGOQ==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2579" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSlzaW1wbGlmeUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJXN1YnNGJ0Y0RjctRjs2JC1GIzYnLUYsNiVRJVNCMHBGJ0Y0RjctSSNtb0dGJDYtUSIsRicvRjhRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y2LyUpc3RyZXRjaHlHRlEvJSpzeW1tZXRyaWNHRlEvJShsYXJnZW9wR0ZRLyUubW92YWJsZWxpbWl0c0dGUS8lJ2FjY2VudEdGUS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRj8tRjs2JC1GIzYoLUYsNiVRI0tQRidGNEY3LUY7NiYtRiM2JC1JI21uR0YkNiRRIjFGJ0ZNRk1GTS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZJLUYsNiVRKVB1bGxiYWNrRidGNEY3LUY7NiQtRiM2Jy1GLDYlUSZkRVRSM0YnRjRGN0ZJLUYjNiVGY3AtRjs2JC1GIzYnLUYsNiVRJmRFVFIyRidGNEY3RkktRiM2JUZjcC1GOzYkLUYjNictRiw2JVEmZEVUUjFGJ0Y0RjdGSUY/LUY7NiQtRiM2JkZGRkktRiw2JVEmU2VEMGFGJ0Y0RjdGTUZNRk1GTUZNRitGTUZNRk1GK0ZNRk1GTUZNRk1GTUZNRk1GTUYrLyUrZXhlY3V0YWJsZUdGUUZN">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRictRiM2JC1GLDYlUSlzaW1wbGlmeUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYkLUYsNiVRJXN1YnNGJ0Y0RjctRjs2JC1GIzYmLUYsNiVRJVNCMHBGJ0Y0RjctSSNtb0dGJDYtUSIsRicvRjhRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y2LyUpc3RyZXRjaHlHRlEvJSpzeW1tZXRyaWNHRlEvJShsYXJnZW9wR0ZRLyUubW92YWJsZWxpbWl0c0dGUS8lJ2FjY2VudEdGUS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRj8tRjs2JC1GIzYnLUYsNiVRI0tQRidGNEY3LUY7NiYtRiM2Iy1JI21uR0YkNiRRIjFGJ0ZNRk0vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGSS1GLDYlUSlQdWxsYmFja0YnRjRGNy1GOzYkLUYjNiYtRiw2JVEmZEVUUjNGJ0Y0RjdGSS1GIzYkRmNwLUY7NiQtRiM2Ji1GLDYlUSZkRVRSMkYnRjRGN0ZJLUYjNiRGY3AtRjs2JC1GIzYmLUYsNiVRJmRFVFIxRidGNEY3RklGPy1GOzYkLUYjNiVGRkZJLUYsNiVRJlNlRDBhRidGNEY3Rk1GTUYrRk1GK0ZNRk1GTUZNRis=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiIh</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2583" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2580" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2578" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2584" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2581" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2609" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2608" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">Checking Lax pair condition in 3D follows from that one in 4D, but we can easily do it:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L2607" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2582" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEsQ2hhbmdlRnJhbWVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSNMMkYnRi9GMi8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnL0YzUSdub3JtYWxGJ0ZARj1GQA==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYkLUkjbWlHRiQ2JVEsQ2hhbmdlRnJhbWVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Iy1GLDYlUSNMMkYnRi9GMi9GM1Enbm9ybWFsRic=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">SSRURVFHNiI=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2605" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVElU2VEMEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKXNpbXBsaWZ5RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiUtRiw2JVElc3Vic0YnRi9GMi1GUzYkLUYjNictRiw2JVEjUzJGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSlQdWxsYmFja0YnRi9GMi1GUzYkLUYjNjwtRiw2JVElZGVUUkYnRi9GMkZbby1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GYXAtRiw2JVEqVG90YWxEaWZmRidGL0YyLUZTNiQtRiM2KS1JJm1mcmFjR0YkNigtRiM2JC1GNjYtUSsmUGFydGlhbEQ7RidGOUY7Rj5GQEZCRkRGRkZIRl9vL0ZORmBvRjktRiM2JUZfcS1JJW1zdWJHRiQ2JS1GLDYlUSJ3RidGL0YyLUYjNiUtRlM2Ji1GIzYlLUYsNiNRIUYnRi9GMkY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRi9GMi8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRjkvJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmJzLyUpYmV2ZWxsZWRHRj0tRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSEZfb0ZicS1GLDYlUSJnRidGL0YyLUYjNiVGYXItRlM2JC1GIzYqLUZmcTYlLUYsNiVRInVGJ0YvRjItRiM2JC1JI21uR0YkNiRGX3NGOUY5RmpyRltvLUZmcTYlRmV0LUYjNiQtRlt1NiRRIjJGJ0Y5RjlGanJGW28tRmZxNiVGZXQtRiM2JC1GW3U2JFEiM0YnRjlGOUZqckZbby1GZnE2JUZocS1GIzYkLUZTNiYtRiM2JEZhckY5RjlGZHJGZ3JGOUZqckY5RjlGOUZbb0ZqdEY5RjktRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSEZgcEZicEZqcEZncy1GLDYlUSJmRidGL0YyRl90LUY2Ni1RJyZzZG90O0YnRjlGO0Y+RkBGQkZERkZGSEZfb0ZicUZjcC1GUzYkLUYjNilGanBGZ3NGanNGX3RGW29GYXVGOUY5RmN2RmNwLUZTNiQtRiM2KUZqcEZnc0ZmdkZfdEZbb0ZodUY5RjktRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSEZgcEZicEZqcEZnc0Zqc0ZfdEZpdkZjcC1GUzYkLUYjNilGanBGZ3NGZnZGXXRGW29GYXVGOUY5RmFyRjlGOUY5RjlGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVElU2VEMEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKXNpbXBsaWZ5RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiQtRiw2JVElc3Vic0YnRi9GMi1GUzYkLUYjNiYtRiw2JVEjUzJGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSlQdWxsYmFja0YnRi9GMi1GUzYkLUYjNjstRiw2JVElZGVUUkYnRi9GMkZbby1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GYXAtRiw2JVEqVG90YWxEaWZmRidGL0YyLUZTNiQtRiM2KC1JJm1mcmFjR0YkNigtRiM2Iy1GNjYtUSsmUGFydGlhbEQ7RidGOUY7Rj5GQEZCRkRGRkZIRl9vL0ZORmBvLUYjNiRGX3EtSSVtc3ViR0YkNiUtRiw2JVEid0YnRi9GMi1GIzYjLUZTNiYtRiM2Iy1GLDYjUSFGJ0Y5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLyUvc3Vic2NyaXB0c2hpZnRHUSIwRicvJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmJzLyUpYmV2ZWxsZWRHRj0tRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSEZfb0ZicS1GLDYlUSJnRidGL0YyLUYjNiRGYXItRlM2JC1GIzYpLUZmcTYlLUYsNiVRInVGJ0YvRjItRiM2Iy1JI21uR0YkNiRGX3NGOUZqckZbby1GZnE2JUZldC1GIzYjLUZbdTYkUSIyRidGOUZqckZbby1GZnE2JUZldC1GIzYjLUZbdTYkUSIzRidGOUZqckZbb0ZlcUY5RltvRmp0RjktRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSEZgcEZicEZqcEZncy1GLDYlUSJmRidGL0YyRl90LUY2Ni1RJyZzZG90O0YnRjlGO0Y+RkBGQkZERkZGSEZfb0ZicUZjcC1GUzYkLUYjNihGanBGZ3NGanNGX3RGW29GYXVGOUZbdkZjcC1GUzYkLUYjNihGanBGZ3NGXnZGX3RGW29GaHVGOS1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIRmBwRmJwRmpwRmdzRmpzRl90RmF2RmNwLUZTNiQtRiM2KEZqcEZnc0ZedkZddEZbb0ZhdUY5RmFyRjlGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZN</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2604" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEmU2VEMGFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSZUb0pldEYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYrLUYsNiVRJVNlRDBGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSZEcFZhckYnRi9GMkZaLUYsNiVRKW5vdGF0aW9uRidGL0YyLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRK2pldG51bWJlcnNGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOUZob0Y5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEmU2VEMGFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSZUb0pldEYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYpLUYsNiVRJVNlRDBGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSZEcFZhckYnRi9GMkZaLUYsNiVRKW5vdGF0aW9uRidGL0YyLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRK2pldG51bWJlcnNGJ0YvRjJGOQ==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">KiYsTioqIiIjIiIiJkkiZ0c2IjYkRiYiIiVGJi1JJEN4eUdGKTYlJkkidUdGKTYjRiYmRjA2I0YlJkYwNiMiIiRGJiZGMDYkRiVGNkYmRiYqKkYlRiZGJ0YmLUkkQ3R4R0YpRi5GJiZGMDYkRiZGJUYmRiYqKkYlRiZGJ0YmLUkkQ3R5R0YpRi5GJiZGMDYkRiZGNkYmRiYqKEYnRiYtSSRDeHhHRilGLkYmJkYwNiRGJUYlRiZGJiooRidGJi1JJEN5eUdGKUYuRiYmRjA2JEY2RjZGJkYmKigmRig2JEYlRitGJkY8RiYtSSRDdHRHRilGLkYmISIiKigmRig2JEY2RitGJkZBRiZGUEYmRlIqKiZJImZHRik2I0YrRiZGUEYmRidGJkY8RiZGJioqRldGJkZQRiZGTkYmRkZGJkYmKipGV0YmRlBGJkZURiZGN0YmRiYqKiZGKDYkRitGK0YmRlBGJiZGWEYxRiZGPEYmRlIqKkZnbkYmRlBGJiZGWEYzRiZGRkYmRlIqKkZnbkYmRlBGJiZGWEY1RiZGN0YmRlIqKEZBRiYmRlhGKkYmRlBGJkYmKihGN0YmJkZYRk9GJkZQRiZGJiooRktGJiZGWEZVRiZGUEYmRiYqKiZGKEZZRiZGUEYmRl9vRiZGPEYmRlIqKkZlb0YmRlBGJkZhb0YmRkZGJkZSKipGZW9GJkZQRiZGY29GJkY3RiZGUioqJkZYRmhuRiZGUEYmJkYoRjFGJkY8RiZGJioqRmlvRiZGUEYmJkYoRjNGJkZGRiZGJioqRmlvRiZGUEYmJkYoRjVGJkY3RiZGJkYmRlBGUg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2606" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSlzaW1wbGlmeUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJXN1YnNGJ0Y0RjctRjs2JC1GIzYnLUYsNiVRJVNCMHBGJ0Y0RjctSSNtb0dGJDYtUSIsRicvRjhRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y2LyUpc3RyZXRjaHlHRlEvJSpzeW1tZXRyaWNHRlEvJShsYXJnZW9wR0ZRLyUubW92YWJsZWxpbWl0c0dGUS8lJ2FjY2VudEdGUS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRj8tRjs2JC1GIzYoLUYsNiVRI0tQRidGNEY3LUY7NiYtRiM2JC1JI21uR0YkNiRRIjFGJ0ZNRk1GTS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZJLUYsNiVRKVB1bGxiYWNrRidGNEY3LUY7NiQtRiM2Jy1GLDYlUSZkRVRSM0YnRjRGN0ZJLUYjNiVGY3AtRjs2JC1GIzYnLUYsNiVRJmRFVFIyRidGNEY3RkktRiM2JUZjcC1GOzYkLUYjNictRiw2JVEmZEVUUjFGJ0Y0RjdGSUY/LUY7NiQtRiM2JkZGRkktRiw2JVEmU2VEMGFGJ0Y0RjdGTUZNRk1GTUZNRitGTUZNRk1GK0ZNRk1GTUZNRk1GTUZNRk1GTUYrLyUrZXhlY3V0YWJsZUdGUUZN">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRictRiM2JC1GLDYlUSlzaW1wbGlmeUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYkLUYsNiVRJXN1YnNGJ0Y0RjctRjs2JC1GIzYmLUYsNiVRJVNCMHBGJ0Y0RjctSSNtb0dGJDYtUSIsRicvRjhRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y2LyUpc3RyZXRjaHlHRlEvJSpzeW1tZXRyaWNHRlEvJShsYXJnZW9wR0ZRLyUubW92YWJsZWxpbWl0c0dGUS8lJ2FjY2VudEdGUS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRj8tRjs2JC1GIzYnLUYsNiVRI0tQRidGNEY3LUY7NiYtRiM2Iy1JI21uR0YkNiRRIjFGJ0ZNRk0vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGSS1GLDYlUSlQdWxsYmFja0YnRjRGNy1GOzYkLUYjNiYtRiw2JVEmZEVUUjNGJ0Y0RjdGSS1GIzYkRmNwLUY7NiQtRiM2Ji1GLDYlUSZkRVRSMkYnRjRGN0ZJLUYjNiRGY3AtRjs2JC1GIzYmLUYsNiVRJmRFVFIxRidGNEY3RklGPy1GOzYkLUYjNiVGRkZJLUYsNiVRJlNlRDBhRidGNEY3Rk1GTUYrRk1GK0ZNRk1GTUZNRis=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiIh</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2591" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2065" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">Yes, we got commutativity modulo the equation. Now we are ready to check that the surfacess wiped by X,Y in 3D are totally geodesic.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L2063" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font encoding="UTF-8" foreground="[255,0,255]">(there's no need to check that the covector \316\270=f_\316\273*dt</Font><Font foreground="[255,0,255]">+dx<Font encoding="UTF-8">+g_\316\273</Font>*dy is null, this condition was obtained above)</Font></Text-field>
</Input>
</Group>
<Group labelreference="L2061" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2232" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2370" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">Now let us specify the equation and calculate the connection</Font></Text-field>
</Input>
</Group>
<Group labelreference="L2369" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L2362" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYrLUY2NiYtRiM2KC1GLDYlUSJ0RidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJ4RidGL0YyRkEtRiw2JVEieUYnRi9GMkZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GNjYmLUYjNiQtRiw2JVEidUYnRi9GMkZFRkVGXG9GX29GQS1GQjYtUSJ+RidGRUZHL0ZLRklGTEZORlBGUkZURlYvRlpGWC1GLDYlUSNKMkYnRi9GMkZBLUkjbW5HRiQ2JFEiM0YnRkVGRUZFLUZCNi1RIjpGJ0ZFRkdGXHBGTEZORlBGUkZUL0ZXUSwwLjI3Nzc3NzhlbUYnL0ZaRmlwLyUrZXhlY3V0YWJsZUdGSUZF">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYqLUY2NiYtRiM2Jy1GLDYlUSJ0RidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJ4RidGL0YyRkEtRiw2JVEieUYnRi9GMkZFLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRkEtRjY2Ji1GIzYjLUYsNiVRInVGJ0YvRjJGRUZcb0Zfb0ZBLUZCNi1RIn5GJ0ZFRkcvRktGSUZMRk5GUEZSRlRGVi9GWkZYLUYsNiVRI0oyRidGL0YyRkEtSSNtbkdGJDYkUSIzRidGRUZFLUZCNi1RIjpGJ0ZFRkdGXHBGTEZORlBGUkZUL0ZXUSwwLjI3Nzc3NzhlbUYnL0ZaRmlw</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2344" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZKLUkjbWlHRiQ2JVEiRkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJEN0dEYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2JC1JI21uR0YkNiRRIjFGJ0Y5RjkvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUZYNiVGWi1GIzYkLUZqbjYkUSIyRidGOUY5Rl1vRmBvLUZYNiVGWi1GIzYkLUZqbjYkUSIzRidGOUY5Rl1vRjlGOS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGZG8vRk5GZW8tRlg2JUZaLUYjNiZGaW5GYG9GaW5GOUZdby1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmJxRlxwLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGZG9GaXAtRiw2JVEkQ3R4RidGL0YyRlJGZnAtRlg2JUZaLUYjNiZGaW5GYG9GXHBGOUZdb0ZecUZccEZkcS1GLDYlUSRDdHlGJ0YvRjJGUkZmcC1GWDYlRlotRiM2JkZpbkZgb0ZjcEY5Rl1vRl5xLUYsNiVRJEN4eEYnRi9GMkZSRmZwLUZYNiVGWi1GIzYmRlxwRmBvRlxwRjlGXW9GXnFGXHBGZHEtRiw2JVEkQ3h5RidGL0YyRlJGZnAtRlg2JUZaLUYjNiZGXHBGYG9GY3BGOUZdb0ZecS1GLDYlUSRDeXlGJ0YvRjJGUkZmcC1GWDYlRlotRiM2JkZjcEZgb0ZjcEY5Rl1vLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZILUkjbWlHRiQ2JVEiRkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJEN0dEYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2Iy1JI21uR0YkNiRRIjFGJ0Y5LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GWDYlRlotRiM2Iy1Gam42JFEiMkYnRjlGXW9GYG8tRlg2JUZaLUYjNiMtRmpuNiRRIjNGJ0Y5Rl1vRjktRjY2LVEnJnNkb3Q7RidGOUY7Rj5GQEZCRkRGRkZIRmRvL0ZORmVvLUZYNiVGWi1GIzYlRmluRmBvRmluRl1vLUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GYnFGXHAtRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZkb0ZpcC1GLDYlUSRDdHhGJ0YvRjJGUkZmcC1GWDYlRlotRiM2JUZpbkZgb0ZccEZdb0ZecUZccEZkcS1GLDYlUSRDdHlGJ0YvRjJGUkZmcC1GWDYlRlotRiM2JUZpbkZgb0ZjcEZdb0ZecS1GLDYlUSRDeHhGJ0YvRjJGUkZmcC1GWDYlRlotRiM2JUZccEZgb0ZccEZdb0ZecUZccEZkcS1GLDYlUSRDeHlGJ0YvRjJGUkZmcC1GWDYlRlotRiM2JUZccEZgb0ZjcEZdb0ZecS1GLDYlUSRDeXlGJ0YvRjJGUkZmcC1GWDYlRlotRiM2JUZjcEZgb0ZjcEZdby1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2625" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYyLUkjbWlHRiQ2JVEiQUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ01hdHJpeEYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYjLUZTNiYtRiM2Jy1GUzYmLUYjNiwtRiw2JVElZGlmZkYnRi9GMi1GUzYkLUYjNiYtRiw2JVEiRkYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRInVGJ0YvRjItRlM2Ji1GIzYlLUkjbW5HRiQ2JFEiMUYnRjlGY29GYnBGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Y5RmNvLUkmbWZyYWNHRiQ2KEZicC1GIzYjLUZjcDYkUSIyRidGOS8lLmxpbmV0aGlja25lc3NHRmVwLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmhxLyUpYmV2ZWxsZWRHRj0tRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZnby9GTkZob0Zpbi1GUzYkLUYjNiZGYG9GY29GW3AtRlM2Ji1GIzYlRmJwRmNvRmFxRjlGZnBGaXBGOUZjby1GIzYmRlxxRl1yRmluLUZTNiQtRiM2JkZgb0Zjb0ZbcC1GUzYmLUYjNiVGYnBGY28tRmNwNiRRIjNGJ0Y5RjlGZnBGaXBGOS1GLDYjUSFGJ0Y5RmZwRmlwRmNvLUZTNiYtRiM2LEZccUZdckZpbkZhckZjb0Zpbi1GUzYkLUYjNiZGYG9GY29GW3AtRlM2Ji1GIzYlRmFxRmNvRmFxRjlGZnBGaXBGOUZjby1GIzYmRlxxRl1yRmluLUZTNiQtRiM2JkZgb0Zjb0ZbcC1GUzYmLUYjNiVGYXFGY29GY3NGOUZmcEZpcEY5RmZzRjlGZnBGaXBGY28tRlM2Ji1GIzYuRlxxRl1yRmluRltzRmNvRlxxRl1yRmluRmd0RmNvRmluLUZTNiQtRiM2JkZgb0Zjb0ZbcC1GUzYmLUYjNiVGY3NGY29GY3NGOUZmcEZpcEY5RjlGZnBGaXBGOUZmcEZpcEY5LUY2Ni1RIjtGJ0Y5RjtGZm9GQEZCRkRGRkZIRmdvRk1GXXItRiw2JVEjQUFGJ0YvRjJGNS1GLDYlUSdleHBhbmRGJ0YvRjItRlM2JC1GIzYkLUYsNiVRLk1hdHJpeEludmVyc2VGJ0YvRjItRlM2JC1GIzYjRitGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRI0FNRidGL0YyRjUtRiw2JVEpc2ltcGxpZnlGJ0YvRjItRlM2JC1GIzYmLUYsNiVRLERldGVybWluYW50RidGL0YyRlt3LUY2Ni1RJyZzZG90O0YnRjlGO0Y+RkBGQkZERkZGSEZnb0ZgckZedkY5Rl93</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEiQUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtYWN0aW9uR0YkNiUtSShtZmVuY2VkR0YkNigtRiM2Ji1JJ210YWJsZUdGJDY3LUkkbXRyR0YkNigtSSRtdGRHRiQ2KC1GLDYlUSRDdHRGJ0YvRjIvJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRl9vLyUrZ3JvdXBhbGlnbkdGX28vJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGZm8tRmhuNigtRiw2JVEkQ3R4RidGL0YyRl1vRmBvRmJvRmRvRmdvLUZobjYoLUYsNiVRJEN0eUYnRi9GMkZdb0Zgb0Zib0Zkb0Znb0Zdb0Zgb0Ziby1GZW42KEZpby1GaG42KC1GLDYlUSRDeHhGJ0YvRjJGXW9GYG9GYm9GZG9GZ28tRmhuNigtRiw2JVEkQ3h5RidGL0YyRl1vRmBvRmJvRmRvRmdvRl1vRmBvRmJvLUZlbjYoRl5wRmpwLUZobjYoLUYsNiVRJEN5eUYnRi9GMkZdb0Zgb0Zib0Zkb0Znb0Zdb0Zgb0Ziby8lJmFsaWduR1ElYXhpc0YnL0Zeb1EpYmFzZWxpbmVGJy9GYW9RJ2NlbnRlckYnL0Zjb1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjEvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0Zjci8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zecy8lJmZyYW1lR0Zecy8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRj0vJS1lcXVhbGNvbHVtbnNHRj0vJS1kaXNwbGF5c3R5bGVHRj0vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGW3MvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5L0krbXNlbWFudGljc0dGJFEnTWF0cml4RicvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGZnQvJSthY3Rpb250eXBlR1EucnRhYmxlYWRkcmVzc0YnLyUpcnRhYmxlaWRHUTUxODQ0Njc0NDA4MDUwOTA2NzUwMkYnRmF0RmR0Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEiQUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtYWN0aW9uR0YkNiUtSShtZmVuY2VkR0YkNigtRiM2Ji1JJ210YWJsZUdGJDY3LUkkbXRyR0YkNigtSSRtdGRHRiQ2KC1GLDYlUSRDdHRGJ0YvRjIvJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRl9vLyUrZ3JvdXBhbGlnbkdGX28vJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGZm8tRmhuNigtRiw2JVEkQ3R4RidGL0YyRl1vRmBvRmJvRmRvRmdvLUZobjYoLUYsNiVRJEN0eUYnRi9GMkZdb0Zgb0Zib0Zkb0Znb0Zdb0Zgb0Ziby1GZW42KEZpby1GaG42KC1GLDYlUSRDeHhGJ0YvRjJGXW9GYG9GYm9GZG9GZ28tRmhuNigtRiw2JVEkQ3h5RidGL0YyRl1vRmBvRmJvRmRvRmdvRl1vRmBvRmJvLUZlbjYoRl5wRmpwLUZobjYoLUYsNiVRJEN5eUYnRi9GMkZdb0Zgb0Zib0Zkb0Znb0Zdb0Zgb0Ziby8lJmFsaWduR1ElYXhpc0YnL0Zeb1EpYmFzZWxpbmVGJy9GYW9RJ2NlbnRlckYnL0Zjb1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjEvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0Zjci8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zecy8lJmZyYW1lR0Zecy8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRj0vJS1lcXVhbGNvbHVtbnNHRj0vJS1kaXNwbGF5c3R5bGVHRj0vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGW3MvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5L0krbXNlbWFudGljc0dGJFEnTWF0cml4RicvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGZnQvJSthY3Rpb250eXBlR1EucnRhYmxlYWRkcmVzc0YnLyUpcnRhYmxlaWRHUTUxODQ0Njc0NDA4MDUwOTA2NzUwMkYnRmF0RmR0Rjk=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2356" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2342" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">Here A is the matrix of the linearized operator, AA - the inverse (metric) and AJ=AM the adjoint matrix (which we use as a representative for the conformal class)</Font></Text-field>
</Input>
</Group>
<Group labelreference="L2341" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2349" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjYUFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzY+LUYsNiVRKlRvdGFsRGlmZkYnRi9GMi1GUDYkLUYjNictRiw2JVEiQUYnRi9GMi1GUDYmLUYjNiYtSSNtbkdGJDYkUSIxRidGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnRlxvRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zgb0Zcb0Y5RjktRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZicEZULUZQNiQtRiM2J0Zlbi1GUDYmLUYjNiZGXG9GYG8tRl1vNiRRIjJGJ0Y5RjlGOUZob0ZbcEZgb0ZccUY5RjlGXnBGVC1GUDYkLUYjNidGZW4tRlA2Ji1GIzYmRlxvRmBvLUZdbzYkUSIzRidGOUY5RjlGaG9GW3BGYG9GZ3FGOUY5RmBvRlQtRlA2JC1GIzYnRmVuLUZQNiYtRiM2JkZccUZgb0Zcb0Y5RjlGaG9GW3BGYG9GXG9GOUY5Rl5wRlQtRlA2JC1GIzYnRmVuLUZQNiYtRiM2JkZccUZgb0ZccUY5RjlGaG9GW3BGYG9GXHFGOUY5Rl5wRlQtRlA2JC1GIzYnRmVuLUZQNiYtRiM2JkZccUZgb0ZncUY5RjlGaG9GW3BGYG9GZ3FGOUY5RmBvRlQtRlA2JC1GIzYnRmVuLUZQNiYtRiM2JkZncUZgb0Zcb0Y5RjlGaG9GW3BGYG9GXG9GOUY5Rl5wRlQtRlA2JC1GIzYnRmVuLUZQNiYtRiM2JkZncUZgb0ZccUY5RjlGaG9GW3BGYG9GXHFGOUY5Rl5wLUYjNiVGVC1GUDYkLUYjNidGZW4tRlA2Ji1GIzYmRmdxRmBvRmdxRjlGOUZob0ZbcEZgb0ZncUY5RjlGOS1GLDYjUSFGJy8lK2V4ZWN1dGFibGVHRj1GOUY5RmhvRltwLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRl91Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEjYUFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzY8LUYsNiVRKlRvdGFsRGlmZkYnRi9GMi1GUDYkLUYjNiYtRiw2JVEiQUYnRi9GMi1GUDYmLUYjNiUtSSNtbkdGJDYkUSIxRidGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnRlxvRjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGYG9GXG9GOS1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmJwRlQtRlA2JC1GIzYmRmVuLUZQNiYtRiM2JUZcb0Zgby1GXW82JFEiMkYnRjlGOUZob0ZbcEZgb0ZccUY5Rl5wRlQtRlA2JC1GIzYmRmVuLUZQNiYtRiM2JUZcb0Zgby1GXW82JFEiM0YnRjlGOUZob0ZbcEZgb0ZncUY5RmBvRlQtRlA2JC1GIzYmRmVuLUZQNiYtRiM2JUZccUZgb0Zcb0Y5RmhvRltwRmBvRlxvRjlGXnBGVC1GUDYkLUYjNiZGZW4tRlA2Ji1GIzYlRlxxRmBvRlxxRjlGaG9GW3BGYG9GXHFGOUZecEZULUZQNiQtRiM2JkZlbi1GUDYmLUYjNiVGXHFGYG9GZ3FGOUZob0ZbcEZgb0ZncUY5RmBvRlQtRlA2JC1GIzYmRmVuLUZQNiYtRiM2JUZncUZgb0Zcb0Y5RmhvRltwRmBvRlxvRjlGXnBGVC1GUDYkLUYjNiZGZW4tRlA2Ji1GIzYlRmdxRmBvRlxxRjlGaG9GW3BGYG9GXHFGOUZecC1GIzYkRlQtRlA2JC1GIzYmRmVuLUZQNiYtRiM2JUZncUZgb0ZncUY5RmhvRltwRmBvRmdxRjktRiw2I1EhRidGOUZob0ZbcC1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2351" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEnJiM5Njk7RicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnRjIvJSZmZW5jZUdGMS8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0YxLyUqc3ltbWV0cmljR0YxLyUobGFyZ2VvcEdGMS8lLm1vdmFibGVsaW1pdHNHRjEvJSdhY2NlbnRHRjEvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZJLUkjbW5HRiQ2JFEiMkYnRjItRjY2LVEnJnNkb3Q7RidGMkY5RjtGPUY/RkFGQ0ZFL0ZIUSYwLjBlbUYnL0ZLRlQtSShtZmVuY2VkR0YkNiYtRiM2XG8tRiw2JVEjQUFGJy9GMFEldHJ1ZUYnL0YzUSdpdGFsaWNGJy1GVzYmLUYjNiYtRk02JFEiMUYnRjItRjY2LVEiLEYnRjJGOS9GPEZpbkY9Rj9GQUZDRkVGUy9GS1EsMC4zMzMzMzMzZW1GJ0Zgb0YyRjIvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGUC1GNjYtUSJ+RidGMkY5RjtGPUY/RkFGQ0ZFRlNGVS1GLDYlUSNhQUYnRmhuRmpuLUZXNiYtRiM2JEZgb0YyRjJGaW9GXHAtRjY2LVEiK0YnRjJGOUY7Rj1GP0ZBRkNGRS9GSFEsMC4yMjIyMjIyZW1GJy9GS0ZdcUZlbi1GVzYmLUYjNiZGYG9GY29GTEYyRjJGaW9GXHBGUEZfcEZicC1GVzYmLUYjNiRGTEYyRjJGaW9GXHBGaXBGZW4tRlc2Ji1GIzYmRmBvRmNvLUZNNiRRIjNGJ0YyRjJGMkZpb0ZccEZQRl9wRmJwLUZXNiYtRiM2JEZbckYyRjJGaW9GXHBGY29GZW4tRlc2Ji1GIzYmRkxGY29GYG9GMkYyRmlvRlxwRlBGX3BGYnBGZXBGaXBGZW4tRlc2Ji1GIzYmRkxGY29GTEYyRjJGaW9GXHBGUEZfcEZicEZjcUZpcEZlbi1GVzYmLUYjNiZGTEZjb0ZbckYyRjJGaW9GXHBGUEZfcEZicEZeckZjb0Zlbi1GVzYmLUYjNiZGW3JGY29GYG9GMkYyRmlvRlxwRlBGX3BGYnBGZXBGaXBGZW4tRlc2Ji1GIzYmRltyRmNvRkxGMkYyRmlvRlxwRlBGX3BGYnBGY3FGaXBGZW4tRlc2Ji1GIzYmRltyRmNvRltyRjJGMkZpb0ZccEZQRl9wRmJwRl5yLyUrZXhlY3V0YWJsZUdGMUYyRjJGaW9GXHAtRjY2LVEiOkYnRjJGOUY7Rj1GP0ZBRkNGRUZHRkpGanNGMg==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEoJm9tZWdhO0YnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSomY29sb25lcTtGJ0YyLyUmZmVuY2VHRjEvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGMS8lKnN5bW1ldHJpY0dGMS8lKGxhcmdlb3BHRjEvJS5tb3ZhYmxlbGltaXRzR0YxLyUnYWNjZW50R0YxLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGSS1JI21uR0YkNiRRIjJGJ0YyLUY2Ni1RJyZzZG90O0YnRjJGOUY7Rj1GP0ZBRkNGRS9GSFEmMC4wZW1GJy9GS0ZULUkobWZlbmNlZEdGJDYmLUYjNmpuLUYsNiVRI0FBRicvRjBRJXRydWVGJy9GM1EnaXRhbGljRictRlc2Ji1GIzYlLUZNNiRRIjFGJ0YyLUY2Ni1RIixGJ0YyRjkvRjxGaW5GPUY/RkFGQ0ZFRlMvRktRLDAuMzMzMzMzM2VtRidGYG9GMi8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZQLUY2Ni1RIn5GJ0YyRjlGO0Y9Rj9GQUZDRkVGU0ZVLUYsNiVRI2FBRidGaG5Gam4tRlc2Ji1GIzYjRmBvRjJGaW9GXHAtRjY2LVEiK0YnRjJGOUY7Rj1GP0ZBRkNGRS9GSFEsMC4yMjIyMjIyZW1GJy9GS0ZdcUZlbi1GVzYmLUYjNiVGYG9GY29GTEYyRmlvRlxwRlBGX3BGYnAtRlc2Ji1GIzYjRkxGMkZpb0ZccEZpcEZlbi1GVzYmLUYjNiVGYG9GY28tRk02JFEiM0YnRjJGMkZpb0ZccEZQRl9wRmJwLUZXNiYtRiM2I0ZbckYyRmlvRlxwRmNvRmVuLUZXNiYtRiM2JUZMRmNvRmBvRjJGaW9GXHBGUEZfcEZicEZlcEZpcEZlbi1GVzYmLUYjNiVGTEZjb0ZMRjJGaW9GXHBGUEZfcEZicEZjcUZpcEZlbi1GVzYmLUYjNiVGTEZjb0ZbckYyRmlvRlxwRlBGX3BGYnBGXnJGY29GZW4tRlc2Ji1GIzYlRltyRmNvRmBvRjJGaW9GXHBGUEZfcEZicEZlcEZpcEZlbi1GVzYmLUYjNiVGW3JGY29GTEYyRmlvRlxwRlBGX3BGYnBGY3FGaXBGZW4tRlc2Ji1GIzYlRltyRmNvRltyRjJGaW9GXHBGUEZfcEZicEZeckYyRmlvRlxwLUY2Ni1RIjpGJ0YyRjlGO0Y9Rj9GQUZDRkVGR0ZK</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2481" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">This is our form connection Omega, but we will use the general form U below</Font></Text-field>
</Input>
</Group>
<Group labelreference="L2350" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2363" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2JVEoRGVwVmFyc0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNiYtRiw2JVEidUYnRi9GMi1GUDYkLUYjNigtRiw2JVEidEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRInhGJ0YvRjJGaG4tRiw2JVEieUYnRi9GMkY5RjktRiw2I1EhRidGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRI0FKRidGL0YyRjUtRiw2JVEpc2ltcGxpZnlGJ0YvRjItRlA2JC1GIzYlLUYsNiVRKEZyb21KZXRGJ0YvRjItRlA2JC1GIzYmLUYsNiVRI0FNRidGL0YyRmhuRitGOUY5RjlGOUZfcC8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEoRGVwVmFyc0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNiUtRiw2JVEidUYnRi9GMi1GUDYkLUYjNictRiw2JVEidEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRInhGJ0YvRjJGaG4tRiw2JVEieUYnRi9GMkY5LUYsNiNRIUYnRjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEjQUpGJ0YvRjJGNS1GLDYlUSlzaW1wbGlmeUYnRi9GMi1GUDYkLUYjNiQtRiw2JVEoRnJvbUpldEYnRi9GMi1GUDYkLUYjNiUtRiw2JVEjQU1GJ0YvRjJGaG5GK0Y5RjlGX3A=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2359" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2365" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYmLUY2NiYtRiM2KC1GLDYlUSJ0RidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJ4RidGL0YyRkEtRiw2JVEieUYnRi9GMkZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GLDYlUSJNRidGL0YyRkVGRS1GQjYtUSI6RidGRUZHL0ZLRklGTEZORlBGUkZUL0ZXUSwwLjI3Nzc3NzhlbUYnL0ZaRmpvLyUrZXhlY3V0YWJsZUdGSUZF">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUY2NiYtRiM2Jy1GLDYlUSJ0RidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJ4RidGL0YyRkEtRiw2JVEieUYnRi9GMkZFLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRkEtRiw2JVEiTUYnRi9GMkZFLUZCNi1RIjpGJ0ZFRkcvRktGSUZMRk5GUEZSRlQvRldRLDAuMjc3Nzc3OGVtRicvRlpGam8=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2346" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjZ2dGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSdldmFsREdGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Z3AtRiw2JlEjQUpGJ0YvLyUrZm9yZWdyb3VuZEdRKlswLDEyOCwwXUYnRjItRlM2Jy1GIzYqLUkjbW5HRiQ2JVEiMUYnRlpGOS1GNjYuUSIsRidGWkY5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRidGW28vJSVib2xkR0YxRlovJStleGVjdXRhYmxlR0Y9L0YzUSVib2xkRicvJStmb250d2VpZ2h0R0ZccEZaRjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LlEnJnNkb3Q7RidGWkY5RjtGPkZARkJGREZGRkhGY28vRk5GZG8tRiw2JlEjZHRGJ0YvRlpGMi1GNjYuUSJ+RidGWkY5RjtGPkZARkJGREZGRkhGY29GaHAtRjY2LlEiJkYnRlpGOUY7Rj5GQEZCRkRGRkZIRmNvRmhwLUYsNiZRInRGJ0YvRlpGMkZccUZpcC1GNjYuUSIrRidGWkY5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GaXFGVy1GUzYnLUYjNipGW29GX28tRlxvNiVRIjJGJ0ZaRjlGZ29GWkZpb0ZbcEZdcEZaRjlGX3BGYnBGZXBGaXBGXHFGX3FGYnFGXHEtRiw2JlEjZHhGJ0YvRlpGMkZlcUZXLUZTNictRiM2KkZbb0Zfby1GXG82JVEiM0YnRlpGOUZnb0ZaRmlvRltwRl1wRlpGOUZfcEZicEZlcEZpcEZccUZfcUZicUZccS1GLDYmUSNkeUYnRi9GWkYyRmVxRlctRlM2Jy1GIzYqRl9yRl9vRltvRmdvRlpGaW9GW3BGXXBGWkY5Rl9wRmJwRmVwRmJyRlxxRl9xRmJxRlxxRmlwRmVxRlctRlM2Jy1GIzYqRl9yRl9vRl9yRmdvRlpGaW9GW3BGXXBGWkY5Rl9wRmJwRmVwRmJyRlxxRl9xRmJxRlxxRmJyRmVxRlctRlM2Jy1GIzYnRl9yRl9vRmlyRmlvRjlGWkY5Rl9wRmJwRmVwRmJyRlxxRl9xRmJxRlxxRlxzRmVxRlctRlM2Jy1GIzYmRmlyRl9vRltvRjlGWkY5Rl9wRmJwRmVwRlxzRlxxRl9xRmJxRlxxRmlwRmVxRlctRlM2Jy1GIzYmRmlyRl9vRl9yRjlGWkY5Rl9wRmJwRmVwRlxzRlxxRl9xRmJxRlxxRmJyRmVxRlctRlM2Jy1GIzYnRmlyRl9vRmlyRmlvRjlGWkY5Rl9wRmJwRmVwRlxzRlxxRl9xRmJxRlxxRlxzRmlvRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZpb0Y5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEjZ2dGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSdldmFsREdGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2ZXAtRiw2JlEjQUpGJ0YvLyUrZm9yZWdyb3VuZEdRKlswLDEyOCwwXUYnRjItRlM2Jy1GIzYlLUkjbW5HRiQ2JVEiMUYnRlpGOS1GNjYuUSIsRidGWkY5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRidGW29GWkY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUY2Ni5RJyZzZG90O0YnRlpGOUY7Rj5GQEZCRkRGRkZIRmNvL0ZORmRvLUYsNiZRI2R0RidGL0ZaRjItRjY2LlEifkYnRlpGOUY7Rj5GQEZCRkRGRkZIRmNvRmBwLUY2Ni5RIiZGJ0ZaRjlGO0Y+RkBGQkZERkZGSEZjb0ZgcC1GLDYmUSJ0RidGL0ZaRjJGZHBGYXAtRjY2LlEiK0YnRlpGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmFxRlctRlM2Jy1GIzYlRltvRl9vLUZcbzYlUSIyRidGWkY5RlpGOUZnb0Zqb0ZdcEZhcEZkcEZncEZqcEZkcC1GLDYmUSNkeEYnRi9GWkYyRl1xRlctRlM2Jy1GIzYlRltvRl9vLUZcbzYlUSIzRidGWkY5RlpGOUZnb0Zqb0ZdcEZhcEZkcEZncEZqcEZkcC1GLDYmUSNkeUYnRi9GWkYyRl1xRlctRlM2Jy1GIzYlRmdxRl9vRltvRlpGOUZnb0Zqb0ZdcEZqcUZkcEZncEZqcEZkcEZhcEZdcUZXLUZTNictRiM2JUZncUZfb0ZncUZaRjlGZ29Gam9GXXBGanFGZHBGZ3BGanBGZHBGanFGXXFGVy1GUzYnLUYjNiVGZ3FGX29GYXJGWkY5RmdvRmpvRl1wRmpxRmRwRmdwRmpwRmRwRmRyRl1xRlctRlM2Jy1GIzYlRmFyRl9vRltvRlpGOUZnb0Zqb0ZdcEZkckZkcEZncEZqcEZkcEZhcEZdcUZXLUZTNictRiM2JUZhckZfb0ZncUZaRjlGZ29Gam9GXXBGZHJGZHBGZ3BGanBGZHBGanFGXXFGVy1GUzYnLUYjNiVGYXJGX29GYXJGWkY5RmdvRmpvRl1wRmRyRmRwRmdwRmpwRmRwRmRyRjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2343" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2366" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2367" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEuVG9yc2lvblRlbnNvckYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRIkNGJ0YvRjIvJStleGVjdXRhYmxlR1EmZmFsc2VGJy9GM1Enbm9ybWFsRidGQC1JI21vR0YkNi1RIjtGJ0ZALyUmZmVuY2VHRj8vJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGPy8lKnN5bW1ldHJpY0dGPy8lKGxhcmdlb3BHRj8vJS5tb3ZhYmxlbGltaXRzR0Y/LyUnYWNjZW50R0Y/LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMjc3Nzc3OGVtRidGPUZA">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2JVEuVG9yc2lvblRlbnNvckYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYjLUYsNiVRIkNGJ0YvRjIvRjNRJ25vcm1hbEYnLUkjbW9HRiQ2LVEiO0YnRj0vJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMjc3Nzc3OGVtRic=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEiMEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSNkdEYnRi9GMkY1LUYsNiVRJERfdEYnRi9GMkY1Rk9GOQ==">LUkkX0RHRzYiNiM3JDclUSd0ZW5zb3JGJEkiTUdGJDckNyVRKGNvdl9iYXNGJFEoY29uX2Jhc0YkRiw3IjcjNyQ3JSIiIkYyRjIiIiE=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2347" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY1LUkjbWlHRiQ2JVEoJiM5Mzc7MUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKXNpbXBsaWZ5RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiYtRiw2JVEoRnJvbUpldEYnRi9GMi1GUzYkLUYjNictRiw2JVEnJiM5Njk7RicvRjBGPUY5LUZTNiYtRiM2JC1JI21uR0YkNiRRIjFGJ0Y5RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRKERlcFZhcnNGJ0YvRjJGOUY5LyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdGX3AvJSZkZXB0aEdGX3EvJSpsaW5lYnJlYWtHUShuZXdsaW5lRictRiw2JVEoJiM5Mzc7MkYnRi9GMkY1Rk8tRlM2JC1GIzYlRlctRlM2JC1GIzYnLUYsNiVRKCZvbWVnYTtGJ0Zbb0Y5LUZTNiYtRiM2JC1GYW82JFEiMkYnRjlGOUY5RmRvRmdvRmpvRmJwRjlGOUY5RjlGZ3BGanAtRiw2JVEoJiM5Mzc7M0YnRi9GMkY1Rk8tRlM2JC1GIzYlRlctRlM2JC1GIzYnRmJyLUZTNiYtRiM2JC1GYW82JFEiM0YnRjlGOUY5RmRvRmdvRmpvRmJwRjlGOUY5RjlGZ3BGZXBGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbWlHRiQ2JVEpJk9tZWdhOzFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSlzaW1wbGlmeUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYkLUYsNiVRKEZyb21KZXRGJ0YvRjItRlM2JC1GIzYmLUYsNiVRKCZvbWVnYTtGJy9GMEY9RjktRlM2Ji1GIzYjLUkjbW5HRiQ2JFEiMUYnRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRKERlcFZhcnNGJ0YvRjJGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRl9wLyUmZGVwdGhHRl1xLyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUYsNiVRKSZPbWVnYTsyRidGL0YyRjVGTy1GUzYkLUYjNiRGVy1GUzYkLUYjNiYtRiw2JVEoJm9tZWdhO0YnRltvRjktRlM2Ji1GIzYjLUZhbzYkUSIyRidGOUY5RmRvRmdvRmpvRmJwRjlGOUZlcEZocC1GLDYlUSkmT21lZ2E7M0YnRi9GMkY1Rk8tRlM2JC1GIzYkRlctRlM2JC1GIzYmRmByLUZTNiYtRiM2Iy1GYW82JFEiM0YnRjlGOUZkb0Znb0Zqb0ZicEY5RjlGZXA=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2348" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font encoding="UTF-8" foreground="[255,0,255]">Here we determine the connection C and define the covector \316\251. However we wait to let U=\316\251, we want to obtain this from the total geodesicity condition. </Font></Text-field>
</Input>
</Group>
<Group labelreference="L2355" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY3LUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVEjRXRGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictRiw2LVEqJmNvbG9uZXE7RidGL0YyRjVGN0Y5RjtGPUY/L0ZCUSwwLjI3Nzc3NzhlbUYnL0ZFRlMtRkc2JVEnZXZhbERHRidGSkZNLUkobWZlbmNlZEdGJDYkLUYjNiktRkc2JVE/RGlyZWN0aW9uYWxDb3ZhcmlhbnREZXJpdmF0aXZlRidGSkZNLUZZNiQtRiM2KC1GRzYlUSREX3RGJ0ZKRk0tRiw2LVEiLEYnRi9GMi9GNkZMRjdGOUY7Rj1GP0ZBL0ZFUSwwLjMzMzMzMzNlbUYnLUZHNiVRI2dnRidGSkZNRmFvLUZHNiVRIkNGJ0ZKRk1GL0YvLUYsNi1RKCZtaW51cztGJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRLDAuMjIyMjIyMmVtRicvRkVGYXAtRkc2JVEjVTFGJ0ZKRk0tRiw2LVEnJnNkb3Q7RidGL0YyRjVGN0Y5RjtGPUY/RkFGREZnb0YvRi8tRiw2LVEiOkYnRi9GMkY1RjdGOUY7Rj1GP0ZSRlQtSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdGQy8lJmRlcHRoR0ZhcS8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GXXE2JkZfcUZicUZkcS9GZ3FRJWF1dG9GJy1GRzYlUSNFeEYnRkpGTUZPRlUtRlk2JC1GIzYqRmduLUZZNiQtRiM2KS1GRzYlUSREX3hGJ0ZKRk1GYW9GZ29GYW9Gam8vJStleGVjdXRhYmxlR0Y0Ri9GL0ZdcC1GRzYlUSNVMkYnRkpGTUZmcEZnb0Zbc0YvRi9GaXBGXHEtRkc2JVEjRXlGJ0ZKRk1GT0ZVLUZZNiQtRiM2KUZnbi1GWTYkLUYjNigtRkc2JVEkRF95RidGSkZNRmFvRmdvRmFvRmpvRi9GL0ZdcC1GRzYlUSNVM0YnRkpGTUZmcEZnb0YvRi9GaXBGW3NGLw==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY1LUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVEjRXRGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictRiw2LVEqJmNvbG9uZXE7RidGL0YyRjVGN0Y5RjtGPUY/L0ZCUSwwLjI3Nzc3NzhlbUYnL0ZFRlMtRkc2JVEnZXZhbERHRidGSkZNLUkobWZlbmNlZEdGJDYkLUYjNigtRkc2JVE/RGlyZWN0aW9uYWxDb3ZhcmlhbnREZXJpdmF0aXZlRidGSkZNLUZZNiQtRiM2Jy1GRzYlUSREX3RGJ0ZKRk0tRiw2LVEiLEYnRi9GMi9GNkZMRjdGOUY7Rj1GP0ZBL0ZFUSwwLjMzMzMzMzNlbUYnLUZHNiVRI2dnRidGSkZNRmFvLUZHNiVRIkNGJ0ZKRk1GLy1GLDYtUSgmbWludXM7RidGL0YyRjVGN0Y5RjtGPUY/L0ZCUSwwLjIyMjIyMjJlbUYnL0ZFRmFwLUZHNiVRI1UxRidGSkZNLUYsNi1RJyZzZG90O0YnRi9GMkY1RjdGOUY7Rj1GP0ZBRkRGZ29GLy1GLDYtUSI6RidGL0YyRjVGN0Y5RjtGPUY/RlJGVC1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0ZDLyUmZGVwdGhHRmFxLyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUZdcTYmRl9xRmJxRmRxL0ZncVElYXV0b0YnLUZHNiVRI0V4RidGSkZNRk9GVS1GWTYkLUYjNihGZ24tRlk2JC1GIzYnLUZHNiVRJERfeEYnRkpGTUZhb0Znb0Zhb0Zqb0YvRl1wLUZHNiVRI1UyRidGSkZNRmZwRmdvRi9GaXBGXHEtRkc2JVEjRXlGJ0ZKRk1GT0ZVLUZZNiQtRiM2KEZnbi1GWTYkLUYjNictRkc2JVEkRF95RidGSkZNRmFvRmdvRmFvRmpvRi9GXXAtRkc2JVEjVTNGJ0ZKRk1GZnBGZ29GL0ZpcA==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2357" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZpci1JI21pR0YkNiVRJkVxMDAwRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEzVGVuc29ySW5uZXJQcm9kdWN0RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNjAtRiw2JVEjZ2dGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmhuL0ZORmluLUYsNiVRI0V0RidGL0YyRlpGXG8tRiw2JVEjZHRGJ0YvRjJGXG8tRjY2LVEiJkYnRjlGO0Y+RkBGQkZERkZGSEZobkZfby1GLDYlUSJ0RidGL0YyRlxvRmNvLyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdGaW4vJSZkZXB0aEdGZnAvJSpsaW5lYnJlYWtHUShuZXdsaW5lRictRmJwNiZGZHBGZ3BGaXAvRlxxUSVhdXRvRictRiw2JVEmRXEwMDFGJ0YvRjJGNUZPLUZTNiQtRiM2MEZXRlpGXG9GYG9GWkZcb0Zjb0Zcb0Zmb0Zpb0Zcby1GLDYlUSNkeEYnRi9GMkZccEY5RjlGXnBGYXBGXnEtRiw2JVEmRXEwMDJGJ0YvRjJGNUZPLUZTNiQtRiM2MEZXRlpGXG9GYG9GWkZcb0Zjb0Zcb0Zmb0Zpb0Zcby1GLDYlUSNkeUYnRi9GMkZccEY5RjlGXnBGYXBGXnEtRiw2JVEmRXEwMTFGJ0YvRjJGNUZPLUZTNiQtRiM2MEZXRlpGXG9GYG9GWkZcb0ZpcUZcb0Zmb0Zpb0Zcb0ZpcUZccEY5RjlGXnBGYXBGXnEtRiw2JVEmRXEwMTJGJ0YvRjJGNUZPLUZTNiQtRiM2MEZXRlpGXG9GYG9GWkZcb0ZpcUZcb0Zmb0Zpb0Zcb0ZjckZccEY5RjlGXnBGYXBGXnEtRiw2JVEmRXEwMjJGJ0YvRjJGNUZPLUZTNiQtRiM2MEZXRlpGXG9GYG9GWkZcb0ZjckZcb0Zmb0Zpb0Zcb0ZjckZccEY5RjlGXnBGYXAtRiw2JVEmRXExMDBGJ0YvRjJGNUZPLUZTNiQtRiM2MEZXRlpGXG8tRiw2JVEjRXhGJ0YvRjJGWkZcb0Zjb0Zcb0Zmb0Zpb0Zcb0Zjb0ZccEY5RjlGXnBGYXBGXnEtRiw2JVEmRXExMDFGJ0YvRjJGNUZPLUZTNiQtRiM2MEZXRlpGXG9GYnRGWkZcb0Zjb0Zcb0Zmb0Zpb0Zcb0ZpcUZccEY5RjlGXnBGYXBGXnEtRiw2JVEmRXExMDJGJ0YvRjJGNUZPLUZTNiQtRiM2MEZXRlpGXG9GYnRGWkZcb0Zjb0Zcb0Zmb0Zpb0Zcb0ZjckZccEY5RjlGXnBGYXBGXnEtRiw2JVEmRXExMTFGJ0YvRjJGNUZPLUZTNiQtRiM2MEZXRlpGXG9GYnRGWkZcb0ZpcUZcb0Zmb0Zpb0Zcb0ZpcUZccEY5RjlGXnBGYXBGXnEtRiw2JVEmRXExMTJGJ0YvRjJGNUZPLUZTNiQtRiM2MEZXRlpGXG9GYnRGWkZcb0ZpcUZcb0Zmb0Zpb0Zcb0ZjckZccEY5RjlGXnBGYXBGXnEtRiw2JVEmRXExMjJGJ0YvRjJGNUZPLUZTNiQtRiM2MEZXRlpGXG9GYnRGWkZcb0ZjckZcb0Zmb0Zpb0Zcb0ZjckZccEY5RjlGXnBGYXAtRiw2JVEmRXEyMDBGJ0YvRjJGNUZPLUZTNiQtRiM2MEZXRlpGXG8tRiw2JVEjRXlGJ0YvRjJGWkZcb0Zjb0Zcb0Zmb0Zpb0Zcb0Zjb0ZccEY5RjlGXnBGYXBGXnEtRiw2JVEmRXEyMDFGJ0YvRjJGNUZPLUZTNiQtRiM2MEZXRlpGXG9GX3dGWkZcb0Zjb0Zcb0Zmb0Zpb0Zcb0ZpcUZccEY5RjlGXnBGYXBGXnEtRiw2JVEmRXEyMDJGJ0YvRjJGNUZPLUZTNiQtRiM2MEZXRlpGXG9GX3dGWkZcb0Zjb0Zcb0Zmb0Zpb0Zcb0ZjckZccEY5RjlGXnBGYXBGXnEtRiw2JVEmRXEyMTFGJ0YvRjJGNUZPLUZTNiQtRiM2MEZXRlpGXG9GX3dGWkZcb0ZpcUZcb0Zmb0Zpb0Zcb0ZpcUZccEY5RjlGXnBGYXBGXnEtRiw2JVEmRXEyMTJGJ0YvRjJGNUZPLUZTNiQtRiM2MEZXRlpGXG9GX3dGWkZcb0ZpcUZcb0Zmb0Zpb0Zcb0ZjckZccEY5RjlGXnBGYXBGXnEtRiw2JVEmRXEyMjJGJ0YvRjJGNUZPLUZTNiQtRiM2MEZXRlpGXG9GX3dGWkZcb0ZjckZcb0Zmb0Zpb0Zcb0ZjckZccEY5RjlGXnAtRiw2I1EhRidGXHBGOQ==">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</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2360" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjc0FGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSZzb2x2ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUZTNiYtRiM2ZW8tRiw2JVEmRXEwMDBGJ0YvRjItRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIwRidGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRJkVxMDAxRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDAyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDExRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDEyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDIyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTAwRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTAxRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTAyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTExRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTEyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTIyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjAwRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjAxRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjAyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjExRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjEyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjIyRidGL0YyRmhuRltvLyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRl9vLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGY28vRk5GZG8tRlM2Ji1GIzZHLUYsNiVRJWEwMDBGJ0YvRjJGX28tRiw2JVElYTAwMUYnRi9GMkZfby1GLDYlUSVhMDAyRidGL0YyRl9vLUYsNiVRJWEwMTBGJ0YvRjJGX28tRiw2JVElYTAxMUYnRi9GMkZfby1GLDYlUSVhMDEyRidGL0YyRl9vLUYsNiVRJWEwMjBGJ0YvRjJGX28tRiw2JVElYTAyMUYnRi9GMkZfby1GLDYlUSVhMDIyRidGL0YyRl9vLUYsNiVRJWExMDFGJ0YvRjJGX28tRiw2JVElYTEwMkYnRi9GMkZfby1GLDYlUSVhMTExRidGL0YyRl9vLUYsNiVRJWExMTJGJ0YvRjJGX28tRiw2JVElYTEyMUYnRi9GMkZfby1GLDYlUSVhMTIyRidGL0YyRl9vLUYsNiVRJWEyMDJGJ0YvRjJGX28tRiw2JVElYTIxMkYnRi9GMkZfby1GLDYlUSVhMjIyRidGL0YyRmpyRjlGOS9GXXNRIltGJy9GYHNRIl1GJ0ZqckY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GanJGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEjc0FGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSZzb2x2ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUZTNiYtRiM2Y28tRiw2JVEmRXEwMDBGJ0YvRjItRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIwRidGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRJkVxMDAxRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDAyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDExRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDEyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDIyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTAwRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTAxRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTAyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTExRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTEyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTIyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjAwRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjAxRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjAyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjExRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjEyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjIyRidGL0YyRmhuRltvRjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRl9vLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGY28vRk5GZG8tRlM2Ji1GIzZFLUYsNiVRJWEwMDBGJ0YvRjJGX28tRiw2JVElYTAwMUYnRi9GMkZfby1GLDYlUSVhMDAyRidGL0YyRl9vLUYsNiVRJWEwMTBGJ0YvRjJGX28tRiw2JVElYTAxMUYnRi9GMkZfby1GLDYlUSVhMDEyRidGL0YyRl9vLUYsNiVRJWEwMjBGJ0YvRjJGX28tRiw2JVElYTAyMUYnRi9GMkZfby1GLDYlUSVhMDIyRidGL0YyRl9vLUYsNiVRJWExMDFGJ0YvRjJGX28tRiw2JVElYTEwMkYnRi9GMkZfby1GLDYlUSVhMTExRidGL0YyRl9vLUYsNiVRJWExMTJGJ0YvRjJGX28tRiw2JVElYTEyMUYnRi9GMkZfby1GLDYlUSVhMTIyRidGL0YyRl9vLUYsNiVRJWEyMDJGJ0YvRjJGX28tRiw2JVElYTIxMkYnRi9GMkZfby1GLDYlUSVhMjIyRidGL0YyRjkvRltzUSJbRicvRl5zUSJdRidGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2361" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjQzFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSdldmFsREdGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Jy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmVuLUYsNiVRJXN1YnNGJ0YvRjItRlM2JC1GIzYmLUZTNiYtRiM2JS1GLDYlUSNvcEYnRi9GMi1GUzYkLUYjNiVGYm8tRlM2JC1GIzYkLUYsNiVRI3NBRidGL0YyRjlGOUY5RjlGOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRlovRk5RLDAuMzMzMzMzM2VtRictRiw2JVEiQ0YnRi9GMkY5RjlGV0Y5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEjQzFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSdldmFsREdGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ji1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmVuLUYsNiVRJXN1YnNGJ0YvRjItRlM2JC1GIzYlLUZTNiYtRiM2JC1GLDYlUSNvcEYnRi9GMi1GUzYkLUYjNiRGYm8tRlM2JC1GIzYjLUYsNiVRI3NBRidGL0YyRjlGOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRlovRk5RLDAuMzMzMzMzM2VtRictRiw2JVEiQ0YnRi9GMkY5RldGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2364" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEnZXZhbERHRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNi0tRiw2JVE0Q292YXJpYW50RGVyaXZhdGl2ZUYnRi9GMi1GNjYkLUYjNiYtRiw2JVEjZ2dGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiVRI0MxRidGL0YyRkhGSC1GRTYtUSgmbWludXM7RidGSEZKL0ZORkxGT0ZRRlNGVUZXL0ZaUSwwLjIyMjIyMjJlbUYnL0ZnbkZhby1GRTYtUSJ+RidGSEZKRl9vRk9GUUZTRlVGV0ZZL0ZnbkZlbkZBRmNvLUZFNi1RIiZGJ0ZIRkpGX29GT0ZRRlNGVUZXRllGZm8tRiw2JVEidEYnRi9GMkZjby1GNjYkLUYjNjEtRiw2JVEjVTFGJ0YvRjItRkU2LVEnJnNkb3Q7RidGSEZKRl9vRk9GUUZTRlVGV0ZZRmZvLUYsNiVRI2R0RidGL0YyLUZFNi1RIitGJ0ZIRkpGX29GT0ZRRlNGVUZXRmBvRmJvRmNvLUYsNiVRI1UyRidGL0YyRmRwLUYsNiVRI2R4RidGL0YyRmpwRmNvLUYsNiVRI1UzRidGL0YyRmNvRmRwLUYsNiVRI2R5RidGL0YyRkhGSEZIRkgtRkU2LVEiO0YnRkhGSkZNRk9GUUZTRlVGV0ZZL0ZnblEsMC4yNzc3Nzc4ZW1GJy8lK2V4ZWN1dGFibGVHRkxGSA==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2JVEnZXZhbERHRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiwtRiw2JVE0Q292YXJpYW50RGVyaXZhdGl2ZUYnRi9GMi1GNjYkLUYjNiUtRiw2JVEjZ2dGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiVRI0MxRidGL0YyRkgtRkU2LVEoJm1pbnVzO0YnRkhGSi9GTkZMRk9GUUZTRlVGVy9GWlEsMC4yMjIyMjIyZW1GJy9GZ25GYW8tRkU2LVEifkYnRkhGSkZfb0ZPRlFGU0ZVRldGWS9GZ25GZW5GQUZjby1GRTYtUSImRidGSEZKRl9vRk9GUUZTRlVGV0ZZRmZvLUYsNiVRInRGJ0YvRjJGY28tRjY2JC1GIzYwLUYsNiVRI1UxRidGL0YyLUZFNi1RJyZzZG90O0YnRkhGSkZfb0ZPRlFGU0ZVRldGWUZmby1GLDYlUSNkdEYnRi9GMi1GRTYtUSIrRidGSEZKRl9vRk9GUUZTRlVGV0Zgb0Zib0Zjby1GLDYlUSNVMkYnRi9GMkZkcC1GLDYlUSNkeEYnRi9GMkZqcEZjby1GLDYlUSNVM0YnRi9GMkZjb0ZkcC1GLDYlUSNkeUYnRi9GMkZIRkgtRkU2LVEiO0YnRkhGSkZNRk9GUUZTRlVGV0ZZL0ZnblEsMC4yNzc3Nzc4ZW1GJw==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEiMEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSNkdEYnRi9GMkY1Rk9GNUZPRjk=">LUkkX0RHRzYiNiM3JDclUSd0ZW5zb3JGJEkiTUdGJDckNyVRKGNvdl9iYXNGJEYsRiw3IjcjNyQ3JSIiIkYxRjEiIiE=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2371" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2482" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font encoding="UTF-8" foreground="[255,0,255]">We want to check that the connection preserves the conformal class of the form \316\270 in the direction of Ann(\316\270)</Font></Text-field>
</Input>
</Group>
<Group labelreference="L2224" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEnJiM5NTI7RicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnRjIvJSZmZW5jZUdGMS8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0YxLyUqc3ltbWV0cmljR0YxLyUobGFyZ2VvcEdGMS8lLm1vdmFibGVsaW1pdHNHRjEvJSdhY2NlbnRHRjEvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZJLUYsNiVRJ2V2YWxER0YnL0YwUSV0cnVlRicvRjNRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNjEtRiw2JVEjZHhGJ0ZPRlEtRjY2LVEiK0YnRjJGOUY7Rj1GP0ZBRkNGRS9GSFEsMC4yMjIyMjIyZW1GJy9GS0Zpbi1JJW1zdWJHRiQ2JS1GLDYlUSJERidGL0YyLUYjNigtSSNtbkdGJDYkUSI0RidGMi8lK2ZvcmVncm91bmRHUSpbMCwwLDI1NV1GJy8lK2V4ZWN1dGFibGVHRjEvJSlyZWFkb25seUdGUC8lMGZvbnRfc3R5bGVfbmFtZUdRKjJEfk91dHB1dEYnRjIvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GVDYkLUYjNigtRiw2JVEiZkYnRk9GUUZnb0Zqb0ZccEZecEYyRjItRlQ2JC1GIzYyLUYsNiVRJWRpZmZGJ0ZPRlEtRlQ2JC1GIzYnLUYsNiVRInVGJ0ZPRlEtRlQ2JC1GIzYoLUYsNiVRInRGJ0ZPRlEtRjY2LVEiLEYnRjJGOS9GPEZQRj1GP0ZBRkNGRS9GSFEmMC4wZW1GJy9GS1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJ4RidGT0ZRRmByLUYsNiVRInlGJ0ZPRlFGMkYyRmByRl1yRjJGMkZgckZfcS1GVDYkLUYjNidGZnFGaXFGYHJGaHJGMkYyRmByRl9xLUZUNiQtRiM2J0ZmcUZpcUZgckZbc0YyRjJGYHItRiw2JVEid0YnRk9GUS1GVDYkLUYjNixGXXJGYHJGaHJGYHJGW3NGZ29Gam9GXHBGXnBGMkYyRmdvRmpvRlxwRl5wRjJGMi1GNjYtUScmc2RvdDtGJ0YyRjlGO0Y9Rj9GQUZDRkVGZHIvRktGZXItRiw2JVEjZHRGJ0ZPRlFGZW5GW28tRlQ2JC1GIzYoLUYsNiVRImdGJ0ZPRlFGZ29Gam9GXHBGXnBGMkYyLUZUNiQtRiM2LkZfcUZicUZgckZfcUZec0ZgckZfcUZic0ZgckZmc0ZpcUYyRjJGXXQtRiw2JVEjZHlGJ0ZPRlFGam9GMkYyRmpvRjI=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEoJnRoZXRhO0YnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSomY29sb25lcTtGJ0YyLyUmZmVuY2VHRjEvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGMS8lKnN5bW1ldHJpY0dGMS8lKGxhcmdlb3BHRjEvJS5tb3ZhYmxlbGltaXRzR0YxLyUnYWNjZW50R0YxLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGSS1GLDYlUSdldmFsREdGJy9GMFEldHJ1ZUYnL0YzUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYvLUYsNiVRI2R4RidGT0ZRLUY2Ni1RIitGJ0YyRjlGO0Y9Rj9GQUZDRkUvRkhRLDAuMjIyMjIyMmVtRicvRktGaW4tSSVtc3ViR0YkNiUtRiw2JVEiREYnRi9GMi1GIzYjLUkjbW5HRiQ2JFEiNEYnRjIvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GVDYkLUYjNiMtRiw2JVEiZkYnRk9GUUYyLUZUNiQtRiM2LS1GLDYlUSVkaWZmRidGT0ZRLUZUNiQtRiM2Ji1GLDYlUSJ1RidGT0ZRLUZUNiQtRiM2Jy1GLDYlUSJ0RidGT0ZRLUY2Ni1RIixGJ0YyRjkvRjxGUEY9Rj9GQUZDRkUvRkhRJjAuMGVtRicvRktRLDAuMzMzMzMzM2VtRictRiw2JVEieEYnRk9GUUZmcS1GLDYlUSJ5RidGT0ZRRjJGZnFGY3FGMkZmcUZlcC1GVDYkLUYjNiZGXHFGX3FGZnFGXnJGMkZmcUZlcC1GVDYkLUYjNiZGXHFGX3FGZnFGYXJGMkZmcS1GLDYlUSJ3RidGT0ZRRl9xRjItRjY2LVEnJnNkb3Q7RidGMkY5RjtGPUY/RkFGQ0ZFRmpxL0ZLRltyLUYsNiVRI2R0RidGT0ZRRmVuRltvLUZUNiQtRiM2Iy1GLDYlUSJnRidGT0ZRRjJGYXBGX3MtRiw2JVEjZHlGJ0ZPRlFGMg==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEnJiM5NTI7RicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIzo9RidGMi8lJmZlbmNlR0YxLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRjEvJSpzeW1tZXRyaWNHRjEvJShsYXJnZW9wR0YxLyUubW92YWJsZWxpbWl0c0dGMS8lJ2FjY2VudEdGMS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkktRiM2KC1GIzYmLUYjNigtRiM2KC1JJW1zdWJHRiQ2JS1GLDYlUSJERidGL0YyLUYjNiYtSSNtbkdGJDYkUSI0RidGMi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGMUYyLyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRjY2LlEwJkFwcGx5RnVuY3Rpb247RicvJStleGVjdXRhYmxlR0YxRjJGOUY7Rj1GP0ZBRkNGRS9GSFEmMC4wZW1GJy9GS0Zoby1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRImZGJy9GMFEldHJ1ZUYnL0YzUSdpdGFsaWNGJ0ZqbkZdb0YyRjJGam5GXW9GMkZiby1GW3A2JC1GIzYsLUYjNigtRiM2KC1GVTYlRlctRiM2Ji1GZ242JFEiMUYnRjJGam5GXW9GMkZfb0Ziby1GW3A2JC1GIzYmLUYsNiVRInVGJ0ZicEZkcEZqbkZdb0YyRjJGam5GXW9GMkZiby1GW3A2JC1GIzYqLUYsNiVRInRGJ0ZicEZkcC1GNjYtUSIsRidGMkY5L0Y8RmNwRj1GP0ZBRkNGRUZnby9GS1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJ4RidGYnBGZHBGY3ItRiw2JVEieUYnRmJwRmRwRmpuRl1vRjJGMkZqbkZdb0YyRmNyLUYjNigtRiM2KC1GVTYlRlctRiM2Ji1GZ242JFEiMkYnRjJGam5GXW9GMkZfb0Zib0ZlcUZqbkZdb0YyRmJvRlxyRmpuRl1vRjJGY3ItRiM2KC1GIzYoLUZVNiVGVy1GIzYmLUZnbjYkUSIzRidGMkZqbkZdb0YyRl9vRmJvRmVxRmpuRl1vRjJGYm9GXHJGam5GXW9GMkZjci1GIzYoLUYsNiVRIndGJ0ZicEZkcEZib0ZcckZqbkZdb0YyRmpuRl1vRjJGMkZqbkZdb0YyLUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0YyRjlGO0Y9Rj9GQUZDRkVGZ29GaW8tRiw2JVEjZHRGJ0ZicEZkcEYyLUY2Ni1RIitGJ0YyRjlGO0Y9Rj9GQUZDRkUvRkhRLDAuMjIyMjIyMmVtRicvRktGZHUtRiw2JVEjZHhGJ0ZicEZkcEZgdS1GIzYmLUYjNigtRiM2KEZURmJvLUZbcDYkLUYjNiYtRiw2JVEiZ0YnRmJwRmRwRmpuRl1vRjJGMkZqbkZdb0YyRmJvRmZwRmpuRl1vRjJGanQtRiw2JVEjZHlGJ0ZicEZkcEYyRjJGam5GXW9GMg==">LUkkX0RHRzYiNiM3JDclUSVmb3JtRiRJIk1HRiQiIiI3JTckNyNGKi0tJkkiREc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkdGJDYjIiIlNiNJImZHRiQ2Ji0tJkYxNiNGKjYjSSJ1R0YkNiVJInRHRjNJInhHRjNJInlHRjMtLSZGMTYjIiIjRj5GQC0tJkYxNiMiIiRGPkZALUkid0dGJEZANyQ3I0ZIRio3JDcjRk0tLUYwNiNJImdHRiRGOQ==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2221" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYwLUkjbWlHRiQ2JVEiWEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ2V2YWxER0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYpLUYsNiVRJERfdEYnRi9GMi1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmhuLUYjNictRiw2I1EhRictSSVtc3ViR0YkNiUtRiw2JVEiREYnL0YwRj1GOS1GIzYkLUkjbW5HRiQ2JFEiNEYnRjlGOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUZTNiQtRiM2JC1GLDYlUSJmRidGL0YyRjlGOS1GUzYkLUYjNi4tRiw2JVElZGlmZkYnRi9GMi1GUzYkLUYjNictRiw2JVEidUYnRi9GMi1GUzYkLUYjNigtRiw2JVEidEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRInhGJ0YvRjJGW3ItRiw2JVEieUYnRi9GMkY5RjlGW3JGaHFGOUY5RltyRmpwLUZTNiQtRiM2J0ZhcUZkcUZbckZjckY5RjlGW3JGanAtRlM2JC1GIzYnRmFxRmRxRltyRmZyRjlGOUZbci1GLDYlUSJ3RidGL0YyRmRxRjlGOUY5LUY2Ni1RJyZzZG90O0YnRjlGO0Y+RkBGQkZERkZGSEZfci9GTkZgci1GLDYlUSREX3hGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0Zgci8lJmRlcHRoR0ZldC8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GYXQ2JkZjdEZmdEZodC9GW3VRJWF1dG9GJy1GLDYlUSJZRidGL0YyRjVGTy1GUzYkLUYjNigtRiw2JVEkRF95RidGL0YyRlotRiM2JkZfby1GUzYkLUYjNiQtRiw2JVEiZ0YnRi9GMkY5RjlGZnBGOUZkc0Zoc0Y5RjlGXXRGW3RGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEiWEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ2V2YWxER0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRJERfdEYnRi9GMi1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmhuLUYjNiYtRiw2I1EhRictSSVtc3ViR0YkNiUtRiw2JVEiREYnL0YwRj1GOS1GIzYjLUkjbW5HRiQ2JFEiNEYnRjkvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GUzYkLUYjNiMtRiw2JVEiZkYnRi9GMkY5LUZTNiQtRiM2LS1GLDYlUSVkaWZmRidGL0YyLUZTNiQtRiM2Ji1GLDYlUSJ1RidGL0YyLUZTNiQtRiM2Jy1GLDYlUSJ0RidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEieEYnRi9GMkZbci1GLDYlUSJ5RidGL0YyRjlGW3JGaHFGOUZbckZqcC1GUzYkLUYjNiZGYXFGZHFGW3JGY3JGOUZbckZqcC1GUzYkLUYjNiZGYXFGZHFGW3JGZnJGOUZbci1GLDYlUSJ3RidGL0YyRmRxRjktRjY2LVEnJnNkb3Q7RidGOUY7Rj5GQEZCRkRGRkZIRl9yL0ZORmByLUYsNiVRJERfeEYnRi9GMkY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRmByLyUmZGVwdGhHRmN0LyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUZfdDYmRmF0RmR0RmZ0L0ZpdFElYXV0b0YnLUYsNiVRIllGJ0YvRjJGNUZPLUZTNiQtRiM2Jy1GLDYlUSREX3lGJ0YvRjJGWi1GIzYlRl9vLUZTNiQtRiM2Iy1GLDYlUSJnRidGL0YyRjlGZnBGZHNGaHNGOUZbdA==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2222" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkobWZlbmNlZEdGJDYmLUYjNiktSSNtaUdGJDYlUSVIb29rRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUYsNiQtRiM2Jy1GMTYlUSJYRidGNEY3LUkjbW9HRiQ2LVEiLEYnL0Y4USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNi8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GMTYlUScmIzk1MjtGJy9GNUZJRkUvJStleGVjdXRhYmxlR0ZJRkVGRUZBRjAtRiw2JC1GIzYmLUYxNiVRIllGJ0Y0RjdGQUZmbkZFRkVGam5GRUZFLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmpuRkU=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkobWZlbmNlZEdGJDYmLUYjNictSSNtaUdGJDYlUSVIb29rRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUYsNiQtRiM2JS1GMTYlUSJYRidGNEY3LUkjbW9HRiQ2LVEiLEYnL0Y4USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNi8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GMTYlUSgmdGhldGE7RicvRjVGSUZFRkVGQUYwLUYsNiQtRiM2JS1GMTYlUSJZRidGNEY3RkFGZm5GRUZFLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYn</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NyQiIiFGIw==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2228" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY7LUkjbWlHRiQ2JVEpWCYjOTUyO1hGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUTBDb250cmFjdEluZGljZXNGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ki1GLDYlUSdldmFsREdGJ0YvRjItRlM2JC1GIzYnLUYsNiVRP0RpcmVjdGlvbmFsQ292YXJpYW50RGVyaXZhdGl2ZUYnRi9GMi1GUzYkLUYjNiktRiw2JVEiWEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRJyYjOTUyO0YnL0YwRj1GOUZiby1GLDYlUSNDMUYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LUYsNiNRIUYnRmFwRjlGOUZib0Zfb0Ziby1GUzYmLUYjNiUtRlM2Ji1GIzYnLUkjbW5HRiQ2JFEiMUYnRjlGYm9GXnFGYXBGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmFwRjlGOUZicUZlcUZhcEY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdGZ28vJSZkZXB0aEdGYHIvJSpsaW5lYnJlYWtHUShuZXdsaW5lRictRiw2JVEpWCYjOTUyO1lGJ0YvRjJGNUZPLUZTNiQtRiM2KUZXLUZTNiQtRiM2JkZobi1GUzYkLUYjNihGX29GYm8tRiw2JVEoJnRoZXRhO0YnRl1wRjlGYm9GXnBGOUY5RmNwRjlGOUZiby1GLDYlUSJZRidGL0YyRmJvLUZTNiYtRiM2JC1GUzYmLUYjNiZGXnFGYm9GXnFGOUY5RmJxRmVxRjlGOUZicUZlcUY5RjlGaHFGW3ItRiw2JVEpWSYjOTUyO1hGJ0YvRjJGNUZPLUZTNiQtRiM2KUZXLUZTNiQtRiM2JUZobi1GUzYkLUYjNihGanNGYm9Gam9GYm9GXnBGOUY5RjlGOUZib0Zfb0Zib0ZddEY5RjlGaHFGW3ItRiw2JVEpWSYjOTUyO1lGJ0YvRjJGNUZPLUZTNiQtRiM2KUZXRlx1RmJvRmpzRmJvRl10RjlGOUZocUZhcEY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY5LUkjbWlHRiQ2JVEqWCZ0aGV0YTtYRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEwQ29udHJhY3RJbmRpY2VzRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNigtRiw2JVEnZXZhbERHRidGL0YyLUZTNiQtRiM2JS1GLDYlUT9EaXJlY3Rpb25hbENvdmFyaWFudERlcml2YXRpdmVGJ0YvRjItRlM2JC1GIzYnLUYsNiVRIlhGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSgmdGhldGE7RicvRjBGPUY5RmJvLUYsNiVRI0MxRidGL0YyRjktRiw2I1EhRidGOUZib0Zfb0Ziby1GUzYmLUYjNiMtRlM2Ji1GIzYlLUkjbW5HRiQ2JFEiMUYnRjlGYm9GXHFGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Y5RmBxRmNxRjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdGZ28vJSZkZXB0aEdGXnIvJSpsaW5lYnJlYWtHUShuZXdsaW5lRictRiw2JVEqWCZ0aGV0YTtZRidGL0YyRjVGTy1GUzYkLUYjNihGVy1GUzYkLUYjNiVGaG4tRlM2JC1GIzYnRl9vRmJvLUYsNiVRKCZ0aGV0YTtGJ0ZdcEY5RmJvRl5wRjlGYXBGOUZiby1GLDYlUSJZRidGL0YyRmJvRmRwRjlGZnFGaXEtRiw2JVEqWSZ0aGV0YTtYRidGL0YyRjVGTy1GUzYkLUYjNihGVy1GUzYkLUYjNiRGaG4tRlM2JC1GIzYnRmhzRmJvRmpvRmJvRl5wRjlGOUZib0Zfb0Zib0ZkcEY5RmZxRmlxLUYsNiVRKlkmdGhldGE7WUYnRi9GMkY1Rk8tRlM2JC1GIzYoRldGYnRGYm9GaHNGYm9GZHBGOUZmcQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2223" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2483" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">These are the 4 condtions to check and determine the connection for U (=Omega). 
Let us restrict them to the equations of the Lax pair and their compatibility conditions</Font></Text-field>
</Input>
</Group>
<Group labelreference="L2388" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2387" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEsQ2hhbmdlRnJhbWVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSNMMkYnRi9GMi8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnL0YzUSdub3JtYWxGJ0ZALUkjbW9HRiQ2LVEiO0YnRkAvJSZmZW5jZUdGPy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0Y/LyUqc3ltbWV0cmljR0Y/LyUobGFyZ2VvcEdGPy8lLm1vdmFibGVsaW1pdHNHRj8vJSdhY2NlbnRHRj8vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4yNzc3Nzc4ZW1GJ0Y9RkA=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2JVEsQ2hhbmdlRnJhbWVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Iy1GLDYlUSNMMkYnRi9GMi9GM1Enbm9ybWFsRictSSNtb0dGJDYtUSI7RidGPS8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4yNzc3Nzc4ZW1GJw==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">SSRURVFHNiI=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2386" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEmVG9vbHNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6LUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ0RHaW5mb0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiNRIUYnLUkjbXNHRiQ2I1EtQ3VycmVudEZyYW1lRidGVy8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIjtGJ0Y5RjsvRj9GMUZARkJGREZGRkhGSi9GTlEsMC4yNzc3Nzc4ZW1GJ0ZobkY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEmVG9vbHNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6LUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ0RHaW5mb0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiNRIUYnLUkjbXNHRiQ2I1EtQ3VycmVudEZyYW1lRidGV0Y5LUY2Ni1RIjtGJ0Y5RjsvRj9GMUZARkJGREZGRkhGSi9GTlEsMC4yNzc3Nzc4ZW1GJw==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">SSNMMkc2Ig==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2389" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2377" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2Jy1GLDYlUSNkZUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0Y4USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGQi8lKXN0cmV0Y2h5R0ZCLyUqc3ltbWV0cmljR0ZCLyUobGFyZ2VvcEdGQi8lLm1vdmFibGVsaW1pdHNHRkIvJSdhY2NlbnRHRkIvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZRLUYsNiVROURpZmZlcmVudGlhbEVxdWF0aW9uRGF0YUYnRjRGNy1JKG1mZW5jZWRHRiQ2JC1GIzYmLUZYNiYtRiM2KC1GLDYlUSJGRidGNEY3LUY7Ni1RIixGJ0Y+RkAvRkRGNkZFRkdGSUZLRk0vRlBRJjAuMGVtRicvRlNRLDAuMzMzMzMzM2VtRictSSVtc3ViR0YkNiUtRiw2JVEid0YnRjRGNy1GIzYkLUkjbW5HRiQ2JFEiMUYnRj5GPi8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY7Ni1RIj1GJ0Y+RkBGQ0ZFRkdGSUZLRk1GT0ZSLUZmbzYlRmhvLUYjNiVGXXBGNEY3RmFwRj5GPi8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zdby1GWDYmLUYjNiYtRmZvNiUtRiw2JVEidUYnRjRGNy1GIzYmRl1wRl1vRl1wRj5GYXBGXW9GZW9GPkY+RltxRl5xRj5GPkY+RisvJStleGVjdXRhYmxlR0ZCRj4=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRictRiM2Ji1GLDYlUSNkZUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0Y4USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGQi8lKXN0cmV0Y2h5R0ZCLyUqc3ltbWV0cmljR0ZCLyUobGFyZ2VvcEdGQi8lLm1vdmFibGVsaW1pdHNHRkIvJSdhY2NlbnRHRkIvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZRLUYsNiVROURpZmZlcmVudGlhbEVxdWF0aW9uRGF0YUYnRjRGNy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUZYNiYtRiM2Jy1GLDYlUSJGRidGNEY3LUY7Ni1RIixGJ0Y+RkAvRkRGNkZFRkdGSUZLRk0vRlBRJjAuMGVtRicvRlNRLDAuMzMzMzMzM2VtRictSSVtc3ViR0YkNiUtRiw2JVEid0YnRjRGNy1GIzYjLUkjbW5HRiQ2JFEiMUYnRj4vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GOzYtUSI9RidGPkZARkNGRUZHRklGS0ZNRk9GUkZlb0Y+LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRl1vLUZYNiYtRiM2JS1GZm82JS1GLDYlUSJ1RidGNEY3LUYjNiVGXXBGXW9GXXBGYXBGXW9GZW9GPkZncEZqcEY+Ris=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjZGVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNigtRlA2Ji1GIzYoLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2KC1JI21uR0YkNiRRIjFGJ0Y5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRidGam4vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRl5vLUZZNiUtRiw2JVEid0YnRi9GMi1GIzYmRmpuRmZvRmlvRjlGW3BGZm9GaW9GOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJ0Zeby1GUDYmLUYjNigtRiM2Li1GIzYmLUYsNiVRJEN0dEYnRi9GMi1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIRmJvL0ZORmNvRlhGOS1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORl5yLUYjNigtRltvNiRRIjJGJ0Y5RmZxLUYsNiVRJEN0eEYnRi9GMkZmcS1GWTYlRmVuLUYjNihGam5GXm9GYnJGZm9GaW9GOUZbcEY5RmpxLUYjNihGYnJGZnEtRiw2JVEkQ3R5RidGL0YyRmZxLUZZNiVGZW4tRiM2KEZqbkZeby1GW282JFEiM0YnRjlGZm9GaW9GOUZbcEY5RmpxLUYjNiYtRiw2JVEkQ3h4RidGL0YyRmZxLUZZNiVGZW4tRiM2KEZickZeb0ZickZmb0Zpb0Y5RltwRjlGanEtRiM2KEZickZmcS1GLDYlUSRDeHlGJ0YvRjJGZnEtRlk2JUZlbi1GIzYoRmJyRl5vRmVzRmZvRmlvRjlGW3BGOUZqcS1GIzYmLUYsNiVRJEN5eUYnRi9GMkZmcS1GWTYlRmVuLUYjNihGZXNGXm9GZXNGZm9GaW9GOUZbcEY5RjlGXm8tRltvNiRGXXBGOUZmb0Zpb0Y5RjkvRmZwUSJbRicvRmlwUSJdRidGZm9GaW9GOUY5RmV1Rmd1RmZvRmlvRjk=">LUkkX0RHRzYiNiM3JDcnUSNERUYkUS5fVGVtcERHRnJhbWU4RiQ3JFEtZXZvbHV0aW9uYXJ5RiQiIiE8JCZJInVHRiQ2JCIiIkYxJkkid0dGJDYjRjFJI0wyR0YkNyQ3JDcjIiInLC4qJi1JJEN0dEdGJDYlJkYvRjQmRi82IyIiIyZGLzYjIiIkRjFGLkYxRjEqKEZCRjEtSSRDdHhHRiRGPkYxJkYvNiRGMUZCRjFGMSooRkJGMS1JJEN0eUdGJEY+RjEmRi82JEYxRkVGMUYxKiYtSSRDeHhHRiRGPkYxJkYvNiRGQkZCRjFGMSooRkJGMS1JJEN4eUdGJEY+RjEmRi82JEZCRkVGMUYxKiYtSSRDeXlHRiRGPkYxJkYvNiRGRUZFRjFGMTckNyMiIihGLA==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2378" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEkZGUxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEoUHJvbG9uZ0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRI2RlRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictSSNtbkdGJDYkUSIxRidGOUY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEmZGVUUkFGJ0YvRjJGNS1GLDYlUS9UcmFuc2Zvcm1hdGlvbkYnRi9GMi1GUzYkLUYjNiRGK0Y5RjlGYG8vJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2JVEkZGUxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEoUHJvbG9uZ0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRI2RlRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictSSNtbkdGJDYkUSIxRidGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRJmRlVFJBRidGL0YyRjUtRiw2JVEvVHJhbnNmb3JtYXRpb25GJ0YvRjItRlM2JC1GIzYjRitGOUZgbw==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2381" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2401" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEpRGVwVmFyc1BGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYpLUYsNiVRI29wRidGL0YyLUZQNiQtRiM2JS1GLDYlUShEZXBWYXJzRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJ3RidGL0YyLUZQNiQtRiM2KS1GLDYlUSJ0RidGL0YyRmpuLUYsNiVRInhGJ0YvRjJGam4tRiw2JVEieUYnRi9GMkZobkY5RjlGaG5GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmhuRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2JVEpRGVwVmFyc1BGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYnLUYsNiVRI29wRidGL0YyLUZQNiQtRiM2Iy1GLDYlUShEZXBWYXJzRidGL0YyRjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJ3RidGL0YyLUZQNiQtRiM2Jy1GLDYlUSJ0RidGL0YyRmhuLUYsNiVRInhGJ0YvRjJGaG4tRiw2JVEieUYnRi9GMkY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRic=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEpRGVwVmFyc1BGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNigtRiM2KC1GLDYlUSJ1RidGL0YyLUY2Ni5RMCZBcHBseUZ1bmN0aW9uO0YnLyUrZXhlY3V0YWJsZUdGPUY5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GaW4tRlA2JC1GIzYqLUYsNiVRInRGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZobi9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJ4RidGL0YyRmJvLUYsNiVRInlGJ0YvRjIvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5Rl5wRmFwRjlGYm8tRiM2KC1GLDYlUSJ3RidGL0YyRllGW29GXnBGYXBGOUZecEZhcEY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXnBGYXBGOQ==">NyQtSSJ1RzYiNiVJInRHJSpwcm90ZWN0ZWRHSSJ4R0YoSSJ5R0YoLUkid0dGJUYm</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2400" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2226" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY2LUkjbWlHRiQ2I1EhRictSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdRJjAuMGVtRicvJSZkZXB0aEdGNC8lKmxpbmVicmVha0dRJWF1dG9GJy1GLDYlUSRYWDFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GRFEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRk4vJSlzdHJldGNoeUdGTi8lKnN5bW1ldHJpY0dGTi8lKGxhcmdlb3BHRk4vJS5tb3ZhYmxlbGltaXRzR0ZOLyUnYWNjZW50R0ZOLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGZ24tRiw2JVEpUHVsbGJhY2tGJ0ZARkMtSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSZkZVRSQUYnRkBGQy1GRzYtUSIsRidGSkZML0ZQRkJGUUZTRlVGV0ZZL0ZmbkY3L0ZpblEsMC4zMzMzMzMzZW1GJy1GLDYlUSVzdWJzRidGQEZDLUZebzYkLUYjNiYtRiw2JVEjUzFGJ0ZARkNGZW8tRiw2JVEmVG9KZXRGJ0ZARkMtRl5vNiQtRiM2KS1GLDYlUSpYJnRoZXRhO1hGJ0ZARkNGZW8tRiw2JVEpRGVwVmFyc1BGJ0ZARkNGZW8tRiw2JVEpbm90YXRpb25GJ0ZARkMtRkc2LVEiPUYnRkpGTEZPRlFGU0ZVRldGWUZlbkZobi1GLDYlUStqZXRudW1iZXJzRidGQEZDRkpGSkZKLUZHNi1RIjpGJ0ZKRkxGT0ZRRlNGVUZXRllGZW5GaG4tRjA2JkYyRjVGOC9GO1EobmV3bGluZUYnLUYsNiVRJFhYMkYnRkBGQ0ZGRmZwLUZebzYkLUYjNilGPUZlby1GXm82Ji1GIzYnLUYsNiVRImZGJ0ZARkMtRl5vNiQtRiM2KS1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGQEZDLUYjNiMtSSNtbkdGJDYkUSIxRidGSi8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRmVvLUZmczYlRmhzLUYjNiMtRl50NiRRIjJGJ0ZKRmF0RmVvLUZmczYlRmhzLUYjNiMtRl50NiRRIjNGJ0ZKRmF0RmVvLUZmczYlLUYsNiVRIndGJ0ZARkMtRiM2Iy1GXm82Ji1GIzYjRitGSi8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZhdEZKRmVvLUYsNiVRImdGJ0ZARkNGYXNGSkZddkZgdkZlb0ZjcUZmcUZpcUZKRlxyRl9yLUYsNiVRJFhYM0YnRkBGQ0ZGLUYsNiVRKXNpbXBsaWZ5RidGQEZDLUZebzYkLUYjNiRGXHAtRl5vNiQtRiM2Ji1GLDYlUSVTQjBwRidGQEZDRmVvRlxwLUZebzYkLUYjNictRiw2JVEjS1BGJ0ZARkMtRl5vNiZGW3RGSkZddkZgdkZlb0Zqbi1GXm82JC1GIzYmLUYsNiVRJmRFVFIzRidGQEZDRmVvLUYjNiRGam4tRl5vNiQtRiM2Ji1GLDYlUSZkRVRSMkYnRkBGQ0Zlby1GIzYkRmpuLUZebzYkLUYjNiYtRiw2JVEmZEVUUjFGJ0ZARkNGZW9GXHAtRl5vNiQtRiM2JUZkd0Zlb0ZjckZKRkpGK0ZKRitGSkZKRkpGSkZcci1GRzYtUSJ+RidGSkZMRk9GUUZTRlVGV0ZZRmlvL0ZpbkY3</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2390" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY4LUkjbWlHRiQ2I1EhRictSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdRJjAuMGVtRicvJSZkZXB0aEdGNC8lKmxpbmVicmVha0dRJWF1dG9GJy1GLDYlUSRYWTFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GRFEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRk4vJSlzdHJldGNoeUdGTi8lKnN5bW1ldHJpY0dGTi8lKGxhcmdlb3BHRk4vJS5tb3ZhYmxlbGltaXRzR0ZOLyUnYWNjZW50R0ZOLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGZ24tRiw2JVEpUHVsbGJhY2tGJ0ZARkMtSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSZkZVRSQUYnRkBGQy1GRzYtUSIsRidGSkZML0ZQRkJGUUZTRlVGV0ZZL0ZmbkY3L0ZpblEsMC4zMzMzMzMzZW1GJy1GLDYlUSVzdWJzRidGQEZDLUZebzYkLUYjNigtRiw2JVEjUzFGJ0ZARkNGZW8tRiw2JVEmVG9KZXRGJ0ZARkMtRl5vNiQtRiM2Ki1GLDYlUSlYJiM5NTI7WUYnRkBGQ0Zlby1GLDYlUSlEZXBWYXJzUEYnRkBGQ0Zlby1GLDYlUSlub3RhdGlvbkYnRkBGQy1GRzYtUSI9RidGSkZMRk9GUUZTRlVGV0ZZRmVuRmhuLUYsNiVRK2pldG51bWJlcnNGJ0ZARkNGSkZKLyUrZXhlY3V0YWJsZUdGTkZKRkpGXHJGSkZKLUZHNi1RIjpGJ0ZKRkxGT0ZRRlNGVUZXRllGZW5GaG4tRjA2JkYyRjVGOC9GO1EobmV3bGluZUYnLUYsNiVRJFhZMkYnRkBGQ0ZGRmZwLUZebzYkLUYjNipGPUZlby1GXm82Ji1GIzYoLUYsNiVRImZGJ0ZARkMtRl5vNiQtRiM2Ki1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGQEZDLUYjNiQtSSNtbkdGJDYkUSIxRidGSkZKLyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGZW8tRmhzNiVGanMtRiM2JC1GYHQ2JFEiMkYnRkpGSkZjdEZlby1GaHM2JUZqcy1GIzYkLUZgdDYkUSIzRidGSkZKRmN0RmVvLUZoczYlLUYsNiVRIndGJ0ZARkMtRiM2JC1GXm82Ji1GIzYkRitGSkZKLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRkpGY3RGSkZKRmVvLUYjNiZGKy1GLDYlUSJnRidGQEZDRmNzRkpGK0ZKRkpGX3ZGYnZGZW9GY3FGZnFGaXFGSkZKRl5yRmFyLUYsNiVRJFhZM0YnRkBGQ0ZGLUYsNiVRKXNpbXBsaWZ5RidGQEZDLUZebzYkLUYjNiVGXHAtRl5vNiQtRiM2Jy1GLDYlUSVTQjBwRidGQEZDRmVvRlxwLUZebzYkLUYjNigtRiw2JVEjS1BGJ0ZARkMtRl5vNiZGXXRGSkZfdkZidkZlb0Zqbi1GXm82JC1GIzYnLUYsNiVRJmRFVFIzRidGQEZDRmVvLUYjNiVGam4tRl5vNiQtRiM2Jy1GLDYlUSZkRVRSMkYnRkBGQ0Zlby1GIzYlRmpuLUZebzYkLUYjNictRiw2JVEmZEVUUjFGJ0ZARkNGZW9GXHAtRl5vNiQtRiM2JkZod0Zlb0ZlckZKRkpGSkZKRkpGK0ZKRkpGSkYrRkpGSkZKRkpGSkZKRkpGSkZeci1GRzYtUSJ+RidGSkZMRk9GUUZTRlVGV0ZZRmlvL0ZpbkY3RlxyRko=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY2LUkjbWlHRiQ2I1EhRictSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdRJjAuMGVtRicvJSZkZXB0aEdGNC8lKmxpbmVicmVha0dRJWF1dG9GJy1GLDYlUSRYWTFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GRFEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRk4vJSlzdHJldGNoeUdGTi8lKnN5bW1ldHJpY0dGTi8lKGxhcmdlb3BHRk4vJS5tb3ZhYmxlbGltaXRzR0ZOLyUnYWNjZW50R0ZOLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGZ24tRiw2JVEpUHVsbGJhY2tGJ0ZARkMtSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSZkZVRSQUYnRkBGQy1GRzYtUSIsRidGSkZML0ZQRkJGUUZTRlVGV0ZZL0ZmbkY3L0ZpblEsMC4zMzMzMzMzZW1GJy1GLDYlUSVzdWJzRidGQEZDLUZebzYkLUYjNiYtRiw2JVEjUzFGJ0ZARkNGZW8tRiw2JVEmVG9KZXRGJ0ZARkMtRl5vNiQtRiM2KS1GLDYlUSpYJnRoZXRhO1lGJ0ZARkNGZW8tRiw2JVEpRGVwVmFyc1BGJ0ZARkNGZW8tRiw2JVEpbm90YXRpb25GJ0ZARkMtRkc2LVEiPUYnRkpGTEZPRlFGU0ZVRldGWUZlbkZobi1GLDYlUStqZXRudW1iZXJzRidGQEZDRkpGSkZKLUZHNi1RIjpGJ0ZKRkxGT0ZRRlNGVUZXRllGZW5GaG4tRjA2JkYyRjVGOC9GO1EobmV3bGluZUYnLUYsNiVRJFhZMkYnRkBGQ0ZGRmZwLUZebzYkLUYjNilGPUZlby1GXm82Ji1GIzYnLUYsNiVRImZGJ0ZARkMtRl5vNiQtRiM2KS1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGQEZDLUYjNiMtSSNtbkdGJDYkUSIxRidGSi8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRmVvLUZmczYlRmhzLUYjNiMtRl50NiRRIjJGJ0ZKRmF0RmVvLUZmczYlRmhzLUYjNiMtRl50NiRRIjNGJ0ZKRmF0RmVvLUZmczYlLUYsNiVRIndGJ0ZARkMtRiM2Iy1GXm82Ji1GIzYjRitGSi8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZhdEZKRmVvLUYjNiVGKy1GLDYlUSJnRidGQEZDRmFzRitGSkZddkZgdkZlb0ZjcUZmcUZpcUZKRlxyRl9yLUYsNiVRJFhZM0YnRkBGQ0ZGLUYsNiVRKXNpbXBsaWZ5RidGQEZDLUZebzYkLUYjNiRGXHAtRl5vNiQtRiM2Ji1GLDYlUSVTQjBwRidGQEZDRmVvRlxwLUZebzYkLUYjNictRiw2JVEjS1BGJ0ZARkMtRl5vNiZGW3RGSkZddkZgdkZlb0Zqbi1GXm82JC1GIzYmLUYsNiVRJmRFVFIzRidGQEZDRmVvLUYjNiRGam4tRl5vNiQtRiM2Ji1GLDYlUSZkRVRSMkYnRkBGQ0Zlby1GIzYkRmpuLUZebzYkLUYjNiYtRiw2JVEmZEVUUjFGJ0ZARkNGZW9GXHAtRl5vNiQtRiM2JUZmd0Zlb0ZjckZKRkpGK0ZKRitGSkZKRkpGSkZcci1GRzYtUSJ+RidGSkZMRk9GUUZTRlVGV0ZZRmlvL0ZpbkY3</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2391" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY3LUkjbWlHRiQ2I1EhRictSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdRJjAuMGVtRicvJSZkZXB0aEdGNC8lKmxpbmVicmVha0dRJWF1dG9GJy1GLDYlUSRZWDFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GRFEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRk4vJSlzdHJldGNoeUdGTi8lKnN5bW1ldHJpY0dGTi8lKGxhcmdlb3BHRk4vJS5tb3ZhYmxlbGltaXRzR0ZOLyUnYWNjZW50R0ZOLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGZ24tRiw2JVEpUHVsbGJhY2tGJ0ZARkMtSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSZkZVRSQUYnRkBGQy1GRzYtUSIsRidGSkZML0ZQRkJGUUZTRlVGV0ZZL0ZmbkY3L0ZpblEsMC4zMzMzMzMzZW1GJy1GLDYlUSVzdWJzRidGQEZDLUZebzYkLUYjNigtRiw2JVEjUzFGJ0ZARkNGZW8tRiw2JVEmVG9KZXRGJ0ZARkMtRl5vNiQtRiM2Ki1GLDYlUSlZJiM5NTI7WEYnRkBGQ0Zlby1GLDYlUSlEZXBWYXJzUEYnRkBGQ0Zlby1GLDYlUSlub3RhdGlvbkYnRkBGQy1GRzYtUSI9RidGSkZMRk9GUUZTRlVGV0ZZRmVuRmhuLUYsNiVRK2pldG51bWJlcnNGJ0ZARkNGSkZKLyUrZXhlY3V0YWJsZUdGTkZKRkpGXHJGSkZKLUZHNi1RIjpGJ0ZKRkxGT0ZRRlNGVUZXRllGZW5GaG4tRjA2JkYyRjVGOC9GO1EobmV3bGluZUYnLUYsNiVRJFlYMkYnRkBGQ0ZGRmZwLUZebzYkLUYjNipGPUZlby1GXm82Ji1GIzYoLUYsNiVRImZGJ0ZARkMtRl5vNiQtRiM2Ki1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGQEZDLUYjNiQtSSNtbkdGJDYkUSIxRidGSkZKLyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGZW8tRmhzNiVGanMtRiM2JC1GYHQ2JFEiMkYnRkpGSkZjdEZlby1GaHM2JUZqcy1GIzYkLUZgdDYkUSIzRidGSkZKRmN0RmVvLUZoczYlLUYsNiVRIndGJ0ZARkMtRiM2JC1GXm82Ji1GIzYkRitGSkZKLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRkpGY3RGSkZKRmVvLUYjNiZGKy1GLDYlUSJnRidGQEZDRmNzRkpGK0ZKRkpGX3ZGYnZGZW9GY3FGZnFGaXFGSkZKRl5yRmFyLUYsNiVRJFlYM0YnRkBGQ0ZGLUYsNiVRKXNpbXBsaWZ5RidGQEZDLUZebzYkLUYjNiVGXHAtRl5vNiQtRiM2Jy1GLDYlUSVTQjBwRidGQEZDRmVvRlxwLUZebzYkLUYjNigtRiw2JVEjS1BGJ0ZARkMtRl5vNiZGXXRGSkZfdkZidkZlb0Zqbi1GXm82JC1GIzYnLUYsNiVRJmRFVFIzRidGQEZDRmVvLUYjNiVGam4tRl5vNiQtRiM2Jy1GLDYlUSZkRVRSMkYnRkBGQ0Zlby1GIzYlRmpuLUZebzYkLUYjNictRiw2JVEmZEVUUjFGJ0ZARkNGZW9GXHAtRl5vNiQtRiM2JkZod0Zlb0ZlckZKRkpGSkZKRkpGK0ZKRkpGSkYrRkpGSkZKRkpGSkZKRkpGSkZeckZcckZK">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY1LUkjbWlHRiQ2I1EhRictSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdRJjAuMGVtRicvJSZkZXB0aEdGNC8lKmxpbmVicmVha0dRJWF1dG9GJy1GLDYlUSRZWDFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GRFEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRk4vJSlzdHJldGNoeUdGTi8lKnN5bW1ldHJpY0dGTi8lKGxhcmdlb3BHRk4vJS5tb3ZhYmxlbGltaXRzR0ZOLyUnYWNjZW50R0ZOLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGZ24tRiw2JVEpUHVsbGJhY2tGJ0ZARkMtSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSZkZVRSQUYnRkBGQy1GRzYtUSIsRidGSkZML0ZQRkJGUUZTRlVGV0ZZL0ZmbkY3L0ZpblEsMC4zMzMzMzMzZW1GJy1GLDYlUSVzdWJzRidGQEZDLUZebzYkLUYjNiYtRiw2JVEjUzFGJ0ZARkNGZW8tRiw2JVEmVG9KZXRGJ0ZARkMtRl5vNiQtRiM2KS1GLDYlUSpZJnRoZXRhO1hGJ0ZARkNGZW8tRiw2JVEpRGVwVmFyc1BGJ0ZARkNGZW8tRiw2JVEpbm90YXRpb25GJ0ZARkMtRkc2LVEiPUYnRkpGTEZPRlFGU0ZVRldGWUZlbkZobi1GLDYlUStqZXRudW1iZXJzRidGQEZDRkpGSkZKLUZHNi1RIjpGJ0ZKRkxGT0ZRRlNGVUZXRllGZW5GaG4tRjA2JkYyRjVGOC9GO1EobmV3bGluZUYnLUYsNiVRJFlYMkYnRkBGQ0ZGRmZwLUZebzYkLUYjNilGPUZlby1GXm82Ji1GIzYnLUYsNiVRImZGJ0ZARkMtRl5vNiQtRiM2KS1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGQEZDLUYjNiMtSSNtbkdGJDYkUSIxRidGSi8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRmVvLUZmczYlRmhzLUYjNiMtRl50NiRRIjJGJ0ZKRmF0RmVvLUZmczYlRmhzLUYjNiMtRl50NiRRIjNGJ0ZKRmF0RmVvLUZmczYlLUYsNiVRIndGJ0ZARkMtRiM2Iy1GXm82Ji1GIzYjRitGSi8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZhdEZKRmVvLUYjNiVGKy1GLDYlUSJnRidGQEZDRmFzRitGSkZddkZgdkZlb0ZjcUZmcUZpcUZKRlxyRl9yLUYsNiVRJFlYM0YnRkBGQ0ZGLUYsNiVRKXNpbXBsaWZ5RidGQEZDLUZebzYkLUYjNiRGXHAtRl5vNiQtRiM2Ji1GLDYlUSVTQjBwRidGQEZDRmVvRlxwLUZebzYkLUYjNictRiw2JVEjS1BGJ0ZARkMtRl5vNiZGW3RGSkZddkZgdkZlb0Zqbi1GXm82JC1GIzYmLUYsNiVRJmRFVFIzRidGQEZDRmVvLUYjNiRGam4tRl5vNiQtRiM2Ji1GLDYlUSZkRVRSMkYnRkBGQ0Zlby1GIzYkRmpuLUZebzYkLUYjNiYtRiw2JVEmZEVUUjFGJ0ZARkNGZW9GXHAtRl5vNiQtRiM2JUZmd0Zlb0ZjckZKRkpGK0ZKRitGSkZKRkpGSkZccg==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2227" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY4LUkjbWlHRiQ2I1EhRictSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdRJjAuMGVtRicvJSZkZXB0aEdGNC8lKmxpbmVicmVha0dRJWF1dG9GJy1GLDYlUSRZWTFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GRFEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRk4vJSlzdHJldGNoeUdGTi8lKnN5bW1ldHJpY0dGTi8lKGxhcmdlb3BHRk4vJS5tb3ZhYmxlbGltaXRzR0ZOLyUnYWNjZW50R0ZOLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGZ24tRiw2JVEpUHVsbGJhY2tGJ0ZARkMtSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSZkZVRSQUYnRkBGQy1GRzYtUSIsRidGSkZML0ZQRkJGUUZTRlVGV0ZZL0ZmbkY3L0ZpblEsMC4zMzMzMzMzZW1GJy1GLDYlUSVzdWJzRidGQEZDLUZebzYkLUYjNigtRiw2JVEjUzFGJ0ZARkNGZW8tRiw2JVEmVG9KZXRGJ0ZARkMtRl5vNiQtRiM2Ki1GLDYlUSlZJiM5NTI7WUYnRkBGQ0Zlby1GLDYlUSlEZXBWYXJzUEYnRkBGQ0Zlby1GLDYlUSlub3RhdGlvbkYnRkBGQy1GRzYtUSI9RidGSkZMRk9GUUZTRlVGV0ZZRmVuRmhuLUYsNiVRK2pldG51bWJlcnNGJ0ZARkNGSkZKLyUrZXhlY3V0YWJsZUdGTkZKRkpGXHJGSkZKLUZHNi1RIjpGJ0ZKRkxGT0ZRRlNGVUZXRllGZW5GaG4tRjA2JkYyRjVGOC9GO1EobmV3bGluZUYnLUYsNiVRJFlZMkYnRkBGQ0ZGRmZwLUZebzYkLUYjNipGPUZlby1GXm82Ji1GIzYoLUYsNiVRImZGJ0ZARkMtRl5vNiQtRiM2Ki1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGQEZDLUYjNiQtSSNtbkdGJDYkUSIxRidGSkZKLyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGZW8tRmhzNiVGanMtRiM2JC1GYHQ2JFEiMkYnRkpGSkZjdEZlby1GaHM2JUZqcy1GIzYkLUZgdDYkUSIzRidGSkZKRmN0RmVvLUZoczYlLUYsNiVRIndGJ0ZARkMtRiM2JC1GXm82Ji1GIzYkRitGSkZKLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRkpGY3RGSkZKRmVvLUYjNiZGKy1GLDYlUSJnRidGQEZDRmNzRkpGK0ZKRkpGX3ZGYnZGZW9GY3FGZnFGaXFGSkZKRl5yRmFyLUYsNiVRJFlZM0YnRkBGQ0ZGLUYsNiVRKXNpbXBsaWZ5RidGQEZDLUZebzYkLUYjNiVGXHAtRl5vNiQtRiM2Jy1GLDYlUSVTQjBwRidGQEZDRmVvRlxwLUZebzYkLUYjNigtRiw2JVEjS1BGJ0ZARkMtRl5vNiZGXXRGSkZfdkZidkZlb0Zqbi1GXm82JC1GIzYnLUYsNiVRJmRFVFIzRidGQEZDRmVvLUYjNiVGam4tRl5vNiQtRiM2Jy1GLDYlUSZkRVRSMkYnRkBGQ0Zlby1GIzYlRmpuLUZebzYkLUYjNictRiw2JVEmZEVUUjFGJ0ZARkNGZW9GXHAtRl5vNiQtRiM2JkZod0Zlb0ZlckZKRkpGSkZKRkpGK0ZKRkpGSkYrRkpGSkZKRkpGSkZKRkpGSkZeci1GRzYtUSJ+RidGSkZMRk9GUUZTRlVGV0ZZRmlvL0ZpbkY3RlxyRko=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY2LUkjbWlHRiQ2I1EhRictSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdRJjAuMGVtRicvJSZkZXB0aEdGNC8lKmxpbmVicmVha0dRJWF1dG9GJy1GLDYlUSRZWTFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GRFEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRk4vJSlzdHJldGNoeUdGTi8lKnN5bW1ldHJpY0dGTi8lKGxhcmdlb3BHRk4vJS5tb3ZhYmxlbGltaXRzR0ZOLyUnYWNjZW50R0ZOLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGZ24tRiw2JVEpUHVsbGJhY2tGJ0ZARkMtSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSZkZVRSQUYnRkBGQy1GRzYtUSIsRidGSkZML0ZQRkJGUUZTRlVGV0ZZL0ZmbkY3L0ZpblEsMC4zMzMzMzMzZW1GJy1GLDYlUSVzdWJzRidGQEZDLUZebzYkLUYjNiYtRiw2JVEjUzFGJ0ZARkNGZW8tRiw2JVEmVG9KZXRGJ0ZARkMtRl5vNiQtRiM2KS1GLDYlUSpZJnRoZXRhO1lGJ0ZARkNGZW8tRiw2JVEpRGVwVmFyc1BGJ0ZARkNGZW8tRiw2JVEpbm90YXRpb25GJ0ZARkMtRkc2LVEiPUYnRkpGTEZPRlFGU0ZVRldGWUZlbkZobi1GLDYlUStqZXRudW1iZXJzRidGQEZDRkpGSkZKLUZHNi1RIjpGJ0ZKRkxGT0ZRRlNGVUZXRllGZW5GaG4tRjA2JkYyRjVGOC9GO1EobmV3bGluZUYnLUYsNiVRJFlZMkYnRkBGQ0ZGRmZwLUZebzYkLUYjNilGPUZlby1GXm82Ji1GIzYnLUYsNiVRImZGJ0ZARkMtRl5vNiQtRiM2KS1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGQEZDLUYjNiMtSSNtbkdGJDYkUSIxRidGSi8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRmVvLUZmczYlRmhzLUYjNiMtRl50NiRRIjJGJ0ZKRmF0RmVvLUZmczYlRmhzLUYjNiMtRl50NiRRIjNGJ0ZKRmF0RmVvLUZmczYlLUYsNiVRIndGJ0ZARkMtRiM2Iy1GXm82Ji1GIzYjRitGSi8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZhdEZKRmVvLUYjNiVGKy1GLDYlUSJnRidGQEZDRmFzRitGSkZddkZgdkZlb0ZjcUZmcUZpcUZKRlxyRl9yLUYsNiVRJFlZM0YnRkBGQ0ZGLUYsNiVRKXNpbXBsaWZ5RidGQEZDLUZebzYkLUYjNiRGXHAtRl5vNiQtRiM2Ji1GLDYlUSVTQjBwRidGQEZDRmVvRlxwLUZebzYkLUYjNictRiw2JVEjS1BGJ0ZARkMtRl5vNiZGW3RGSkZddkZgdkZlb0Zqbi1GXm82JC1GIzYmLUYsNiVRJmRFVFIzRidGQEZDRmVvLUYjNiRGam4tRl5vNiQtRiM2Ji1GLDYlUSZkRVRSMkYnRkBGQ0Zlby1GIzYkRmpuLUZebzYkLUYjNiYtRiw2JVEmZEVUUjFGJ0ZARkNGZW9GXHAtRl5vNiQtRiM2JUZmd0Zlb0ZjckZKRkpGK0ZKRitGSkZKRkpGSkZcci1GRzYtUSJ+RidGSkZMRk9GUUZTRlVGV0ZZRmlvL0ZpbkY3</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2484" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">These are the final 4 equations (to this end all our information was used) that allow to determined the connection form. </Font></Text-field>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">Let us first check that our <Font encoding="UTF-8" size="14">\317\211</Font> is a solution.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L2393" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2239" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVzdWJzRidGL0YyLUY2NiQtRiM2KC1GLDYlUSVTQjBwRidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZMLyUqc3ltbWV0cmljR0ZMLyUobGFyZ2VvcEdGTC8lLm1vdmFibGVsaW1pdHNHRkwvJSdhY2NlbnRHRkwvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJ0Y6LUY2NiQtRiM2KS1GLDYlUSNLUEYnRi9GMi1GNjYmLUYjNiQtSSNtbkdGJDYkUSIxRidGSEZIRkgvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGRC1GLDYlUSlQdWxsYmFja0YnRi9GMi1GNjYkLUYjNigtRiw2JVEmZEVUUjNGJ0YvRjJGREZecC1GNjYkLUYjNigtRiw2JVEmZEVUUjJGJ0YvRjJGREZecC1GNjYkLUYjNigtRiw2JVEmZEVUUjFGJ0YvRjJGREZecC1GNjYkLUYjNictRiw2JVEmZGVUUkFGJ0YvRjJGREY6LUY2NiQtRiM2J0ZBRkRGOi1GNjYkLUYjNiYtRjY2Ji1GIzYxLUYsNiVRI1UxRidGL0YyLUZFNi1RIj1GJ0ZIRkovRk5GTEZPRlFGU0ZVRlcvRlpRLDAuMjc3Nzc3OGVtRicvRmduRmFzLUYsNiVRJyYjOTY5O0YnL0YwRkxGSEZgb0ZELUYsNiVRI1UyRidGL0YyRlxzRmNzLUY2NiYtRiM2JC1GZW82JFEiMkYnRkhGSEZIRmhvRltwRkQtRiw2JVEjVTNGJ0YvRjJGXHNGY3MtRjY2Ji1GIzYkLUZlbzYkUSIzRidGSEZIRkhGaG9GW3BGSEZIRmhvRltwRkQtRiw2JVEkWFgzRidGL0YyRkhGSEZIRkhGSEZILyUrZXhlY3V0YWJsZUdGTEZIRkhGXnVGSEZIRl51RkhGSEZedUZIRkhGXnVGSEZIRl51RkhGSEZedUZI">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYkLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JC1GLDYlUSVzdWJzRidGL0YyLUY2NiQtRiM2Ji1GLDYlUSVTQjBwRidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZMLyUqc3ltbWV0cmljR0ZMLyUobGFyZ2VvcEdGTC8lLm1vdmFibGVsaW1pdHNHRkwvJSdhY2NlbnRHRkwvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJ0Y6LUY2NiQtRiM2Jy1GLDYlUSNLUEYnRi9GMi1GNjYmLUYjNiMtSSNtbkdGJDYkUSIxRidGSEZILyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRkQtRiw2JVEpUHVsbGJhY2tGJ0YvRjItRjY2JC1GIzYmLUYsNiVRJmRFVFIzRidGL0YyRkRGXnAtRjY2JC1GIzYmLUYsNiVRJmRFVFIyRidGL0YyRkRGXnAtRjY2JC1GIzYmLUYsNiVRJmRFVFIxRidGL0YyRkRGXnAtRjY2JC1GIzYmLUYsNiVRJmRlVFJBRidGL0YyRkRGOi1GNjYkLUYjNiZGQUZERjotRjY2JC1GIzYlLUY2NiYtRiM2MC1GLDYlUSNVMUYnRi9GMi1GRTYtUSI9RidGSEZKL0ZORkxGT0ZRRlNGVUZXL0ZaUSwwLjI3Nzc3NzhlbUYnL0ZnbkZhcy1GLDYlUSgmb21lZ2E7RicvRjBGTEZIRmBvRkQtRiw2JVEjVTJGJ0YvRjJGXHNGY3MtRjY2Ji1GIzYjLUZlbzYkUSIyRidGSEZIRmhvRltwRkQtRiw2JVEjVTNGJ0YvRjJGXHNGY3MtRjY2Ji1GIzYjLUZlbzYkUSIzRidGSEZIRmhvRltwRkhGaG9GW3BGRC1GLDYlUSRYWDNGJ0YvRjJGSEZIRkhGSEZIRkhGSEZIRkg=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiIh</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2628" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVzdWJzRidGL0YyLUY2NiQtRiM2KC1GLDYlUSVTQjBwRidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZMLyUqc3ltbWV0cmljR0ZMLyUobGFyZ2VvcEdGTC8lLm1vdmFibGVsaW1pdHNHRkwvJSdhY2NlbnRHRkwvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJ0Y6LUY2NiQtRiM2KS1GLDYlUSNLUEYnRi9GMi1GNjYmLUYjNiQtSSNtbkdGJDYkUSIxRidGSEZIRkgvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGRC1GLDYlUSlQdWxsYmFja0YnRi9GMi1GNjYkLUYjNigtRiw2JVEmZEVUUjNGJ0YvRjJGREZecC1GNjYkLUYjNigtRiw2JVEmZEVUUjJGJ0YvRjJGREZecC1GNjYkLUYjNigtRiw2JVEmZEVUUjFGJ0YvRjJGREZecC1GNjYkLUYjNictRiw2JVEmZGVUUkFGJ0YvRjJGREY6LUY2NiQtRiM2J0ZBRkRGOi1GNjYkLUYjNiYtRjY2Ji1GIzYxLUYsNiVRI1UxRidGL0YyLUZFNi1RIj1GJ0ZIRkovRk5GTEZPRlFGU0ZVRlcvRlpRLDAuMjc3Nzc3OGVtRicvRmduRmFzLUYsNiVRJyYjOTY5O0YnL0YwRkxGSEZgb0ZELUYsNiVRI1UyRidGL0YyRlxzRmNzLUY2NiYtRiM2JC1GZW82JFEiMkYnRkhGSEZIRmhvRltwRkQtRiw2JVEjVTNGJ0YvRjJGXHNGY3MtRjY2Ji1GIzYkLUZlbzYkUSIzRidGSEZIRkhGaG9GW3BGSEZIRmhvRltwRkQtRiw2JVEkWFkzRidGL0YyRkhGSEZIRkhGSEZILyUrZXhlY3V0YWJsZUdGTEZIRkhGXnVGSEZIRl51RkhGSEZedUZIRkhGXnVGSEZIRl51RkhGSEZedUZI">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYkLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JC1GLDYlUSVzdWJzRidGL0YyLUY2NiQtRiM2Ji1GLDYlUSVTQjBwRidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZMLyUqc3ltbWV0cmljR0ZMLyUobGFyZ2VvcEdGTC8lLm1vdmFibGVsaW1pdHNHRkwvJSdhY2NlbnRHRkwvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJ0Y6LUY2NiQtRiM2Jy1GLDYlUSNLUEYnRi9GMi1GNjYmLUYjNiMtSSNtbkdGJDYkUSIxRidGSEZILyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRkQtRiw2JVEpUHVsbGJhY2tGJ0YvRjItRjY2JC1GIzYmLUYsNiVRJmRFVFIzRidGL0YyRkRGXnAtRjY2JC1GIzYmLUYsNiVRJmRFVFIyRidGL0YyRkRGXnAtRjY2JC1GIzYmLUYsNiVRJmRFVFIxRidGL0YyRkRGXnAtRjY2JC1GIzYmLUYsNiVRJmRlVFJBRidGL0YyRkRGOi1GNjYkLUYjNiZGQUZERjotRjY2JC1GIzYlLUY2NiYtRiM2MC1GLDYlUSNVMUYnRi9GMi1GRTYtUSI9RidGSEZKL0ZORkxGT0ZRRlNGVUZXL0ZaUSwwLjI3Nzc3NzhlbUYnL0ZnbkZhcy1GLDYlUSgmb21lZ2E7RicvRjBGTEZIRmBvRkQtRiw2JVEjVTJGJ0YvRjJGXHNGY3MtRjY2Ji1GIzYjLUZlbzYkUSIyRidGSEZIRmhvRltwRkQtRiw2JVEjVTNGJ0YvRjJGXHNGY3MtRjY2Ji1GIzYjLUZlbzYkUSIzRidGSEZIRmhvRltwRkhGaG9GW3BGRC1GLDYlUSRYWTNGJ0YvRjJGSEZIRkhGSEZIRkhGSEZIRkg=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiIh</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2629" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVzdWJzRidGL0YyLUY2NiQtRiM2KC1GLDYlUSVTQjBwRidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZMLyUqc3ltbWV0cmljR0ZMLyUobGFyZ2VvcEdGTC8lLm1vdmFibGVsaW1pdHNHRkwvJSdhY2NlbnRHRkwvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJ0Y6LUY2NiQtRiM2KS1GLDYlUSNLUEYnRi9GMi1GNjYmLUYjNiQtSSNtbkdGJDYkUSIxRidGSEZIRkgvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGRC1GLDYlUSlQdWxsYmFja0YnRi9GMi1GNjYkLUYjNigtRiw2JVEmZEVUUjNGJ0YvRjJGREZecC1GNjYkLUYjNigtRiw2JVEmZEVUUjJGJ0YvRjJGREZecC1GNjYkLUYjNigtRiw2JVEmZEVUUjFGJ0YvRjJGREZecC1GNjYkLUYjNictRiw2JVEmZGVUUkFGJ0YvRjJGREY6LUY2NiQtRiM2J0ZBRkRGOi1GNjYkLUYjNiYtRjY2Ji1GIzYxLUYsNiVRI1UxRidGL0YyLUZFNi1RIj1GJ0ZIRkovRk5GTEZPRlFGU0ZVRlcvRlpRLDAuMjc3Nzc3OGVtRicvRmduRmFzLUYsNiVRJyYjOTY5O0YnL0YwRkxGSEZgb0ZELUYsNiVRI1UyRidGL0YyRlxzRmNzLUY2NiYtRiM2JC1GZW82JFEiMkYnRkhGSEZIRmhvRltwRkQtRiw2JVEjVTNGJ0YvRjJGXHNGY3MtRjY2Ji1GIzYkLUZlbzYkUSIzRidGSEZIRkhGaG9GW3BGSEZIRmhvRltwRkQtRiw2JVEkWVgzRidGL0YyRkhGSEZIRkhGSEZILyUrZXhlY3V0YWJsZUdGTEZIRkhGXnVGSEZIRl51RkhGSEZedUZIRkhGXnVGSEZIRl51RkhGSEZedUZI">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYkLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JC1GLDYlUSVzdWJzRidGL0YyLUY2NiQtRiM2Ji1GLDYlUSVTQjBwRidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZMLyUqc3ltbWV0cmljR0ZMLyUobGFyZ2VvcEdGTC8lLm1vdmFibGVsaW1pdHNHRkwvJSdhY2NlbnRHRkwvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJ0Y6LUY2NiQtRiM2Jy1GLDYlUSNLUEYnRi9GMi1GNjYmLUYjNiMtSSNtbkdGJDYkUSIxRidGSEZILyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRkQtRiw2JVEpUHVsbGJhY2tGJ0YvRjItRjY2JC1GIzYmLUYsNiVRJmRFVFIzRidGL0YyRkRGXnAtRjY2JC1GIzYmLUYsNiVRJmRFVFIyRidGL0YyRkRGXnAtRjY2JC1GIzYmLUYsNiVRJmRFVFIxRidGL0YyRkRGXnAtRjY2JC1GIzYmLUYsNiVRJmRlVFJBRidGL0YyRkRGOi1GNjYkLUYjNiZGQUZERjotRjY2JC1GIzYlLUY2NiYtRiM2MC1GLDYlUSNVMUYnRi9GMi1GRTYtUSI9RidGSEZKL0ZORkxGT0ZRRlNGVUZXL0ZaUSwwLjI3Nzc3NzhlbUYnL0ZnbkZhcy1GLDYlUSgmb21lZ2E7RicvRjBGTEZIRmBvRkQtRiw2JVEjVTJGJ0YvRjJGXHNGY3MtRjY2Ji1GIzYjLUZlbzYkUSIyRidGSEZIRmhvRltwRkQtRiw2JVEjVTNGJ0YvRjJGXHNGY3MtRjY2Ji1GIzYjLUZlbzYkUSIzRidGSEZIRmhvRltwRkhGaG9GW3BGRC1GLDYlUSRZWDNGJ0YvRjJGSEZIRkhGSEZIRkhGSEZIRkg=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiIh</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2630" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVzdWJzRidGL0YyLUY2NiQtRiM2KC1GLDYlUSVTQjBwRidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZMLyUqc3ltbWV0cmljR0ZMLyUobGFyZ2VvcEdGTC8lLm1vdmFibGVsaW1pdHNHRkwvJSdhY2NlbnRHRkwvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJ0Y6LUY2NiQtRiM2KS1GLDYlUSNLUEYnRi9GMi1GNjYmLUYjNiQtSSNtbkdGJDYkUSIxRidGSEZIRkgvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGRC1GLDYlUSlQdWxsYmFja0YnRi9GMi1GNjYkLUYjNigtRiw2JVEmZEVUUjNGJ0YvRjJGREZecC1GNjYkLUYjNigtRiw2JVEmZEVUUjJGJ0YvRjJGREZecC1GNjYkLUYjNigtRiw2JVEmZEVUUjFGJ0YvRjJGREZecC1GNjYkLUYjNictRiw2JVEmZGVUUkFGJ0YvRjJGREY6LUY2NiQtRiM2J0ZBRkRGOi1GNjYkLUYjNiYtRjY2Ji1GIzYxLUYsNiVRI1UxRidGL0YyLUZFNi1RIj1GJ0ZIRkovRk5GTEZPRlFGU0ZVRlcvRlpRLDAuMjc3Nzc3OGVtRicvRmduRmFzLUYsNiVRJyYjOTY5O0YnL0YwRkxGSEZgb0ZELUYsNiVRI1UyRidGL0YyRlxzRmNzLUY2NiYtRiM2JC1GZW82JFEiMkYnRkhGSEZIRmhvRltwRkQtRiw2JVEjVTNGJ0YvRjJGXHNGY3MtRjY2Ji1GIzYkLUZlbzYkUSIzRidGSEZIRkhGaG9GW3BGSEZIRmhvRltwRkQtRiw2JVEkWVkzRidGL0YyRkhGSEZIRkhGSEZILyUrZXhlY3V0YWJsZUdGTEZIRkhGXnVGSEZIRl51RkhGSEZedUZIRkhGXnVGSEZIRl51RkhGSEZedUZI">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYkLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JC1GLDYlUSVzdWJzRidGL0YyLUY2NiQtRiM2Ji1GLDYlUSVTQjBwRidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZMLyUqc3ltbWV0cmljR0ZMLyUobGFyZ2VvcEdGTC8lLm1vdmFibGVsaW1pdHNHRkwvJSdhY2NlbnRHRkwvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJ0Y6LUY2NiQtRiM2Jy1GLDYlUSNLUEYnRi9GMi1GNjYmLUYjNiMtSSNtbkdGJDYkUSIxRidGSEZILyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRkQtRiw2JVEpUHVsbGJhY2tGJ0YvRjItRjY2JC1GIzYmLUYsNiVRJmRFVFIzRidGL0YyRkRGXnAtRjY2JC1GIzYmLUYsNiVRJmRFVFIyRidGL0YyRkRGXnAtRjY2JC1GIzYmLUYsNiVRJmRFVFIxRidGL0YyRkRGXnAtRjY2JC1GIzYmLUYsNiVRJmRlVFJBRidGL0YyRkRGOi1GNjYkLUYjNiZGQUZERjotRjY2JC1GIzYlLUY2NiYtRiM2MC1GLDYlUSNVMUYnRi9GMi1GRTYtUSI9RidGSEZKL0ZORkxGT0ZRRlNGVUZXL0ZaUSwwLjI3Nzc3NzhlbUYnL0ZnbkZhcy1GLDYlUSgmb21lZ2E7RicvRjBGTEZIRmBvRkQtRiw2JVEjVTJGJ0YvRjJGXHNGY3MtRjY2Ji1GIzYjLUZlbzYkUSIyRidGSEZIRmhvRltwRkQtRiw2JVEjVTNGJ0YvRjJGXHNGY3MtRjY2Ji1GIzYjLUZlbzYkUSIzRidGSEZIRmhvRltwRkhGaG9GW3BGRC1GLDYlUSRZWTNGJ0YvRjJGSEZIRkhGSEZIRkhGSEZIRkg=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiIh</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2248" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">Great - as expected!</Font></Text-field>
</Input>
</Group>
<Group labelreference="L2245" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2420" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2421" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font encoding="UTF-8" foreground="[255,0,255]">This how one of the components looks like, and we want to prove that any solution U coincide with this \316\251.
</Font><Font foreground="[255,0,255]">But direct approach does not work - no unique solution:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L2415" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2417" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEmc29sdmVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Jy1GNjYmLUYjNistRiw2JVEkWFgzRidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSRYWTNGJ0YvRjJGQS1GLDYlUSRZWDNGJ0YvRjJGQS1GLDYlUSRZWTNGJ0YvRjIvJStleGVjdXRhYmxlR0ZJRkVGRS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZBLUY2NiYtRiM2KS1GLDYlUSNVMUYnRi9GMkZBLUYsNiVRI1UyRidGL0YyRkEtRiw2JVEjVTNGJ0YvRjJGX29GRUZFRmFvRmRvRl9vRkVGRS1GQjYtUSI6RidGRUZHL0ZLRklGTEZORlBGUkZUL0ZXUSwwLjI3Nzc3NzhlbUYnL0ZaRmlwRl9vRkU=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEmc29sdmVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Jy1GNjYmLUYjNistRiw2JVEkWFgzRidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSRYWTNGJ0YvRjJGQS1GLDYlUSRZWDNGJ0YvRjJGQS1GLDYlUSRZWTNGJ0YvRjIvJStleGVjdXRhYmxlR0ZJRkVGRS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZBLUY2NiYtRiM2KS1GLDYlUSNVMUYnRi9GMkZBLUYsNiVRI1UyRidGL0YyRkEtRiw2JVEjVTNGJ0YvRjJGX29GRUZFRmFvRmRvRl9vRkVGRS1GQjYtUSI6RidGRUZHL0ZLRklGTEZORlBGUkZUL0ZXUSwwLjI3Nzc3NzhlbUYnL0ZaRmlwRl9vRkU=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2252" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkTUFURicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEnTWF0cml4RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiUtRlM2Ji1GIzYrLUZTNiYtRiM2LC1GLDYlUSVkaWZmRidGL0YyLUZTNiQtRiM2KC1GLDYlUSZudW1lckYnRi9GMi1GUzYkLUYjNiQtRiw2JVEkWFgzRidGL0YyRjlGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRI1UxRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjlGam9GaW4tRlM2JC1GIzYnRmBvRmNvRmpvLUYsNiVRI1UyRidGL0YyRjlGOUZqby1GIzYlRmluLUZTNiQtRiM2J0Zgb0Zjb0Zqby1GLDYlUSNVM0YnRi9GMkY5RjlGOS1GLDYjUSFGJ0ZlcEY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGam8tRlM2Ji1GIzYrRmluLUZTNiQtRiM2J0Zgby1GUzYkLUYjNiQtRiw2JVEkWFkzRidGL0YyRjlGOUZqb0ZicEY5RjlGam9GaW4tRlM2JC1GIzYnRmBvRmhyRmpvRltxRjlGOUZqby1GIzYlRmluLUZTNiQtRiM2J0Zgb0ZockZqb0ZkcUY5RjlGOUZncUY5RjlGanFGXXJGam8tRlM2Ji1GIzYrRmluLUZTNiQtRiM2J0Zgby1GUzYkLUYjNiQtRiw2JVEkWVgzRidGL0YyRjlGOUZqb0ZicEY5RjlGam9GaW4tRlM2JC1GIzYnRmBvRmF0RmpvRltxRjlGOUZqby1GIzYlRmluLUZTNiQtRiM2J0Zgb0ZhdEZqb0ZkcUY5RjlGOUZncUY5RjlGanFGXXJGam8tRlM2Ji1GIzYnRmdxLUYjNitGaW4tRlM2JC1GIzYnRmBvLUZTNiQtRiM2JC1GLDYlUSRZWTNGJ0YvRjJGOUY5RmpvRmJwRjlGOUZqb0Zpbi1GUzYkLUYjNidGYG9GXHZGam9GW3FGOUY5RmpvLUYjNiVGaW4tRlM2JC1GIzYnRmBvRlx2RmpvRmRxRjlGOUY5RmdxRjlGZ3FGZXBGOUY5RmpxRl1yRmVwRjlGOUZqcUZdckZlcEY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GZXBGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEkTUFURicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEnTWF0cml4RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiMtRlM2Ji1GIzYpLUZTNiYtRiM2Ki1GLDYlUSVkaWZmRidGL0YyLUZTNiQtRiM2Ji1GLDYlUSZudW1lckYnRi9GMi1GUzYkLUYjNiMtRiw2JVEkWFgzRidGL0YyRjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSNVMUYnRi9GMkY5RmpvRmluLUZTNiQtRiM2JkZgb0Zjb0Zqby1GLDYlUSNVMkYnRi9GMkY5RmpvLUYjNiRGaW4tRlM2JC1GIzYmRmBvRmNvRmpvLUYsNiVRI1UzRidGL0YyRjktRiw2I1EhRidGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zqby1GUzYmLUYjNipGaW4tRlM2JC1GIzYmRmBvLUZTNiQtRiM2Iy1GLDYlUSRYWTNGJ0YvRjJGOUZqb0ZicEY5RmpvRmluLUZTNiQtRiM2JkZgb0ZmckZqb0ZpcEY5RmpvLUYjNiRGaW4tRlM2JC1GIzYmRmBvRmZyRmpvRmJxRjlGZXFGOUZocUZbckZqby1GUzYmLUYjNipGaW4tRlM2JC1GIzYmRmBvLUZTNiQtRiM2Iy1GLDYlUSRZWDNGJ0YvRjJGOUZqb0ZicEY5RmpvRmluLUZTNiQtRiM2JkZgb0ZfdEZqb0ZpcEY5RmpvLUYjNiRGaW4tRlM2JC1GIzYmRmBvRl90RmpvRmJxRjlGZXFGOUZocUZbckZqby1GUzYmLUYjNiVGZXEtRiM2KkZpbi1GUzYkLUYjNiZGYG8tRlM2JC1GIzYjLUYsNiVRJFlZM0YnRi9GMkY5RmpvRmJwRjlGam9GaW4tRlM2JC1GIzYmRmBvRmp1RmpvRmlwRjlGam8tRiM2JEZpbi1GUzYkLUYjNiZGYG9GanVGam9GYnFGOUZlcUZlcUY5RmhxRltyRjlGaHFGW3JGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2408" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEnc0RlbHRhRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiQtRiM2Ky1GLDYlUSJpRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEia0YnRi9GMkZXLUYsNiVRImpGJ0YvRjJGVy1GLDYlUSJsRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LVEoJnNyYXJyO0YnRjlGO0Y+RkBGQkZERkZGSEZlbi9GTkZmbi1GLDYlUSlzaW1wbGlmeUYnRi9GMi1GUDYkLUYjNi8tRiw2JVEkTUFURidGL0YyLUZQNiYtRiM2J0ZURldGXG9GYm9GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUY2Ni1RJyZzZG90O0YnRjlGO0Y+RkBGQkZERkZGSEZlbkZnb0ZfcC1GUDYmLUYjNidGaW5GV0Zfb0Zib0Y5RjlGZnBGaXAtRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZncUZfcC1GUDYmLUYjNidGVEZXRl9vRmJvRjlGOUZmcEZpcEZccUZfcC1GUDYmLUYjNidGaW5GV0Zcb0Zib0Y5RjlGZnBGaXBGYm9GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmJvRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEnc0RlbHRhRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiQtRiM2KS1GLDYlUSJpRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEia0YnRi9GMkZXLUYsNiVRImpGJ0YvRjJGVy1GLDYlUSJsRidGL0YyRjktRjY2LVEoJnNyYXJyO0YnRjlGO0Y+RkBGQkZERkZGSEZlbi9GTkZmbi1GLDYlUSlzaW1wbGlmeUYnRi9GMi1GUDYkLUYjNi0tRiw2JVEkTUFURidGL0YyLUZQNiYtRiM2JUZURldGXG9GOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGZW5GZW9GXXAtRlA2Ji1GIzYlRmluRldGX29GOUZkcEZncC1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmVxRl1wLUZQNiYtRiM2JUZURldGX29GOUZkcEZncEZqcEZdcC1GUDYmLUYjNiVGaW5GV0Zcb0Y5RmRwRmdwRjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2412" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkobWZlbmNlZEdGJDYmLUYjNlItSSNtaUdGJDYlUSdzRGVsdGFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiw2JC1GIzYrLUkjbW5HRiQ2JFEiMUYnL0Y4USdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0ZCLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y2LyUpc3RyZXRjaHlHRkovJSpzeW1tZXRyaWNHRkovJShsYXJnZW9wR0ZKLyUubW92YWJsZWxpbWl0c0dGSi8lJ2FjY2VudEdGSi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUY/NiRRIjJGJ0ZCRkRGPkZERmduLyUrZXhlY3V0YWJsZUdGSkZCRkJGREYwLUYsNiQtRiM2KkY+RkRGZ25GREY+RkQtRj82JFEiM0YnRkJGQkZCRkRGMC1GLDYkLUYjNipGPkZERmduRkRGZ25GREZgb0ZCRkJGREYwLUYsNiQtRiM2KkY+RkRGYG9GREY+RkRGZ25GQkZCRkRGMC1GLDYkLUYjNipGPkZERmBvRkRGPkZERmBvRkJGQkZERjAtRiw2JC1GIzYqRj5GREZgb0ZERmduRkRGYG9GQkZCRkRGMC1GLDYkLUYjNipGPkZELUY/NiRRIjRGJ0ZCRkRGPkZERmduRkJGQkZERjAtRiw2JC1GIzYqRj5GREZncEZERj5GREZgb0ZCRkJGREYwLUYsNiQtRiM2KkY+RkRGZ3BGREZnbkZERmBvRkJGQkZERjAtRiw2JC1GIzYsRmduRkRGYG9GREZnbkZERj5GREZnbkZCRkJGREYwLUYsNiQtRiM2KkZnbkZERmBvRkRGPkZERmBvRkJGQkZERjAtRiw2JC1GIzYqRmduRkRGYG9GREZnbkZERmBvRkJGQkZERjAtRiw2JC1GIzYqRmduRkRGZ3BGREY+RkRGZ25GQkZCRkRGMC1GLDYkLUYjNipGZ25GREZncEZERj5GREZgb0ZCRkJGRC1GIzYlRjAtRiw2JC1GIzYqRmduRkRGZ3BGREZnbkZERmBvRkJGQkZCRkQtRiM2K0YwLUYsNiQtRiM2KkZgb0ZERmdwRkRGPkZERmduRkJGQkZERjAtRiw2JC1GIzYqRmBvRkRGZ3BGREY+RkRGYG9GQkZCRkQtRiM2JUYwLUYsNiQtRiM2KkZgb0ZERmdwRkRGZ25GREZgb0ZCRkJGQi1GMTYjUSFGJ0ZCRlx0RmpuRkJGQi8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZcdEZqbkZC">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYkLUkobWZlbmNlZEdGJDYmLUYjNlAtSSNtaUdGJDYlUSdzRGVsdGFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiw2JC1GIzYpLUkjbW5HRiQ2JFEiMUYnL0Y4USdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0ZCLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y2LyUpc3RyZXRjaHlHRkovJSpzeW1tZXRyaWNHRkovJShsYXJnZW9wR0ZKLyUubW92YWJsZWxpbWl0c0dGSi8lJ2FjY2VudEdGSi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUY/NiRRIjJGJ0ZCRkRGPkZERmduRkJGREYwLUYsNiQtRiM2KUY+RkRGZ25GREY+RkQtRj82JFEiM0YnRkJGQkZERjAtRiw2JC1GIzYpRj5GREZnbkZERmduRkRGXm9GQkZERjAtRiw2JC1GIzYpRj5GREZeb0ZERj5GREZnbkZCRkRGMC1GLDYkLUYjNilGPkZERl5vRkRGPkZERl5vRkJGREYwLUYsNiQtRiM2KUY+RkRGXm9GREZnbkZERl5vRkJGREYwLUYsNiQtRiM2KUY+RkQtRj82JFEiNEYnRkJGREY+RkRGZ25GQkZERjAtRiw2JC1GIzYpRj5GREZlcEZERj5GREZeb0ZCRkRGMC1GLDYkLUYjNilGPkZERmVwRkRGZ25GREZeb0ZCRkRGMC1GLDYkLUYjNitGZ25GREZeb0ZERmduRkRGPkZERmduRkJGREYwLUYsNiQtRiM2KUZnbkZERl5vRkRGPkZERl5vRkJGREYwLUYsNiQtRiM2KUZnbkZERl5vRkRGZ25GREZeb0ZCRkRGMC1GLDYkLUYjNilGZ25GREZlcEZERj5GREZnbkZCRkRGMC1GLDYkLUYjNilGZ25GREZlcEZERj5GREZeb0ZCRkQtRiM2JEYwLUYsNiQtRiM2KUZnbkZERmVwRkRGZ25GREZeb0ZCRkQtRiM2KkYwLUYsNiQtRiM2KUZeb0ZERmVwRkRGPkZERmduRkJGREYwLUYsNiQtRiM2KUZeb0ZERmVwRkRGPkZERl5vRkJGRC1GIzYkRjAtRiw2JC1GIzYpRl5vRkRGZXBGREZnbkZERl5vRkItRjE2I1EhRidGanNGQi8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zqcw==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NzQiIiFGI0YjRiNGI0YjRiNGI0YjRiNGI0YjRiNGI0YjRiNGI0Yj</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2485" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font encoding="UTF-8" foreground="[255,0,255]">and even worse: the system shows to have a 2D family of solutions (up to addition of \316\270\342\212\245).
However this happens at any fixed (t,x,y,\316\273=w) (i.e. a point in the mini-twistor space) and in our 3D manifold a curve of possible \316\273 hangs over a point (t,x,y) of M. </Font></Text-field>
<Text-field style="Text" layout="Normal"><Font encoding="UTF-8" foreground="[255,0,255]">Thus we can decompose by \316\273 and get more equations; it is enough to work only with the coefficients of the equation XX3, as the others are proportional.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L2636" drawlabel="true">
<Input>
<Text-field prompt="TEQ &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2648" drawlabel="true">
<Input>
<Text-field prompt="TEQ &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkTWF0RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEnTWF0cml4RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNistSSNtbkdGJDYkUSI1RidGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUZYNiRRIjNGJ0Y5RmVuLUYsNiVRJ3N5bWJvbEYnRi9GMi1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSJtRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GaW9GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEkTWF0RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEnTWF0cml4RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiktSSNtbkdGJDYkUSI1RidGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUZYNiRRIjNGJ0Y5RmVuLUYsNiVRJ3N5bWJvbEYnRi9GMi1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSJtRidGL0YyRjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2647" drawlabel="true">
<Input>
<Text-field prompt="TEQ &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY2LUkjbWlHRiQ2JVEibUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2Ji1GIzYnLUkjbW5HRiQ2JFEiMUYnL0YzUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0Y+LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkYvJSpzeW1tZXRyaWNHRkYvJShsYXJnZW9wR0ZGLyUubW92YWJsZWxpbWl0c0dGRi8lJ2FjY2VudEdGRi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRjovJStleGVjdXRhYmxlR0ZGRj5GPi8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GQTYtUSomY29sb25lcTtGJ0Y+RkQvRkhGRkZJRktGTUZPRlEvRlRRLDAuMjc3Nzc3OGVtRicvRldGYG8tRiw2JVElZGlmZkYnRi9GMi1GNjYkLUYjNistRiw2JVEmbnVtZXJGJ0YvRjItRjY2JC1GIzYkLUYsNiVRJFhYM0YnRi9GMkY+Rj5GQC1GLDYlUSNVMUYnRi9GMkZALUklbXN1YkdGJDYlLUYsNiVRImZGJ0YvRjItRiM2JC1GOzYkUSI0RidGPkY+LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRkE2LVEiJEYnRj5GREZeb0ZJRktGTUZPRlFGUy9GV0ZVRl5xRj5GPi1GQTYtUSI6RidGPkZERl5vRklGS0ZNRk9GUUZfb0Zhb0YrLUY2NiYtRiM2JkY6RkAtRjs2JFEiMkYnRj5GPkY+RmVuRmhuRltvRmJvLUY2NiQtRiM2K0Zpb0ZccEZALUYsNiVRI1UyRidGL0YyRkBGZnBGZHFGXnFGPkY+RmhxRistRjY2Ji1GIzYmRjpGQC1GOzYkUSIzRidGPkY+Rj5GZW5GaG5GW29GYm8tRjY2JC1GIzYrRmlvRlxwRkAtRiw2JVEjVTNGJ0YvRjJGQEZmcEZkcUZecUY+Rj5GaHFGWUY+">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY0LUkjbWlHRiQ2JVEibUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2Ji1GIzYlLUkjbW5HRiQ2JFEiMUYnL0YzUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0Y+LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkYvJSpzeW1tZXRyaWNHRkYvJShsYXJnZW9wR0ZGLyUubW92YWJsZWxpbWl0c0dGRi8lJ2FjY2VudEdGRi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRjpGPi8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GQTYtUSomY29sb25lcTtGJ0Y+RkQvRkhGRkZJRktGTUZPRlEvRlRRLDAuMjc3Nzc3OGVtRicvRldGXm8tRiw2JVElZGlmZkYnRi9GMi1GNjYkLUYjNiotRiw2JVEmbnVtZXJGJ0YvRjItRjY2JC1GIzYjLUYsNiVRJFhYM0YnRi9GMkY+RkAtRiw2JVEjVTFGJ0YvRjJGQC1JJW1zdWJHRiQ2JS1GLDYlUSJmRidGL0YyLUYjNiMtRjs2JFEiNEYnRj4vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GQTYtUSIkRidGPkZERlxvRklGS0ZNRk9GUUZTL0ZXRlVGXHFGPi1GQTYtUSI6RidGPkZERlxvRklGS0ZNRk9GUUZdb0Zfb0YrLUY2NiYtRiM2JUY6RkAtRjs2JFEiMkYnRj5GPkZZRmZuRmluRmBvLUY2NiQtRiM2KkZnb0Zqb0ZALUYsNiVRI1UyRidGL0YyRkBGZHBGYnFGXHFGPkZmcUYrLUY2NiYtRiM2JUY6RkAtRjs2JFEiM0YnRj5GPkZZRmZuRmluRmBvLUY2NiQtRiM2KkZnb0Zqb0ZALUYsNiVRI1UzRidGL0YyRkBGZHBGYnFGXHFGPkZmcQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2650" drawlabel="true">
<Input>
<Text-field prompt="TEQ &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY2LUkjbWlHRiQ2JVEibUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2Ji1GIzYnLUkjbW5HRiQ2JFEiMkYnL0YzUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0Y+LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkYvJSpzeW1tZXRyaWNHRkYvJShsYXJnZW9wR0ZGLyUubW92YWJsZWxpbWl0c0dGRi8lJ2FjY2VudEdGRi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUY7NiRRIjFGJ0Y+LyUrZXhlY3V0YWJsZUdGRkY+Rj4vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRkE2LVEqJmNvbG9uZXE7RidGPkZEL0ZIRkZGSUZLRk1GT0ZRL0ZUUSwwLjI3Nzc3NzhlbUYnL0ZXRmNvLUYsNiVRJWRpZmZGJ0YvRjItRjY2JC1GIzYtLUYsNiVRJm51bWVyRidGL0YyLUY2NiQtRiM2JC1GLDYlUSRYWDNGJ0YvRjJGPkY+RkAtRiw2JVEjVTFGJ0YvRjJGQC1JJW1zdWJHRiQ2JS1GLDYlUSJmRidGL0YyLUYjNiQtRjs2JFEiNEYnRj5GPi8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUZBNi1RIiRGJ0Y+RkRGYW9GSUZLRk1GT0ZRRlMvRldGVS1GOzYkUSIzRidGPkZALUZqcDYlLUYsNiVRImdGJ0YvRjItRiM2JUZhcUYvRjJGZHFGPkY+LUZBNi1RIjpGJ0Y+RkRGYW9GSUZLRk1GT0ZRRmJvRmRvRistRjY2Ji1GIzYmRjpGQEY6Rj5GPkZobkZbb0Zeb0Zlby1GNjYkLUYjNi1GXHBGX3BGQC1GLDYlUSNVMkYnRi9GMkZARmlwRmdxRltyRkBGXnJGPkY+RmVyRistRjY2Ji1GIzYmRjpGQEZbckY+Rj5GaG5GW29GXm9GZW8tRjY2JC1GIzYtRlxwRl9wRkAtRiw2JVEjVTNGJ0YvRjJGQEZpcEZncUZbckZARl5yRj5GPkZlckZmbkY+">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY0LUkjbWlHRiQ2JVEibUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2Ji1GIzYlLUkjbW5HRiQ2JFEiMkYnL0YzUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0Y+LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkYvJSpzeW1tZXRyaWNHRkYvJShsYXJnZW9wR0ZGLyUubW92YWJsZWxpbWl0c0dGRi8lJ2FjY2VudEdGRi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUY7NiRRIjFGJ0Y+Rj4vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRkE2LVEqJmNvbG9uZXE7RidGPkZEL0ZIRkZGSUZLRk1GT0ZRL0ZUUSwwLjI3Nzc3NzhlbUYnL0ZXRmFvLUYsNiVRJWRpZmZGJ0YvRjItRjY2JC1GIzYsLUYsNiVRJm51bWVyRidGL0YyLUY2NiQtRiM2Iy1GLDYlUSRYWDNGJ0YvRjJGPkZALUYsNiVRI1UxRidGL0YyRkAtSSVtc3ViR0YkNiUtRiw2JVEiZkYnRi9GMi1GIzYjLUY7NiRRIjRGJ0Y+LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRkE2LVEiJEYnRj5GREZfb0ZJRktGTUZPRlFGUy9GV0ZVLUY7NiRRIjNGJ0Y+RkAtRmhwNiUtRiw2JVEiZ0YnRi9GMkZdcUZicUY+LUZBNi1RIjpGJ0Y+RkRGX29GSUZLRk1GT0ZRRmBvRmJvRistRjY2Ji1GIzYlRjpGQEY6Rj5GZm5GaW5GXG9GY28tRjY2JC1GIzYsRmpvRl1wRkAtRiw2JVEjVTJGJ0YvRjJGQEZncEZlcUZpcUZARlxyRj5GYXJGKy1GNjYmLUYjNiVGOkZARmlxRj5GZm5GaW5GXG9GY28tRjY2JC1GIzYsRmpvRl1wRkAtRiw2JVEjVTNGJ0YvRjJGQEZncEZlcUZpcUZARlxyRj5GYXI=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2653" drawlabel="true">
<Input>
<Text-field prompt="TEQ &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY2LUkjbWlHRiQ2JVEibUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2Ji1GIzYnLUkjbW5HRiQ2JFEiM0YnL0YzUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0Y+LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkYvJSpzeW1tZXRyaWNHRkYvJShsYXJnZW9wR0ZGLyUubW92YWJsZWxpbWl0c0dGRi8lJ2FjY2VudEdGRi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUY7NiRRIjFGJ0Y+LyUrZXhlY3V0YWJsZUdGRkY+Rj4vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRkE2LVEqJmNvbG9uZXE7RidGPkZEL0ZIRkZGSUZLRk1GT0ZRL0ZUUSwwLjI3Nzc3NzhlbUYnL0ZXRmNvLUYsNiVRJWRpZmZGJ0YvRjItRjY2JC1GIzYvLUYsNiVRJm51bWVyRidGL0YyLUY2NiQtRiM2JC1GLDYlUSRYWDNGJ0YvRjJGPkY+RkAtRiw2JVEjVTFGJ0YvRjJGQC1JJW1zdWJHRiQ2JS1GLDYlUSJmRidGL0YyLUYjNiQtRjs2JFEiNEYnRj5GPi8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUZBNi1RIiRGJ0Y+RkRGYW9GSUZLRk1GT0ZRRlMvRldGVS1GOzYkUSIyRidGPkZALUZqcDYlLUYsNiVRImdGJ0YvRjItRiM2JUZhcUYvRjJGZHFGZ3FGW3JGPkY+LUZBNi1RIjpGJ0Y+RkRGYW9GSUZLRk1GT0ZRRmJvRmRvRistRjY2Ji1GIzYmRjpGQEZbckY+Rj5GaG5GW29GXm9GZW8tRjY2JC1GIzYvRlxwRl9wRkAtRiw2JVEjVTJGJ0YvRjJGQEZpcEZncUZbckZARl5yRmdxRltyRj5GPkZlckYrLUY2NiYtRiM2JkY6RkBGOkY+Rj5GaG5GW29GXm9GZW8tRjY2JC1GIzYvRlxwRl9wRkAtRiw2JVEjVTNGJ0YvRjJGQEZpcEZncUZbckZARl5yRmdxRltyRj5GPkZlckZmbkY+">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY0LUkjbWlHRiQ2JVEibUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2Ji1GIzYlLUkjbW5HRiQ2JFEiM0YnL0YzUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0Y+LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkYvJSpzeW1tZXRyaWNHRkYvJShsYXJnZW9wR0ZGLyUubW92YWJsZWxpbWl0c0dGRi8lJ2FjY2VudEdGRi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUY7NiRRIjFGJ0Y+Rj4vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRkE2LVEqJmNvbG9uZXE7RidGPkZEL0ZIRkZGSUZLRk1GT0ZRL0ZUUSwwLjI3Nzc3NzhlbUYnL0ZXRmFvLUYsNiVRJWRpZmZGJ0YvRjItRjY2JC1GIzYuLUYsNiVRJm51bWVyRidGL0YyLUY2NiQtRiM2Iy1GLDYlUSRYWDNGJ0YvRjJGPkZALUYsNiVRI1UxRidGL0YyRkAtSSVtc3ViR0YkNiUtRiw2JVEiZkYnRi9GMi1GIzYjLUY7NiRRIjRGJ0Y+LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRkE2LVEiJEYnRj5GREZfb0ZJRktGTUZPRlFGUy9GV0ZVLUY7NiRRIjJGJ0Y+RkAtRmhwNiUtRiw2JVEiZ0YnRi9GMkZdcUZicUZlcUZpcUY+LUZBNi1RIjpGJ0Y+RkRGX29GSUZLRk1GT0ZRRmBvRmJvRistRjY2Ji1GIzYlRjpGQEZpcUY+RmZuRmluRlxvRmNvLUY2NiQtRiM2LkZqb0ZdcEZALUYsNiVRI1UyRidGL0YyRkBGZ3BGZXFGaXFGQEZcckZlcUZpcUY+RmFyRistRjY2Ji1GIzYlRjpGQEY6Rj5GZm5GaW5GXG9GY28tRjY2JC1GIzYuRmpvRl1wRkAtRiw2JVEjVTNGJ0YvRjJGQEZncEZlcUZpcUZARlxyRmVxRmlxRj5GYXI=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2656" drawlabel="true">
<Input>
<Text-field prompt="TEQ &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY2LUkjbWlHRiQ2JVEibUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2Ji1GIzYmLUkjbW5HRiQ2JFEiNEYnL0YzUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0Y+LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkYvJSpzeW1tZXRyaWNHRkYvJShsYXJnZW9wR0ZGLyUubW92YWJsZWxpbWl0c0dGRi8lJ2FjY2VudEdGRi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUY7NiRRIjFGJ0Y+Rj5GPi8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GQTYtUSomY29sb25lcTtGJ0Y+RkQvRkhGRkZJRktGTUZPRlEvRlRRLDAuMjc3Nzc3OGVtRicvRldGYW8tRiw2JVElZGlmZkYnRi9GMi1GNjYkLUYjNi0tRiw2JVEmbnVtZXJGJ0YvRjItRjY2JC1GIzYkLUYsNiVRJFhYM0YnRi9GMkY+Rj5GQC1GLDYlUSNVMUYnRi9GMkZALUklbXN1YkdGJDYlLUYsNiVRImZGJ0YvRjItRiM2JEY6Rj4vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0ZALUZocDYlLUYsNiVRImdGJ0YvRjJGXXFGX3EtRkE2LVEiJEYnRj5GREZfb0ZJRktGTUZPRlFGUy9GV0ZVLUY7NiRRIjNGJ0Y+Rj5GPi1GQTYtUSI6RidGPkZERl9vRklGS0ZNRk9GUUZgb0Zib0YrLUY2NiYtRiM2JkY6RkAtRjs2JFEiMkYnRj5GPkY+RmZuRmluRlxvRmNvLUY2NiQtRiM2LUZqb0ZdcEZALUYsNiVRI1UyRidGL0YyRkBGZ3BGQEZicUZncUZbckY+Rj5GXnJGKy1GNjYmLUYjNiZGOkZARltyRj5GPkZmbkZpbkZcb0Zjby1GNjYkLUYjNi1Gam9GXXBGQC1GLDYlUSNVM0YnRi9GMkZARmdwRkBGYnFGZ3FGW3JGPkY+Rl5yLyUrZXhlY3V0YWJsZUdGRkY+">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY0LUkjbWlHRiQ2JVEibUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2Ji1GIzYlLUkjbW5HRiQ2JFEiNEYnL0YzUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0Y+LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkYvJSpzeW1tZXRyaWNHRkYvJShsYXJnZW9wR0ZGLyUubW92YWJsZWxpbWl0c0dGRi8lJ2FjY2VudEdGRi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUY7NiRRIjFGJ0Y+Rj4vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRkE2LVEqJmNvbG9uZXE7RidGPkZEL0ZIRkZGSUZLRk1GT0ZRL0ZUUSwwLjI3Nzc3NzhlbUYnL0ZXRmFvLUYsNiVRJWRpZmZGJ0YvRjItRjY2JC1GIzYsLUYsNiVRJm51bWVyRidGL0YyLUY2NiQtRiM2Iy1GLDYlUSRYWDNGJ0YvRjJGPkZALUYsNiVRI1UxRidGL0YyRkAtSSVtc3ViR0YkNiUtRiw2JVEiZkYnRi9GMi1GIzYjRjovJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0ZALUZocDYlLUYsNiVRImdGJ0YvRjJGXXFGX3EtRkE2LVEiJEYnRj5GREZfb0ZJRktGTUZPRlFGUy9GV0ZVLUY7NiRRIjNGJ0Y+Rj4tRkE2LVEiOkYnRj5GREZfb0ZJRktGTUZPRlFGYG9GYm9GKy1GNjYmLUYjNiVGOkZALUY7NiRRIjJGJ0Y+Rj5GZm5GaW5GXG9GY28tRjY2JC1GIzYsRmpvRl1wRkAtRiw2JVEjVTJGJ0YvRjJGQEZncEZARmJxRmdxRltyRj5GXnJGKy1GNjYmLUYjNiVGOkZARltyRj5GZm5GaW5GXG9GY28tRjY2JC1GIzYsRmpvRl1wRkAtRiw2JVEjVTNGJ0YvRjJGQEZncEZARmJxRmdxRltyRj5GXnI=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2655" drawlabel="true">
<Input>
<Text-field prompt="TEQ &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY2LUkjbWlHRiQ2JVEibUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2Ji1GIzYmLUkjbW5HRiQ2JFEiNUYnL0YzUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0Y+LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkYvJSpzeW1tZXRyaWNHRkYvJShsYXJnZW9wR0ZGLyUubW92YWJsZWxpbWl0c0dGRi8lJ2FjY2VudEdGRi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUY7NiRRIjFGJ0Y+Rj5GPi8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GQTYtUSomY29sb25lcTtGJ0Y+RkQvRkhGRkZJRktGTUZPRlEvRlRRLDAuMjc3Nzc3OGVtRicvRldGYW8tRiw2JVElZGlmZkYnRi9GMi1GNjYkLUYjNistRiw2JVEmbnVtZXJGJ0YvRjItRjY2JC1GIzYkLUYsNiVRJFhYM0YnRi9GMkY+Rj5GQC1GLDYlUSNVMUYnRi9GMkZALUklbXN1YkdGJDYlLUYsNiVRImdGJ0YvRjItRiM2JC1GOzYkUSI0RidGPkY+LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRkE2LVEiJEYnRj5GREZfb0ZJRktGTUZPRlFGUy9GV0ZVRl9xRj5GPi1GQTYtUSI6RidGPkZERl9vRklGS0ZNRk9GUUZgb0Zib0YrLUY2NiYtRiM2JkY6RkAtRjs2JFEiMkYnRj5GPkY+RmZuRmluRlxvRmNvLUY2NiQtRiM2K0Zqb0ZdcEZALUYsNiVRI1UyRidGL0YyRkBGZ3BGZXFGX3FGPkY+RmlxRistRjY2Ji1GIzYmRjpGQC1GOzYkUSIzRidGPkY+Rj5GZm5GaW5GXG9GY28tRjY2JC1GIzYrRmpvRl1wRkAtRiw2JVEjVTNGJ0YvRjJGQEZncEZlcUZfcUY+Rj5GaXEvJStleGVjdXRhYmxlR0ZGRj4=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY0LUkjbWlHRiQ2JVEibUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2Ji1GIzYlLUkjbW5HRiQ2JFEiNUYnL0YzUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0Y+LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkYvJSpzeW1tZXRyaWNHRkYvJShsYXJnZW9wR0ZGLyUubW92YWJsZWxpbWl0c0dGRi8lJ2FjY2VudEdGRi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUY7NiRRIjFGJ0Y+Rj4vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRkE2LVEqJmNvbG9uZXE7RidGPkZEL0ZIRkZGSUZLRk1GT0ZRL0ZUUSwwLjI3Nzc3NzhlbUYnL0ZXRmFvLUYsNiVRJWRpZmZGJ0YvRjItRjY2JC1GIzYqLUYsNiVRJm51bWVyRidGL0YyLUY2NiQtRiM2Iy1GLDYlUSRYWDNGJ0YvRjJGPkZALUYsNiVRI1UxRidGL0YyRkAtSSVtc3ViR0YkNiUtRiw2JVEiZ0YnRi9GMi1GIzYjLUY7NiRRIjRGJ0Y+LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRkE2LVEiJEYnRj5GREZfb0ZJRktGTUZPRlFGUy9GV0ZVRl9xRj4tRkE2LVEiOkYnRj5GREZfb0ZJRktGTUZPRlFGYG9GYm9GKy1GNjYmLUYjNiVGOkZALUY7NiRRIjJGJ0Y+Rj5GZm5GaW5GXG9GY28tRjY2JC1GIzYqRmpvRl1wRkAtRiw2JVEjVTJGJ0YvRjJGQEZncEZlcUZfcUY+RmlxRistRjY2Ji1GIzYlRjpGQC1GOzYkUSIzRidGPkY+RmZuRmluRlxvRmNvLUY2NiQtRiM2KkZqb0ZdcEZALUYsNiVRI1UzRidGL0YyRkBGZ3BGZXFGX3FGPkZpcQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2651" drawlabel="true">
<Input>
<Text-field prompt="TEQ &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2JVEkTWF0RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvRjNRJ25vcm1hbEYn">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2JVEkTWF0RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0Yn</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUkobWFjdGlvbkc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkobWZlbmNlZEdGJDYoLUklbXJvd0dGJDYmLUknbXRhYmxlR0YkNjktSSRtdHJHRiQ2KC1JJG10ZEdGJDYoLUYvNictSSNtb0dGJDYtUSomdW1pbnVzMDtGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkUvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGVC1GLzYoLUkjbW5HRiQ2JFEjMjRGJ0ZALUY9Ni1RMSZJbnZpc2libGVUaW1lcztGJ0ZARkNGRkZIRkpGTEZORlAvRlNRJjAuMGVtRicvRlZGW28tSSVtc3VwR0YkNiUtSSNtaUdGJDYlUSRDdHlGJy8lJ2l0YWxpY0dRJXRydWVGJy9GQVEnaXRhbGljRictRlo2JFEiMkYnRkAvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRmduLUZebzYlLUZhbzYlUSRDdHRGJ0Zkb0Znby1GWjYkUSIzRidGQEZccEZALyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZFRkAvJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRl5xLyUrZ3JvdXBhbGlnbkdGXnEvJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGZXEtRjg2KC1GLzYsLUYvNiotRlo2JFEkMTIwRidGQEZnbi1JJW1zdWJHRiQ2JS1GYW82JVEiZkYnRmRvRmdvLUYvNiYtRlo2JFEiNEYnRkBGZ3BGanBGQC8lL3N1YnNjcmlwdHNoaWZ0R0ZecEZnbkZdb0ZnbkZfcEZALUY9Ni1RIitGJ0ZARkNGRkZIRkpGTEZORlBGUkZVLUYvNiwtRlo2JFEjNDhGJ0ZARmduLUZhbzYlUSRDeXlGJ0Zkb0Znb0ZnbkZfcEZnbi1GYnI2JS1GYW82JVEiZ0YnRmRvRmdvRmdyRlxzRmduRmBvRkBGXnMtRi82Ki1GWjYkUSM3MkYnRkBGZ24tRl5vNiVGYG9GZHBGXHBGZ24tRl5vNiVGYXBGaW9GXHBGZ25GaXNGQEZecy1GLzYqRmNzRmduRl1vRmduRmV0RmduLUZhbzYlUSRDdHhGJ0Zkb0Znb0ZARl5zLUYvNipGY3NGZ25GYG9GZ24tRmFvNiVRJEN4eUYnRmRvRmdvRmduRl9wRkBGQEZccUZfcUZhcUZjcUZmcS1GODYoLUYvNidGPC1GLzYoRllGZ25GY3RGZ25GZXRGQEZncEZqcEZARlxxRl9xRmFxRmNxRmZxRlxxRl9xRmFxLUY1NigtRjg2KC1GLzYnRjwtRi82Ki1GWjYkUSMxMkYnRkBGZ25GZnNGZ25GX3BGZ25GYG9GQC1GPTYtUSgmbWludXM7RidGQEZDRkZGSEZKRkxGTkZQRlJGVS1GLzYoRl92RmduRmN0RmduRmV0RkBGQEZccUZfcUZhcUZjcUZmcS1GODYoLUYvNjQtRi82LEZZRmduRmZzRmduRmV0RmduRmBvRmduRml0RkBGXnMtRi82LEZjc0ZnbkZhckZnbkZmc0ZnbkZfcEZnbkZgb0ZARl5zLUYvNiwtRlo2JFEjODRGJ0ZARmduRl1vRmduRmZzRmduRmV0RmduRmlzRkBGXnMtRi82KkZfdkZnbkZmc0ZnbkZfcEZnbkZedUZARl5zLUYvNiotRlo2JFEjNDJGJ0ZARmduRl1vRmduRl51RmduRmV0RkBGXnMtRi82Ki1GWjYkUSMxOEYnRkBGZ25GY3RGZ25GYXBGZ25GaXRGQEZecy1GLzYqRl92RmduLUZebzYlRmZzRmlvRlxwRmduRl9wRmduRmlzRkBGXnMtRi82KkZgdEZnbkZhckZnbkZjdEZnbkZldEZARl5zLUYvNipGWUZnbi1GXm82JUZgb0ZpckZccEZnbkZhcEZnbkZpc0ZARkBGXHFGX3FGYXFGY3FGZnEtRjg2KC1GLzYnRjwtRi82KC1GWjYkUSI2RidGQEZnbkZoeEZnbkZhcEZARmJ2LUYvNipGXXhGZ25GXW9GZ25GZnNGZ25GZXRGQEZARlxxRl9xRmFxRmNxRmZxRlxxRl9xRmFxLUY1NigtRjg2KC1GLzYpRjwtRi82Ki1GWjYkUSMxNkYnRkBGZ25GXW9GZ25GZnNGZ25GZXRGQEZidi1GLzYoRmlyRmduRmJ4RmduRl9wRkBGYnYtRi82KEZpckZnbkZoeEZnbkZhcEZARkBGXHFGX3FGYXFGY3FGZnEtRjg2KC1GLzY0LUYvNiwtRlo2JFEjNDBGJ0ZARmduRl51RmduRmZzRmduRmV0RmduRmBvRkBGXnMtRi82LC1GWjYkUSMyOEYnRkBGZ25GXW9GZ25GaXRGZ25GZnNGZ25GYXBGQEZecy1GLzYqLUZaNiRRIzIwRidGQEZnbkZjdEZnbkZedUZnbkZhcEZARl5zLUYvNiwtRlo2JFEjNjBGJ0ZARmduRmN0RmduRmZzRmduRmFwRmduRmlzRkBGXnMtRi82LEZhd0ZnbkZhckZnbkZdb0ZnbkZmc0ZnbkZldEZARl5zLUYvNixGaVtsRmduRmBvRmduRmJ4RmduRmV0RmduRmlzRkBGXnMtRi82Ki1GWjYkUSI4RidGQEZnbkZieEZnbkZldEZnbkZpdEZARl5zLUYvNipGX3ZGZ25GYXJGZ25GYnhGZ25GX3BGQEZecy1GLzYqRllGZ25GYXJGZ25GaHhGZ25GYXBGQEZARlxxRl9xRmFxRmNxRmZxLUY4NigtRi82J0Y8LUYvNipGX3ZGZ25GYG9GZ25GYnhGZ25GZXRGQEZidi1GLzYqRl92RmduRmN0RmduRmZzRmduRmFwRkBGQEZccUZfcUZhcUZjcUZmcUZccUZfcUZhcS1GNTYoRmlcbC1GODYoLUYvNjAtRi82LEZjc0ZnbkZedUZnbkZmc0ZnbkZhcEZnbkZdb0ZARl5zLUYvNiwtRlo2JFEjMzBGJ0ZARmduRmBvRmduRmJ4RmduRmFwRmduRml0RkBGXnMtRi82KkZZRmduRmlzRmduLUZebzYlRmZzRmRwRlxwRmduRmV0RkBGXnMtRi82LC1GWjYkUSM5NkYnRkBGZ25GXW9GZ25GYnhGZ25GYXBGZ25GaXNGQEZecy1GLzYsRmlbbEZnbkZhckZnbkZgb0ZnbkZieEZnbkZldEZARl5zLUYvNixGaVtsRmduRmFyRmduRmN0RmduRmZzRmduRmFwRkBGXnMtRi82KkZdeEZnbkZedUZnbkZieEZnbkZldEZARkBGXHFGX3FGYXFGY3FGZnEtRjg2KC1GLzYnRjwtRi82KEZgeUZnbkZgXmxGZ25GZXRGQEZidi1GLzYqRl14RmduRl1vRmduRmJ4RmduRmFwRkBGQEZccUZfcUZhcUZjcUZmcUZccUZfcUZhcS1GNTYoLUY4NigtRi82J0Y8LUYvNipGWUZnbkZdb0ZnbkZieEZnbkZhcEZARmdwRmpwRkBGXHFGX3FGYXFGY3FGZnEtRjg2KC1GLzYsLUYvNipGWUZnbkZgXmxGZ25GYXBGZ25GaXRGQEZecy1GLzYsRl5yRmduRmlzRmduRmBebEZnbkZhcEZnbkZgb0ZARl5zLUYvNipGWUZnbkZgXmxGZ25GZXRGZ25GYXJGQEZecy1GLzYsRmRebEZnbkZhckZnbkZdb0ZnbkZieEZnbkZhcEZARl5zLUYvNixGYHRGZ25GXnVGZ25GYnhGZ25GYXBGZ25GYG9GQEZARlxxRl9xRmFxRmNxRmZxLUY4NigtRi82J0Y8LUYvNipGWUZnbkZgXmxGZ25GYXBGZ25GYG9GQEZncEZqcEZARlxxRl9xRmFxRmNxRmZxRlxxRl9xRmFxLyUmYWxpZ25HUSVheGlzRicvRl1xUSliYXNlbGluZUYnL0ZgcVEnY2VudGVyRicvRmJxUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdGZm8vJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0ZeYmwvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGaWJsLyUmZnJhbWVHRmlibC8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRkUvJS1lcXVhbGNvbHVtbnNHRkUvJS1kaXNwbGF5c3R5bGVHRkUvJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGZmJsRmdwRmpwRkBGQC9JK21zZW1hbnRpY3NHRiRRJ01hdHJpeEYnLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRlxkbC8lK2FjdGlvbnR5cGVHUS5ydGFibGVhZGRyZXNzRicvJSlydGFibGVpZEdRNTE4NDQ2NzQ0MDgwNTgzOTg5MjM4Ric=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2657" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVElbU1hdEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKlN1Yk1hdHJpeEYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYpLUYsNiVRJE1hdEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUZTNiYtRiM2Jy1JI21uR0YkNiRRIjFGJ0Y5LUY2Ni1RIy4uRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmluLUZhbzYkUSIzRidGOS8lK2V4ZWN1dGFibGVHRj1GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRlpGXG9GXXBGOUY5LUYsNiNRIUYnRl1wRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVElbU1hdEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKlN1Yk1hdHJpeEYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRJE1hdEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUZTNiYtRiM2JS1JI21uR0YkNiRRIjFGJ0Y5LUY2Ni1RIy4uRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmluLUZhbzYkUSIzRidGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRlpGXG9GOS1GLDYjUSFGJw==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2658" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEnZmFjdG9yRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiYtRiw2JVEsRGV0ZXJtaW5hbnRGJ0YvRjItRjY2JC1GIzYlLUYsNiVRJW1NYXRGJ0YvRjIvJStleGVjdXRhYmxlR1EmZmFsc2VGJy9GM1Enbm9ybWFsRidGR0ZERkdGR0ZERkc=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYkLUkjbWlHRiQ2JVEnZmFjdG9yRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiQtRiw2JVEsRGV0ZXJtaW5hbnRGJ0YvRjItRjY2JC1GIzYjLUYsNiVRJW1NYXRGJ0YvRjIvRjNRJ25vcm1hbEYnRkQ=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtRiM2LC1JI21uR0YkNiRRJDU3NkYnRi8tRiw2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GMkY1RjdGOUY7Rj1GPy9GQlEmMC4wZW1GJy9GRUZQLUklbXN1cEdGJDYlLUkjbWlHRiQ2JVEkQ3R5RicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLUZJNiRRIjNGJ0YvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0ZMLUZTNiUtRlY2JVEkQ3R0RidGWUZmbi1GSTYkUSI0RidGL0Zbb0ZMLUZTNiUtSShtZmVuY2VkR0YkNiQtRiM2Ji1GUzYlRlUtRkk2JFEiMkYnRi9GW28tRiw2LVEoJm1pbnVzO0YnRi9GMkY1RjdGOUY7Rj1GP0ZBRkQtRiM2JkZgb0ZMLUZWNiVRJEN5eUYnRllGZm5GL0YvRi9GX3BGW29GTC1GaW82JC1GIzYuLUYjNiYtSSVtc3ViR0YkNiUtRlY2JVEiZ0YnRllGZm4tRiM2JkZjby8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGNEYvLyUvc3Vic2NyaXB0c2hpZnRHRl1vRkwtRlM2JUZVRmNvRltvRi8tRiw2LVEiK0YnRi9GMkY1RjdGOUY7Rj1GP0ZBRkQtRiM2KEZSRkxGYG9GTC1GYXE2JS1GVjYlUSJmRidGWUZmbkZmcUZdckYvRmFyLUYjNiZGUkZMLUZWNiVRJEN0eEYnRllGZm5GL0Zhci1GIzYsRl9wRkwtRlM2JUZgb0ZfcEZbb0ZMRmdwRkxGZnJGTEZVRi9GYXItRiM2KkZfcEZMRmJzRkwtRlY2JVEkQ3h5RidGWUZmbkZMRmdwRi9GYXItRiM2KkZfcEZMRmJzRkwtRlM2JUZncEZfcEZbb0ZMRmBxRi9GL0YvRi9GaHFGW3JGLw==">LCQqLCIkdyYiIiIpLUkkQ3R5RzYiNiUmSSJ1R0YpNiNGJSZGLDYjIiIjJkYsNiMiIiRGM0YlKS1JJEN0dEdGKUYqIiIlRiUpLCYqJClGJ0YwRiVGJSomRjVGJS1JJEN5eUdGKUYqRiUhIiJGMEYlLC4qJiZJImdHRik2I0Y3RiUpRidGN0YlRiUqKEYmRiVGNUYlJkkiZkdGKUZERiVGJSomRiZGJS1JJEN0eEdGKUYqRiVGJSosRjBGJSlGNUYwRiVGPUYlRkdGJUYnRiVGJSoqRjBGJUZNRiUtSSRDeHlHRilGKkYlRj1GJUYlKipGMEYlRk1GJSlGPUYwRiVGQkYlRiVGJUY/</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2486" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font encoding="UTF-8" foreground="[255,0,255]">Thus the system has highest rank =3, and so the solution (U1,U2,U3) is unique (and hence coincides with the prescribed \317\211).</Font></Text-field>
</Input>
</Group>
<Group labelreference="L2469" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">Done!</Font></Text-field>
</Input>
</Group>
<Group labelreference="L2472" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2447" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
</Worksheet>

==> anc/BKEF-2012-II-quasilinear_wave_integrability.mw <==
<?xml version="1.0" encoding="UTF-8"?>
<Worksheet>
<Version major="16" minor="0"/>
<Label-Scheme value="2" prefix=""/>
<View-Properties presentation="false"></View-Properties>
<MapleNet-Properties elisiondigitsbefore="100" labelling="true" indentamount="4" elisiontermsthreshold="10000" ansi="false" errorbreak="1" useclientjvm="true" echo="1" imaginaryunit="I" labelwidth="20" contextmenusize="automatic" plotdriver="opengl" elisiondigitsafter="100" plotoutput="terminal" helpbrowser="standard" rtablesize="10" elisiontermsbefore="100" elisiondigitsthreshold="10000" typesetting="standard" plotdevice="inline" verboseproc="1" showassumed="1" errorcursor="false" longdelim="true" plotoptions="" quiet="false" elisiontermsafter="100" screenwidth="79" preplot="" prettyprint="3" displayprecision="-1" screenpixelheight="768" warnlevel="3" screenheight="25" latexwidth="6.0" postplot="" prompt="&gt; " ShowLabels="true"/>
<Styles><Font name="Ordered List 1" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 2" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 3" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 5" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Author" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Warning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Caption Reference" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input Placeholder" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[200,0,200]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="true"/>
<Font name="Maple Plot" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Code" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Line Printed Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Diagnostic" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[40,120,40]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Inert Output" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[144,144,144]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Normal" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roma" foreground="[0,128,128]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Maple Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Dash Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Input" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkError" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Header and Footer" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Error" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 1" background="[255,255,255]" bold="true" executable="false" family="Times New Roma" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Bullet Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roma" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Equation Label" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 3" background="[255,255,255]" bold="true" executable="false" family="Times New Roma" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="14" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 2" background="[255,255,255]" bold="true" executable="false" family="Times New Roma" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="16" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkWarning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Dictionary Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roma" foreground="[147,0,15]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Caption Text" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="List Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Layout name="Ordered List 1" alignment="left" bullet="numeric" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 2" alignment="left" bullet="alphabetic" firstindent="0" leftmargin="36" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 3" alignment="left" bullet="roman" firstindent="0" leftmargin="72" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 4" alignment="left" bullet="ALPHABETIC" firstindent="0" leftmargin="108" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 5" alignment="left" bullet="ROMAN" firstindent="0" leftmargin="144" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Author" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="8" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Warning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Annotation Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Plot" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Line Printed Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Text Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="newline" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Diagnostic" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Normal" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Output" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.3" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Dash Item" alignment="left" bullet="dash" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkError" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Error" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 1" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="4" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Bullet Item" alignment="left" bullet="dot" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 4" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 3" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 2" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="2" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkWarning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="List Item" alignment="left" bullet="indent" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Pencil-style name="Pencil 5" pen-color="[255,0,0]" pen-height="5.0" pen-width="5.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 4" pen-color="[0,0,255]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 3" pen-color="[0,0,0]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 2" pen-color="[0,0,255]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 1" pen-color="[0,0,0]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Highlighter-style name="Highlighter 2" pen-color="[255,204,0]" pen-height="14.0" pen-width="14.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 1" pen-color="[255,153,255]" pen-height="12.0" pen-width="8.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 4" pen-color="[0,255,255]" pen-height="32.0" pen-width="32.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 3" pen-color="[51,255,0]" pen-height="24.0" pen-width="24.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 5" pen-color="[255,255,0]" pen-height="48.0" pen-width="48.0" pen-opacity="0.8"/>
</Styles>
<Task-table>
    <Task-category name="&lt;default&gt;">
    </Task-category>
</Task-table>
<Task>
</Task>
<Group labelreference="L2836" drawlabel="true">
<Input>
<Text-field style="Text" foreground="[0,128,0]" layout="Normal"><Font foreground="[0,128,0]">This is the worksheet accompanying the paper E.Ferapontov &amp; B.Kruglikov &quot;Dispersionless integrable systems in 3D and Einstein-Weyl geometry&quot;. 
The file ran on <Font bold="true" italic="true">Maple</Font><Font italic="true"> </Font>version 16, the package <Font bold="true">DifferentialGeometry </Font>was used.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L2835" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L517" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">We consider type II quasilinear wave equation and prove that it's integrability is equivalent to the EW property of the linearization conformal structure</Font></Text-field>
</Input>
</Group>
<Group labelreference="L519" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2051" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY2LUkjbWlHRiQ2JVEld2l0aEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYkLUYsNiVRNURpZmZlcmVudGlhbEdlb21ldHJ5RidGL0YyL0YzUSdub3JtYWxGJ0Y9LUkjbW9HRiQ2LVEiOkYnRj0vJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkUvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGVEYrLUY2NiQtRiM2JC1GLDYlUSdUZW5zb3JGJ0YvRjJGPUY9Rj9GKy1GNjYkLUYjNiQtRiw2JVEmVG9vbHNGJ0YvRjJGPUY9Rj9GKy1GNjYkLUYjNiQtRiw2JVEsSmV0Q2FsY3VsdXNGJ0YvRjJGPUY9Rj9GKy1GNjYkLUYjNiQtRiw2JVEuTGluZWFyQWxnZWJyYUYnRi9GMkY9Rj1GP0YrLUY2NiQtRiM2MC1GLDYlUSlQREV0b29sc0YnRi9GMi1GQDYtUSIsRidGPUZDL0ZHRjFGSEZKRkxGTkZQL0ZTUSYwLjBlbUYnL0ZWUSwwLjMzMzMzMzNlbUYnLUZANi1RIn5GJ0Y9RkNGRkZIRkpGTEZORlBGaHAvRlZGaXAtRiw2JVElRF9EeEYnRi9GMkZkcEZccS1GLDYlUShkZWNsYXJlRidGL0YyRmRwRlxxLUYsNiVRJlRvSmV0RidGL0YyRmRwRlxxLUYsNiVRKEZyb21KZXRGJ0YvRjJGPUY9Rj8vJStleGVjdXRhYmxlR0ZFRj0=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY0LUkjbWlHRiQ2JVEld2l0aEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYjLUYsNiVRNURpZmZlcmVudGlhbEdlb21ldHJ5RidGL0YyL0YzUSdub3JtYWxGJy1JI21vR0YkNi1RIjpGJ0Y9LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZFLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRlRGKy1GNjYkLUYjNiMtRiw2JVEnVGVuc29yRidGL0YyRj1GP0YrLUY2NiQtRiM2Iy1GLDYlUSZUb29sc0YnRi9GMkY9Rj9GKy1GNjYkLUYjNiMtRiw2JVEsSmV0Q2FsY3VsdXNGJ0YvRjJGPUY/RistRjY2JC1GIzYjLUYsNiVRLkxpbmVhckFsZ2VicmFGJ0YvRjJGPUY/RistRjY2JC1GIzYvLUYsNiVRKVBERXRvb2xzRidGL0YyLUZANi1RIixGJ0Y9RkMvRkdGMUZIRkpGTEZORlAvRlNRJjAuMGVtRicvRlZRLDAuMzMzMzMzM2VtRictRkA2LVEifkYnRj1GQ0ZGRkhGSkZMRk5GUEZocC9GVkZpcC1GLDYlUSVEX0R4RidGL0YyRmRwRlxxLUYsNiVRKGRlY2xhcmVGJ0YvRjJGZHBGXHEtRiw2JVEmVG9KZXRGJ0YvRjJGZHBGXHEtRiw2JVEoRnJvbUpldEYnRi9GMkY9Rj8=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2050" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYrLUY2NiYtRiM2KC1GLDYlUSJ0RidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJ4RidGL0YyRkEtRiw2JVEieUYnRi9GMkZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GNjYmLUYjNiQtRiw2JVEidUYnRi9GMkZFRkVGXG9GX29GQS1GQjYtUSJ+RidGRUZHL0ZLRklGTEZORlBGUkZURlYvRlpGWC1GLDYlUSNKMkYnRi9GMkZBLUkjbW5HRiQ2JFEiM0YnRkVGRUZFLUZCNi1RIjpGJ0ZFRkdGXHBGTEZORlBGUkZUL0ZXUSwwLjI3Nzc3NzhlbUYnL0ZaRmlwLyUrZXhlY3V0YWJsZUdGSUZF">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYqLUY2NiYtRiM2Jy1GLDYlUSJ0RidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJ4RidGL0YyRkEtRiw2JVEieUYnRi9GMkZFLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRkEtRjY2Ji1GIzYjLUYsNiVRInVGJ0YvRjJGRUZcb0Zfb0ZBLUZCNi1RIn5GJ0ZFRkcvRktGSUZMRk5GUEZSRlRGVi9GWkZYLUYsNiVRI0oyRidGL0YyRkEtSSNtbkdGJDYkUSIzRidGRUZFLUZCNi1RIjpGJ0ZFRkdGXHBGTEZORlBGUkZUL0ZXUSwwLjI3Nzc3NzhlbUYnL0ZaRmlw</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2210" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY4LUkjbWlHRiQ2JVEoZGVjbGFyZUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJEN0dEYnRi9GMi1GNjYkLUYjNigtSSVtc3ViR0YkNiUtRiw2JVEidUYnRi9GMi1GIzYkLUkjbW5HRiQ2JFEiMUYnL0YzUSdub3JtYWxGJ0ZNLyUvc3Vic2NyaXB0c2hpZnRHUSIwRictSSNtb0dGJDYtUSIsRidGTS8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZYLyUqc3ltbWV0cmljR0ZYLyUobGFyZ2VvcEdGWC8lLm1vdmFibGVsaW1pdHNHRlgvJSdhY2NlbnRHRlgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GQjYlRkQtRiM2JS1GSjYkUSIyRidGTUYvRjJGT0ZSLUZCNiVGRC1GIzYlLUZKNiRRIjNGJ0ZNRi9GMkZPRk1GTUZNRk0tRlM2LVEiOkYnRk1GVi9GWkZYRmVuRmduRmluRltvRl1vL0Zgb1EsMC4yNzc3Nzc4ZW1GJy9GY29GaHBGKy1GNjYkLUYjNiUtRiw2JVEkQ3R4RidGL0YyLUY2NiQtRiM2KEZBRlItRkI2JUZELUYjNiRGaW9GTUZPRlItRkI2JUZELUYjNiRGYHBGTUZPRk1GTUZNRk1GY3BGKy1GNjYkLUYjNiUtRiw2JVEkQ3R5RidGL0YyRmFxRk1GTUZjcEYrLUY2NiQtRiM2JS1GLDYlUSRDeHhGJ0YvRjJGYXFGTUZNRmNwRistRjY2JC1GIzYlLUYsNiVRJEN4eUYnRi9GMkZhcUZNRk1GY3BGKy1GNjYkLUYjNiUtRiw2JVEkQ3l5RidGL0YyRmFxRk1GTUZjcC1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0Zhby8lJmRlcHRoR0ZedC8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GUzYtUSJ+RidGTUZWRmZwRmVuRmduRmluRltvRl1vRl9vL0Zjb0Zhby8lK2V4ZWN1dGFibGVHRlhGTQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY2LUkjbWlHRiQ2JVEoZGVjbGFyZUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYkLUYsNiVRJEN0dEYnRi9GMi1GNjYkLUYjNictSSVtc3ViR0YkNiUtRiw2JVEidUYnRi9GMi1GIzYjLUkjbW5HRiQ2JFEiMUYnL0YzUSdub3JtYWxGJy8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUkjbW9HRiQ2LVEiLEYnRk0vJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGWC8lKnN5bW1ldHJpY0dGWC8lKGxhcmdlb3BHRlgvJS5tb3ZhYmxlbGltaXRzR0ZYLyUnYWNjZW50R0ZYLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRkI2JUZELUYjNiMtRko2JFEiMkYnRk1GT0ZSLUZCNiVGRC1GIzYjLUZKNiRRIjNGJ0ZNRk9GTUZNLUZTNi1RIjpGJ0ZNRlYvRlpGWEZlbkZnbkZpbkZbb0Zdby9GYG9RLDAuMjc3Nzc3OGVtRicvRmNvRmhwRistRjY2JC1GIzYkLUYsNiVRJEN0eEYnRi9GMkY9Rk1GY3BGKy1GNjYkLUYjNiQtRiw2JVEkQ3R5RidGL0YyRj1GTUZjcEYrLUY2NiQtRiM2JC1GLDYlUSRDeHhGJ0YvRjJGPUZNRmNwRistRjY2JC1GIzYkLUYsNiVRJEN4eUYnRi9GMkY9Rk1GY3BGKy1GNjYkLUYjNiQtRiw2JVEkQ3l5RidGL0YyRj1GTUZjcC1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0Zhby8lJmRlcHRoR0Zicy8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GUzYtUSJ+RidGTUZWRmZwRmVuRmduRmluRltvRl1vRl9vL0Zjb0Zhbw==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNigtSSNtaUdGJDYlUSV+Q3R0RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LlEwJkFwcGx5RnVuY3Rpb247RicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy9GNVEnbm9ybWFsRicvJSZmZW5jZUdGPS8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZQLUkobWZlbmNlZEdGJDYkLUYjNiotSSVtc3ViR0YkNiUtRi42JVEidUYnRjFGNC1GIzYmLUkjbW5HRiQ2JFEiMUYnRj4vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GPi8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY4Ni1RIixGJ0Y+RkAvRkNGM0ZERkZGSEZKRkxGTi9GUlEsMC4zMzMzMzMzZW1GJy1GWTYlRmVuLUYjNiYtRltvNiRRIjJGJ0Y+Rl5vRmFvRj5GY29GZm8tRlk2JUZlbi1GIzYmLUZbbzYkUSIzRidGPkZeb0Zhb0Y+RmNvRl5vRmFvRj5GPkZeb0Zhb0Y+LUY4Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y+RkBGQkZERkZGSEZKRkxGTkZRLUYuNiVROXdpbGx+bm93fmJlfmRpc3BsYXllZH5hc0YnRjFGNEZqcC1GLjYlUSRDdHRGJ0YxRjRGPg==">KigtSSV+Q3R0RzYiNiUmSSJ1R0YlNiMiIiImRig2IyIiIyZGKDYjIiIkRipJOXdpbGx+bm93fmJlfmRpc3BsYXllZH5hc0dGJUYqSSRDdHRHRiVGKg==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNigtSSNtaUdGJDYlUSV+Q3R4RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LlEwJkFwcGx5RnVuY3Rpb247RicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy9GNVEnbm9ybWFsRicvJSZmZW5jZUdGPS8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZQLUkobWZlbmNlZEdGJDYkLUYjNiotSSVtc3ViR0YkNiUtRi42JVEidUYnRjFGNC1GIzYmLUkjbW5HRiQ2JFEiMUYnRj4vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GPi8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY4Ni1RIixGJ0Y+RkAvRkNGM0ZERkZGSEZKRkxGTi9GUlEsMC4zMzMzMzMzZW1GJy1GWTYlRmVuLUYjNiYtRltvNiRRIjJGJ0Y+Rl5vRmFvRj5GY29GZm8tRlk2JUZlbi1GIzYmLUZbbzYkUSIzRidGPkZeb0Zhb0Y+RmNvRl5vRmFvRj5GPkZeb0Zhb0Y+LUY4Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y+RkBGQkZERkZGSEZKRkxGTkZRLUYuNiVROXdpbGx+bm93fmJlfmRpc3BsYXllZH5hc0YnRjFGNEZqcC1GLjYlUSRDdHhGJ0YxRjRGPg==">KigtSSV+Q3R4RzYiNiUmSSJ1R0YlNiMiIiImRig2IyIiIyZGKDYjIiIkRipJOXdpbGx+bm93fmJlfmRpc3BsYXllZH5hc0dGJUYqSSRDdHhHRiVGKg==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNigtSSNtaUdGJDYlUSV+Q3R5RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LlEwJkFwcGx5RnVuY3Rpb247RicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy9GNVEnbm9ybWFsRicvJSZmZW5jZUdGPS8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZQLUkobWZlbmNlZEdGJDYkLUYjNiotSSVtc3ViR0YkNiUtRi42JVEidUYnRjFGNC1GIzYmLUkjbW5HRiQ2JFEiMUYnRj4vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GPi8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY4Ni1RIixGJ0Y+RkAvRkNGM0ZERkZGSEZKRkxGTi9GUlEsMC4zMzMzMzMzZW1GJy1GWTYlRmVuLUYjNiYtRltvNiRRIjJGJ0Y+Rl5vRmFvRj5GY29GZm8tRlk2JUZlbi1GIzYmLUZbbzYkUSIzRidGPkZeb0Zhb0Y+RmNvRl5vRmFvRj5GPkZeb0Zhb0Y+LUY4Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y+RkBGQkZERkZGSEZKRkxGTkZRLUYuNiVROXdpbGx+bm93fmJlfmRpc3BsYXllZH5hc0YnRjFGNEZqcC1GLjYlUSRDdHlGJ0YxRjRGPg==">KigtSSV+Q3R5RzYiNiUmSSJ1R0YlNiMiIiImRig2IyIiIyZGKDYjIiIkRipJOXdpbGx+bm93fmJlfmRpc3BsYXllZH5hc0dGJUYqSSRDdHlHRiVGKg==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNigtSSNtaUdGJDYlUSV+Q3h4RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LlEwJkFwcGx5RnVuY3Rpb247RicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy9GNVEnbm9ybWFsRicvJSZmZW5jZUdGPS8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZQLUkobWZlbmNlZEdGJDYkLUYjNiotSSVtc3ViR0YkNiUtRi42JVEidUYnRjFGNC1GIzYmLUkjbW5HRiQ2JFEiMUYnRj4vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GPi8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY4Ni1RIixGJ0Y+RkAvRkNGM0ZERkZGSEZKRkxGTi9GUlEsMC4zMzMzMzMzZW1GJy1GWTYlRmVuLUYjNiYtRltvNiRRIjJGJ0Y+Rl5vRmFvRj5GY29GZm8tRlk2JUZlbi1GIzYmLUZbbzYkUSIzRidGPkZeb0Zhb0Y+RmNvRl5vRmFvRj5GPkZeb0Zhb0Y+LUY4Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y+RkBGQkZERkZGSEZKRkxGTkZRLUYuNiVROXdpbGx+bm93fmJlfmRpc3BsYXllZH5hc0YnRjFGNEZqcC1GLjYlUSRDeHhGJ0YxRjRGPg==">KigtSSV+Q3h4RzYiNiUmSSJ1R0YlNiMiIiImRig2IyIiIyZGKDYjIiIkRipJOXdpbGx+bm93fmJlfmRpc3BsYXllZH5hc0dGJUYqSSRDeHhHRiVGKg==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNigtSSNtaUdGJDYlUSV+Q3h5RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LlEwJkFwcGx5RnVuY3Rpb247RicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy9GNVEnbm9ybWFsRicvJSZmZW5jZUdGPS8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZQLUkobWZlbmNlZEdGJDYkLUYjNiotSSVtc3ViR0YkNiUtRi42JVEidUYnRjFGNC1GIzYmLUkjbW5HRiQ2JFEiMUYnRj4vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GPi8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY4Ni1RIixGJ0Y+RkAvRkNGM0ZERkZGSEZKRkxGTi9GUlEsMC4zMzMzMzMzZW1GJy1GWTYlRmVuLUYjNiYtRltvNiRRIjJGJ0Y+Rl5vRmFvRj5GY29GZm8tRlk2JUZlbi1GIzYmLUZbbzYkUSIzRidGPkZeb0Zhb0Y+RmNvRl5vRmFvRj5GPkZeb0Zhb0Y+LUY4Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y+RkBGQkZERkZGSEZKRkxGTkZRLUYuNiVROXdpbGx+bm93fmJlfmRpc3BsYXllZH5hc0YnRjFGNEZqcC1GLjYlUSRDeHlGJ0YxRjRGPg==">KigtSSV+Q3h5RzYiNiUmSSJ1R0YlNiMiIiImRig2IyIiIyZGKDYjIiIkRipJOXdpbGx+bm93fmJlfmRpc3BsYXllZH5hc0dGJUYqSSRDeHlHRiVGKg==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNigtSSNtaUdGJDYlUSV+Q3l5RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LlEwJkFwcGx5RnVuY3Rpb247RicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy9GNVEnbm9ybWFsRicvJSZmZW5jZUdGPS8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZQLUkobWZlbmNlZEdGJDYkLUYjNiotSSVtc3ViR0YkNiUtRi42JVEidUYnRjFGNC1GIzYmLUkjbW5HRiQ2JFEiMUYnRj4vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GPi8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY4Ni1RIixGJ0Y+RkAvRkNGM0ZERkZGSEZKRkxGTi9GUlEsMC4zMzMzMzMzZW1GJy1GWTYlRmVuLUYjNiYtRltvNiRRIjJGJ0Y+Rl5vRmFvRj5GY29GZm8tRlk2JUZlbi1GIzYmLUZbbzYkUSIzRidGPkZeb0Zhb0Y+RmNvRl5vRmFvRj5GPkZeb0Zhb0Y+LUY4Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y+RkBGQkZERkZGSEZKRkxGTkZRLUYuNiVROXdpbGx+bm93fmJlfmRpc3BsYXllZH5hc0YnRjFGNEZqcC1GLjYlUSRDeXlGJ0YxRjRGPg==">KigtSSV+Q3l5RzYiNiUmSSJ1R0YlNiMiIiImRig2IyIiIyZGKDYjIiIkRipJOXdpbGx+bm93fmJlfmRpc3BsYXllZH5hc0dGJUYqSSRDeXlHRiVGKg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2077" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2082" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZKLUkjbWlHRiQ2JVEiRkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJEN0dEYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2JC1JI21uR0YkNiRRIjFGJ0Y5RjkvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUZYNiVGWi1GIzYkLUZqbjYkUSIyRidGOUY5Rl1vRmBvLUZYNiVGWi1GIzYkLUZqbjYkUSIzRidGOUY5Rl1vRjlGOS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGZG8vRk5GZW8tRlg2JUZaLUYjNiZGaW5GYG9GaW5GOUZdby1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmJxRlxwLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGZG9GaXAtRiw2JVEkQ3R4RidGL0YyRlJGZnAtRlg2JUZaLUYjNiZGaW5GYG9GXHBGOUZdb0ZecUZccEZkcS1GLDYlUSRDdHlGJ0YvRjJGUkZmcC1GWDYlRlotRiM2JkZpbkZgb0ZjcEY5Rl1vRl5xLUYsNiVRJEN4eEYnRi9GMkZSRmZwLUZYNiVGWi1GIzYmRlxwRmBvRlxwRjlGXW9GXnFGXHBGZHEtRiw2JVEkQ3h5RidGL0YyRlJGZnAtRlg2JUZaLUYjNiZGXHBGYG9GY3BGOUZdb0ZecS1GLDYlUSRDeXlGJ0YvRjJGUkZmcC1GWDYlRlotRiM2JkZjcEZgb0ZjcEY5Rl1vLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZILUkjbWlHRiQ2JVEiRkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJEN0dEYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2Iy1JI21uR0YkNiRRIjFGJ0Y5LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GWDYlRlotRiM2Iy1Gam42JFEiMkYnRjlGXW9GYG8tRlg2JUZaLUYjNiMtRmpuNiRRIjNGJ0Y5Rl1vRjktRjY2LVEnJnNkb3Q7RidGOUY7Rj5GQEZCRkRGRkZIRmRvL0ZORmVvLUZYNiVGWi1GIzYlRmluRmBvRmluRl1vLUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GYnFGXHAtRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZkb0ZpcC1GLDYlUSRDdHhGJ0YvRjJGUkZmcC1GWDYlRlotRiM2JUZpbkZgb0ZccEZdb0ZecUZccEZkcS1GLDYlUSRDdHlGJ0YvRjJGUkZmcC1GWDYlRlotRiM2JUZpbkZgb0ZjcEZdb0ZecS1GLDYlUSRDeHhGJ0YvRjJGUkZmcC1GWDYlRlotRiM2JUZccEZgb0ZccEZdb0ZecUZccEZkcS1GLDYlUSRDeHlGJ0YvRjJGUkZmcC1GWDYlRlotRiM2JUZccEZgb0ZjcEZdb0ZecS1GLDYlUSRDeXlGJ0YvRjJGUkZmcC1GWDYlRlotRiM2JUZjcEZgb0ZjcEZdby1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2694" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font encoding="UTF-8" foreground="[255,0,255]">For simplicity (and since this is not restrictive) we normalize the coefficient Cyy=1 (in Burowski particular form of the integrability conditions one assumes that Cyy\342\211\2400)</Font></Text-field>
</Input>
</Group>
<Group labelreference="L2693" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZHLUkjbWlHRiQ2JVEiRkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJEN0dEYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2JC1JI21uR0YkNiRRIjFGJ0Y5RjkvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUZYNiVGWi1GIzYkLUZqbjYkUSIyRidGOUY5Rl1vRmBvLUZYNiVGWi1GIzYkLUZqbjYkUSIzRidGOUY5Rl1vRjlGOS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGZG8vRk5GZW8tRlg2JUZaLUYjNiZGaW5GYG9GaW5GOUZdby1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmJxRlxwLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGZG9GaXAtRiw2JVEkQ3R4RidGL0YyRlJGZnAtRlg2JUZaLUYjNiZGaW5GYG9GXHBGOUZdb0ZecUZccEZkcS1GLDYlUSRDdHlGJ0YvRjJGUkZmcC1GWDYlRlotRiM2JkZpbkZgb0ZjcEY5Rl1vRl5xLUYsNiVRJEN4eEYnRi9GMkZSRmZwLUZYNiVGWi1GIzYmRlxwRmBvRlxwRjlGXW9GXnFGXHBGZHEtRiw2JVEkQ3h5RidGL0YyRlJGZnAtRlg2JUZaLUYjNiZGXHBGYG9GY3BGOUZdb0ZecS1GWDYlRlotRiM2JkZjcEZgb0ZjcEY5Rl1vLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZFLUkjbWlHRiQ2JVEiRkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJEN0dEYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2Iy1JI21uR0YkNiRRIjFGJ0Y5LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GWDYlRlotRiM2Iy1Gam42JFEiMkYnRjlGXW9GYG8tRlg2JUZaLUYjNiMtRmpuNiRRIjNGJ0Y5Rl1vRjktRjY2LVEnJnNkb3Q7RidGOUY7Rj5GQEZCRkRGRkZIRmRvL0ZORmVvLUZYNiVGWi1GIzYlRmluRmBvRmluRl1vLUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GYnFGXHAtRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZkb0ZpcC1GLDYlUSRDdHhGJ0YvRjJGUkZmcC1GWDYlRlotRiM2JUZpbkZgb0ZccEZdb0ZecUZccEZkcS1GLDYlUSRDdHlGJ0YvRjJGUkZmcC1GWDYlRlotRiM2JUZpbkZgb0ZjcEZdb0ZecS1GLDYlUSRDeHhGJ0YvRjJGUkZmcC1GWDYlRlotRiM2JUZccEZgb0ZccEZdb0ZecUZccEZkcS1GLDYlUSRDeHlGJ0YvRjJGUkZmcC1GWDYlRlotRiM2JUZccEZgb0ZjcEZdb0ZecS1GWDYlRlotRiM2JUZjcEZgb0ZjcEZdby1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2362" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2625" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYyLUkjbWlHRiQ2JVEiQUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ01hdHJpeEYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYjLUZTNiYtRiM2Jy1GUzYmLUYjNiwtRiw2JVElZGlmZkYnRi9GMi1GUzYkLUYjNiYtRiw2JVEiRkYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRInVGJ0YvRjItRlM2Ji1GIzYlLUkjbW5HRiQ2JFEiMUYnRjlGY29GYnBGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Y5RmNvLUkmbWZyYWNHRiQ2KEZicC1GIzYjLUZjcDYkUSIyRidGOS8lLmxpbmV0aGlja25lc3NHRmVwLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmhxLyUpYmV2ZWxsZWRHRj0tRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZnby9GTkZob0Zpbi1GUzYkLUYjNiZGYG9GY29GW3AtRlM2Ji1GIzYlRmJwRmNvRmFxRjlGZnBGaXBGOUZjby1GIzYmRlxxRl1yRmluLUZTNiQtRiM2JkZgb0Zjb0ZbcC1GUzYmLUYjNiVGYnBGY28tRmNwNiRRIjNGJ0Y5RjlGZnBGaXBGOS1GLDYjUSFGJ0Y5RmZwRmlwRmNvLUZTNiYtRiM2LEZccUZdckZpbkZhckZjb0Zpbi1GUzYkLUYjNiZGYG9GY29GW3AtRlM2Ji1GIzYlRmFxRmNvRmFxRjlGZnBGaXBGOUZjby1GIzYmRlxxRl1yRmluLUZTNiQtRiM2JkZgb0Zjb0ZbcC1GUzYmLUYjNiVGYXFGY29GY3NGOUZmcEZpcEY5RmZzRjlGZnBGaXBGY28tRlM2Ji1GIzYuRlxxRl1yRmluRltzRmNvRlxxRl1yRmluRmd0RmNvRmluLUZTNiQtRiM2JkZgb0Zjb0ZbcC1GUzYmLUYjNiVGY3NGY29GY3NGOUZmcEZpcEY5RjlGZnBGaXBGOUZmcEZpcEY5LUY2Ni1RIjtGJ0Y5RjtGZm9GQEZCRkRGRkZIRmdvRk1GXXItRiw2JVEjQUFGJ0YvRjJGNS1GLDYlUSdleHBhbmRGJ0YvRjItRlM2JC1GIzYkLUYsNiVRLk1hdHJpeEludmVyc2VGJ0YvRjItRlM2JC1GIzYjRitGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRI0FNRidGL0YyRjUtRiw2JVEpc2ltcGxpZnlGJ0YvRjItRlM2JC1GIzYmLUYsNiVRLERldGVybWluYW50RidGL0YyRlt3LUY2Ni1RJyZzZG90O0YnRjlGO0Y+RkBGQkZERkZGSEZnb0ZgckZedkY5Rl93</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEiQUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtYWN0aW9uR0YkNiUtSShtZmVuY2VkR0YkNigtRiM2Ji1JJ210YWJsZUdGJDY3LUkkbXRyR0YkNigtSSRtdGRHRiQ2KC1GLDYlUSRDdHRGJ0YvRjIvJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRl9vLyUrZ3JvdXBhbGlnbkdGX28vJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGZm8tRmhuNigtRiw2JVEkQ3R4RidGL0YyRl1vRmBvRmJvRmRvRmdvLUZobjYoLUYsNiVRJEN0eUYnRi9GMkZdb0Zgb0Zib0Zkb0Znb0Zdb0Zgb0Ziby1GZW42KEZpby1GaG42KC1GLDYlUSRDeHhGJ0YvRjJGXW9GYG9GYm9GZG9GZ28tRmhuNigtRiw2JVEkQ3h5RidGL0YyRl1vRmBvRmJvRmRvRmdvRl1vRmBvRmJvLUZlbjYoRl5wRmpwLUZobjYoLUkjbW5HRiQ2JEZmb0Y5Rl1vRmBvRmJvRmRvRmdvRl1vRmBvRmJvLyUmYWxpZ25HUSVheGlzRicvRl5vUSliYXNlbGluZUYnL0Zhb1EnY2VudGVyRicvRmNvUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdGMS8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRmNyLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRl5zLyUmZnJhbWVHRl5zLyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dGPS8lLWVxdWFsY29sdW1uc0dGPS8lLWRpc3BsYXlzdHlsZUdGPS8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0Zbcy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5RjkvSSttc2VtYW50aWNzR0YkUSdNYXRyaXhGJy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZmdC8lK2FjdGlvbnR5cGVHUS5ydGFibGVhZGRyZXNzRicvJSlydGFibGVpZEdRNTE4NDQ2NzQ0MDgwNDE4NjMxMDYyRidGYXRGZHRGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEiQUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtYWN0aW9uR0YkNiUtSShtZmVuY2VkR0YkNigtRiM2Ji1JJ210YWJsZUdGJDY3LUkkbXRyR0YkNigtSSRtdGRHRiQ2KC1GLDYlUSRDdHRGJ0YvRjIvJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRl9vLyUrZ3JvdXBhbGlnbkdGX28vJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGZm8tRmhuNigtRiw2JVEkQ3R4RidGL0YyRl1vRmBvRmJvRmRvRmdvLUZobjYoLUYsNiVRJEN0eUYnRi9GMkZdb0Zgb0Zib0Zkb0Znb0Zdb0Zgb0Ziby1GZW42KEZpby1GaG42KC1GLDYlUSRDeHhGJ0YvRjJGXW9GYG9GYm9GZG9GZ28tRmhuNigtRiw2JVEkQ3h5RidGL0YyRl1vRmBvRmJvRmRvRmdvRl1vRmBvRmJvLUZlbjYoRl5wRmpwLUZobjYoLUkjbW5HRiQ2JEZmb0Y5Rl1vRmBvRmJvRmRvRmdvRl1vRmBvRmJvLyUmYWxpZ25HUSVheGlzRicvRl5vUSliYXNlbGluZUYnL0Zhb1EnY2VudGVyRicvRmNvUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdGMS8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRmNyLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRl5zLyUmZnJhbWVHRl5zLyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dGPS8lLWVxdWFsY29sdW1uc0dGPS8lLWRpc3BsYXlzdHlsZUdGPS8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0Zbcy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5RjkvSSttc2VtYW50aWNzR0YkUSdNYXRyaXhGJy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZmdC8lK2FjdGlvbnR5cGVHUS5ydGFibGVhZGRyZXNzRicvJSlydGFibGVpZEdRNTE4NDQ2NzQ0MDgwNDE4NjMxMDYyRidGYXRGZHRGOQ==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2356" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2342" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">Here A is the matrix of the linearized operator, AA - the inverse (metric) and AJ=AM the adjoint matrix (which we use as a representative for the conformal class)</Font></Text-field>
</Input>
</Group>
<Group labelreference="L2341" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2349" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjYUFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzY+LUYsNiVRKlRvdGFsRGlmZkYnRi9GMi1GUDYkLUYjNictRiw2JVEiQUYnRi9GMi1GUDYmLUYjNiYtSSNtbkdGJDYkUSIxRidGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnRlxvRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zgb0Zcb0Y5RjktRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZicEZULUZQNiQtRiM2J0Zlbi1GUDYmLUYjNiZGXG9GYG8tRl1vNiRRIjJGJ0Y5RjlGOUZob0ZbcEZgb0ZccUY5RjlGXnBGVC1GUDYkLUYjNidGZW4tRlA2Ji1GIzYmRlxvRmBvLUZdbzYkUSIzRidGOUY5RjlGaG9GW3BGYG9GZ3FGOUY5RmBvRlQtRlA2JC1GIzYnRmVuLUZQNiYtRiM2JkZccUZgb0Zcb0Y5RjlGaG9GW3BGYG9GXG9GOUY5Rl5wRlQtRlA2JC1GIzYnRmVuLUZQNiYtRiM2JkZccUZgb0ZccUY5RjlGaG9GW3BGYG9GXHFGOUY5Rl5wRlQtRlA2JC1GIzYnRmVuLUZQNiYtRiM2JkZccUZgb0ZncUY5RjlGaG9GW3BGYG9GZ3FGOUY5RmBvRlQtRlA2JC1GIzYnRmVuLUZQNiYtRiM2JkZncUZgb0Zcb0Y5RjlGaG9GW3BGYG9GXG9GOUY5Rl5wRlQtRlA2JC1GIzYnRmVuLUZQNiYtRiM2JkZncUZgb0ZccUY5RjlGaG9GW3BGYG9GXHFGOUY5Rl5wLUYjNiVGVC1GUDYkLUYjNidGZW4tRlA2Ji1GIzYmRmdxRmBvRmdxRjlGOUZob0ZbcEZgb0ZncUY5RjlGOS1GLDYjUSFGJy8lK2V4ZWN1dGFibGVHRj1GOUY5RmhvRltwLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRl91Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEjYUFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzY8LUYsNiVRKlRvdGFsRGlmZkYnRi9GMi1GUDYkLUYjNiYtRiw2JVEiQUYnRi9GMi1GUDYmLUYjNiUtSSNtbkdGJDYkUSIxRidGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnRlxvRjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGYG9GXG9GOS1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmJwRlQtRlA2JC1GIzYmRmVuLUZQNiYtRiM2JUZcb0Zgby1GXW82JFEiMkYnRjlGOUZob0ZbcEZgb0ZccUY5Rl5wRlQtRlA2JC1GIzYmRmVuLUZQNiYtRiM2JUZcb0Zgby1GXW82JFEiM0YnRjlGOUZob0ZbcEZgb0ZncUY5RmBvRlQtRlA2JC1GIzYmRmVuLUZQNiYtRiM2JUZccUZgb0Zcb0Y5RmhvRltwRmBvRlxvRjlGXnBGVC1GUDYkLUYjNiZGZW4tRlA2Ji1GIzYlRlxxRmBvRlxxRjlGaG9GW3BGYG9GXHFGOUZecEZULUZQNiQtRiM2JkZlbi1GUDYmLUYjNiVGXHFGYG9GZ3FGOUZob0ZbcEZgb0ZncUY5RmBvRlQtRlA2JC1GIzYmRmVuLUZQNiYtRiM2JUZncUZgb0Zcb0Y5RmhvRltwRmBvRlxvRjlGXnBGVC1GUDYkLUYjNiZGZW4tRlA2Ji1GIzYlRmdxRmBvRlxxRjlGaG9GW3BGYG9GXHFGOUZecC1GIzYkRlQtRlA2JC1GIzYmRmVuLUZQNiYtRiM2JUZncUZgb0ZncUY5RmhvRltwRmBvRmdxRjktRiw2I1EhRidGOUZob0ZbcC1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2351" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEnJiM5Njk7RicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnRjIvJSZmZW5jZUdGMS8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0YxLyUqc3ltbWV0cmljR0YxLyUobGFyZ2VvcEdGMS8lLm1vdmFibGVsaW1pdHNHRjEvJSdhY2NlbnRHRjEvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZJLUkjbW5HRiQ2JFEiMkYnRjItRjY2LVEnJnNkb3Q7RidGMkY5RjtGPUY/RkFGQ0ZFL0ZIUSYwLjBlbUYnL0ZLRlQtSShtZmVuY2VkR0YkNiYtRiM2XG8tRiw2JVEjQUFGJy9GMFEldHJ1ZUYnL0YzUSdpdGFsaWNGJy1GVzYmLUYjNiYtRk02JFEiMUYnRjItRjY2LVEiLEYnRjJGOS9GPEZpbkY9Rj9GQUZDRkVGUy9GS1EsMC4zMzMzMzMzZW1GJ0Zgb0YyRjIvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGUC1GNjYtUSJ+RidGMkY5RjtGPUY/RkFGQ0ZFRlNGVS1GLDYlUSNhQUYnRmhuRmpuLUZXNiYtRiM2JEZgb0YyRjJGaW9GXHAtRjY2LVEiK0YnRjJGOUY7Rj1GP0ZBRkNGRS9GSFEsMC4yMjIyMjIyZW1GJy9GS0ZdcUZlbi1GVzYmLUYjNiZGYG9GY29GTEYyRjJGaW9GXHBGUEZfcEZicC1GVzYmLUYjNiRGTEYyRjJGaW9GXHBGaXBGZW4tRlc2Ji1GIzYmRmBvRmNvLUZNNiRRIjNGJ0YyRjJGMkZpb0ZccEZQRl9wRmJwLUZXNiYtRiM2JEZbckYyRjJGaW9GXHBGY29GZW4tRlc2Ji1GIzYmRkxGY29GYG9GMkYyRmlvRlxwRlBGX3BGYnBGZXBGaXBGZW4tRlc2Ji1GIzYmRkxGY29GTEYyRjJGaW9GXHBGUEZfcEZicEZjcUZpcEZlbi1GVzYmLUYjNiZGTEZjb0ZbckYyRjJGaW9GXHBGUEZfcEZicEZeckZjb0Zlbi1GVzYmLUYjNiZGW3JGY29GYG9GMkYyRmlvRlxwRlBGX3BGYnBGZXBGaXBGZW4tRlc2Ji1GIzYmRltyRmNvRkxGMkYyRmlvRlxwRlBGX3BGYnBGY3FGaXBGZW4tRlc2Ji1GIzYmRltyRmNvRltyRjJGMkZpb0ZccEZQRl9wRmJwRl5yLyUrZXhlY3V0YWJsZUdGMUYyRjJGaW9GXHAtRjY2LVEiOkYnRjJGOUY7Rj1GP0ZBRkNGRUZHRkpGanNGMg==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEoJm9tZWdhO0YnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSomY29sb25lcTtGJ0YyLyUmZmVuY2VHRjEvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGMS8lKnN5bW1ldHJpY0dGMS8lKGxhcmdlb3BHRjEvJS5tb3ZhYmxlbGltaXRzR0YxLyUnYWNjZW50R0YxLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGSS1JI21uR0YkNiRRIjJGJ0YyLUY2Ni1RJyZzZG90O0YnRjJGOUY7Rj1GP0ZBRkNGRS9GSFEmMC4wZW1GJy9GS0ZULUkobWZlbmNlZEdGJDYmLUYjNmpuLUYsNiVRI0FBRicvRjBRJXRydWVGJy9GM1EnaXRhbGljRictRlc2Ji1GIzYlLUZNNiRRIjFGJ0YyLUY2Ni1RIixGJ0YyRjkvRjxGaW5GPUY/RkFGQ0ZFRlMvRktRLDAuMzMzMzMzM2VtRidGYG9GMi8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZQLUY2Ni1RIn5GJ0YyRjlGO0Y9Rj9GQUZDRkVGU0ZVLUYsNiVRI2FBRidGaG5Gam4tRlc2Ji1GIzYjRmBvRjJGaW9GXHAtRjY2LVEiK0YnRjJGOUY7Rj1GP0ZBRkNGRS9GSFEsMC4yMjIyMjIyZW1GJy9GS0ZdcUZlbi1GVzYmLUYjNiVGYG9GY29GTEYyRmlvRlxwRlBGX3BGYnAtRlc2Ji1GIzYjRkxGMkZpb0ZccEZpcEZlbi1GVzYmLUYjNiVGYG9GY28tRk02JFEiM0YnRjJGMkZpb0ZccEZQRl9wRmJwLUZXNiYtRiM2I0ZbckYyRmlvRlxwRmNvRmVuLUZXNiYtRiM2JUZMRmNvRmBvRjJGaW9GXHBGUEZfcEZicEZlcEZpcEZlbi1GVzYmLUYjNiVGTEZjb0ZMRjJGaW9GXHBGUEZfcEZicEZjcUZpcEZlbi1GVzYmLUYjNiVGTEZjb0ZbckYyRmlvRlxwRlBGX3BGYnBGXnJGY29GZW4tRlc2Ji1GIzYlRltyRmNvRmBvRjJGaW9GXHBGUEZfcEZicEZlcEZpcEZlbi1GVzYmLUYjNiVGW3JGY29GTEYyRmlvRlxwRlBGX3BGYnBGY3FGaXBGZW4tRlc2Ji1GIzYlRltyRmNvRltyRjJGaW9GXHBGUEZfcEZicEZeckYyRmlvRlxwLUY2Ni1RIjpGJ0YyRjlGO0Y9Rj9GQUZDRkVGR0ZK</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2350" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2363" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2JVEoRGVwVmFyc0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNiYtRiw2JVEidUYnRi9GMi1GUDYkLUYjNigtRiw2JVEidEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRInhGJ0YvRjJGaG4tRiw2JVEieUYnRi9GMkY5RjktRiw2I1EhRidGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRI0FKRidGL0YyRjUtRiw2JVEpc2ltcGxpZnlGJ0YvRjItRlA2JC1GIzYlLUYsNiVRKEZyb21KZXRGJ0YvRjItRlA2JC1GIzYmLUYsNiVRI0FNRidGL0YyRmhuRitGOUY5RjlGOUZfcC8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEoRGVwVmFyc0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNiUtRiw2JVEidUYnRi9GMi1GUDYkLUYjNictRiw2JVEidEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRInhGJ0YvRjJGaG4tRiw2JVEieUYnRi9GMkY5LUYsNiNRIUYnRjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEjQUpGJ0YvRjJGNS1GLDYlUSlzaW1wbGlmeUYnRi9GMi1GUDYkLUYjNiQtRiw2JVEoRnJvbUpldEYnRi9GMi1GUDYkLUYjNiUtRiw2JVEjQU1GJ0YvRjJGaG5GK0Y5RjlGX3A=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2359" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2365" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYmLUY2NiYtRiM2KC1GLDYlUSJ0RidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJ4RidGL0YyRkEtRiw2JVEieUYnRi9GMkZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GLDYlUSJNRidGL0YyRkVGRS1GQjYtUSI6RidGRUZHL0ZLRklGTEZORlBGUkZUL0ZXUSwwLjI3Nzc3NzhlbUYnL0ZaRmpvLyUrZXhlY3V0YWJsZUdGSUZF">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUY2NiYtRiM2Jy1GLDYlUSJ0RidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJ4RidGL0YyRkEtRiw2JVEieUYnRi9GMkZFLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRkEtRiw2JVEiTUYnRi9GMkZFLUZCNi1RIjpGJ0ZFRkcvRktGSUZMRk5GUEZSRlQvRldRLDAuMjc3Nzc3OGVtRicvRlpGam8=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2346" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEiZ0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ2V2YWxER0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzZncC1GLDYmUSNBSkYnRi8vJStmb3JlZ3JvdW5kR1EqWzAsMTI4LDBdRidGMi1GUzYnLUYjNiotSSNtbkdGJDYlUSIxRidGWkY5LUY2Ni5RIixGJ0ZaRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJ0Zbby8lJWJvbGRHRjFGWi8lK2V4ZWN1dGFibGVHRj0vRjNRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRlxwRlpGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GNjYuUScmc2RvdDtGJ0ZaRjlGO0Y+RkBGQkZERkZGSEZjby9GTkZkby1GLDYmUSNkdEYnRi9GWkYyLUY2Ni5RIn5GJ0ZaRjlGO0Y+RkBGQkZERkZGSEZjb0ZocC1GNjYuUSImRidGWkY5RjtGPkZARkJGREZGRkhGY29GaHAtRiw2JlEidEYnRi9GWkYyRlxxRmlwLUY2Ni5RIitGJ0ZaRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZpcUZXLUZTNictRiM2KkZbb0Zfby1GXG82JVEiMkYnRlpGOUZnb0ZaRmlvRltwRl1wRlpGOUZfcEZicEZlcEZpcEZccUZfcUZicUZccS1GLDYmUSNkeEYnRi9GWkYyRmVxRlctRlM2Jy1GIzYqRltvRl9vLUZcbzYlUSIzRidGWkY5RmdvRlpGaW9GW3BGXXBGWkY5Rl9wRmJwRmVwRmlwRlxxRl9xRmJxRlxxLUYsNiZRI2R5RidGL0ZaRjJGZXFGVy1GUzYnLUYjNipGX3JGX29GW29GZ29GWkZpb0ZbcEZdcEZaRjlGX3BGYnBGZXBGYnJGXHFGX3FGYnFGXHFGaXBGZXFGVy1GUzYnLUYjNipGX3JGX29GX3JGZ29GWkZpb0ZbcEZdcEZaRjlGX3BGYnBGZXBGYnJGXHFGX3FGYnFGXHFGYnJGZXFGVy1GUzYnLUYjNidGX3JGX29GaXJGaW9GOUZaRjlGX3BGYnBGZXBGYnJGXHFGX3FGYnFGXHFGXHNGZXFGVy1GUzYnLUYjNiZGaXJGX29GW29GOUZaRjlGX3BGYnBGZXBGXHNGXHFGX3FGYnFGXHFGaXBGZXFGVy1GUzYnLUYjNiZGaXJGX29GX3JGOUZaRjlGX3BGYnBGZXBGXHNGXHFGX3FGYnFGXHFGYnJGZXFGVy1GUzYnLUYjNidGaXJGX29GaXJGaW9GOUZaRjlGX3BGYnBGZXBGXHNGXHFGX3FGYnFGXHFGXHNGaW9GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmlvRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEiZ0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ2V2YWxER0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzZlcC1GLDYmUSNBSkYnRi8vJStmb3JlZ3JvdW5kR1EqWzAsMTI4LDBdRidGMi1GUzYnLUYjNiUtSSNtbkdGJDYlUSIxRidGWkY5LUY2Ni5RIixGJ0ZaRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJ0Zbb0ZaRjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LlEnJnNkb3Q7RidGWkY5RjtGPkZARkJGREZGRkhGY28vRk5GZG8tRiw2JlEjZHRGJ0YvRlpGMi1GNjYuUSJ+RidGWkY5RjtGPkZARkJGREZGRkhGY29GYHAtRjY2LlEiJkYnRlpGOUY7Rj5GQEZCRkRGRkZIRmNvRmBwLUYsNiZRInRGJ0YvRlpGMkZkcEZhcC1GNjYuUSIrRidGWkY5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GYXFGVy1GUzYnLUYjNiVGW29GX28tRlxvNiVRIjJGJ0ZaRjlGWkY5RmdvRmpvRl1wRmFwRmRwRmdwRmpwRmRwLUYsNiZRI2R4RidGL0ZaRjJGXXFGVy1GUzYnLUYjNiVGW29GX28tRlxvNiVRIjNGJ0ZaRjlGWkY5RmdvRmpvRl1wRmFwRmRwRmdwRmpwRmRwLUYsNiZRI2R5RidGL0ZaRjJGXXFGVy1GUzYnLUYjNiVGZ3FGX29GW29GWkY5RmdvRmpvRl1wRmpxRmRwRmdwRmpwRmRwRmFwRl1xRlctRlM2Jy1GIzYlRmdxRl9vRmdxRlpGOUZnb0Zqb0ZdcEZqcUZkcEZncEZqcEZkcEZqcUZdcUZXLUZTNictRiM2JUZncUZfb0ZhckZaRjlGZ29Gam9GXXBGanFGZHBGZ3BGanBGZHBGZHJGXXFGVy1GUzYnLUYjNiVGYXJGX29GW29GWkY5RmdvRmpvRl1wRmRyRmRwRmdwRmpwRmRwRmFwRl1xRlctRlM2Jy1GIzYlRmFyRl9vRmdxRlpGOUZnb0Zqb0ZdcEZkckZkcEZncEZqcEZkcEZqcUZdcUZXLUZTNictRiM2JUZhckZfb0ZhckZaRjlGZ29Gam9GXXBGZHJGZHBGZ3BGanBGZHBGZHJGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2343" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2366" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2367" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEuVG9yc2lvblRlbnNvckYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRIkNGJ0YvRjIvJStleGVjdXRhYmxlR1EmZmFsc2VGJy9GM1Enbm9ybWFsRidGQC1JI21vR0YkNi1RIjtGJ0ZALyUmZmVuY2VHRj8vJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGPy8lKnN5bW1ldHJpY0dGPy8lKGxhcmdlb3BHRj8vJS5tb3ZhYmxlbGltaXRzR0Y/LyUnYWNjZW50R0Y/LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMjc3Nzc3OGVtRidGPUZA">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2JVEuVG9yc2lvblRlbnNvckYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYjLUYsNiVRIkNGJ0YvRjIvRjNRJ25vcm1hbEYnLUkjbW9HRiQ2LVEiO0YnRj0vJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMjc3Nzc3OGVtRic=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEiMEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSNkdEYnRi9GMkY1LUYsNiVRJERfdEYnRi9GMkY1Rk9GOQ==">LUkkX0RHRzYiNiM3JDclUSd0ZW5zb3JGJEkiTUdGJDckNyVRKGNvdl9iYXNGJFEoY29uX2Jhc0YkRiw3IjcjNyQ3JSIiIkYyRjIiIiE=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2677" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2676" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY1LUkjbWlHRiQ2JVEjVTFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSlzaW1wbGlmeUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRKEZyb21KZXRGJ0YvRjItRlM2JC1GIzYnLUYsNiVRKCZvbWVnYTtGJy9GMEY9RjktRlM2Ji1GIzYkLUkjbW5HRiQ2JFEiMUYnRjlGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEoRGVwVmFyc0YnRi9GMkY5RjlGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRl9wLyUmZGVwdGhHRl1xLyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUYsNiVRI1UyRidGL0YyRjVGTy1GUzYkLUYjNiVGVy1GUzYkLUYjNidGaG4tRlM2Ji1GIzYkLUZhbzYkUSIyRidGOUY5RjlGZG9GZ29Gam9GYnBGOUY5RjlGOUZlcEZocC1GLDYlUSNVM0YnRi9GMkY1Rk8tRlM2JC1GIzYlRlctRlM2JC1GIzYnRmhuLUZTNiYtRiM2JC1GYW82JFEiM0YnRjlGOUY5RmRvRmdvRmpvRmJwRjlGOUY5RjlGZXAvJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbWlHRiQ2JVEjVTFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSlzaW1wbGlmeUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYkLUYsNiVRKEZyb21KZXRGJ0YvRjItRlM2JC1GIzYmLUYsNiVRKCZvbWVnYTtGJy9GMEY9RjktRlM2Ji1GIzYjLUkjbW5HRiQ2JFEiMUYnRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRKERlcFZhcnNGJ0YvRjJGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRl9wLyUmZGVwdGhHRl1xLyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUYsNiVRI1UyRidGL0YyRjVGTy1GUzYkLUYjNiRGVy1GUzYkLUYjNiZGaG4tRlM2Ji1GIzYjLUZhbzYkUSIyRidGOUY5RmRvRmdvRmpvRmJwRjlGOUZlcEZocC1GLDYlUSNVM0YnRi9GMkY1Rk8tRlM2JC1GIzYkRlctRlM2JC1GIzYmRmhuLUZTNiYtRiM2Iy1GYW82JFEiM0YnRjlGOUZkb0Znb0Zqb0ZicEY5RjlGZXA=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2675" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2348" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font encoding="UTF-8" foreground="[255,0,255]">Here we determine the connection C and define the covector U=\317\211. </Font></Text-field>
</Input>
</Group>
<Group labelreference="L2355" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY3LUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVEjRXRGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictRiw2LVEqJmNvbG9uZXE7RidGL0YyRjVGN0Y5RjtGPUY/L0ZCUSwwLjI3Nzc3NzhlbUYnL0ZFRlMtRkc2JVEnZXZhbERHRidGSkZNLUkobWZlbmNlZEdGJDYkLUYjNiktRkc2JVE/RGlyZWN0aW9uYWxDb3ZhcmlhbnREZXJpdmF0aXZlRidGSkZNLUZZNiQtRiM2KC1GRzYlUSREX3RGJ0ZKRk0tRiw2LVEiLEYnRi9GMi9GNkZMRjdGOUY7Rj1GP0ZBL0ZFUSwwLjMzMzMzMzNlbUYnLUZHNiVRImdGJ0ZKRk1GYW8tRkc2JVEiQ0YnRkpGTUYvRi8tRiw2LVEoJm1pbnVzO0YnRi9GMkY1RjdGOUY7Rj1GPy9GQlEsMC4yMjIyMjIyZW1GJy9GRUZhcC1GRzYlUSNVMUYnRkpGTS1GLDYtUScmc2RvdDtGJ0YvRjJGNUY3RjlGO0Y9Rj9GQUZERmdvRi9GLy1GLDYtUSI6RidGL0YyRjVGN0Y5RjtGPUY/RlJGVC1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0ZDLyUmZGVwdGhHRmFxLyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUZdcTYmRl9xRmJxRmRxL0ZncVElYXV0b0YnLUZHNiVRI0V4RidGSkZNRk9GVS1GWTYkLUYjNipGZ24tRlk2JC1GIzYpLUZHNiVRJERfeEYnRkpGTUZhb0Znb0Zhb0Zqby8lK2V4ZWN1dGFibGVHRjRGL0YvRl1wLUZHNiVRI1UyRidGSkZNRmZwRmdvRltzRi9GL0ZpcEZccS1GRzYlUSNFeUYnRkpGTUZPRlUtRlk2JC1GIzYpRmduLUZZNiQtRiM2KC1GRzYlUSREX3lGJ0ZKRk1GYW9GZ29GYW9Gam9GL0YvRl1wLUZHNiVRI1UzRidGSkZNRmZwRmdvRi9GL0ZpcEZbc0Yv">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY1LUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVEjRXRGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictRiw2LVEqJmNvbG9uZXE7RidGL0YyRjVGN0Y5RjtGPUY/L0ZCUSwwLjI3Nzc3NzhlbUYnL0ZFRlMtRkc2JVEnZXZhbERHRidGSkZNLUkobWZlbmNlZEdGJDYkLUYjNigtRkc2JVE/RGlyZWN0aW9uYWxDb3ZhcmlhbnREZXJpdmF0aXZlRidGSkZNLUZZNiQtRiM2Jy1GRzYlUSREX3RGJ0ZKRk0tRiw2LVEiLEYnRi9GMi9GNkZMRjdGOUY7Rj1GP0ZBL0ZFUSwwLjMzMzMzMzNlbUYnLUZHNiVRImdGJ0ZKRk1GYW8tRkc2JVEiQ0YnRkpGTUYvLUYsNi1RKCZtaW51cztGJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRLDAuMjIyMjIyMmVtRicvRkVGYXAtRkc2JVEjVTFGJ0ZKRk0tRiw2LVEnJnNkb3Q7RidGL0YyRjVGN0Y5RjtGPUY/RkFGREZnb0YvLUYsNi1RIjpGJ0YvRjJGNUY3RjlGO0Y9Rj9GUkZULUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRkMvJSZkZXB0aEdGYXEvJSpsaW5lYnJlYWtHUShuZXdsaW5lRictRl1xNiZGX3FGYnFGZHEvRmdxUSVhdXRvRictRkc2JVEjRXhGJ0ZKRk1GT0ZVLUZZNiQtRiM2KEZnbi1GWTYkLUYjNictRkc2JVEkRF94RidGSkZNRmFvRmdvRmFvRmpvRi9GXXAtRkc2JVEjVTJGJ0ZKRk1GZnBGZ29GL0ZpcEZccS1GRzYlUSNFeUYnRkpGTUZPRlUtRlk2JC1GIzYoRmduLUZZNiQtRiM2Jy1GRzYlUSREX3lGJ0ZKRk1GYW9GZ29GYW9Gam9GL0ZdcC1GRzYlUSNVM0YnRkpGTUZmcEZnb0YvRmlw</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2357" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZpci1JI21pR0YkNiVRJkVxMDAwRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEzVGVuc29ySW5uZXJQcm9kdWN0RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNjAtRiw2JVEiZ0YnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGaG4vRk5GaW4tRiw2JVEjRXRGJ0YvRjJGWkZcby1GLDYlUSNkdEYnRi9GMkZcby1GNjYtUSImRidGOUY7Rj5GQEZCRkRGRkZIRmhuRl9vLUYsNiVRInRGJ0YvRjJGXG9GY28vJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0Zpbi8lJmRlcHRoR0ZmcC8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GYnA2JkZkcEZncEZpcC9GXHFRJWF1dG9GJy1GLDYlUSZFcTAwMUYnRi9GMkY1Rk8tRlM2JC1GIzYwRldGWkZcb0Zgb0ZaRlxvRmNvRlxvRmZvRmlvRlxvLUYsNiVRI2R4RidGL0YyRlxwRjlGOUZecEZhcEZecS1GLDYlUSZFcTAwMkYnRi9GMkY1Rk8tRlM2JC1GIzYwRldGWkZcb0Zgb0ZaRlxvRmNvRlxvRmZvRmlvRlxvLUYsNiVRI2R5RidGL0YyRlxwRjlGOUZecEZhcEZecS1GLDYlUSZFcTAxMUYnRi9GMkY1Rk8tRlM2JC1GIzYwRldGWkZcb0Zgb0ZaRlxvRmlxRlxvRmZvRmlvRlxvRmlxRlxwRjlGOUZecEZhcEZecS1GLDYlUSZFcTAxMkYnRi9GMkY1Rk8tRlM2JC1GIzYwRldGWkZcb0Zgb0ZaRlxvRmlxRlxvRmZvRmlvRlxvRmNyRlxwRjlGOUZecEZhcEZecS1GLDYlUSZFcTAyMkYnRi9GMkY1Rk8tRlM2JC1GIzYwRldGWkZcb0Zgb0ZaRlxvRmNyRlxvRmZvRmlvRlxvRmNyRlxwRjlGOUZecEZhcC1GLDYlUSZFcTEwMEYnRi9GMkY1Rk8tRlM2JC1GIzYwRldGWkZcby1GLDYlUSNFeEYnRi9GMkZaRlxvRmNvRlxvRmZvRmlvRlxvRmNvRlxwRjlGOUZecEZhcEZecS1GLDYlUSZFcTEwMUYnRi9GMkY1Rk8tRlM2JC1GIzYwRldGWkZcb0ZidEZaRlxvRmNvRlxvRmZvRmlvRlxvRmlxRlxwRjlGOUZecEZhcEZecS1GLDYlUSZFcTEwMkYnRi9GMkY1Rk8tRlM2JC1GIzYwRldGWkZcb0ZidEZaRlxvRmNvRlxvRmZvRmlvRlxvRmNyRlxwRjlGOUZecEZhcEZecS1GLDYlUSZFcTExMUYnRi9GMkY1Rk8tRlM2JC1GIzYwRldGWkZcb0ZidEZaRlxvRmlxRlxvRmZvRmlvRlxvRmlxRlxwRjlGOUZecEZhcEZecS1GLDYlUSZFcTExMkYnRi9GMkY1Rk8tRlM2JC1GIzYwRldGWkZcb0ZidEZaRlxvRmlxRlxvRmZvRmlvRlxvRmNyRlxwRjlGOUZecEZhcEZecS1GLDYlUSZFcTEyMkYnRi9GMkY1Rk8tRlM2JC1GIzYwRldGWkZcb0ZidEZaRlxvRmNyRlxvRmZvRmlvRlxvRmNyRlxwRjlGOUZecEZhcC1GLDYlUSZFcTIwMEYnRi9GMkY1Rk8tRlM2JC1GIzYwRldGWkZcby1GLDYlUSNFeUYnRi9GMkZaRlxvRmNvRlxvRmZvRmlvRlxvRmNvRlxwRjlGOUZecEZhcEZecS1GLDYlUSZFcTIwMUYnRi9GMkY1Rk8tRlM2JC1GIzYwRldGWkZcb0Zfd0ZaRlxvRmNvRlxvRmZvRmlvRlxvRmlxRlxwRjlGOUZecEZhcEZecS1GLDYlUSZFcTIwMkYnRi9GMkY1Rk8tRlM2JC1GIzYwRldGWkZcb0Zfd0ZaRlxvRmNvRlxvRmZvRmlvRlxvRmNyRlxwRjlGOUZecEZhcEZecS1GLDYlUSZFcTIxMUYnRi9GMkY1Rk8tRlM2JC1GIzYwRldGWkZcb0Zfd0ZaRlxvRmlxRlxvRmZvRmlvRlxvRmlxRlxwRjlGOUZecEZhcEZecS1GLDYlUSZFcTIxMkYnRi9GMkY1Rk8tRlM2JC1GIzYwRldGWkZcb0Zfd0ZaRlxvRmlxRlxvRmZvRmlvRlxvRmNyRlxwRjlGOUZecEZhcEZecS1GLDYlUSZFcTIyMkYnRi9GMkY1Rk8tRlM2JC1GIzYwRldGWkZcb0Zfd0ZaRlxvRmNyRlxvRmZvRmlvRlxvRmNyRlxwRjlGOUZecC1GLDYjUSFGJ0ZccEY5">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</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2360" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjc0FGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSZzb2x2ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUZTNiYtRiM2ZW8tRiw2JVEmRXEwMDBGJ0YvRjItRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIwRidGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRJkVxMDAxRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDAyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDExRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDEyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDIyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTAwRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTAxRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTAyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTExRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTEyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTIyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjAwRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjAxRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjAyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjExRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjEyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjIyRidGL0YyRmhuRltvLyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRl9vLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGY28vRk5GZG8tRlM2Ji1GIzZHLUYsNiVRJWEwMDBGJ0YvRjJGX28tRiw2JVElYTAwMUYnRi9GMkZfby1GLDYlUSVhMDAyRidGL0YyRl9vLUYsNiVRJWEwMTBGJ0YvRjJGX28tRiw2JVElYTAxMUYnRi9GMkZfby1GLDYlUSVhMDEyRidGL0YyRl9vLUYsNiVRJWEwMjBGJ0YvRjJGX28tRiw2JVElYTAyMUYnRi9GMkZfby1GLDYlUSVhMDIyRidGL0YyRl9vLUYsNiVRJWExMDFGJ0YvRjJGX28tRiw2JVElYTEwMkYnRi9GMkZfby1GLDYlUSVhMTExRidGL0YyRl9vLUYsNiVRJWExMTJGJ0YvRjJGX28tRiw2JVElYTEyMUYnRi9GMkZfby1GLDYlUSVhMTIyRidGL0YyRl9vLUYsNiVRJWEyMDJGJ0YvRjJGX28tRiw2JVElYTIxMkYnRi9GMkZfby1GLDYlUSVhMjIyRidGL0YyRmpyRjlGOS9GXXNRIltGJy9GYHNRIl1GJ0ZqckY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GanJGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEjc0FGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSZzb2x2ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUZTNiYtRiM2Y28tRiw2JVEmRXEwMDBGJ0YvRjItRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIwRidGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRJkVxMDAxRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDAyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDExRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDEyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDIyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTAwRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTAxRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTAyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTExRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTEyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTIyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjAwRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjAxRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjAyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjExRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjEyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjIyRidGL0YyRmhuRltvRjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRl9vLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGY28vRk5GZG8tRlM2Ji1GIzZFLUYsNiVRJWEwMDBGJ0YvRjJGX28tRiw2JVElYTAwMUYnRi9GMkZfby1GLDYlUSVhMDAyRidGL0YyRl9vLUYsNiVRJWEwMTBGJ0YvRjJGX28tRiw2JVElYTAxMUYnRi9GMkZfby1GLDYlUSVhMDEyRidGL0YyRl9vLUYsNiVRJWEwMjBGJ0YvRjJGX28tRiw2JVElYTAyMUYnRi9GMkZfby1GLDYlUSVhMDIyRidGL0YyRl9vLUYsNiVRJWExMDFGJ0YvRjJGX28tRiw2JVElYTEwMkYnRi9GMkZfby1GLDYlUSVhMTExRidGL0YyRl9vLUYsNiVRJWExMTJGJ0YvRjJGX28tRiw2JVElYTEyMUYnRi9GMkZfby1GLDYlUSVhMTIyRidGL0YyRl9vLUYsNiVRJWEyMDJGJ0YvRjJGX28tRiw2JVElYTIxMkYnRi9GMkZfby1GLDYlUSVhMjIyRidGL0YyRjkvRltzUSJbRicvRl5zUSJdRidGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2361" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjQzFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSdldmFsREdGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Jy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmVuLUYsNiVRJXN1YnNGJ0YvRjItRlM2JC1GIzYmLUZTNiYtRiM2JS1GLDYlUSNvcEYnRi9GMi1GUzYkLUYjNiVGYm8tRlM2JC1GIzYkLUYsNiVRI3NBRidGL0YyRjlGOUY5RjlGOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRlovRk5RLDAuMzMzMzMzM2VtRictRiw2JVEiQ0YnRi9GMkY5RjlGV0Y5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEjQzFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSdldmFsREdGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ji1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmVuLUYsNiVRJXN1YnNGJ0YvRjItRlM2JC1GIzYlLUZTNiYtRiM2JC1GLDYlUSNvcEYnRi9GMi1GUzYkLUYjNiRGYm8tRlM2JC1GIzYjLUYsNiVRI3NBRidGL0YyRjlGOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRlovRk5RLDAuMzMzMzMzM2VtRictRiw2JVEiQ0YnRi9GMkY5RldGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2364" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEnZXZhbERHRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNi0tRiw2JVE0Q292YXJpYW50RGVyaXZhdGl2ZUYnRi9GMi1GNjYkLUYjNiYtRiw2JVEiZ0YnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGTC8lKnN5bW1ldHJpY0dGTC8lKGxhcmdlb3BHRkwvJS5tb3ZhYmxlbGltaXRzR0ZMLyUnYWNjZW50R0ZMLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEjQzFGJ0YvRjJGSEZILUZFNi1RKCZtaW51cztGJ0ZIRkovRk5GTEZPRlFGU0ZVRlcvRlpRLDAuMjIyMjIyMmVtRicvRmduRmFvLUZFNi1RIn5GJ0ZIRkpGX29GT0ZRRlNGVUZXRlkvRmduRmVuRkFGY28tRkU2LVEiJkYnRkhGSkZfb0ZPRlFGU0ZVRldGWUZmby1GLDYlUSJ0RidGL0YyRmNvLUY2NiQtRiM2MS1GLDYlUSNVMUYnRi9GMi1GRTYtUScmc2RvdDtGJ0ZIRkpGX29GT0ZRRlNGVUZXRllGZm8tRiw2JVEjZHRGJ0YvRjItRkU2LVEiK0YnRkhGSkZfb0ZPRlFGU0ZVRldGYG9GYm9GY28tRiw2JVEjVTJGJ0YvRjJGZHAtRiw2JVEjZHhGJ0YvRjJGanBGY28tRiw2JVEjVTNGJ0YvRjJGY29GZHAtRiw2JVEjZHlGJ0YvRjJGSEZIRkhGSC1GRTYtUSI7RidGSEZKRk1GT0ZRRlNGVUZXRlkvRmduUSwwLjI3Nzc3NzhlbUYnLyUrZXhlY3V0YWJsZUdGTEZI">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2JVEnZXZhbERHRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiwtRiw2JVE0Q292YXJpYW50RGVyaXZhdGl2ZUYnRi9GMi1GNjYkLUYjNiUtRiw2JVEiZ0YnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGTC8lKnN5bW1ldHJpY0dGTC8lKGxhcmdlb3BHRkwvJS5tb3ZhYmxlbGltaXRzR0ZMLyUnYWNjZW50R0ZMLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEjQzFGJ0YvRjJGSC1GRTYtUSgmbWludXM7RidGSEZKL0ZORkxGT0ZRRlNGVUZXL0ZaUSwwLjIyMjIyMjJlbUYnL0ZnbkZhby1GRTYtUSJ+RidGSEZKRl9vRk9GUUZTRlVGV0ZZL0ZnbkZlbkZBRmNvLUZFNi1RIiZGJ0ZIRkpGX29GT0ZRRlNGVUZXRllGZm8tRiw2JVEidEYnRi9GMkZjby1GNjYkLUYjNjAtRiw2JVEjVTFGJ0YvRjItRkU2LVEnJnNkb3Q7RidGSEZKRl9vRk9GUUZTRlVGV0ZZRmZvLUYsNiVRI2R0RidGL0YyLUZFNi1RIitGJ0ZIRkpGX29GT0ZRRlNGVUZXRmBvRmJvRmNvLUYsNiVRI1UyRidGL0YyRmRwLUYsNiVRI2R4RidGL0YyRmpwRmNvLUYsNiVRI1UzRidGL0YyRmNvRmRwLUYsNiVRI2R5RidGL0YyRkhGSC1GRTYtUSI7RidGSEZKRk1GT0ZRRlNGVUZXRlkvRmduUSwwLjI3Nzc3NzhlbUYn</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEiMEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSNkdEYnRi9GMkY1Rk9GNUZPRjk=">LUkkX0RHRzYiNiM3JDclUSd0ZW5zb3JGJEkiTUdGJDckNyVRKGNvdl9iYXNGJEYsRiw3IjcjNyQ3JSIiIkYxRjEiIiE=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2686" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">The connection C=C1 is uniquely determined by the 1st equation of EW property: D_C(g)=omega*g.
Let us consider the main defining relation: Ricci(C)=V*g (V is some scalar function).</Font></Text-field>
</Input>
</Group>
<Group labelreference="L2687" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY+LUkjbWlHRiQ2JVEjUjFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSJ+RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkwtRjY2LVEqJmNvbG9uZXE7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjI3Nzc3NzhlbUYnL0ZORlNGNS1GLDYlUTBDdXJ2YXR1cmVUZW5zb3JGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSNDMUYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGUkZULUYsNiVRJVJpYzFGJ0YvRjJGNUZPRjUtRiw2JVEsUmljY2lUZW5zb3JGJ0YvRjItRlk2JC1GIzYlRitGam5GOUY5RlxvLUYsNiVRI1QxRidGL0YyRjVGT0Y1LUYsNiVRMlN5bW1ldHJpemVJbmRpY2VzRidGL0YyLUZZNiQtRiM2LEZfby1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRkovRk5RLDAuMzMzMzMzM2VtRidGNS1GWTYmLUYjNigtSSNtbkdGJDYkUSIxRidGOUZjcEY1LUZecTYkUSIyRidGOUZqbkY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGY3BGNS1JI21zR0YkNiNRKlN5bW1ldHJpY0YnLUYsNiNRIUYnRmpuRjlGOUZcby1GLDYlUSRSZXNGJ0YvRjJGTy1GLDYlUSdldmFsREdGJ0YvRjItRlk2JC1GIzYqRmlvRjUtRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORl9zRjUtRiw2JVEiVkYnRi9GMi1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRImdGJ0YvRjJGOUY5RlxvRmpuRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY8LUkjbWlHRiQ2JVEjUjFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSJ+RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkwtRjY2LVEqJmNvbG9uZXE7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjI3Nzc3NzhlbUYnL0ZORlNGNS1GLDYlUTBDdXJ2YXR1cmVUZW5zb3JGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Iy1GLDYlUSNDMUYnRi9GMkY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGUkZULUYsNiVRJVJpYzFGJ0YvRjJGNUZPRjUtRiw2JVEsUmljY2lUZW5zb3JGJ0YvRjItRlk2JC1GIzYjRitGOUZqbi1GLDYlUSNUMUYnRi9GMkY1Rk9GNS1GLDYlUTJTeW1tZXRyaXplSW5kaWNlc0YnRi9GMi1GWTYkLUYjNipGXW8tRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZKL0ZOUSwwLjMzMzMzMzNlbUYnRjUtRlk2Ji1GIzYmLUkjbW5HRiQ2JFEiMUYnRjlGYXBGNS1GXHE2JFEiMkYnRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZhcEY1LUkjbXNHRiQ2I1EqU3ltbWV0cmljRictRiw2I1EhRidGOUZqbi1GLDYlUSRSZXNGJ0YvRjJGTy1GLDYlUSdldmFsREdGJ0YvRjItRlk2JC1GIzYpRmdvRjUtRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORl1zRjUtRiw2JVEiVkYnRi9GMi1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRImdGJ0YvRjJGOUZqbg==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2680" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZFLUkjbWlHRiQ2JVEmTkVRdHRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUTBDb250cmFjdEluZGljZXNGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Li1GLDYlUSRSZXNGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmhuL0ZORmluLUYsNiVRJERfdEYnRi9GMkZcby1GNjYtUSImRidGOUY7Rj5GQEZCRkRGRkZIRmhuRl9vLUYsNiVRInRGJ0YvRjJGXG9GYG9GWi1GUzYmLUYjNiYtRlM2Ji1GIzYmLUkjbW5HRiQ2JFEiMUYnRjlGWkZhcEY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGWi1GUzYmLUYjNiYtRmJwNiRRIjJGJ0Y5RlpGX3FGOUY5RmVwRmhwRjlGOUZlcEZocEY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEmTkVRdHhGJ0YvRjJGNUZPLUZTNiQtRiM2LkZXRlpGXG9GYG9GXG9GY29GZm9GXG8tRiw2JVEkRF94RidGL0YyRlpGaW9GOUY5RmJxLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRmluLyUmZGVwdGhHRmRyLyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUYsNiVRJk5FUXR5RidGL0YyRjVGTy1GUzYkLUYjNi5GV0ZaRlxvRmBvRlxvRmNvRmZvRlxvLUYsNiVRJERfeUYnRi9GMkZaRmlvRjlGOUZicS1GLDYlUSZORVF4eEYnRi9GMkY1Rk8tRlM2JC1GIzYuRldGWkZcb0ZcckZcb0Zjb0Zmb0Zcb0ZcckZaRmlvRjlGOUZicUZfci1GLDYlUSZORVF4eUYnRi9GMkY1Rk8tRlM2JC1GIzYuRldGWkZcb0ZcckZcb0Zjb0Zmb0Zcb0Zjc0ZaRmlvRjlGOUZicUZcby1GLDYlUSZORVF5eUYnRi9GMkY1Rk8tRlM2JC1GIzYuRldGWkZcb0Zjc0Zcb0Zjb0Zmb0Zcb0Zjc0ZaRmlvRjlGOUZicS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZDLUkjbWlHRiQ2JVEmTkVRdHRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUTBDb250cmFjdEluZGljZXNGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2LS1GLDYlUSRSZXNGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmhuL0ZORmluLUYsNiVRJERfdEYnRi9GMkZcby1GNjYtUSImRidGOUY7Rj5GQEZCRkRGRkZIRmhuRl9vLUYsNiVRInRGJ0YvRjJGXG9GYG9GWi1GUzYmLUYjNiUtRlM2Ji1GIzYlLUkjbW5HRiQ2JFEiMUYnRjlGWkZhcEY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRlotRlM2Ji1GIzYlLUZicDYkUSIyRidGOUZaRl9xRjlGZXBGaHBGOUZlcEZocEY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRJk5FUXR4RidGL0YyRjVGTy1GUzYkLUYjNi1GV0ZaRlxvRmBvRlxvRmNvRmZvRlxvLUYsNiVRJERfeEYnRi9GMkZaRmlvRjlGYnEtSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdGaW4vJSZkZXB0aEdGZHIvJSpsaW5lYnJlYWtHUShuZXdsaW5lRictRiw2JVEmTkVRdHlGJ0YvRjJGNUZPLUZTNiQtRiM2LUZXRlpGXG9GYG9GXG9GY29GZm9GXG8tRiw2JVEkRF95RidGL0YyRlpGaW9GOUZicS1GLDYlUSZORVF4eEYnRi9GMkY1Rk8tRlM2JC1GIzYtRldGWkZcb0ZcckZcb0Zjb0Zmb0Zcb0ZcckZaRmlvRjlGYnFGX3ItRiw2JVEmTkVReHlGJ0YvRjJGNUZPLUZTNiQtRiM2LUZXRlpGXG9GXHJGXG9GY29GZm9GXG9GY3NGWkZpb0Y5RmJxRlxvLUYsNiVRJk5FUXl5RidGL0YyRjVGTy1GUzYkLUYjNi1GV0ZaRlxvRmNzRlxvRmNvRmZvRlxvRmNzRlpGaW9GOUZicQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2679" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2681" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYqLUY2NiYtRiM2KC1GLDYlUSJ0RidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJ4RidGL0YyRkEtRiw2JVEieUYnRi9GMkZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GNjYmLUYjNiQtRiw2JVEidUYnRi9GMkZFRkVGXG9GX29GQS1GLDYlUSNKMkYnRi9GMkZBLUkjbW5HRiQ2JFEiNEYnRkVGRUZFLUZCNi1RIjpGJ0ZFRkcvRktGSUZMRk5GUEZSRlQvRldRLDAuMjc3Nzc3OGVtRicvRlpGZXAvJStleGVjdXRhYmxlR0ZJRkU=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYpLUY2NiYtRiM2Jy1GLDYlUSJ0RidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJ4RidGL0YyRkEtRiw2JVEieUYnRi9GMkZFLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRkEtRjY2Ji1GIzYjLUYsNiVRInVGJ0YvRjJGRUZcb0Zfb0ZBLUYsNiVRI0oyRidGL0YyRkEtSSNtbkdGJDYkUSI0RidGRUZFLUZCNi1RIjpGJ0ZFRkcvRktGSUZMRk5GUEZSRlQvRldRLDAuMjc3Nzc3OGVtRicvRlpGZXA=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2685" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2Jy1GLDYlUSNkZUYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSomY29sb25lcTtGJ0Y3LyUmZmVuY2VHRjYvJSpzZXBhcmF0b3JHRjYvJSlzdHJldGNoeUdGNi8lKnN5bW1ldHJpY0dGNi8lKGxhcmdlb3BHRjYvJS5tb3ZhYmxlbGltaXRzR0Y2LyUnYWNjZW50R0Y2LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYlUTlEaWZmZXJlbnRpYWxFcXVhdGlvbkRhdGFGJy9GNVEldHJ1ZUYnL0Y4USdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYmLUZZNiYtRiM2JC1GLDYlUSJGRidGNEY3RjdGNy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GOzYtUSIsRidGN0Y+L0ZBRlVGQkZERkZGSEZKL0ZNUSYwLjBlbUYnL0ZQUSwwLjMzMzMzMzNlbUYnLUZZNiYtRiM2JS1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGVEZWLUYjNiYtSSNtbkdGJDYkUSIzRidGN0Zkb0ZocEY3LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGK0Y3RjdGXm9GYW9GN0Y3RjdGKy8lK2V4ZWN1dGFibGVHRjZGNw==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRictRiM2Ji1GLDYlUSNkZUYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSomY29sb25lcTtGJ0Y3LyUmZmVuY2VHRjYvJSpzZXBhcmF0b3JHRjYvJSlzdHJldGNoeUdGNi8lKnN5bW1ldHJpY0dGNi8lKGxhcmdlb3BHRjYvJS5tb3ZhYmxlbGltaXRzR0Y2LyUnYWNjZW50R0Y2LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYlUTlEaWZmZXJlbnRpYWxFcXVhdGlvbkRhdGFGJy9GNVEldHJ1ZUYnL0Y4USdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUZZNiYtRiM2Iy1GLDYlUSJGRidGNEY3RjcvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjs2LVEiLEYnRjdGPi9GQUZVRkJGREZGRkhGSi9GTVEmMC4wZW1GJy9GUFEsMC4zMzMzMzMzZW1GJy1GWTYmLUYjNiQtSSVtc3ViR0YkNiUtRiw2JVEidUYnRlRGVi1GIzYlLUkjbW5HRiQ2JFEiM0YnRjdGZG9GaHAvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0YrRjdGXm9GYW9GN0Yr</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjZGVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNigtRlA2Ji1GIzYmLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2KC1JI21uR0YkNiRRIjNGJ0Y5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRidGam4vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRmZvRmlvRjlGOS8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRidGXm8tRlA2Ji1GIzYmLUYjNi4tRiM2Ji1GLDYlUSRDdHRGJ0YvRjItRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSEZiby9GTkZjby1GWTYlRmVuLUYjNigtRltvNiRRIjFGJ0Y5Rl5vRmdxRmZvRmlvRjlGW3BGOS1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORl5yLUYjNigtRltvNiRRIjJGJ0Y5Rl9xLUYsNiVRJEN0eEYnRi9GMkZfcS1GWTYlRmVuLUYjNihGZ3FGXm9GYnJGZm9GaW9GOUZbcEY5RmpxLUYjNihGYnJGX3EtRiw2JVEkQ3R5RidGL0YyRl9xLUZZNiVGZW4tRiM2KEZncUZeb0ZqbkZmb0Zpb0Y5RltwRjlGanEtRiM2Ji1GLDYlUSRDeHhGJ0YvRjJGX3EtRlk2JUZlbi1GIzYoRmJyRl5vRmJyRmZvRmlvRjlGW3BGOUZqcS1GIzYoRmJyRl9xLUYsNiVRJEN4eUYnRi9GMkZfcS1GWTYlRmVuLUYjNihGYnJGXm9Gam5GZm9GaW9GOUZbcEY5RmpxRlhGOUZmb0Zpb0Y5RjkvRl9wUSJbRicvRmJwUSJdRidGZm9GaW9GOUY5Rmd0Rml0RmZvRmlvRjk=">LUkkX0RHRzYiNiM3JDcnUSNERUYkUS5fVGVtcERHRnJhbWUxRiQ3JFEtZXZvbHV0aW9uYXJ5RiQiIiE8IyZJInVHRiQ2JCIiJEYxSSNKMkdGJDcjNyQ3IyIiJiwuKiYtSSRDdHRHRiQ2JSZGLzYjIiIiJkYvNiMiIiMmRi82I0YxRj4mRi82JEY+Rj5GPkY+KihGQUY+LUkkQ3R4R0YkRjtGPiZGLzYkRj5GQUY+Rj4qKEZBRj4tSSRDdHlHRiRGO0Y+JkYvNiRGPkYxRj5GPiomLUkkQ3h4R0YkRjtGPiZGLzYkRkFGQUY+Rj4qKEZBRj4tSSRDeHlHRiRGO0Y+JkYvNiRGQUYxRj5GPkYuRj4=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2678" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEkZGUyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEoUHJvbG9uZ0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRI2RlRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictSSNtbkdGJDYkUSIyRidGOUY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEmZGVUUkFGJ0YvRjJGNS1GLDYlUS9UcmFuc2Zvcm1hdGlvbkYnRi9GMi1GUzYkLUYjNiRGK0Y5RjlGYG8vJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2JVEkZGUyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEoUHJvbG9uZ0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRI2RlRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictSSNtbkdGJDYkUSIyRidGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRJmRlVFJBRidGL0YyRjUtRiw2JVEvVHJhbnNmb3JtYXRpb25GJ0YvRjItRlM2JC1GIzYjRitGOUZgbw==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2684" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2688" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkRXEwRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEpUHVsbGJhY2tGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSZkZVRSQUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRJlRvSmV0RidGL0YyLUZTNiQtRiM2Ki1GLDYlUSZORVF0dEYnRi9GMkZaLUYsNiVRKERlcFZhcnNGJ0YvRjJGWi1GLDYlUSlub3RhdGlvbkYnRi9GMi1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUStqZXRudW1iZXJzRidGL0YyRjlGOS8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmJwRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEkRXEwRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEpUHVsbGJhY2tGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSZkZVRSQUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRJlRvSmV0RidGL0YyLUZTNiQtRiM2KS1GLDYlUSZORVF0dEYnRi9GMkZaLUYsNiVRKERlcFZhcnNGJ0YvRjJGWi1GLDYlUSlub3RhdGlvbkYnRi9GMi1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUStqZXRudW1iZXJzRidGL0YyRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2683" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjVlNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSZzb2x2ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRJEVxMEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRIlZGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZfb0Y5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEjVlNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSZzb2x2ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJEVxMEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRIlZGJ0YvRjJGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2682" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZDLUkjbWlHRiQ2JVEkRXExRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEmbnVtZXJGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVzdWJzRidGL0YyLUZTNiQtRiM2Ky1GLDYlUSJWRidGL0YyLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRI1ZTRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEpUHVsbGJhY2tGJ0YvRjItRlM2JC1GIzYnLUYsNiVRJmRlVFJBRidGL0YyRmFvLUYsNiVRJlRvSmV0RidGL0YyLUZTNiQtRiM2Ki1GLDYlUSZORVF0eEYnRi9GMkZhby1GLDYlUShEZXBWYXJzRidGL0YyRmFvLUYsNiVRKW5vdGF0aW9uRidGL0YyRltvLUYsNiVRK2pldG51bWJlcnNGJ0YvRjJGOUY5RjlGOS1GLDYjUSFGJy8lK2V4ZWN1dGFibGVHRj1GOUY5RmlxRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0Zmby8lJmRlcHRoR0Zjci8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GLDYlUSRFcTJGJ0YvRjJGNUZPLUZTNiQtRiM2JUZXLUZTNiQtRiM2KkZobkZbb0Zeb0Zhb0Zpby1GUzYkLUYjNidGYHBGYW9GY3AtRlM2JC1GIzYqLUYsNiVRJk5FUXR5RidGL0YyRmFvRl1xRmFvRmBxRltvRmNxRjlGOUY5RjlGZnFGOUY5RjlGOUZbckZeci1GLDYlUSRFcTNGJ0YvRjJGNUZPLUZTNiQtRiM2JUZXLUZTNiQtRiM2KkZobkZbb0Zeb0Zhb0Zpby1GUzYkLUYjNidGYHBGYW9GY3AtRlM2JC1GIzYqLUYsNiVRJk5FUXh4RidGL0YyRmFvRl1xRmFvRmBxRltvRmNxRjlGOUY5RjlGZnFGOUY5RjlGOS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmVvL0ZORmZvRltyRl5yLUYsNiVRJEVxNEYnRi9GMkY1Rk8tRlM2JC1GIzYlRlctRlM2JC1GIzYqRmhuRltvRl5vRmFvRmlvLUZTNiQtRiM2J0ZgcEZhb0ZjcC1GUzYkLUYjNiotRiw2JVEmTkVReHlGJ0YvRjJGYW9GXXFGYW9GYHFGW29GY3FGOUY5RjlGOUZmcUY5RjlGOUY5RltyRl5yLUYsNiVRJEVxNUYnRi9GMkY1Rk8tRlM2JC1GIzYlRlctRlM2JC1GIzYqRmhuRltvRl5vRmFvRmlvLUZTNiQtRiM2J0ZgcEZhb0ZjcC1GUzYkLUYjNiotRiw2JVEmTkVReXlGJ0YvRjJGYW9GXXFGYW9GYHFGW29GY3FGOUY5RjlGOUZmcUY5RjlGOUY5Rmd1RltyRmlxRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZBLUkjbWlHRiQ2JVEkRXExRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEmbnVtZXJGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JC1GLDYlUSVzdWJzRidGL0YyLUZTNiQtRiM2KS1GLDYlUSJWRidGL0YyLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRI1ZTRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEpUHVsbGJhY2tGJ0YvRjItRlM2JC1GIzYmLUYsNiVRJmRlVFJBRidGL0YyRmFvLUYsNiVRJlRvSmV0RidGL0YyLUZTNiQtRiM2KS1GLDYlUSZORVF0eEYnRi9GMkZhby1GLDYlUShEZXBWYXJzRidGL0YyRmFvLUYsNiVRKW5vdGF0aW9uRidGL0YyRltvLUYsNiVRK2pldG51bWJlcnNGJ0YvRjJGOUY5LUYsNiNRIUYnRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0Zmby8lJmRlcHRoR0Zhci8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GLDYlUSRFcTJGJ0YvRjJGNUZPLUZTNiQtRiM2JEZXLUZTNiQtRiM2KUZobkZbb0Zeb0Zhb0Zpby1GUzYkLUYjNiZGYHBGYW9GY3AtRlM2JC1GIzYpLUYsNiVRJk5FUXR5RidGL0YyRmFvRl1xRmFvRmBxRltvRmNxRjlGOUZmcUY5RjlGaXFGXHItRiw2JVEkRXEzRidGL0YyRjVGTy1GUzYkLUYjNiRGVy1GUzYkLUYjNilGaG5GW29GXm9GYW9GaW8tRlM2JC1GIzYmRmBwRmFvRmNwLUZTNiQtRiM2KS1GLDYlUSZORVF4eEYnRi9GMkZhb0ZdcUZhb0ZgcUZbb0ZjcUY5RjlGZnFGOUY5LUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGZW8vRk5GZm9GaXFGXHItRiw2JVEkRXE0RidGL0YyRjVGTy1GUzYkLUYjNiRGVy1GUzYkLUYjNilGaG5GW29GXm9GYW9GaW8tRlM2JC1GIzYmRmBwRmFvRmNwLUZTNiQtRiM2KS1GLDYlUSZORVF4eUYnRi9GMkZhb0ZdcUZhb0ZgcUZbb0ZjcUY5RjlGZnFGOUY5RmlxRlxyLUYsNiVRJEVxNUYnRi9GMkY1Rk8tRlM2JC1GIzYkRlctRlM2JC1GIzYpRmhuRltvRl5vRmFvRmlvLUZTNiQtRiM2JkZgcEZhb0ZjcC1GUzYkLUYjNiktRiw2JVEmTkVReXlGJ0YvRjJGYW9GXXFGYW9GYHFGW29GY3FGOUY5RmZxRjlGOUZldUZpcQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2690" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">We first check that the highest (3rd order) derivatives have zero coefficients:
this condition uniquely specifies the covector omega, so the universal formula for covector holds here</Font></Text-field>
</Input>
</Group>
<Group labelreference="L2689" drawlabel="true">
<Input>
<Text-field prompt="J2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GNjYmLUYjNjktRiw2JVElZGlmZkYnRi9GMi1GNjYkLUYjNictRiw2JVEkRXExRidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZQLyUqc3ltbWV0cmljR0ZQLyUobGFyZ2VvcEdGUC8lLm1vdmFibGVsaW1pdHNHRlAvJSdhY2NlbnRHRlAvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNigtSSNtbkdGJDYkUSIxRidGTEZIRmVvRkhGZW9GTC8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUYsNiNRIUYnRkxGTEZIRj4tRjY2JC1GIzYnRkVGSC1GXm82JUZgby1GIzYoRmVvRkhGZW9GSC1GZm82JFEiMkYnRkxGTEZpb0ZccEZMRkxGSEY+LUY2NiQtRiM2J0ZFRkgtRl5vNiVGYG8tRiM2KEZlb0ZIRmVvRkgtRmZvNiRRIjNGJ0ZMRkxGaW9GXHBGTEZMRkhGPi1GNjYkLUYjNidGRUZILUZebzYlRmBvLUYjNihGZW9GSEZncEZIRmdwRkxGaW9GXHBGTEZMRkhGPi1GNjYkLUYjNidGRUZILUZebzYlRmBvLUYjNihGZW9GSEZncEZIRmJxRkxGaW9GXHBGTEZMRkhGPi1GNjYkLUYjNidGRUZILUZebzYlRmBvLUYjNihGZ3BGSEZncEZIRmdwRkxGaW9GXHBGTEZMRkhGPi1GNjYkLUYjNidGRUZILUZebzYlRmBvLUYjNihGZ3BGSEZncEZIRmJxRkxGaW9GXHBGTEZMRlxwLyUrZXhlY3V0YWJsZUdGUEZMRkwvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXHBGZXNGTEZMRmVzRkw=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYkLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JC1GNjYmLUYjNjctRiw2JVElZGlmZkYnRi9GMi1GNjYkLUYjNiYtRiw2JVEkRXExRidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZQLyUqc3ltbWV0cmljR0ZQLyUobGFyZ2VvcEdGUC8lLm1vdmFibGVsaW1pdHNHRlAvJSdhY2NlbnRHRlAvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNictSSNtbkdGJDYkUSIxRidGTEZIRmVvRkhGZW8vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GLDYjUSFGJ0ZMRkhGPi1GNjYkLUYjNiZGRUZILUZebzYlRmBvLUYjNidGZW9GSEZlb0ZILUZmbzYkUSIyRidGTEZpb0ZccEZMRkhGPi1GNjYkLUYjNiZGRUZILUZebzYlRmBvLUYjNidGZW9GSEZlb0ZILUZmbzYkUSIzRidGTEZpb0ZccEZMRkhGPi1GNjYkLUYjNiZGRUZILUZebzYlRmBvLUYjNidGZW9GSEZncEZIRmdwRmlvRlxwRkxGSEY+LUY2NiQtRiM2JkZFRkgtRl5vNiVGYG8tRiM2J0Zlb0ZIRmdwRkhGYnFGaW9GXHBGTEZIRj4tRjY2JC1GIzYmRkVGSC1GXm82JUZgby1GIzYnRmdwRkhGZ3BGSEZncEZpb0ZccEZMRkhGPi1GNjYkLUYjNiZGRUZILUZebzYlRmBvLUYjNidGZ3BGSEZncEZIRmJxRmlvRlxwRkxGXHBGTC8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZccEZM</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NykiIiFGI0YjRiNGI0YjRiM=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2702" drawlabel="true">
<Input>
<Text-field prompt="J2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GNjYmLUYjNjgtRiw2JVElZGlmZkYnRi9GMi1GNjYkLUYjNiYtRiw2JVEkRXEyRidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZQLyUqc3ltbWV0cmljR0ZQLyUobGFyZ2VvcEdGUC8lLm1vdmFibGVsaW1pdHNHRlAvJSdhY2NlbnRHRlAvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNigtSSNtbkdGJDYkUSIxRidGTEZIRmVvRkhGZW9GTC8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRkxGTEZIRj4tRjY2JC1GIzYmRkVGSC1GXm82JUZgby1GIzYoRmVvRkhGZW9GSC1GZm82JFEiMkYnRkxGTEZpb0ZMRkxGSEY+LUY2NiQtRiM2JkZFRkgtRl5vNiVGYG8tRiM2KEZlb0ZIRmVvRkgtRmZvNiRRIjNGJ0ZMRkxGaW9GTEZMRkhGPi1GNjYkLUYjNiZGRUZILUZebzYlRmBvLUYjNihGZW9GSEZkcEZIRmRwRkxGaW9GTEZMRkhGPi1GNjYkLUYjNiZGRUZILUZebzYlRmBvLUYjNihGZW9GSEZkcEZIRl9xRkxGaW9GTEZMRkhGPi1GNjYkLUYjNiZGRUZILUZebzYlRmBvLUYjNihGZHBGSEZkcEZIRmRwRkxGaW9GTEZMRkhGPi1GNjYkLUYjNiZGRUZILUZebzYlRmBvLUYjNihGZHBGSEZkcEZIRl9xRkxGaW9GTEZMLUYsNiNRIUYnRkxGTC8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy8lK2V4ZWN1dGFibGVHRlBGTEZMRlt0Rkw=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYkLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Iy1GNjYmLUYjNjctRiw2JVElZGlmZkYnRi9GMi1GNjYkLUYjNiUtRiw2JVEkRXEyRidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZQLyUqc3ltbWV0cmljR0ZQLyUobGFyZ2VvcEdGUC8lLm1vdmFibGVsaW1pdHNHRlAvJSdhY2NlbnRHRlAvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNictSSNtbkdGJDYkUSIxRidGTEZIRmVvRkhGZW8vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0ZMRkhGPi1GNjYkLUYjNiVGRUZILUZebzYlRmBvLUYjNidGZW9GSEZlb0ZILUZmbzYkUSIyRidGTEZpb0ZMRkhGPi1GNjYkLUYjNiVGRUZILUZebzYlRmBvLUYjNidGZW9GSEZlb0ZILUZmbzYkUSIzRidGTEZpb0ZMRkhGPi1GNjYkLUYjNiVGRUZILUZebzYlRmBvLUYjNidGZW9GSEZkcEZIRmRwRmlvRkxGSEY+LUY2NiQtRiM2JUZFRkgtRl5vNiVGYG8tRiM2J0Zlb0ZIRmRwRkhGX3FGaW9GTEZIRj4tRjY2JC1GIzYlRkVGSC1GXm82JUZgby1GIzYnRmRwRkhGZHBGSEZkcEZpb0ZMRkhGPi1GNjYkLUYjNiVGRUZILUZebzYlRmBvLUYjNidGZHBGSEZkcEZIRl9xRmlvRkwtRiw2I1EhRidGTC8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZM</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NykiIiFGI0YjRiNGI0YjRiM=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2701" drawlabel="true">
<Input>
<Text-field prompt="J2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GNjYmLUYjNjgtRiw2JVElZGlmZkYnRi9GMi1GNjYkLUYjNiYtRiw2JVEkRXEzRidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZQLyUqc3ltbWV0cmljR0ZQLyUobGFyZ2VvcEdGUC8lLm1vdmFibGVsaW1pdHNHRlAvJSdhY2NlbnRHRlAvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNigtSSNtbkdGJDYkUSIxRidGTEZIRmVvRkhGZW9GTC8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRkxGTEZIRj4tRjY2JC1GIzYmRkVGSC1GXm82JUZgby1GIzYoRmVvRkhGZW9GSC1GZm82JFEiMkYnRkxGTEZpb0ZMRkxGSEY+LUY2NiQtRiM2JkZFRkgtRl5vNiVGYG8tRiM2KEZlb0ZIRmVvRkgtRmZvNiRRIjNGJ0ZMRkxGaW9GTEZMRkhGPi1GNjYkLUYjNiZGRUZILUZebzYlRmBvLUYjNihGZW9GSEZkcEZIRmRwRkxGaW9GTEZMRkhGPi1GNjYkLUYjNiZGRUZILUZebzYlRmBvLUYjNihGZW9GSEZkcEZIRl9xRkxGaW9GTEZMRkhGPi1GNjYkLUYjNiZGRUZILUZebzYlRmBvLUYjNihGZHBGSEZkcEZIRmRwRkxGaW9GTEZMRkhGPi1GNjYkLUYjNiZGRUZILUZebzYlRmBvLUYjNihGZHBGSEZkcEZIRl9xRkxGaW9GTEZMLUYsNiNRIUYnRkxGTC8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy8lK2V4ZWN1dGFibGVHRlBGTEZMRlt0Rkw=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYkLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Iy1GNjYmLUYjNjctRiw2JVElZGlmZkYnRi9GMi1GNjYkLUYjNiUtRiw2JVEkRXEzRidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZQLyUqc3ltbWV0cmljR0ZQLyUobGFyZ2VvcEdGUC8lLm1vdmFibGVsaW1pdHNHRlAvJSdhY2NlbnRHRlAvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNictSSNtbkdGJDYkUSIxRidGTEZIRmVvRkhGZW8vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0ZMRkhGPi1GNjYkLUYjNiVGRUZILUZebzYlRmBvLUYjNidGZW9GSEZlb0ZILUZmbzYkUSIyRidGTEZpb0ZMRkhGPi1GNjYkLUYjNiVGRUZILUZebzYlRmBvLUYjNidGZW9GSEZlb0ZILUZmbzYkUSIzRidGTEZpb0ZMRkhGPi1GNjYkLUYjNiVGRUZILUZebzYlRmBvLUYjNidGZW9GSEZkcEZIRmRwRmlvRkxGSEY+LUY2NiQtRiM2JUZFRkgtRl5vNiVGYG8tRiM2J0Zlb0ZIRmRwRkhGX3FGaW9GTEZIRj4tRjY2JC1GIzYlRkVGSC1GXm82JUZgby1GIzYnRmRwRkhGZHBGSEZkcEZpb0ZMRkhGPi1GNjYkLUYjNiVGRUZILUZebzYlRmBvLUYjNidGZHBGSEZkcEZIRl9xRmlvRkwtRiw2I1EhRidGTC8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZM</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NykiIiFGI0YjRiNGI0YjRiM=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2700" drawlabel="true">
<Input>
<Text-field prompt="J2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GNjYmLUYjNjgtRiw2JVElZGlmZkYnRi9GMi1GNjYkLUYjNiYtRiw2JVEkRXE0RidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZQLyUqc3ltbWV0cmljR0ZQLyUobGFyZ2VvcEdGUC8lLm1vdmFibGVsaW1pdHNHRlAvJSdhY2NlbnRHRlAvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNigtSSNtbkdGJDYkUSIxRidGTEZIRmVvRkhGZW9GTC8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRkxGTEZIRj4tRjY2JC1GIzYmRkVGSC1GXm82JUZgby1GIzYoRmVvRkhGZW9GSC1GZm82JFEiMkYnRkxGTEZpb0ZMRkxGSEY+LUY2NiQtRiM2JkZFRkgtRl5vNiVGYG8tRiM2KEZlb0ZIRmVvRkgtRmZvNiRRIjNGJ0ZMRkxGaW9GTEZMRkhGPi1GNjYkLUYjNiZGRUZILUZebzYlRmBvLUYjNihGZW9GSEZkcEZIRmRwRkxGaW9GTEZMRkhGPi1GNjYkLUYjNiZGRUZILUZebzYlRmBvLUYjNihGZW9GSEZkcEZIRl9xRkxGaW9GTEZMRkhGPi1GNjYkLUYjNiZGRUZILUZebzYlRmBvLUYjNihGZHBGSEZkcEZIRmRwRkxGaW9GTEZMRkhGPi1GNjYkLUYjNiZGRUZILUZebzYlRmBvLUYjNihGZHBGSEZkcEZIRl9xRkxGaW9GTEZMLUYsNiNRIUYnRkxGTC8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy8lK2V4ZWN1dGFibGVHRlBGTEZMRlt0Rkw=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYkLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Iy1GNjYmLUYjNjctRiw2JVElZGlmZkYnRi9GMi1GNjYkLUYjNiUtRiw2JVEkRXE0RidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZQLyUqc3ltbWV0cmljR0ZQLyUobGFyZ2VvcEdGUC8lLm1vdmFibGVsaW1pdHNHRlAvJSdhY2NlbnRHRlAvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNictSSNtbkdGJDYkUSIxRidGTEZIRmVvRkhGZW8vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0ZMRkhGPi1GNjYkLUYjNiVGRUZILUZebzYlRmBvLUYjNidGZW9GSEZlb0ZILUZmbzYkUSIyRidGTEZpb0ZMRkhGPi1GNjYkLUYjNiVGRUZILUZebzYlRmBvLUYjNidGZW9GSEZlb0ZILUZmbzYkUSIzRidGTEZpb0ZMRkhGPi1GNjYkLUYjNiVGRUZILUZebzYlRmBvLUYjNidGZW9GSEZkcEZIRmRwRmlvRkxGSEY+LUY2NiQtRiM2JUZFRkgtRl5vNiVGYG8tRiM2J0Zlb0ZIRmRwRkhGX3FGaW9GTEZIRj4tRjY2JC1GIzYlRkVGSC1GXm82JUZgby1GIzYnRmRwRkhGZHBGSEZkcEZpb0ZMRkhGPi1GNjYkLUYjNiVGRUZILUZebzYlRmBvLUYjNidGZHBGSEZkcEZIRl9xRmlvRkwtRiw2I1EhRidGTC8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZM</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NykiIiFGI0YjRiNGI0YjRiM=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2699" drawlabel="true">
<Input>
<Text-field prompt="J2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYjUSFGJy1GNjYmLUYjNjgtRiw2JVElZGlmZkYnRi9GMi1GNjYkLUYjNiYtRiw2JVEkRXE1RidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZTLyUqc3ltbWV0cmljR0ZTLyUobGFyZ2VvcEdGUy8lLm1vdmFibGVsaW1pdHNHRlMvJSdhY2NlbnRHRlMvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNigtSSNtbkdGJDYkUSIxRidGT0ZLRmhvRktGaG9GTy8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRk9GT0ZLRkEtRjY2JC1GIzYmRkhGSy1GYW82JUZjby1GIzYoRmhvRktGaG9GSy1GaW82JFEiMkYnRk9GT0ZccEZPRk9GS0ZBLUY2NiQtRiM2JkZIRkstRmFvNiVGY28tRiM2KEZob0ZLRmhvRkstRmlvNiRRIjNGJ0ZPRk9GXHBGT0ZPRktGQS1GNjYkLUYjNiZGSEZLLUZhbzYlRmNvLUYjNihGaG9GS0ZncEZLRmdwRk9GXHBGT0ZPRktGQS1GNjYkLUYjNiZGSEZLLUZhbzYlRmNvLUYjNihGaG9GS0ZncEZLRmJxRk9GXHBGT0ZPRktGQS1GNjYkLUYjNiZGSEZLLUZhbzYlRmNvLUYjNihGZ3BGS0ZncEZLRmdwRk9GXHBGT0ZPRktGQS1GNjYkLUYjNiZGSEZLLUZhbzYlRmNvLUYjNihGZ3BGS0ZncEZLRmJxRk9GXHBGT0ZPRjpGT0ZPLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLyUrZXhlY3V0YWJsZUdGU0ZPRk9GW3RGTw==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYkLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JC1GLDYjUSFGJy1GNjYmLUYjNjctRiw2JVElZGlmZkYnRi9GMi1GNjYkLUYjNiUtRiw2JVEkRXE1RidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZTLyUqc3ltbWV0cmljR0ZTLyUobGFyZ2VvcEdGUy8lLm1vdmFibGVsaW1pdHNHRlMvJSdhY2NlbnRHRlMvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNictSSNtbkdGJDYkUSIxRidGT0ZLRmhvRktGaG8vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0ZPRktGQS1GNjYkLUYjNiVGSEZLLUZhbzYlRmNvLUYjNidGaG9GS0Zob0ZLLUZpbzYkUSIyRidGT0ZccEZPRktGQS1GNjYkLUYjNiVGSEZLLUZhbzYlRmNvLUYjNidGaG9GS0Zob0ZLLUZpbzYkUSIzRidGT0ZccEZPRktGQS1GNjYkLUYjNiVGSEZLLUZhbzYlRmNvLUYjNidGaG9GS0ZncEZLRmdwRlxwRk9GS0ZBLUY2NiQtRiM2JUZIRkstRmFvNiVGY28tRiM2J0Zob0ZLRmdwRktGYnFGXHBGT0ZLRkEtRjY2JC1GIzYlRkhGSy1GYW82JUZjby1GIzYnRmdwRktGZ3BGS0ZncEZccEZPRktGQS1GNjYkLUYjNiVGSEZLLUZhbzYlRmNvLUYjNidGZ3BGS0ZncEZLRmJxRlxwRk9GOkZPLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRk8=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NykiIiFGI0YjRiNGI0YjRiM=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2703" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY0LUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVEoZGVjbGFyZUYnLyUnaXRhbGljR1EldHJ1ZUYnL0YwUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUZHNiVRJEN0dEYnRkpGTS1GUDYkLUYjNigtRkc2JVEickYnRkpGTS1GLDYtUSIsRidGL0YyL0Y2RkxGN0Y5RjtGPUY/RkEvRkVRLDAuMzMzMzMzM2VtRictRkc2JVEicEYnRkpGTUZobi1GRzYlUSJxRidGSkZNRi9GL0YvRi8tRiw2LVEiOkYnRi9GMkY1RjdGOUY7Rj1GPy9GQlEsMC4yNzc3Nzc4ZW1GJy9GRUZob0ZGLUZQNiQtRiM2JS1GRzYlUSRDdHhGJ0ZKRk1GV0YvRi9GZG9GRi1GUDYkLUYjNiUtRkc2JVEkQ3R5RidGSkZNRldGL0YvRmRvRkYtRlA2JC1GIzYlLUZHNiVRJEN4eEYnRkpGTUZXRi9GL0Zkb0ZGLUZQNiQtRiM2JS1GRzYlUSRDeHlGJ0ZKRk1GV0YvRi9GZG8vJStleGVjdXRhYmxlR0Y0Ri8=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYyLUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVEoZGVjbGFyZUYnLyUnaXRhbGljR1EldHJ1ZUYnL0YwUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYkLUZHNiVRJEN0dEYnRkpGTS1GUDYkLUYjNictRkc2JVEickYnRkpGTS1GLDYtUSIsRidGL0YyL0Y2RkxGN0Y5RjtGPUY/RkEvRkVRLDAuMzMzMzMzM2VtRictRkc2JVEicEYnRkpGTUZobi1GRzYlUSJxRidGSkZNRi9GLy1GLDYtUSI6RidGL0YyRjVGN0Y5RjtGPUY/L0ZCUSwwLjI3Nzc3NzhlbUYnL0ZFRmhvRkYtRlA2JC1GIzYkLUZHNiVRJEN0eEYnRkpGTUZXRi9GZG9GRi1GUDYkLUYjNiQtRkc2JVEkQ3R5RidGSkZNRldGL0Zkb0ZGLUZQNiQtRiM2JC1GRzYlUSRDeHhGJ0ZKRk1GV0YvRmRvRkYtRlA2JC1GIzYkLUZHNiVRJEN4eUYnRkpGTUZXRi9GZG8=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNigtSSNtaUdGJDYlUSRDdHRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYuUTAmQXBwbHlGdW5jdGlvbjtGJy8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnL0Y1USdub3JtYWxGJy8lJmZlbmNlR0Y9LyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRlAtSShtZmVuY2VkR0YkNiQtRiM2Ki1GLjYlUSJyRidGMUY0LUY4Ni1RIixGJ0Y+RkAvRkNGM0ZERkZGSEZKRkxGTi9GUlEsMC4zMzMzMzMzZW1GJy1GLjYlUSJwRidGMUY0RmVuLUYuNiVRInFGJ0YxRjQvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GPkY+RmFvRmRvRj4tRjg2LVExJkludmlzaWJsZVRpbWVzO0YnRj5GQEZCRkRGRkZIRkpGTEZORlEtRi42JVE5d2lsbH5ub3d+YmV+ZGlzcGxheWVkfmFzRidGMUY0RmZvRi1GPg==">KigtSSRDdHRHNiI2JUkickdGJUkicEdGJUkicUdGJSIiIkk5d2lsbH5ub3d+YmV+ZGlzcGxheWVkfmFzR0YlRipGJEYq</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNigtSSNtaUdGJDYlUSRDdHhGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYuUTAmQXBwbHlGdW5jdGlvbjtGJy8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnL0Y1USdub3JtYWxGJy8lJmZlbmNlR0Y9LyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRlAtSShtZmVuY2VkR0YkNiQtRiM2Ki1GLjYlUSJyRidGMUY0LUY4Ni1RIixGJ0Y+RkAvRkNGM0ZERkZGSEZKRkxGTi9GUlEsMC4zMzMzMzMzZW1GJy1GLjYlUSJwRidGMUY0RmVuLUYuNiVRInFGJ0YxRjQvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GPkY+RmFvRmRvRj4tRjg2LVExJkludmlzaWJsZVRpbWVzO0YnRj5GQEZCRkRGRkZIRkpGTEZORlEtRi42JVE5d2lsbH5ub3d+YmV+ZGlzcGxheWVkfmFzRidGMUY0RmZvRi1GPg==">KigtSSRDdHhHNiI2JUkickdGJUkicEdGJUkicUdGJSIiIkk5d2lsbH5ub3d+YmV+ZGlzcGxheWVkfmFzR0YlRipGJEYq</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNigtSSNtaUdGJDYlUSRDdHlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYuUTAmQXBwbHlGdW5jdGlvbjtGJy8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnL0Y1USdub3JtYWxGJy8lJmZlbmNlR0Y9LyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRlAtSShtZmVuY2VkR0YkNiQtRiM2Ki1GLjYlUSJyRidGMUY0LUY4Ni1RIixGJ0Y+RkAvRkNGM0ZERkZGSEZKRkxGTi9GUlEsMC4zMzMzMzMzZW1GJy1GLjYlUSJwRidGMUY0RmVuLUYuNiVRInFGJ0YxRjQvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GPkY+RmFvRmRvRj4tRjg2LVExJkludmlzaWJsZVRpbWVzO0YnRj5GQEZCRkRGRkZIRkpGTEZORlEtRi42JVE5d2lsbH5ub3d+YmV+ZGlzcGxheWVkfmFzRidGMUY0RmZvRi1GPg==">KigtSSRDdHlHNiI2JUkickdGJUkicEdGJUkicUdGJSIiIkk5d2lsbH5ub3d+YmV+ZGlzcGxheWVkfmFzR0YlRipGJEYq</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNigtSSNtaUdGJDYlUSRDeHhGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYuUTAmQXBwbHlGdW5jdGlvbjtGJy8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnL0Y1USdub3JtYWxGJy8lJmZlbmNlR0Y9LyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRlAtSShtZmVuY2VkR0YkNiQtRiM2Ki1GLjYlUSJyRidGMUY0LUY4Ni1RIixGJ0Y+RkAvRkNGM0ZERkZGSEZKRkxGTi9GUlEsMC4zMzMzMzMzZW1GJy1GLjYlUSJwRidGMUY0RmVuLUYuNiVRInFGJ0YxRjQvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GPkY+RmFvRmRvRj4tRjg2LVExJkludmlzaWJsZVRpbWVzO0YnRj5GQEZCRkRGRkZIRkpGTEZORlEtRi42JVE5d2lsbH5ub3d+YmV+ZGlzcGxheWVkfmFzRidGMUY0RmZvRi1GPg==">KigtSSRDeHhHNiI2JUkickdGJUkicEdGJUkicUdGJSIiIkk5d2lsbH5ub3d+YmV+ZGlzcGxheWVkfmFzR0YlRipGJEYq</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNigtSSNtaUdGJDYlUSRDeHlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYuUTAmQXBwbHlGdW5jdGlvbjtGJy8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnL0Y1USdub3JtYWxGJy8lJmZlbmNlR0Y9LyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRlAtSShtZmVuY2VkR0YkNiQtRiM2Ki1GLjYlUSJyRidGMUY0LUY4Ni1RIixGJ0Y+RkAvRkNGM0ZERkZGSEZKRkxGTi9GUlEsMC4zMzMzMzMzZW1GJy1GLjYlUSJwRidGMUY0RmVuLUYuNiVRInFGJ0YxRjQvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GPkY+RmFvRmRvRj4tRjg2LVExJkludmlzaWJsZVRpbWVzO0YnRj5GQEZCRkRGRkZIRkpGTEZORlEtRi42JVE5d2lsbH5ub3d+YmV+ZGlzcGxheWVkfmFzRidGMUY0RmZvRi1GPg==">KigtSSRDeHlHNiI2JUkickdGJUkicEdGJUkicUdGJSIiIkk5d2lsbH5ub3d+YmV+ZGlzcGxheWVkfmFzR0YlRipGJEYq</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2829" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L2828" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">Now we have to consider the second order terms in u. They depend quadratically on u_{ij}. The corresponding coefficients K_{ij}^s 
(where ij=11,..23 numerates the second derivatives mod F=0 and k=1..5 numerates the equations Eq||i) are complicated,
but they depend linearly on the 2-jet of f_{ij} (like Cxx etc) with coeffs. before being 0-order in f_{ij}.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L2827" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L2704" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEkY25kRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYmLUYjNiUtSSNtbkdGJDYkUSIxRicvRjNRJ25vcm1hbEYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRidGPkY+LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RidGPi8lJmZlbmNlR0ZCLyUqc2VwYXJhdG9yR0ZCLyUpc3RyZXRjaHlHRkIvJSpzeW1tZXRyaWNHRkIvJShsYXJnZW9wR0ZCLyUubW92YWJsZWxpbWl0c0dGQi8lJ2FjY2VudEdGQi8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmduLUZKNi1RIn5GJ0Y+Rk1GT0ZRRlNGVUZXRlkvRmZuUSYwLjBlbUYnL0ZpbkZeby1GLDYlUSlzaW1wbGlmeUYnRi9GMi1GNjYkLUYjNiUtRiw2JVElc3Vic0YnRi9GMi1GNjYkLUYjNigtRjY2Ji1GIzYuLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2JEY6Rj4vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GSjYtUSI9RidGPkZNRk9GUUZTRlVGV0ZZRmVuRmhuLUYsNiVRInJGJ0YvRjItRko2LVEiLEYnRj5GTS9GUEYxRlFGU0ZVRldGWUZdby9GaW5RLDAuMzMzMzMzM2VtRictRmNwNiVGZXAtRiM2JC1GOzYkUSIyRidGPkY+RmpwRl1xLUYsNiVRInBGJ0YvRjJGY3EtRmNwNiVGZXAtRiM2JC1GOzYkUSIzRidGPkY+RmpwRl1xLUYsNiVRInFGJ0YvRjJGPkY+RkNGRkZjcS1GLDYlUSVkaWZmRidGL0YyLUY2NiQtRiM2KC1GLDYlUSRFcTFGJ0YvRjJGY3EtRmNwNiVGZXAtRiM2JkY6RmNxRjpGPkZqcEZjcS1GY3A2JUZlcC1GIzYnRjpGY3FGOkYvRjJGanBGPkY+LUYsNiNRIUYnRj5GPkY+Rj5GQEY+">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkY25kRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYmLUYjNiMtSSNtbkdGJDYkUSIxRicvRjNRJ25vcm1hbEYnRj4vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictSSNtb0dGJDYtUSomY29sb25lcTtGJ0Y+LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZMLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmVuLUZHNi1RIn5GJ0Y+RkpGTUZPRlFGU0ZVRlcvRlpRJjAuMGVtRicvRmduRlxvLUYsNiVRKXNpbXBsaWZ5RidGL0YyLUY2NiQtRiM2JC1GLDYlUSVzdWJzRidGL0YyLUY2NiQtRiM2Jy1GNjYmLUYjNi0tSSVtc3ViR0YkNiUtRiw2JVEidUYnRi9GMkY4LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRkc2LVEiPUYnRj5GSkZNRk9GUUZTRlVGV0ZZRmZuLUYsNiVRInJGJ0YvRjItRkc2LVEiLEYnRj5GSi9GTkYxRk9GUUZTRlVGV0Zbby9GZ25RLDAuMzMzMzMzM2VtRictRmFwNiVGY3AtRiM2Iy1GOzYkUSIyRidGPkZmcEZpcC1GLDYlUSJwRidGL0YyRl9xLUZhcDYlRmNwLUYjNiMtRjs2JFEiM0YnRj5GZnBGaXAtRiw2JVEicUYnRi9GMkY+RkBGQ0ZfcS1GLDYlUSVkaWZmRidGL0YyLUY2NiQtRiM2Jy1GLDYlUSRFcTFGJ0YvRjJGX3EtRmFwNiVGY3AtRiM2JUY6Rl9xRjpGZnBGX3FGY3NGPi1GLDYjUSFGJ0Y+Rj4=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2706" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEnZmFjdG9yRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiYtRiw2JVEmY29lZmZGJ0YvRjItRjY2JC1GIzYpLUYsNiVRJGNuZEYnRi9GMi1GNjYmLUYjNiUtSSNtbkdGJDYkUSIxRicvRjNRJ25vcm1hbEYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRidGTEZMLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUkjbW9HRiQ2LVEiLEYnRkwvJSZmZW5jZUdGUC8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZQLyUqc3ltbWV0cmljR0ZQLyUobGFyZ2VvcEdGUC8lLm1vdmFibGVsaW1pdHNHRlAvJSdhY2NlbnRHRlAvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSVkaWZmRidGL0YyLUY2NiQtRiM2Ki1GLDYlUSRDeHhGJ0YvRjItRjY2JC1GIzYpLUYsNiVRInJGJ0YvRjJGVy1GLDYlUSJwRidGL0YyRlctRiw2JVEicUYnRi9GMkZORkxGTEZXRmdwRldGZ3BGTkZMRkxGTkZMRkxGTkZMRkxGTkZM">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYkLUkjbWlHRiQ2JVEnZmFjdG9yRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiQtRiw2JVEmY29lZmZGJ0YvRjItRjY2JC1GIzYnLUYsNiVRJGNuZEYnRi9GMi1GNjYmLUYjNiMtSSNtbkdGJDYkUSIxRicvRjNRJ25vcm1hbEYnRkwvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictSSNtb0dGJDYtUSIsRidGTC8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZaLyUqc3ltbWV0cmljR0ZaLyUobGFyZ2VvcEdGWi8lLm1vdmFibGVsaW1pdHNHRlovJSdhY2NlbnRHRlovJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSVkaWZmRidGL0YyLUY2NiQtRiM2KC1GLDYlUSRDeHhGJ0YvRjItRjY2JC1GIzYnLUYsNiVRInJGJ0YvRjJGVC1GLDYlUSJwRidGL0YyRlQtRiw2JVEicUYnRi9GMkZMRlRGZXBGVEZlcEZMRkxGTA==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtRiM2Ki1JI21uR0YkNiRRIjRGJ0YvLUYsNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRJjAuMGVtRicvRkVGUC1JI21pR0YkNiVRJEN0dEYnLyUnaXRhbGljR1EldHJ1ZUYnL0YwUSdpdGFsaWNGJ0ZMLUkobWZlbmNlZEdGJDYkLUYjNiYtRiM2Ji1GUzYlUSRDeHlGJ0ZWRllGTC1GUzYlUSRDdHlGJ0ZWRllGLy1GLDYtUSgmbWludXM7RidGL0YyRjVGN0Y5RjtGPUY/RkFGRC1GUzYlUSRDdHhGJ0ZWRllGL0YvRkwtSSVtc3VwR0YkNiUtRmZuNiQtRiM2LC1GIzYmRlJGTC1GaW82JUZcby1GSTYkUSIyRidGLy8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGL0Ziby1GIzYqRmNwRkxGZW9GTEZfb0ZMRlxvRi9GYm8tRiM2Ji1GUzYlUSRDeHhGJ0ZWRllGTEZSRi8tRiw2LVEiK0YnRi9GMkY1RjdGOUY7Rj1GP0ZBRkQtRiM2JkZdcUZMLUZpbzYlRl9vRmNwRmZwRi9GYHEtRmlvNiVGZW9GY3BGZnBGL0YvLUZJNiRRIjNGJ0YvRmZwRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjRGLw==">LCQqKiIiJSIiIi1JJEN0dEc2IjYlSSJyR0YoSSJwR0YoSSJxR0YoRiUsJiomLUkkQ3h5R0YoRilGJS1JJEN0eUdGKEYpRiVGJS1JJEN0eEdGKEYpISIiRiUpLCwqJkYmRiUpRi8iIiNGJUYlKipGOkYlRjNGJUYxRiVGL0YlRjUqJi1JJEN4eEdGKEYpRiVGJkYlRjUqJkY9RiUpRjFGOkYlRiUqJClGM0Y6RiVGJSIiJEYlRjU=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2707" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUrZXhlY3V0YWJsZUdGNEYv">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUrZXhlY3V0YWJsZUdGNEYv</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2708" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">This was an example. Now we want to show that Eq||i=0 is equivalent to the integrability conditions from
[Burovski, Ferapontov, Tsarev 2009]. We first write down theirs condition (it is translated here from another file).</Font></Text-field>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">These are 30 conditions on 2-jets of f_{ij} (=Ctt etc); since there are exactly 30 second ord derivatives of these latter,
we get expressions of Ctt_{ij} etc (derivatives are with respect to r=u_t=u_1=a, p=u_x=u_2=b, q=u_y=u_3=c):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L2709" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUrZXhlY3V0YWJsZUdGNEYv">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUrZXhlY3V0YWJsZUdGNEYv</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2721" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2710" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEpSGVzc1VuaXZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GIzYxLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZVLUYjNiotRiM2Ki1GLDYlUSRDdHRGJ0YvRjItRjY2LlEwJkFwcGx5RnVuY3Rpb247RicvJStleGVjdXRhYmxlR0Y9RjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZeby1JKG1mZW5jZWRHRiQ2JC1GIzYsLUYsNiVRInJGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZdby9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJwRidGL0YyRmhvLUYsNiVRInFGJ0YvRjIvJStmb3JlZ3JvdW5kR1EqWzAsMCwyNTVdRidGW28vJSlyZWFkb25seUdGMS8lMGZvbnRfc3R5bGVfbmFtZUdRKjJEfk91dHB1dEYnRjlGOUZkcEZbb0ZncEZpcEY5LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkhGXW9GX28tSSVtc3VwR0YkNiUtRiM2Ki1GLDYlUSRDeHlGJ0YvRjJGaG5GYG9GZHBGW29GZ3BGaXBGOS1JI21uR0YkNiRRIjJGJ0Y5LyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0ZkcEZbb0ZncEZpcEY5LUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkhGVEZWLUYjNi5GZ3FGXHFGYnFGXHEtRiM2Ki1GLDYlUSRDdHhGJ0YvRjJGaG5GYG9GZHBGW29GZ3BGaXBGOUZccS1GIzYqLUYsNiVRJEN0eUYnRi9GMkZobkZgb0ZkcEZbb0ZncEZpcEY5RmRwRltvRmdwRmlwRjktRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSEZURlYtRmBxNiVGY3JGZ3FGW3JGXXMtRiM2Ki1GIzYqLUYsNiVRJEN4eEYnRi9GMkZobkZgb0ZkcEZbb0ZncEZpcEY5RlxxLUZgcTYlRmhyRmdxRltyRmRwRltvRmdwRmlwRjlGXnItRiM2LUZmc0Zgb0ZccUZlbkZgby1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZkcEZbb0ZncEZpcEY5RmRwRltvRmdwRmlwRjktRiw2I1EhRidGW29GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpSGVzc1VuaXZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GIzYsLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZVLUYjNiUtRiM2JS1GLDYlUSRDdHRGJ0YvRjItRjY2LlEwJkFwcGx5RnVuY3Rpb247RicvJStleGVjdXRhYmxlR0Y9RjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZeby1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRInJGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZdby9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJwRidGL0YyRmhvLUYsNiVRInFGJ0YvRjJGOS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIRl1vRl9vLUklbXN1cEdGJDYlLUYjNiUtRiw2JVEkQ3h5RidGL0YyRmhuRmBvLUkjbW5HRiQ2JFEiMkYnRjkvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnLUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkhGVEZWLUYjNilGX3FGZHBGanBGZHAtRiM2JS1GLDYlUSRDdHhGJ0YvRjJGaG5GYG9GZHAtRiM2JS1GLDYlUSRDdHlGJ0YvRjJGaG5GYG8tRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSEZURlYtRmhwNiVGW3JGX3FGY3FGZXItRiM2JS1GIzYlLUYsNiVRJEN4eEYnRi9GMkZobkZgb0ZkcC1GaHA2JUZgckZfcUZjcUZmcS1GIzYoRl5zRmBvRmRwRmVuRmBvLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiNRIUYn</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2711" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2832" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L2831" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">Now we want to resolve the highest parts of Eq||i with respect to the second derivatives of f_{ij} and compare to these expressions but this is a bit tricky.
So instead we substitute these 30 conditions to Eq||i (not only to their top degree parts) and check that they vanish.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L2830" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L2765" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEnSUNzdWJzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYmLUYjNiQtSSNtbkdGJDYkUSIxRicvRjNRJ25vcm1hbEYnRj5GPi8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GLDYjUSFGJy8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnRj4=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2JVEnSUNzdWJzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYmLUYjNiMtSSNtbkdGJDYkUSIxRicvRjNRJ25vcm1hbEYnRj4vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRiw2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2802" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVElSUNzZEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKGNvbnZlcnRGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSdJQ3N1YnNGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSVkaWZmRidGL0YyRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVElSUNzZEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKGNvbnZlcnRGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSdJQ3N1YnNGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSVkaWZmRidGL0YyRjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2764" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVzdWJzRidGL0YyLUY2NiQtRiM2KC1GLDYlUSVJQ3NkRidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZMLyUqc3ltbWV0cmljR0ZMLyUobGFyZ2VvcEdGTC8lLm1vdmFibGVsaW1pdHNHRkwvJSdhY2NlbnRHRkwvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSRjbmRGJ0YvRjItRjY2Ji1GIzYlLUkjbW5HRiQ2JFEiMUYnRkgvJStleGVjdXRhYmxlR0ZMRkhGSC8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zkb0ZIRkhGZG9GSEZIRmRvRkg=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYkLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JC1GLDYlUSVzdWJzRidGL0YyLUY2NiQtRiM2Ji1GLDYlUSVJQ3NkRidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZMLyUqc3ltbWV0cmljR0ZMLyUobGFyZ2VvcEdGTC8lLm1vdmFibGVsaW1pdHNHRkwvJSdhY2NlbnRHRkwvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSRjbmRGJ0YvRjItRjY2Ji1GIzYjLUkjbW5HRiQ2JFEiMUYnRkhGSC8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZIRkg=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiIh</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2812" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZCLUkjbWlHRiQ2JVElRVFRMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKXNpbXBsaWZ5RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiUtRiw2JVElc3Vic0YnRi9GMi1GUzYkLUYjNiYtRlM2Ji1GIzYuLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2JC1JI21uR0YkNiRRIjFGJ0Y5RjkvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSJyRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRl1vNiVGX28tRiM2JC1GZW82JFEiMkYnRjlGOUZob0ZbcC1GLDYlUSJwRidGL0YyRmFwLUZdbzYlRl9vLUYjNiQtRmVvNiRRIjNGJ0Y5RjlGaG9GW3AtRiw2JVEicUYnRi9GMkY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGYXAtRiw2JVEkRXExRidGL0YyRjlGOUY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdGZnAvJSZkZXB0aEdGXnMvJSpsaW5lYnJlYWtHUShuZXdsaW5lRictRiw2JVElRVFRMkYnRi9GMkY1Rk8tRlM2JC1GIzYlRlctRlM2JC1GIzYmRmhuRmFwLUYsNiVRJEVxMkYnRi9GMkY5RjlGOUY5RmZyRmlyRmlyLUYsNiVRJUVRUTNGJ0YvRjJGNUZPLUZTNiQtRiM2JUZXLUZTNiQtRiM2JkZobkZhcC1GLDYlUSRFcTNGJ0YvRjJGOUY5RjlGOUZmckZpci1GLDYlUSVFUVE0RidGL0YyRjVGTy1GUzYkLUYjNiVGVy1GUzYkLUYjNiZGaG5GYXAtRiw2JVEkRXE0RidGL0YyRjlGOUY5RjlGZnJGaXItRiw2JVElRVFRNUYnRi9GMkY1Rk8tRlM2JC1GIzYlRlctRlM2JC1GIzYmRmhuRmFwLUYsNiVRJEVxNUYnRi9GMkY5RjlGOUY5RmZyLyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZALUkjbWlHRiQ2JVElRVFRMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKXNpbXBsaWZ5RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiQtRiw2JVElc3Vic0YnRi9GMi1GUzYkLUYjNiUtRlM2Ji1GIzYtLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2Iy1JI21uR0YkNiRRIjFGJ0Y5LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEickYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUZdbzYlRl9vLUYjNiMtRmVvNiRRIjJGJ0Y5RmhvRltwLUYsNiVRInBGJ0YvRjJGYXAtRl1vNiVGX28tRiM2Iy1GZW82JFEiM0YnRjlGaG9GW3AtRiw2JVEicUYnRi9GMkY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmFwLUYsNiVRJEVxMUYnRi9GMkY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdGZnAvJSZkZXB0aEdGXnMvJSpsaW5lYnJlYWtHUShuZXdsaW5lRictRiw2JVElRVFRMkYnRi9GMkY1Rk8tRlM2JC1GIzYkRlctRlM2JC1GIzYlRmhuRmFwLUYsNiVRJEVxMkYnRi9GMkY5RjlGZnJGaXJGaXItRiw2JVElRVFRM0YnRi9GMkY1Rk8tRlM2JC1GIzYkRlctRlM2JC1GIzYlRmhuRmFwLUYsNiVRJEVxM0YnRi9GMkY5RjlGZnJGaXItRiw2JVElRVFRNEYnRi9GMkY1Rk8tRlM2JC1GIzYkRlctRlM2JC1GIzYlRmhuRmFwLUYsNiVRJEVxNEYnRi9GMkY5RjlGZnJGaXItRiw2JVElRVFRNUYnRi9GMkY1Rk8tRlM2JC1GIzYkRlctRlM2JC1GIzYlRmhuRmFwLUYsNiVRJEVxNUYnRi9GMkY5RjlGZnI=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2811" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2809" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUrZXhlY3V0YWJsZUdGNEYv">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUrZXhlY3V0YWJsZUdGNEYv</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2803" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkobWZlbmNlZEdGJDYmLUYjNjItSSNtaUdGJDYlUSlzaW1wbGlmeUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1GLDYkLUYjNiYtRjE2JVElc3Vic0YnRjRGNy1GLDYkLUYjNictRjE2JVElSUNzZEYnRjRGNy1JI21vR0YkNi1RIixGJy9GOFEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjYvJSlzdHJldGNoeUdGUC8lKnN5bW1ldHJpY0dGUC8lKGxhcmdlb3BHRlAvJS5tb3ZhYmxlbGltaXRzR0ZQLyUnYWNjZW50R0ZQLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRjE2JVElRVFRMUYnRjRGNy8lK2V4ZWN1dGFibGVHRlBGTEZMRmBvRkxGTEZIRjAtRiw2JC1GIzYlRj4tRiw2JC1GIzYmRkVGSC1GMTYlUSVFUVEyRidGNEY3RkxGTEZMRkxGSEYwLUYsNiQtRiM2JUY+LUYsNiQtRiM2JkZFRkgtRjE2JVElRVFRM0YnRjRGN0ZMRkxGTEZMRkhGMC1GLDYkLUYjNiVGPi1GLDYkLUYjNiZGRUZILUYxNiVRJUVRUTRGJ0Y0RjdGTEZMRkxGTEZILUYjNiVGMC1GLDYkLUYjNiVGPi1GLDYkLUYjNiZGRUZILUYxNiVRJUVRUTVGJ0Y0RjdGTEZMRkxGTEZMLUYxNiNRIUYnRmBvRkxGTC8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zgb0ZM">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkobWZlbmNlZEdGJDYmLUYjNjAtSSNtaUdGJDYlUSlzaW1wbGlmeUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1GLDYkLUYjNiQtRjE2JVElc3Vic0YnRjRGNy1GLDYkLUYjNiUtRjE2JVElSUNzZEYnRjRGNy1JI21vR0YkNi1RIixGJy9GOFEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjYvJSlzdHJldGNoeUdGUC8lKnN5bW1ldHJpY0dGUC8lKGxhcmdlb3BHRlAvJS5tb3ZhYmxlbGltaXRzR0ZQLyUnYWNjZW50R0ZQLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRjE2JVElRVFRMUYnRjRGN0ZMRkxGSEYwLUYsNiQtRiM2JEY+LUYsNiQtRiM2JUZFRkgtRjE2JVElRVFRMkYnRjRGN0ZMRkxGSEYwLUYsNiQtRiM2JEY+LUYsNiQtRiM2JUZFRkgtRjE2JVElRVFRM0YnRjRGN0ZMRkxGSEYwLUYsNiQtRiM2JEY+LUYsNiQtRiM2JUZFRkgtRjE2JVElRVFRNEYnRjRGN0ZMRkxGSC1GIzYkRjAtRiw2JC1GIzYkRj4tRiw2JC1GIzYlRkVGSC1GMTYlUSVFUVE1RidGNEY3RkxGTC1GMTYjUSFGJ0ZMLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYn</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NyciIiFGI0YjRiNGIw==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2834" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">Wow! The machine strained itself, but managed. So IC (integrability conditions) imply EW. Now to show the equivalence (to get the converse)
we have to prove the solution to Eq||i=0 is unique. And for this it is enough to see to the top degree (quadratic in u_{ij}) terms. There are 5*binom(6,2)=75 such (=cnd[i]).</Font></Text-field>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">Every such a term is a 2nd order differential expression of f_{ij}. We condsider the coefficients of the higher jets (symbol), an there are 30 of them (=SecJets).
These coefficients are functions of f_{ij} alone (no derivatives). Since the equivalence froup is GL(3), we can arrange any nondegenerate value for the
matrix of the symbol of F at the given point. Since working over C does not restrict generality in this respect, we assume the matrix is identity (substitution Sval below).</Font></Text-field>
</Input>
</Group>
<Group labelreference="L2762" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2763" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEoU2VjSmV0c0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNmVyLUklbXN1YkdGJDYlLUYsNiVRIkRGJy9GMEY9RjktRiM2Ji1JI21uR0YkNiRRIjFGJ0Y5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRidGZ25GOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUZQNiQtRiM2JC1GLDYlUSRDdHRGJ0YvRjJGOUY5LUZQNiQtRiM2KC1GLDYlUSJyRidGL0YyRltvLUYsNiVRInBGJ0YvRjJGW28tRiw2JVEicUYnRi9GMkY5RjlGW28tRlU2JUZXLUYjNiZGZ25GW28tRmhuNiRRIjJGJ0Y5RjlGY29GZm9GXXBGW28tRlU2JUZXLUYjNiZGZ25GW28tRmhuNiRRIjNGJ0Y5RjlGY29GZm9GXXBGW28tRlU2JUZXLUYjNiZGXnFGW29GXnFGOUZjb0Zmb0ZdcEZbby1GVTYlRlctRiM2JkZecUZbb0ZlcUY5RmNvRmZvRl1wRltvLUZVNiVGVy1GIzYmRmVxRltvRmVxRjlGY29GZm9GXXBGW29GVC1GUDYkLUYjNiQtRiw2JVEkQ3h4RidGL0YyRjlGOUZdcEZbb0ZqcEZkckZdcEZbb0ZhcUZkckZdcEZbb0ZocUZkckZdcEZbb0ZcckZkckZdcEZbb0ZgckZkckZdcEZbb0ZULUZQNiQtRiM2JC1GLDYlUSRDdHhGJ0YvRjJGOUY5Rl1wRltvRmpwRltzRl1wRltvRmFxRltzRl1wRltvRmhxRltzRl1wRltvRlxyRltzRl1wRltvRmByRltzRl1wRltvRlQtRlA2JC1GIzYkLUYsNiVRJEN0eUYnRi9GMkY5RjlGXXBGW29GanBGYnNGXXBGW29GYXFGYnNGXXBGW29GaHFGYnNGXXBGW29GXHJGYnNGXXBGW29GYHJGYnNGXXBGW29GVC1GUDYkLUYjNiQtRiw2JVEkQ3h5RidGL0YyRjlGOUZdcEZbb0ZqcEZpc0ZdcEZbb0ZhcUZpc0ZdcEZbb0ZocUZpc0ZdcEZbb0ZcckZpc0ZdcEZbb0ZgckZpc0ZdcC8lK2V4ZWN1dGFibGVHRj1GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmB0Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEoU2VjSmV0c0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNmNyLUklbXN1YkdGJDYlLUYsNiVRIkRGJy9GMEY9RjktRiM2JS1JI21uR0YkNiRRIjFGJ0Y5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRidGZ24vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GUDYkLUYjNiMtRiw2JVEkQ3R0RidGL0YyRjktRlA2JC1GIzYnLUYsNiVRInJGJ0YvRjJGW28tRiw2JVEicEYnRi9GMkZbby1GLDYlUSJxRidGL0YyRjlGW28tRlU2JUZXLUYjNiVGZ25GW28tRmhuNiRRIjJGJ0Y5RmNvRmZvRl1wRltvLUZVNiVGVy1GIzYlRmduRltvLUZobjYkUSIzRidGOUZjb0Zmb0ZdcEZbby1GVTYlRlctRiM2JUZecUZbb0ZecUZjb0Zmb0ZdcEZbby1GVTYlRlctRiM2JUZecUZbb0ZlcUZjb0Zmb0ZdcEZbby1GVTYlRlctRiM2JUZlcUZbb0ZlcUZjb0Zmb0ZdcEZbb0ZULUZQNiQtRiM2Iy1GLDYlUSRDeHhGJ0YvRjJGOUZdcEZbb0ZqcEZkckZdcEZbb0ZhcUZkckZdcEZbb0ZocUZkckZdcEZbb0ZcckZkckZdcEZbb0ZgckZkckZdcEZbb0ZULUZQNiQtRiM2Iy1GLDYlUSRDdHhGJ0YvRjJGOUZdcEZbb0ZqcEZbc0ZdcEZbb0ZhcUZbc0ZdcEZbb0ZocUZbc0ZdcEZbb0ZcckZbc0ZdcEZbb0ZgckZbc0ZdcEZbb0ZULUZQNiQtRiM2Iy1GLDYlUSRDdHlGJ0YvRjJGOUZdcEZbb0ZqcEZic0ZdcEZbb0ZhcUZic0ZdcEZbb0ZocUZic0ZdcEZbb0ZcckZic0ZdcEZbb0ZgckZic0ZdcEZbb0ZULUZQNiQtRiM2Iy1GLDYlUSRDeHlGJ0YvRjJGOUZdcEZbb0ZqcEZpc0ZdcEZbb0ZhcUZpc0ZdcEZbb0ZocUZpc0ZdcEZbb0ZcckZpc0ZdcEZbb0ZgckZpc0ZdcEY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZN</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2712" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElbm9wc0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRKFNlY0pldHNGJ0YvRjIvJStleGVjdXRhYmxlR1EmZmFsc2VGJy9GM1Enbm9ybWFsRidGQEY9RkA=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYkLUkjbWlHRiQ2JVElbm9wc0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYjLUYsNiVRKFNlY0pldHNGJ0YvRjIvRjNRJ25vcm1hbEYn</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiNJ</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2816" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2817" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2820" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2822" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2821" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2824" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2823" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2826" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2713" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElU3ZhbEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNjwtRiw2JVEkQ3R0RidGL0YyLUZQNiQtRiM2KS1GLDYlUSJyRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEicEYnRi9GMkZobi1GLDYlUSJxRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIxRidGOUZobi1GLDYlUSRDeHhGJ0YvRjItRlA2JC1GIzYoRmVuRmhuRmBvRmhuRmNvRjlGOUZob0ZbcEZobi1GLDYlUSRDdHhGJ0YvRjJGYnBGaG8tRlxwNiRRIjBGJ0Y5RmhuLUYsNiVRJEN0eUYnRi9GMkZicEZob0ZpcEZobi1GLDYlUSRDeHlGJ0YvRjJGYnBGaG9GaXBGZm9GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmZvRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElU3ZhbEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNjotRiw2JVEkQ3R0RidGL0YyLUZQNiQtRiM2Jy1GLDYlUSJyRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEicEYnRi9GMkZobi1GLDYlUSJxRidGL0YyRjktRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIxRidGOUZobi1GLDYlUSRDeHhGJ0YvRjJGV0Zmb0Zpb0Zobi1GLDYlUSRDdHhGJ0YvRjJGV0Zmby1Gam82JFEiMEYnRjlGaG4tRiw2JVEkQ3R5RidGL0YyRldGZm9GY3BGaG4tRiw2JVEkQ3h5RidGL0YyRldGZm9GY3BGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2714" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEnZmFjdG9yRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiUtRiw2JVEmY29lZmZGJ0YvRjItRjY2JC1GIzYoLUYsNiVRJGNuZEYnRi9GMi1GNjYmLUYjNiQtSSNtbkdGJDYkUSIxRicvRjNRJ25vcm1hbEYnRkxGTC8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1JI21vR0YkNi1RIixGJ0ZMLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRlovJSpzeW1tZXRyaWNHRlovJShsYXJnZW9wR0ZaLyUubW92YWJsZWxpbWl0c0dGWi8lJ2FjY2VudEdGWi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiVRJWRpZmZGJ0YvRjItRjY2JC1GIzYpLUYsNiVRJEN4eUYnRi9GMi1GNjYkLUYjNigtRiw2JVEickYnRi9GMkZULUYsNiVRInBGJ0YvRjJGVC1GLDYlUSJxRidGL0YyRkxGTEZURmVwRlRGZXBGTEZMRkxGTEZMRkwvJStleGVjdXRhYmxlR0ZaRkw=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYkLUkjbWlHRiQ2JVEnZmFjdG9yRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiQtRiw2JVEmY29lZmZGJ0YvRjItRjY2JC1GIzYnLUYsNiVRJGNuZEYnRi9GMi1GNjYmLUYjNiMtSSNtbkdGJDYkUSIxRicvRjNRJ25vcm1hbEYnRkwvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictSSNtb0dGJDYtUSIsRidGTC8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZaLyUqc3ltbWV0cmljR0ZaLyUobGFyZ2VvcEdGWi8lLm1vdmFibGVsaW1pdHNHRlovJSdhY2NlbnRHRlovJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSVkaWZmRidGL0YyLUY2NiQtRiM2KC1GLDYlUSRDeHlGJ0YvRjItRjY2JC1GIzYnLUYsNiVRInJGJ0YvRjJGVC1GLDYlUSJwRidGL0YyRlQtRiw2JVEicUYnRi9GMkZMRlRGZXBGVEZlcEZMRkxGTA==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtRiM2Ki1JI21uR0YkNiRRIjRGJ0YvLUYsNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRJjAuMGVtRicvRkVGUC1JI21pR0YkNiVRJEN0dEYnLyUnaXRhbGljR1EldHJ1ZUYnL0YwUSdpdGFsaWNGJ0ZMLUkobWZlbmNlZEdGJDYkLUYjNilGKy1GIzYmLUZTNiVRJEN0eUYnRlZGWUZMLUZTNiVRJEN4eEYnRlZGWUYvLUYsNi1RIitGJ0YvRjJGNUY3RjlGO0Y9Rj9GQUZELUYjNigtRkk2JFEiMkYnRi9GTC1GUzYlUSRDdHhGJ0ZWRllGTC1GUzYlUSRDeHlGJ0ZWRllGLy1GLDYtUSgmbWludXM7RidGL0YyRjVGN0Y5RjtGPUY/RkFGRC1GIzYmRlxvRkwtSSVtc3VwR0YkNiVGXXBGZ28vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRi9GL0YvRkwtRmZwNiUtRmZuNiQtRiM2LC1GIzYmRlJGTEZlcEYvRmBwLUYjNiZGX29GTEZSRi9GYHAtRiM2KkZnb0ZMRmpvRkxGXG9GTEZdcEYvRmJvLUZmcDYlRmpvRmdvRmhwRmJvLUYjNiZGX29GTC1GZnA2JUZcb0Znb0ZocEYvRi9GLy1GSTYkUSIzRidGL0ZocEYvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y0Ri8=">LCQqKiIiJSIiIi1JJEN0dEc2IjYlSSJyR0YoSSJwR0YoSSJxR0YoRiUsKComLUkkQ3R5R0YoRilGJS1JJEN4eEdGKEYpRiUhIiIqKCIiI0YlLUkkQ3R4R0YoRilGJS1JJEN4eUdGKEYpRiVGJSomRi9GJSlGOEY1RiVGM0YlKSwsKiZGJkYlRjtGJUYlKiZGMUYlRiZGJUYzKipGNUYlRjZGJUYvRiVGOEYlRjMqJClGNkY1RiVGJSomRjFGJSlGL0Y1RiVGJSIiJEYlRjM=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2715" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVEnZmFjdG9yRicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiUtRkc2JVEmY29lZmZGJ0ZKRk0tRlA2JC1GIzYqLUZHNiVRKGNvbnZlcnRGJ0ZKRk0tRlA2JC1GIzYnLUZHNiVRJGNuZEYnRkpGTS1GUDYmLUYjNiQtSSNtbkdGJDYkUSIxRidGL0YvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRiw2LVEiLEYnRi9GMi9GNkZMRjdGOUY7Rj1GP0ZBL0ZFUSwwLjMzMzMzMzNlbUYnLUZHNiVRIkRGJy9GS0Y0Ri9GL0YvRl1wRistSSVtc3ViR0YkNiVGY3AtRiM2JkZjb0ZdcEZjb0YvLyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRlA2JC1GIzYkLUZHNiVRJEN4eUYnRkpGTUYvRi8tRlA2JC1GIzYoLUZHNiVRInJGJ0ZKRk1GXXAtRkc2JVEicEYnRkpGTUZdcC1GRzYlUSJxRidGSkZNRi9GL0YvRi9GL0YvLyUrZXhlY3V0YWJsZUdGNEYv">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVEnZmFjdG9yRicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiQtRkc2JVEmY29lZmZGJ0ZKRk0tRlA2JC1GIzYpLUZHNiVRKGNvbnZlcnRGJ0ZKRk0tRlA2JC1GIzYmLUZHNiVRJGNuZEYnRkpGTS1GUDYmLUYjNiMtSSNtbkdGJDYkUSIxRidGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUYsNi1RIixGJ0YvRjIvRjZGTEY3RjlGO0Y9Rj9GQS9GRVEsMC4zMzMzMzMzZW1GJy1GRzYlUSJERicvRktGNEYvRi9GXXBGKy1JJW1zdWJHRiQ2JUZjcC1GIzYlRmNvRl1wRmNvLyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRlA2JC1GIzYjLUZHNiVRJEN4eUYnRkpGTUYvLUZQNiQtRiM2Jy1GRzYlUSJyRidGSkZNRl1wLUZHNiVRInBGJ0ZKRk1GXXAtRkc2JVEicUYnRkpGTUYvRi9GLw==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtRiM2Ki1JI21uR0YkNiRRIjRGJ0YvLUYsNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRJjAuMGVtRicvRkVGUC1JI21pR0YkNiVRJEN0dEYnLyUnaXRhbGljR1EldHJ1ZUYnL0YwUSdpdGFsaWNGJ0ZMLUkobWZlbmNlZEdGJDYkLUYjNilGKy1GIzYmLUZTNiVRJEN0eUYnRlZGWUZMLUZTNiVRJEN4eEYnRlZGWUYvLUYsNi1RIitGJ0YvRjJGNUY3RjlGO0Y9Rj9GQUZELUYjNigtRkk2JFEiMkYnRi9GTC1GUzYlUSRDdHhGJ0ZWRllGTC1GUzYlUSRDeHlGJ0ZWRllGLy1GLDYtUSgmbWludXM7RidGL0YyRjVGN0Y5RjtGPUY/RkFGRC1GIzYmRlxvRkwtSSVtc3VwR0YkNiVGXXBGZ28vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRi9GL0YvRkwtRmZwNiUtRmZuNiQtRiM2LC1GIzYmRlJGTEZlcEYvRmBwLUYjNiZGX29GTEZSRi9GYHAtRiM2KkZnb0ZMRmpvRkxGXG9GTEZdcEYvRmJvLUZmcDYlRmpvRmdvRmhwRmJvLUYjNiZGX29GTC1GZnA2JUZcb0Znb0ZocEYvRi9GLy1GSTYkUSIzRidGL0ZocEYvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y0Ri8=">LCQqKiIiJSIiIi1JJEN0dEc2IjYlSSJyR0YoSSJwR0YoSSJxR0YoRiUsKComLUkkQ3R5R0YoRilGJS1JJEN4eEdGKEYpRiUhIiIqKCIiI0YlLUkkQ3R4R0YoRilGJS1JJEN4eUdGKEYpRiVGJSomRi9GJSlGOEY1RiVGM0YlKSwsKiZGJkYlRjtGJUYlKiZGMUYlRiZGJUYzKipGNUYlRjZGJUYvRiVGOEYlRjMqJClGNkY1RiVGJSomRjFGJSlGL0Y1RiVGJSIiJEYlRjM=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2716" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2717" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVElTWphdUYnLyUnaXRhbGljR1EldHJ1ZUYnL0YwUSdpdGFsaWNGJy1GLDYtUSomY29sb25lcTtGJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRLDAuMjc3Nzc3OGVtRicvRkVGUy1JKG1mZW5jZWRHRiQ2JC1GIzYnLUZHNiVRImlGJ0ZKRk0tRiw2LVEiLEYnRi9GMi9GNkZMRjdGOUY7Rj1GP0ZBL0ZFUSwwLjMzMzMzMzNlbUYnLUZHNiVRImpGJ0ZKRk0vJStleGVjdXRhYmxlR0Y0Ri9GLy1GLDYtUSgmc3JhcnI7RidGL0YyRjVGN0Y5RjtGPUY/RkFGRC1GRzYlUSVzdWJzRidGSkZNLUZWNiQtRiM2Jy1GRzYlUSVTdmFsRidGSkZNRmduLUZHNiVRJmNvZWZmRidGSkZNLUZWNiQtRiM2KS1GRzYlUShjb252ZXJ0RidGSkZNLUZWNiQtRiM2Jy1GRzYlUSRjbmRGJ0ZKRk0tRlY2Ji1GIzYkRlpGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmduLUZHNiVRIkRGJy9GS0Y0Ri9GL0YvRmduRistRkc2JVEoU2VjSmV0c0YnRkpGTS1GVjYmLUYjNiRGXW9GL0YvRmRxRmdxRi9GL0YvRi8tRiw2LVEiOkYnRi9GMkY1RjdGOUY7Rj1GP0ZSRlRGYG9GLw==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVElTWphdUYnLyUnaXRhbGljR1EldHJ1ZUYnL0YwUSdpdGFsaWNGJy1GLDYtUSomY29sb25lcTtGJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRLDAuMjc3Nzc3OGVtRicvRkVGUy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUZHNiVRImlGJ0ZKRk0tRiw2LVEiLEYnRi9GMi9GNkZMRjdGOUY7Rj1GP0ZBL0ZFUSwwLjMzMzMzMzNlbUYnLUZHNiVRImpGJ0ZKRk1GLy1GLDYtUSgmc3JhcnI7RidGL0YyRjVGN0Y5RjtGPUY/RkFGRC1GRzYlUSVzdWJzRidGSkZNLUZWNiQtRiM2Ji1GRzYlUSVTdmFsRidGSkZNRmduLUZHNiVRJmNvZWZmRidGSkZNLUZWNiQtRiM2KC1GRzYlUShjb252ZXJ0RidGSkZNLUZWNiQtRiM2Ji1GRzYlUSRjbmRGJ0ZKRk0tRlY2Ji1GIzYjRlpGLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Znbi1GRzYlUSJERicvRktGNEYvRi9GZ25GKy1GRzYlUShTZWNKZXRzRidGSkZNLUZWNiYtRiM2I0Zdb0YvRmJxRmVxRi9GLy1GLDYtUSI6RidGL0YyRjVGN0Y5RjtGPUY/RlJGVA==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2719" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEkc2VxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNistRjY2Ji1GIzYmRistRjY2JC1GIzYrLUYsNiVRJU1qYXVGJ0YvRjItRjY2JC1GIzYnLUYsNiVRImlGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRlQvJSpzeW1tZXRyaWNHRlQvJShsYXJnZW9wR0ZULyUubW92YWJsZWxpbWl0c0dGVC8lJ2FjY2VudEdGVC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUZNNi1RIn5GJ0ZQRlIvRlZGVEZXRllGZW5GZ25GaW5GW28vRl9vRl1vLUYsNiVRImpGJ0YvRjJGUEZQRkxGZm8tRk02LVEiPUYnRlBGUkZkb0ZXRllGZW5GZ25GaW4vRlxvUSwwLjI3Nzc3NzhlbUYnL0Zfb0ZdcC1JI21uR0YkNiRRIjFGJ0ZQLUZNNi1RIy4uRidGUEZSRmRvRldGWUZlbkZnbkZpbi9GXG9RLDAuMjIyMjIyMmVtRidGZW8tRmBwNiRRIzMwRidGUEZQRlAvJStleGVjdXRhYmxlR0ZURlBGUC8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZMRklGaW9GX3BGY3AtRmBwNiRRIjdGJ0ZQRltxRlBGUC1GTTYtUSI7RidGUEZSRlVGV0ZZRmVuRmduRmluRltvRl5wRltxRlA=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2JVEkc2VxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiktRjY2Ji1GIzYkRistRjY2JC1GIzYqLUYsNiVRJU1qYXVGJ0YvRjItRjY2JC1GIzYmLUYsNiVRImlGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRlQvJSpzeW1tZXRyaWNHRlQvJShsYXJnZW9wR0ZULyUubW92YWJsZWxpbWl0c0dGVC8lJ2FjY2VudEdGVC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUZNNi1RIn5GJ0ZQRlIvRlZGVEZXRllGZW5GZ25GaW5GW28vRl9vRl1vLUYsNiVRImpGJ0YvRjJGUEZMRmZvLUZNNi1RIj1GJ0ZQRlJGZG9GV0ZZRmVuRmduRmluL0Zcb1EsMC4yNzc3Nzc4ZW1GJy9GX29GXXAtSSNtbkdGJDYkUSIxRidGUC1GTTYtUSMuLkYnRlBGUkZkb0ZXRllGZW5GZ25GaW4vRlxvUSwwLjIyMjIyMjJlbUYnRmVvLUZgcDYkUSMzMEYnRlBGUEZQLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRkxGSUZpb0ZfcEZjcC1GYHA2JFEiN0YnRlBGUC1GTTYtUSI7RidGUEZSRlVGV0ZZRmVuRmduRmluRltvRl5w</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">Nik3QCIiIUYkRiRGJEYkRiRGJEYkRiRGJEYkRiQiIiVGJEYkRiRGJEYlRiRGJEYkRiRGJEYkRiRGJEYkRiRGJEYkN0BGJEYkRiRGJEYkRiRGJEYkRiRGJEYkRiRGJEYlRiRGJEYkRiRGJEYkRiRGJEYkRiRGJEYkRiRGJEYkRiQ3QEYkRiRGJEYkRiRGJEYkRiRGJEYkRiRGJEYkRiRGJEYkRiRGJEYkRiRGJEYkRiRGJEYkRiRGJEYkRiRGJDdARiRGJEYkRiRGJEYkRiRGJEYkRiRGJEYkRiRGJEYkRiRGJEYlRiRGJEYkRiRGJEYkRiRGJEYkRiRGJEYkN0BGJEYkRiRGJEYkRiRGJEYkRiRGJEYkRiRGJEYkRiRGJCEiJUYkRiRGJEYkRiRGJEYkRiRGJEYkRiRGJEYkN0BGJEYkRiRGJEYkRiRGJEYkRiRGJEYkRiRGJUYkRiRGJUYkRiRGJEYkRiRGJEYkRiRGJEYkRiRGJEYkRiQ3QEYkRiRGJEYkRiRGJEYkRiRGJEYkRiRGJEYkRiRGJEYkRiVGJEYkRiRGJEYkRiRGJEYkRiRGJEYkRiRGJA==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2720" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkTUVRRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEnTWF0cml4RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNigtSSNtbkdGJDYkUSM3NUYnRjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GWDYkUSMzMEYnRjlGZW4tRiw2JVElTWphdUYnRi9GMkY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEkTUVRRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEnTWF0cml4RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNictSSNtbkdGJDYkUSM3NUYnRjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GWDYkUSMzMEYnRjlGZW4tRiw2JVElTWphdUYnRi9GMkY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZN</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2671" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElUmFua0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJE1FUUYnRi9GMi8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnL0YzUSdub3JtYWxGJ0ZARj1GQA==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYkLUkjbWlHRiQ2JVElUmFua0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYjLUYsNiVRJE1FUUYnRi9GMi9GM1Enbm9ybWFsRic=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiNJ</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2610" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2613" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">Done! Since the rank of this 75x30 matrix is maximal, the solution Ctt_{ij}= etc is unique, so EW -&gt; IC.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L2618" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2624" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
</Worksheet>

==> anc/BKEF-2012-II-quasilinear_wave_linearization.mw <==
<?xml version="1.0" encoding="UTF-8"?>
<Worksheet>
<Version major="16" minor="0"/>
<Label-Scheme value="2" prefix=""/>
<View-Properties presentation="false"></View-Properties>
<MapleNet-Properties elisiondigitsbefore="100" labelling="true" indentamount="4" elisiontermsthreshold="10000" ansi="false" errorbreak="1" useclientjvm="true" echo="1" imaginaryunit="I" labelwidth="20" contextmenusize="automatic" plotdriver="opengl" elisiondigitsafter="100" plotoutput="terminal" helpbrowser="standard" rtablesize="10" elisiontermsbefore="100" elisiondigitsthreshold="10000" typesetting="standard" plotdevice="inline" verboseproc="1" showassumed="1" errorcursor="false" longdelim="true" plotoptions="" quiet="false" elisiontermsafter="100" screenwidth="79" preplot="" prettyprint="3" displayprecision="-1" screenpixelheight="768" warnlevel="3" screenheight="25" latexwidth="6.0" postplot="" prompt="&gt; " ShowLabels="true"/>
<Styles><Font name="Ordered List 1" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 2" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 3" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 5" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Author" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Warning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Caption Reference" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input Placeholder" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[200,0,200]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="true"/>
<Font name="Maple Plot" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Code" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Line Printed Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Diagnostic" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[40,120,40]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Inert Output" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[144,144,144]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Normal" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roma" foreground="[0,128,128]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Maple Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Dash Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Input" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkError" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Header and Footer" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Error" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 1" background="[255,255,255]" bold="true" executable="false" family="Times New Roma" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Bullet Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roma" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Equation Label" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 3" background="[255,255,255]" bold="true" executable="false" family="Times New Roma" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="14" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 2" background="[255,255,255]" bold="true" executable="false" family="Times New Roma" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="16" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkWarning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Dictionary Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roma" foreground="[147,0,15]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Caption Text" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="List Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Layout name="Ordered List 1" alignment="left" bullet="numeric" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 2" alignment="left" bullet="alphabetic" firstindent="0" leftmargin="36" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 3" alignment="left" bullet="roman" firstindent="0" leftmargin="72" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 4" alignment="left" bullet="ALPHABETIC" firstindent="0" leftmargin="108" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 5" alignment="left" bullet="ROMAN" firstindent="0" leftmargin="144" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Author" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="8" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Warning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Annotation Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Plot" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Line Printed Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Text Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="newline" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Diagnostic" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Normal" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Output" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.3" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Dash Item" alignment="left" bullet="dash" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkError" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Error" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 1" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="4" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Bullet Item" alignment="left" bullet="dot" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 4" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 3" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 2" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="2" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkWarning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="List Item" alignment="left" bullet="indent" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Pencil-style name="Pencil 5" pen-color="[255,0,0]" pen-height="5.0" pen-width="5.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 4" pen-color="[0,0,255]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 3" pen-color="[0,0,0]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 2" pen-color="[0,0,255]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 1" pen-color="[0,0,0]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Highlighter-style name="Highlighter 2" pen-color="[255,204,0]" pen-height="14.0" pen-width="14.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 1" pen-color="[255,153,255]" pen-height="12.0" pen-width="8.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 4" pen-color="[0,255,255]" pen-height="32.0" pen-width="32.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 3" pen-color="[51,255,0]" pen-height="24.0" pen-width="24.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 5" pen-color="[255,255,0]" pen-height="48.0" pen-width="48.0" pen-opacity="0.8"/>
</Styles>
<Task-table>
    <Task-category name="&lt;default&gt;">
    </Task-category>
</Task-table>
<Task>
</Task>
<Group labelreference="L1999" drawlabel="true">
<Input>
<Text-field style="Text" foreground="[0,128,0]" layout="Normal"><Font foreground="[0,128,0]">This is the worksheet accompanying the paper E.Ferapontov &amp; B.Kruglikov &quot;Dispersionless integrable systems in 3D and Einstein-Weyl geometry&quot;. 
The file ran on <Font bold="true" italic="true">Maple</Font><Font italic="true"> </Font>version 16, the package <Font bold="true">DifferentialGeometry </Font>was used.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L2000" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L517" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">We are going to atack the quasilinear wave eqn </Font><Equation executable="false" style="Text" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW9HRiQ2LlEmJlN1bTtGJy8lK2ZvcmVncm91bmRHUSxbMjU1LDAsMjU1XUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNy8lKXN0cmV0Y2h5R1EldHJ1ZUYnLyUqc3ltbWV0cmljR0Y3LyUobGFyZ2VvcEdGPC8lLm1vdmFibGVsaW1pdHNHRjwvJSdhY2NlbnRHRjcvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4xNjY2NjY3ZW1GJy1JJW1zdWJHRiQ2JS1JI21pR0YkNiZRImZGJy8lJ2l0YWxpY0dGPEYvL0YzUSdpdGFsaWNGJy1GIzYmLUZPNiZRI2lqRidGUkYvRlRGUkYvRlQvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JKG1mZW5jZWRHRiQ2JS1GIzYkLUZMNiUtRk82JlEidUYnRlJGL0ZULUYjNiYtRk82JlEia0YnRlJGL0ZURlJGL0ZURmVuRjJGL0YyLUYsNi5RJyZzZG90O0YnRi9GMkY1RjgvRjtGN0Y9L0ZARjcvRkJGN0ZDRkUvRklGRy1GTDYlRl9vRlZGZW5GMg==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW9HRiQ2LlEmJlN1bTtGJy8lK2ZvcmVncm91bmRHUSxbMjU1LDAsMjU1XUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNy8lKXN0cmV0Y2h5R1EldHJ1ZUYnLyUqc3ltbWV0cmljR0Y3LyUobGFyZ2VvcEdGPC8lLm1vdmFibGVsaW1pdHNHRjwvJSdhY2NlbnRHRjcvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4xNjY2NjY3ZW1GJy1JJW1zdWJHRiQ2JS1JI21pR0YkNiZRImZGJy8lJ2l0YWxpY0dGPEYvL0YzUSdpdGFsaWNGJy1GIzYmLUZPNiZRI2lqRidGUkYvRlRGUkYvRlQvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JKG1mZW5jZWRHRiQ2JS1GIzYkLUZMNiUtRk82JlEidUYnRlJGL0ZULUYjNiYtRk82JlEia0YnRlJGL0ZURlJGL0ZURmVuRjJGL0YyLUYsNi5RJyZzZG90O0YnRi9GMkY1RjgvRjtGN0Y9L0ZARjcvRkJGN0ZDRkUvRklGRy1GTDYlRl9vRlZGZW5GMg==</Equation><Font foreground="[255,0,255]">=0
studying its linearization and check if the corresponding conformal metric is flat</Font></Text-field>
</Input>
</Group>
<Group labelreference="L519" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY2LUkjbWlHRiQ2JVEld2l0aEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRNURpZmZlcmVudGlhbEdlb21ldHJ5RidGL0YyLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvRjNRJ25vcm1hbEYnRkAtSSNtb0dGJDYtUSI6RidGQC8lJmZlbmNlR0Y/LyUqc2VwYXJhdG9yR0Y/LyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRlZGKy1GNjYkLUYjNiUtRiw2JVEnVGVuc29yRidGL0YyRj1GQEZARkJGKy1GNjYkLUYjNiUtRiw2JVEmVG9vbHNGJ0YvRjJGPUZARkBGQkYrLUY2NiQtRiM2JS1GLDYlUSxKZXRDYWxjdWx1c0YnRi9GMkY9RkBGQEZCRistRjY2JC1GIzYlLUYsNiVRLkxpbmVhckFsZ2VicmFGJ0YvRjJGPUZARkBGQkYrLUY2NiQtRiM2MS1GLDYlUSlQREV0b29sc0YnRi9GMi1GQzYtUSIsRidGQEZGL0ZJRjFGSkZMRk5GUEZSL0ZVUSYwLjBlbUYnL0ZYUSwwLjMzMzMzMzNlbUYnLUZDNi1RIn5GJ0ZARkZGSEZKRkxGTkZQRlJGanAvRlhGW3EtRiw2JVElRF9EeEYnRi9GMkZmcEZecS1GLDYlUShkZWNsYXJlRidGL0YyRmZwRl5xLUYsNiVRJlRvSmV0RidGL0YyRmZwRl5xLUYsNiVRKEZyb21KZXRGJ0YvRjJGPUZARkBGQkY9RkA=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY0LUkjbWlHRiQ2JVEld2l0aEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYjLUYsNiVRNURpZmZlcmVudGlhbEdlb21ldHJ5RidGL0YyL0YzUSdub3JtYWxGJy1JI21vR0YkNi1RIjpGJ0Y9LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZFLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRlRGKy1GNjYkLUYjNiMtRiw2JVEnVGVuc29yRidGL0YyRj1GP0YrLUY2NiQtRiM2Iy1GLDYlUSZUb29sc0YnRi9GMkY9Rj9GKy1GNjYkLUYjNiMtRiw2JVEsSmV0Q2FsY3VsdXNGJ0YvRjJGPUY/RistRjY2JC1GIzYjLUYsNiVRLkxpbmVhckFsZ2VicmFGJ0YvRjJGPUY/RistRjY2JC1GIzYvLUYsNiVRKVBERXRvb2xzRidGL0YyLUZANi1RIixGJ0Y9RkMvRkdGMUZIRkpGTEZORlAvRlNRJjAuMGVtRicvRlZRLDAuMzMzMzMzM2VtRictRkA2LVEifkYnRj1GQ0ZGRkhGSkZMRk5GUEZocC9GVkZpcC1GLDYlUSVEX0R4RidGL0YyRmRwRlxxLUYsNiVRKGRlY2xhcmVGJ0YvRjJGZHBGXHEtRiw2JVEmVG9KZXRGJ0YvRjJGZHBGXHEtRiw2JVEoRnJvbUpldEYnRi9GMkY9Rj8=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L55" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYrLUY2NiYtRiM2KC1GLDYlUSJ0RidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJ4RidGL0YyRkEtRiw2JVEieUYnRi9GMkZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GNjYmLUYjNiQtRiw2JVEidUYnRi9GMkZFRkVGXG9GX29GQS1GQjYtUSJ+RidGRUZHL0ZLRklGTEZORlBGUkZURlYvRlpGWC1GLDYlUSNKMkYnRi9GMkZBLUkjbW5HRiQ2JFEiM0YnRkVGRUZFLUZCNi1RIjpGJ0ZFRkdGXHBGTEZORlBGUkZUL0ZXUSwwLjI3Nzc3NzhlbUYnL0ZaRmlwLyUrZXhlY3V0YWJsZUdGSUZF">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYqLUY2NiYtRiM2Jy1GLDYlUSJ0RidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJ4RidGL0YyRkEtRiw2JVEieUYnRi9GMkZFLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRkEtRjY2Ji1GIzYjLUYsNiVRInVGJ0YvRjJGRUZcb0Zfb0ZBLUZCNi1RIn5GJ0ZFRkcvRktGSUZMRk5GUEZSRlRGVi9GWkZYLUYsNiVRI0oyRidGL0YyRkEtSSNtbkdGJDYkUSIzRidGRUZFLUZCNi1RIjpGJ0ZFRkdGXHBGTEZORlBGUkZUL0ZXUSwwLjI3Nzc3NzhlbUYnL0ZaRmlw</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1881" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1883" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1886" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjZmNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYyLUklbXN1YkdGJDYlLUYsNiVRImZGJ0YvRjItRiM2JC1JI21uR0YkNiRRIzExRidGOUY5LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRlA2JC1GIzYoLUZVNiUtRiw2JVEidUYnRi9GMi1GIzYkLUZnbjYkUSIxRidGOUY5RmpuLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRlU2JUZjby1GIzYkLUZnbjYkUSIyRidGOUY5RmpuRltwLUZVNiVGY28tRiM2JC1GZ242JFEiM0YnRjlGOUZqbkY5RjlGW3AtRlU2JUZXLUYjNiUtRmduNiRRIzEyRidGOUYvRjJGam4tRlA2JC1GIzYpLUZVNiVGY28tRiM2JUZob0YvRjJGam5GW3AtRlU2JUZjby1GIzYlRmdwRi9GMkZqbkZbcC1GVTYlRmNvLUYjNiVGXnFGL0YyRmpuLyUrZXhlY3V0YWJsZUdGPUY5RjlGW3AtRlU2JUZXLUYjNiQtRmduNiRRIzEzRidGOUY5RmpuRl1vRltwLUZVNiVGVy1GIzYkLUZnbjYkUSMyMkYnRjlGOUZqbkZdby1GLDYjUSFGJy1GIzYpRltwLUZVNiVGVy1GIzYkLUZnbjYkUSMyM0YnRjlGOUZqbkZdb0Zocy1GIzYmRltwLUZVNiVGVy1GIzYkLUZnbjYkUSMzM0YnRjlGOUZqbkZdb0Y5RmhzRjlGaHNGaHJGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmhyRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEjZmNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYwLUklbXN1YkdGJDYlLUYsNiVRImZGJ0YvRjItRiM2Iy1JI21uR0YkNiRRIzExRidGOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUZQNiQtRiM2Jy1GVTYlLUYsNiVRInVGJ0YvRjItRiM2Iy1GZ242JFEiMUYnRjlGam4tRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GVTYlRmNvLUYjNiMtRmduNiRRIjJGJ0Y5RmpuRltwLUZVNiVGY28tRiM2Iy1GZ242JFEiM0YnRjlGam5GOUZbcC1GVTYlRlctRiM2Iy1GZ242JFEjMTJGJ0Y5RmpuRl1vRltwLUZVNiVGVy1GIzYjLUZnbjYkUSMxM0YnRjlGam5GXW9GW3AtRlU2JUZXLUYjNiMtRmduNiRRIzIyRidGOUZqbkZdby1GLDYjUSFGJy1GIzYoRltwLUZVNiVGVy1GIzYjLUZnbjYkUSMyM0YnRjlGam5GXW9GZnItRiM2JUZbcC1GVTYlRlctRiM2Iy1GZ242JFEjMzNGJ0Y5RmpuRl1vRmZyRmZyRjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1885" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L54" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZKLUkjbWlHRiQ2JVEjRVFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORlMtRiw2JVEjZmNGJ0YvRjItSShtZmVuY2VkR0YkNiYtRiM2JS1JI21uR0YkNiRRIjFGJ0Y5LyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVEnJnNkb3Q7RidGOUY7Rj5GQEZCRkRGRkZIRlJGVC1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNidGZ24tRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZSL0ZOUSwwLjMzMzMzMzNlbUYnRmduRi9GMi8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GW3EtRmhuNiRRIjJGJ0Y5Rk9GVS1GWTYmLUYjNiVGXXFGW29GOUY5Rl1vRmBvRmNvLUZnbzYlRmlvLUYjNidGZ25GXnBGXXFGL0YyRmRwRmdwRl1xRk9GVS1GWTYmLUYjNiUtRmhuNiRRIjNGJ0Y5RltvRjlGOUZdb0Zgb0Zjby1GZ282JUZpby1GIzYnRmduRl5wRlxyRi9GMkZkcEZncEZVLUZZNiYtRiM2JS1GaG42JFEiNEYnRjlGW29GOUY5Rl1vRmBvRmNvLUZnbzYlRmlvLUYjNidGXXFGXnBGXXFGL0YyRmRwRmdwRl1xRk9GVS1GWTYmLUYjNiUtRmhuNiRRIjVGJ0Y5RltvRjlGOUZdb0Zgb0Zjby1GZ282JUZpby1GIzYnRl1xRl5wRlxyRi9GMkZkcEZncEZVLUZZNiYtRiM2JS1GaG42JFEiNkYnRjlGW29GOUY5Rl1vRmBvRmNvLUZnbzYlRmlvLUYjNidGXHJGXnBGXHJGL0YyRmRwRltvRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZILUkjbWlHRiQ2JVEjRVFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORlMtRiw2JVEjZmNGJ0YvRjItSShtZmVuY2VkR0YkNiYtRiM2Iy1JI21uR0YkNiRRIjFGJ0Y5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVEnJnNkb3Q7RidGOUY7Rj5GQEZCRkRGRkZIRlJGVC1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNiVGZ24tRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZSL0ZOUSwwLjMzMzMzMzNlbUYnRmduLyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZpcC1GaG42JFEiMkYnRjlGT0ZVLUZZNiYtRiM2I0ZbcUY5RltvRl5vRmFvLUZlbzYlRmdvLUYjNiVGZ25GXHBGW3FGYnBGZXBGW3FGT0ZVLUZZNiYtRiM2Iy1GaG42JFEiM0YnRjlGOUZbb0Zeb0Zhby1GZW82JUZnby1GIzYlRmduRlxwRmpxRmJwRmVwRlUtRlk2Ji1GIzYjLUZobjYkUSI0RidGOUY5RltvRl5vRmFvLUZlbzYlRmdvLUYjNiVGW3FGXHBGW3FGYnBGZXBGW3FGT0ZVLUZZNiYtRiM2Iy1GaG42JFEiNUYnRjlGOUZbb0Zeb0Zhby1GZW82JUZnby1GIzYlRltxRlxwRmpxRmJwRmVwRlUtRlk2Ji1GIzYjLUZobjYkUSI2RidGOUY5RltvRl5vRmFvLUZlbzYlRmdvLUYjNiVGanFGXHBGanFGYnA=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjRVFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYjNi4tRiM2Ji1GIzYoLUklbXN1YkdGJDYlLUYsNiVRImZGJ0YvRjItRiM2Ji1JI21uR0YkNiRRIzExRidGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRjY2LlEwJkFwcGx5RnVuY3Rpb247RicvJStleGVjdXRhYmxlR0Y9RjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZpby1JKG1mZW5jZWRHRiQ2JC1GIzYqLUZWNiUtRiw2JVEidUYnRi9GMi1GIzYmLUZobjYkUSIxRidGOUZbb0Zeb0Y5RmBvLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGaG8vRk5RLDAuMzMzMzMzM2VtRictRlY2JUZicC1GIzYmLUZobjYkUSIyRidGOUZbb0Zeb0Y5RmBvRmpwLUZWNiVGYnAtRiM2Ji1GaG42JFEiM0YnRjlGW29GXm9GOUZgb0Zbb0Zeb0Y5RjlGW29GXm9GOS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIRmhvRmpvLUZWNiVGYnAtRiM2KEZncEZqcEZncEZbb0Zeb0Y5RmBvRjktRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZpci1GIzYoRmRxRl5yLUYjNigtRlY2JUZYLUYjNiYtRmhuNiRRIzEyRidGOUZbb0Zeb0Y5RmBvRmNvRltwRltvRl5vRjlGXnItRlY2JUZicC1GIzYoRmdwRmpwRmRxRltvRl5vRjlGYG9GOUZlci1GIzYoRmRxRl5yLUYjNigtRlY2JUZYLUYjNiYtRmhuNiRRIzEzRidGOUZbb0Zeb0Y5RmBvRmNvRltwRltvRl5vRjlGXnItRlY2JUZicC1GIzYoRmdwRmpwRltyRltvRl5vRjlGYG9GOUZlci1GIzYmLUYjNigtRlY2JUZYLUYjNiYtRmhuNiRRIzIyRidGOUZbb0Zeb0Y5RmBvRmNvRltwRltvRl5vRjlGXnItRlY2JUZicC1GIzYoRmRxRmpwRmRxRltvRl5vRjlGYG9GOUZlci1GIzYoRmRxRl5yLUYjNigtRlY2JUZYLUYjNiYtRmhuNiRRIzIzRidGOUZbb0Zeb0Y5RmBvRmNvRltwRltvRl5vRjlGXnItRlY2JUZicC1GIzYoRmRxRmpwRltyRltvRl5vRjlGYG9GOUZlci1GIzYmLUYjNigtRlY2JUZYLUYjNiYtRmhuNiRRIzMzRidGOUZbb0Zeb0Y5RmBvRmNvRltwRltvRl5vRjlGXnItRlY2JUZicC1GIzYoRltyRmpwRltyRltvRl5vRjlGYG9GOUY5RltvRl5vRjk=">LC4qJi0mSSJmRzYiNiMiIzY2JSZJInVHRic2IyIiIiZGLDYjIiIjJkYsNiMiIiRGLiZGLDYkRi5GLkYuRi4qKEYxRi4tJkYmNiMiIzdGKkYuJkYsNiRGLkYxRi5GLiooRjFGLi0mRiY2IyIjOEYqRi4mRiw2JEYuRjRGLkYuKiYtJkYmNiMiI0FGKkYuJkYsNiRGMUYxRi5GLiooRjFGLi0mRiY2IyIjQkYqRi4mRiw2JEYxRjRGLkYuKiYtJkYmNiMiI0xGKkYuJkYsNiRGNEY0Ri5GLg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L710" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">For simplicity we assume (wlog) that f_{11} is non-zero, and scale the equation to have f_{11}=1. </Font></Text-field>
</Input>
</Group>
<Group labelreference="L1889" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjZmNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzY0LUkjbW5HRiQ2JFEiMUYnRjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1JJW1zdWJHRiQ2JS1GLDYlUSJmRidGL0YyLUYjNiUtRlU2JFEjMTJGJ0Y5Ri9GMi8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUZQNiQtRiM2KS1GW282JS1GLDYlUSJ1RidGL0YyLUYjNiVGVEYvRjJGZW9GWC1GW282JUZecC1GIzYlLUZVNiRRIjJGJ0Y5Ri9GMkZlb0ZYLUZbbzYlRl5wLUYjNiUtRlU2JFEiM0YnRjlGL0YyRmVvLyUrZXhlY3V0YWJsZUdGPUY5RjlGWC1GW282JUZdby1GIzYkLUZVNiRRIzEzRidGOUY5RmVvLUZQNiQtRiM2KC1GW282JUZecC1GIzYkRlRGOUZlb0ZYLUZbbzYlRl5wLUYjNiRGZ3BGOUZlb0ZYLUZbbzYlRl5wLUYjNiRGXnFGOUZlb0Y5RjlGWC1GW282JUZdby1GIzYkLUZVNiRRIzIyRidGOUY5RmVvRmpxRlgtRltvNiVGXW8tRiM2JC1GVTYkUSMyM0YnRjlGOUZlb0ZqcS1GLDYjUSFGJy1GIzYmRlgtRltvNiVGXW8tRiM2JC1GVTYkUSMzM0YnRjlGOUZlb0ZqcUY5RmhzRmFxRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZhcUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEjZmNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYyLUkjbW5HRiQ2JFEiMUYnRjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1JJW1zdWJHRiQ2JS1GLDYlUSJmRidGL0YyLUYjNiMtRlU2JFEjMTJGJ0Y5LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRlA2JC1GIzYnLUZbbzYlLUYsNiVRInVGJ0YvRjItRiM2I0ZURmVvRlgtRltvNiVGXnAtRiM2Iy1GVTYkUSIyRidGOUZlb0ZYLUZbbzYlRl5wLUYjNiMtRlU2JFEiM0YnRjlGZW9GOUZYLUZbbzYlRl1vLUYjNiMtRlU2JFEjMTNGJ0Y5RmVvRmhvRlgtRltvNiVGXW8tRiM2Iy1GVTYkUSMyMkYnRjlGZW9GaG9GWC1GW282JUZdby1GIzYjLUZVNiRRIzIzRidGOUZlb0Zoby1GLDYjUSFGJy1GIzYlRlgtRltvNiVGXW8tRiM2Iy1GVTYkUSMzM0YnRjlGZW9GaG9GZnJGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1888" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZKLUkjbWlHRiQ2JVEjRVFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORlMtRiw2JVEjZmNGJ0YvRjItSShtZmVuY2VkR0YkNiYtRiM2JS1JI21uR0YkNiRRIjFGJ0Y5LyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVEnJnNkb3Q7RidGOUY7Rj5GQEZCRkRGRkZIRlJGVC1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNidGZ24tRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZSL0ZOUSwwLjMzMzMzMzNlbUYnRmduRi9GMi8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GW3EtRmhuNiRRIjJGJ0Y5Rk9GVS1GWTYmLUYjNiVGXXFGW29GOUY5Rl1vRmBvRmNvLUZnbzYlRmlvLUYjNidGZ25GXnBGXXFGL0YyRmRwRmdwRl1xRk9GVS1GWTYmLUYjNiUtRmhuNiRRIjNGJ0Y5RltvRjlGOUZdb0Zgb0Zjby1GZ282JUZpby1GIzYnRmduRl5wRlxyRi9GMkZkcEZncEZVLUZZNiYtRiM2JS1GaG42JFEiNEYnRjlGW29GOUY5Rl1vRmBvRmNvLUZnbzYlRmlvLUYjNidGXXFGXnBGXXFGL0YyRmRwRmdwRl1xRk9GVS1GWTYmLUYjNiUtRmhuNiRRIjVGJ0Y5RltvRjlGOUZdb0Zgb0Zjby1GZ282JUZpby1GIzYnRl1xRl5wRlxyRi9GMkZkcEZncEZVLUZZNiYtRiM2JS1GaG42JFEiNkYnRjlGW29GOUY5Rl1vRmBvRmNvLUZnbzYlRmlvLUYjNidGXHJGXnBGXHJGL0YyRmRwRltvRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZILUkjbWlHRiQ2JVEjRVFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORlMtRiw2JVEjZmNGJ0YvRjItSShtZmVuY2VkR0YkNiYtRiM2Iy1JI21uR0YkNiRRIjFGJ0Y5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVEnJnNkb3Q7RidGOUY7Rj5GQEZCRkRGRkZIRlJGVC1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNiVGZ24tRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZSL0ZOUSwwLjMzMzMzMzNlbUYnRmduLyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZpcC1GaG42JFEiMkYnRjlGT0ZVLUZZNiYtRiM2I0ZbcUY5RltvRl5vRmFvLUZlbzYlRmdvLUYjNiVGZ25GXHBGW3FGYnBGZXBGW3FGT0ZVLUZZNiYtRiM2Iy1GaG42JFEiM0YnRjlGOUZbb0Zeb0Zhby1GZW82JUZnby1GIzYlRmduRlxwRmpxRmJwRmVwRlUtRlk2Ji1GIzYjLUZobjYkUSI0RidGOUY5RltvRl5vRmFvLUZlbzYlRmdvLUYjNiVGW3FGXHBGW3FGYnBGZXBGW3FGT0ZVLUZZNiYtRiM2Iy1GaG42JFEiNUYnRjlGOUZbb0Zeb0Zhby1GZW82JUZnby1GIzYlRltxRlxwRmpxRmJwRmVwRlUtRlk2Ji1GIzYjLUZobjYkUSI2RidGOUY5RltvRl5vRmFvLUZlbzYlRmdvLUYjNiVGanFGXHBGanFGYnA=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjRVFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYjNi4tSSVtc3ViR0YkNiUtRiw2JVEidUYnRi9GMi1GIzYoLUkjbW5HRiQ2JFEiMUYnRjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJ0ZZLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjkvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORltwLUYjNigtRlo2JFEiMkYnRjktRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSEZbby9GTkZcby1GIzYoLUZSNiUtRiw2JVEiZkYnRi9GMi1GIzYmLUZaNiRRIzEyRidGOUZfb0Zib0Y5RmRvLUY2Ni5RMCZBcHBseUZ1bmN0aW9uO0YnLyUrZXhlY3V0YWJsZUdGPUY5RjtGPkZARkJGREZGRkhGW29GZXAtSShtZmVuY2VkR0YkNiQtRiM2Ki1GUjYlRlQtRiM2JkZZRl9vRmJvRjlGZG9GZ24tRlI2JUZULUYjNiZGX3BGX29GYm9GOUZkb0Znbi1GUjYlRlQtRiM2Ji1GWjYkUSIzRidGOUZfb0Zib0Y5RmRvRl9vRmJvRjlGOUZfb0Zib0Y5RmJwLUZSNiVGVC1GIzYoRllGZ25GX3BGX29GYm9GOUZkb0Y5RmdvLUYjNihGX3BGYnAtRiM2KC1GUjYlRmpwLUYjNiYtRlo2JFEjMTNGJ0Y5Rl9vRmJvRjlGZG9GYnFGZ3FGX29GYm9GOUZicC1GUjYlRlQtRiM2KEZZRmduRmhyRl9vRmJvRjlGZG9GOUZnby1GIzYmLUYjNigtRlI2JUZqcC1GIzYmLUZaNiRRIzIyRidGOUZfb0Zib0Y5RmRvRmJxRmdxRl9vRmJvRjlGYnAtRlI2JUZULUYjNihGX3BGZ25GX3BGX29GYm9GOUZkb0Y5RmdvLUYjNihGX3BGYnAtRiM2KC1GUjYlRmpwLUYjNiYtRlo2JFEjMjNGJ0Y5Rl9vRmJvRjlGZG9GYnFGZ3FGX29GYm9GOUZicC1GUjYlRlQtRiM2KEZfcEZnbkZockZfb0Zib0Y5RmRvRjlGZ28tRiM2Ji1GIzYoLUZSNiVGanAtRiM2Ji1GWjYkUSMzM0YnRjlGX29GYm9GOUZkb0ZicUZncUZfb0Zib0Y5RmJwLUZSNiVGVC1GIzYoRmhyRmduRmhyRl9vRmJvRjlGZG9GOUY5Rl9vRmJvRjk=">LC4mSSJ1RzYiNiQiIiJGJ0YnKigiIiNGJy0mSSJmR0YlNiMiIzc2JSZGJDYjRicmRiQ2I0YpJkYkNiMiIiRGJyZGJDYkRidGKUYnRicqKEYpRictJkYsNiMiIzhGL0YnJkYkNiRGJ0Y2RidGJyomLSZGLDYjIiNBRi9GJyZGJDYkRilGKUYnRicqKEYpRictJkYsNiMiI0JGL0YnJkYkNiRGKUY2RidGJyomLSZGLDYjIiNMRi9GJyZGJDYkRjZGNkYnRic=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L53" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYyLUkjbWlHRiQ2JVEiQUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ01hdHJpeEYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYjLUZTNiYtRiM2Jy1GUzYmLUYjNiwtRiw2JVElZGlmZkYnRi9GMi1GUzYkLUYjNiYtRiw2JVEjRVFGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJ1RidGL0YyLUZTNiYtRiM2JS1JI21uR0YkNiRRIjFGJ0Y5RmNvRmJwRjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGOUZjby1JJm1mcmFjR0YkNihGYnAtRiM2Iy1GY3A2JFEiMkYnRjkvJS5saW5ldGhpY2tuZXNzR0ZlcC8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZocS8lKWJldmVsbGVkR0Y9LUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGZ28vRk5GaG9GaW4tRlM2JC1GIzYmRmBvRmNvRltwLUZTNiYtRiM2JUZicEZjb0ZhcUY5RmZwRmlwRjlGY28tRiM2JkZccUZdckZpbi1GUzYkLUYjNiZGYG9GY29GW3AtRlM2Ji1GIzYlRmJwRmNvLUZjcDYkUSIzRidGOUY5RmZwRmlwRjktRiw2I1EhRidGOUZmcEZpcEZjby1GUzYmLUYjNixGXHFGXXJGaW5GYXJGY29GaW4tRlM2JC1GIzYmRmBvRmNvRltwLUZTNiYtRiM2JUZhcUZjb0ZhcUY5RmZwRmlwRjlGY28tRiM2JkZccUZdckZpbi1GUzYkLUYjNiZGYG9GY29GW3AtRlM2Ji1GIzYlRmFxRmNvRmNzRjlGZnBGaXBGOUZmc0Y5RmZwRmlwRmNvLUZTNiYtRiM2LkZccUZdckZpbkZbc0Zjb0ZccUZdckZpbkZndEZjb0Zpbi1GUzYkLUYjNiZGYG9GY29GW3AtRlM2Ji1GIzYlRmNzRmNvRmNzRjlGZnBGaXBGOUY5RmZwRmlwRjlGZnBGaXBGOS1GNjYtUSI7RidGOUY7RmZvRkBGQkZERkZGSEZnb0ZNRl1yLUYsNiVRI0FBRidGL0YyRjUtRiw2JVEnZXhwYW5kRidGL0YyLUZTNiQtRiM2JC1GLDYlUS5NYXRyaXhJbnZlcnNlRidGL0YyLUZTNiQtRiM2I0YrRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSNBTUYnRi9GMkY1LUYsNiVRKXNpbXBsaWZ5RidGL0YyLUZTNiQtRiM2Ji1GLDYlUSxEZXRlcm1pbmFudEYnRi9GMkZbdy1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGZ29GYHJGXnZGOUZfdw==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1725" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1724" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEmc21ibDRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSJaRidGL0YyLUY2Ni1RKCZzcmFycjtGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GVi1GLDYlUSRhZGRGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2LEZYLUZmbjYkLUYjNixGWC1GZm42JC1GIzYtRlgtRmZuNiQtRiM2Ly1GLDYlUSVkaWZmRidGL0YyLUZmbjYkLUYjNidGTy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRlUvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEidUYnRi9GMi1GZm42Ji1GIzYqLUYsNiVRInBGJ0YvRjJGXXAtRiw2JVEicUYnRi9GMkZdcC1GLDYlUSJyRidGL0YyRl1wLUYsNiVRInNGJ0YvRjJGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRjlGOS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGVUZXRmNwRmZwRl1wRmNxLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmBxLUY2Ni1RIy4uRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnRlctSSNtbkdGJDYkUSIzRidGOS8lK2V4ZWN1dGFibGVHRj1GOUY5Rl1wLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGVUZXRmBxRl9yRl1xRmJyRmdyRltzRjlGOUZdcEZdcUZfckZqcEZickZnckZbc0Y5RjlGXXBGanBGX3ItRmhyNiRRIjFGJ0Y5RmJyRmdyRltzRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZbc0Y5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEmc21ibDRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSJaRidGL0YyLUY2Ni1RKCZzcmFycjtGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GVi1GLDYlUSRhZGRGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KkZYLUZmbjYkLUYjNipGWC1GZm42JC1GIzYrRlgtRmZuNiQtRiM2LS1GLDYlUSVkaWZmRidGL0YyLUZmbjYkLUYjNiZGTy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRlUvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEidUYnRi9GMi1GZm42Ji1GIzYpLUYsNiVRInBGJ0YvRjJGXXAtRiw2JVEicUYnRi9GMkZdcC1GLDYlUSJyRidGL0YyRl1wLUYsNiVRInNGJ0YvRjJGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Y5LUY2Ni1RJyZzZG90O0YnRjlGO0Y+RkBGQkZERkZGSEZVRldGY3BGZnBGXXBGY3EtRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GYHEtRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRidGVy1JI21uR0YkNiRRIjNGJ0Y5RjlGXXAtRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZVRldGYHFGX3JGXXFGYnJGZ3JGOUZdcEZdcUZfckZqcEZickZnckY5Rl1wRmpwRl9yLUZocjYkUSIxRidGOUZickZnckY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZN</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1899" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEjRzJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2JC1GIzYqLUYsNiVRImlGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJqRidGL0YyRlctRiw2JVEia0YnRi9GMkZXLUYsNiVRImxGJ0YvRjJGOUY5LUY2Ni1RKCZzcmFycjtGJ0Y5RjtGPkZARkJGREZGRkhGZW4vRk5GZm4tRiw2JVEkYWRkRidGL0YyLUZQNiQtRiM2Ly1GLDYlUSVkaWZmRidGL0YyLUZQNiQtRiM2Jy1GLDYlUSNBQUYnRi9GMi1GUDYmLUYjNiZGVEZXRmluRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZXLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2JC1GLDYlUSJzRidGL0YyRjkvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0Y5RjktRjY2LVEnJnNkb3Q7RidGOUY7Rj5GQEZCRkRGRkZIRmVuRmVvLUYsNiVRKlRvdGFsRGlmZkYnRi9GMi1GUDYkLUYjNidGYXEtRiw2I1EhRidGVy1GUDYmLUYjNiZGXG9GV0Zfb0Y5RjlGW3FGXnFGOUY5RldGaXEtRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIxRidGOS1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJ0Zlby1GZHM2JFEiM0YnRjkvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZfdEY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjRzJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2JC1GIzYpLUYsNiVRImlGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJqRidGL0YyRlctRiw2JVEia0YnRi9GMkZXLUYsNiVRImxGJ0YvRjJGOS1GNjYtUSgmc3JhcnI7RidGOUY7Rj5GQEZCRkRGRkZIRmVuL0ZORmZuLUYsNiVRJGFkZEYnRi9GMi1GUDYkLUYjNi0tRiw2JVElZGlmZkYnRi9GMi1GUDYkLUYjNiYtRiw2JVEjQUFGJ0YvRjItRlA2Ji1GIzYlRlRGV0ZpbkY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRlctSSVtc3ViR0YkNiUtRiw2JVEidUYnRi9GMi1GIzYjLUYsNiVRInNGJ0YvRjIvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0Y5LUY2Ni1RJyZzZG90O0YnRjlGO0Y+RkBGQkZERkZGSEZlbkZlby1GLDYlUSpUb3RhbERpZmZGJ0YvRjItRlA2JC1GIzYmRmFxLUYsNiNRIUYnRlctRlA2Ji1GIzYlRlxvRldGX29GOUZbcUZecUY5RldGaXEtRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIxRidGOS1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJ0Zlby1GZHM2JFEiM0YnRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1900" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEjRzNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2JC1GIzYsLUYsNiVRImlGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJqRidGL0YyRlctRiw2JVEia0YnRi9GMkZXLUYsNiVRImxGJ0YvRjJGVy1GLDYlUSJtRidGL0YyRjlGOS1GNjYtUSgmc3JhcnI7RidGOUY7Rj5GQEZCRkRGRkZIRmVuL0ZORmZuLUYjNiYtRiw2I1EhRictRiw2JVEkYWRkRidGL0YyLUZQNiQtRiM2Li1GLDYlUSVkaWZmRidGL0YyLUZQNiQtRiM2Jy1GLDYlUSNBQUYnRi9GMi1GUDYmLUYjNiZGVEZXRmluRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZXLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2JC1GLDYlUSJzRidGL0YyRjkvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0Y5RjktRjY2LVEnJnNkb3Q7RidGOUY7Rj5GQEZCRkRGRkZIRmVuRmhvLUYsNiVRKlRvdGFsRGlmZkYnRi9GMi1GUDYkLUYjNidGaXFGW3BGVy1GUDYmLUYjNihGXG9GV0Zfb0ZXRmJvRjlGOUZjcUZmcUY5RjlGV0Zhci1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JI21uR0YkNiRRIjFGJ0Y5LUY2Ni1RIy4uRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnRmhvLUZpczYkUSIzRidGOUY5RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjRzNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2JC1GIzYrLUYsNiVRImlGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJqRidGL0YyRlctRiw2JVEia0YnRi9GMkZXLUYsNiVRImxGJ0YvRjJGVy1GLDYlUSJtRidGL0YyRjktRjY2LVEoJnNyYXJyO0YnRjlGO0Y+RkBGQkZERkZGSEZlbi9GTkZmbi1GIzYlLUYsNiNRIUYnLUYsNiVRJGFkZEYnRi9GMi1GUDYkLUYjNi0tRiw2JVElZGlmZkYnRi9GMi1GUDYkLUYjNiYtRiw2JVEjQUFGJ0YvRjItRlA2Ji1GIzYlRlRGV0ZpbkY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRlctSSVtc3ViR0YkNiUtRiw2JVEidUYnRi9GMi1GIzYjLUYsNiVRInNGJ0YvRjIvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0Y5LUY2Ni1RJyZzZG90O0YnRjlGO0Y+RkBGQkZERkZGSEZlbkZoby1GLDYlUSpUb3RhbERpZmZGJ0YvRjItRlA2JC1GIzYmRmlxRltwRlctRlA2Ji1GIzYnRlxvRldGX29GV0Zib0Y5RmNxRmZxRjlGV0Zhci1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JI21uR0YkNiRRIjFGJ0Y5LUY2Ni1RIy4uRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnRmhvLUZpczYkUSIzRidGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZN</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1734" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2JVEkUmljRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSJpRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEiakYnRi9GMkY5RjktRjY2LVEoJnNyYXJyO0YnRjlGO0Y+RkBGQkZERkZGSEZlbi9GTkZmbi1JJm1mcmFjR0YkNigtRiM2JC1JI21uR0YkNiRRIjFGJ0Y5RjktRiM2JC1GZm82JFEiMkYnRjlGOS8lLmxpbmV0aGlja25lc3NHRmhvLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmJwLyUpYmV2ZWxsZWRHRj0tRjY2LVEnJnNkb3Q7RidGOUY7Rj5GQEZCRkRGRkZIRmVuRl9vLUYsNiVRJGFkZEYnRi9GMi1GUDYkLUYjNitGanAtRlA2JC1GIzYtLUYsNiVRIkFGJ0YvRjItRlA2Ji1GIzYmLUYsNiVRImtGJ0YvRjJGVy1GLDYlUSJsRidGL0YyRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZncC1GUDYkLUYjNi4tRiw2JVEjRzJGJ0YvRjItRlA2JC1GIzYqRlRGV0ZpbkZXRlxyRldGX3JGOUY5LUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZ3NGXHMtRlA2JC1GIzYqRlxyRldGX3JGV0ZURldGaW5GOUY5LUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGZnNGaHNGXHMtRlA2JC1GIzYqRlRGV0ZcckZXRmluRldGX3JGOUY5Rl10RlxzLUZQNiQtRiM2KkZpbkZXRl9yRldGVEZXRlxyRjlGOUY5RjlGV0Zfci1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZlby1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSEZmc0Zfby1GZm82JFEiM0YnRjlGOUY5RldGXHJGaHRGZW9GW3VGXnVGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEkUmljRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSJpRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEiakYnRi9GMkY5LUY2Ni1RKCZzcmFycjtGJ0Y5RjtGPkZARkJGREZGRkhGZW4vRk5GZm4tSSZtZnJhY0dGJDYoLUYjNiMtSSNtbkdGJDYkUSIxRidGOS1GIzYjLUZmbzYkUSIyRidGOS8lLmxpbmV0aGlja25lc3NHRmhvLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmJwLyUpYmV2ZWxsZWRHRj0tRjY2LVEnJnNkb3Q7RidGOUY7Rj5GQEZCRkRGRkZIRmVuRl9vLUYsNiVRJGFkZEYnRi9GMi1GUDYkLUYjNipGanAtRlA2JC1GIzYsLUYsNiVRIkFGJ0YvRjItRlA2Ji1GIzYlLUYsNiVRImtGJ0YvRjJGVy1GLDYlUSJsRidGL0YyRjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGZ3AtRlA2JC1GIzYtLUYsNiVRI0cyRidGL0YyLUZQNiQtRiM2KUZURldGaW5GV0ZcckZXRl9yRjktRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZnc0Zccy1GUDYkLUYjNilGXHJGV0ZfckZXRlRGV0ZpbkY5LUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGZnNGaHNGXHMtRlA2JC1GIzYpRlRGV0ZcckZXRmluRldGX3JGOUZddEZccy1GUDYkLUYjNilGaW5GV0ZfckZXRlRGV0ZcckY5RjlGV0Zfci1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZlby1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSEZmc0Zfby1GZm82JFEiM0YnRjlGOUZXRlxyRmh0RmVvRlt1Rl51RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1736" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2JVElUmljMkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYkLUYjNigtRiw2JVEiaUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRImpGJ0YvRjJGVy1GLDYlUSJtRidGL0YyRjlGOS1GNjYtUSgmc3JhcnI7RidGOUY7Rj5GQEZCRkRGRkZIRmVuL0ZORmZuLUkmbWZyYWNHRiQ2KC1GIzYkLUkjbW5HRiQ2JFEiMUYnRjlGOS1GIzYkLUZpbzYkUSIyRidGOUY5LyUubGluZXRoaWNrbmVzc0dGW3AvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZXAvJSliZXZlbGxlZEdGPS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGZW5GYm8tRiw2JVEkYWRkRidGL0YyLUZQNiQtRiM2K0ZdcS1GUDYkLUYjNi0tRiw2JVEiQUYnRi9GMi1GUDYmLUYjNiYtRiw2JVEia0YnRi9GMkZXLUYsNiVRImxGJ0YvRjJGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmpwLUZQNiQtRiM2Li1GLDYlUSNHM0YnRi9GMi1GUDYkLUYjNixGVEZXRmluRldGX3JGV0ZickZXRlxvRjlGOS1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmpzRl9zLUZQNiQtRiM2LEZfckZXRmJyRldGVEZXRmluRldGXG9GOUY5LUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGaXNGW3RGX3MtRlA2JC1GIzYsRlRGV0ZfckZXRmluRldGYnJGV0Zcb0Y5RjlGYHRGX3MtRlA2JC1GIzYsRmluRldGYnJGV0ZURldGX3JGV0Zcb0Y5RjlGOUY5RldGYnItRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GaG8tRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkhGaXNGYm8tRmlvNiRRIjNGJ0Y5RjlGOUZXRl9yRlt1RmhvRl51RmF1RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVElUmljMkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYkLUYjNictRiw2JVEiaUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRImpGJ0YvRjJGVy1GLDYlUSJtRidGL0YyRjktRjY2LVEoJnNyYXJyO0YnRjlGO0Y+RkBGQkZERkZGSEZlbi9GTkZmbi1JJm1mcmFjR0YkNigtRiM2Iy1JI21uR0YkNiRRIjFGJ0Y5LUYjNiMtRmlvNiRRIjJGJ0Y5LyUubGluZXRoaWNrbmVzc0dGW3AvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZXAvJSliZXZlbGxlZEdGPS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGZW5GYm8tRiw2JVEkYWRkRidGL0YyLUZQNiQtRiM2KkZdcS1GUDYkLUYjNiwtRiw2JVEiQUYnRi9GMi1GUDYmLUYjNiUtRiw2JVEia0YnRi9GMkZXLUYsNiVRImxGJ0YvRjJGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZqcC1GUDYkLUYjNi0tRiw2JVEjRzNGJ0YvRjItRlA2JC1GIzYrRlRGV0ZpbkZXRl9yRldGYnJGV0Zcb0Y5LUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GanNGX3MtRlA2JC1GIzYrRl9yRldGYnJGV0ZURldGaW5GV0Zcb0Y5LUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGaXNGW3RGX3MtRlA2JC1GIzYrRlRGV0ZfckZXRmluRldGYnJGV0Zcb0Y5RmB0Rl9zLUZQNiQtRiM2K0ZpbkZXRmJyRldGVEZXRl9yRldGXG9GOUY5RldGYnItRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GaG8tRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkhGaXNGYm8tRmlvNiRRIjNGJ0Y5RjlGV0ZfckZbdUZob0ZedUZhdUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZN</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1735" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjU2NGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSRhZGRGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2K0ZPLUZTNiQtRiM2Li1GLDYlUSJBRidGL0YyLUZTNiYtRiM2Ji1GLDYlUSJpRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEiakYnRi9GMkY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVEnJnNkb3Q7RidGOUY7Rj5GQEZCRkRGRkZIRmNvL0ZORmRvLUYsNiVRJFJpY0YnRi9GMi1GUzYkRmpuRjlGX29GZ28tRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIxRidGOS1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJ0ZjcC1GXXE2JFEiM0YnRjlGOUY5Rl9vRlxvRmlwRlxxRmBxRmVxRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEjU2NGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSRhZGRGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KkZPLUZTNiQtRiM2LS1GLDYlUSJBRidGL0YyLUZTNiYtRiM2JS1GLDYlUSJpRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEiakYnRi9GMkY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUY2Ni1RJyZzZG90O0YnRjlGO0Y+RkBGQkZERkZGSEZjby9GTkZkby1GLDYlUSRSaWNGJ0YvRjItRlM2JEZqbkY5Rl9vRmdvLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUkjbW5HRiQ2JFEiMUYnRjktRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRidGY3AtRl1xNiRRIjNGJ0Y5RjlGX29GXG9GaXBGXHFGYHFGZXFGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1738" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEkU2MyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEia0YnRi9GMi1GNjYtUSgmc3JhcnI7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORlYtRiw2JVEkYWRkRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNitGWC1GZm42JC1GIzYuLUYsNiVRIkFGJ0YvRjItRmZuNiYtRiM2Ji1GLDYlUSJpRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGVS9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJqRidGL0YyRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGVUZXLUYsNiVRJVJpYzJGJ0YvRjItRmZuNiQtRiM2KEZlb0Zob0ZecEZob0ZPRjlGOUZob0ZecC1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JI21uR0YkNiRRIjFGJ0Y5LUY2Ni1RIy4uRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnRlctRmVxNiRRIjNGJ0Y5RjlGOUZob0Zlb0ZhcUZkcUZocUZdckY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkU2MyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEia0YnRi9GMi1GNjYtUSgmc3JhcnI7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORlYtRiw2JVEkYWRkRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNipGWC1GZm42JC1GIzYtLUYsNiVRIkFGJ0YvRjItRmZuNiYtRiM2JS1GLDYlUSJpRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGVS9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJqRidGL0YyRjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVEnJnNkb3Q7RidGOUY7Rj5GQEZCRkRGRkZIRlVGVy1GLDYlUSVSaWMyRidGL0YyLUZmbjYkLUYjNidGZW9GaG9GXnBGaG9GT0Y5RmhvRl5wLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUkjbW5HRiQ2JFEiMUYnRjktRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRidGVy1GZXE2JFEiM0YnRjlGOUZob0Zlb0ZhcUZkcUZocUZdckY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZN</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1737" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEkQ290RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSJpRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEiakYnRi9GMkZXLUYsNiVRInBGJ0YvRjJGOUY5LUY2Ni1RKCZzcmFycjtGJ0Y5RjtGPkZARkJGREZGRkhGZW4vRk5GZm4tRiw2JVEmc21ibDRGJ0YvRjItRlA2JC1GIzY2LUYsNiVRJVJpYzJGJ0YvRjJGTy1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmFwRmpvLUZQNiQtRiM2KEZURldGXG9GV0ZpbkY5RjktRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIRmBwRmJwLUkmbWZyYWNHRiQ2KC1GIzYkLUkjbW5HRiQ2JFEiMUYnRjlGOS1GIzYkLUZgcTYkUSI0RidGOUY5LyUubGluZXRoaWNrbmVzc0dGYnEvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGXHIvJSliZXZlbGxlZEdGPS1GLDYlUSNBQUYnRi9GMi1GUDYmLUYjNiZGVEZXRmluRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGZW5GYm8tRiw2JVEkU2MyRidGL0YyLUZQNiQtRiM2JEZcb0Y5RjktRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSEZgcEZicEZqcEZhci1GUDYmLUYjNiZGVEZXRlxvRjlGOUZockZbc0Zec0Zhcy1GUDYkLUYjNiRGaW5GOUY5RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkQ290RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiQtRiM2Jy1GLDYlUSJpRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEiakYnRi9GMkZXLUYsNiVRInBGJ0YvRjJGOS1GNjYtUSgmc3JhcnI7RidGOUY7Rj5GQEZCRkRGRkZIRmVuL0ZORmZuLUYsNiVRJnNtYmw0RidGL0YyLUZQNiQtRiM2NS1GLDYlUSVSaWMyRidGL0YyRk8tRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZhcEZqby1GUDYkLUYjNidGVEZXRlxvRldGaW5GOS1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkhGYHBGYnAtSSZtZnJhY0dGJDYoLUYjNiMtSSNtbkdGJDYkUSIxRidGOS1GIzYjLUZgcTYkUSI0RidGOS8lLmxpbmV0aGlja25lc3NHRmJxLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRlxyLyUpYmV2ZWxsZWRHRj0tRiw2JVEjQUFGJ0YvRjItRlA2Ji1GIzYlRlRGV0ZpbkY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUY2Ni1RJyZzZG90O0YnRjlGO0Y+RkBGQkZERkZGSEZlbkZiby1GLDYlUSRTYzJGJ0YvRjItRlA2JC1GIzYjRlxvRjktRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSEZgcEZicEZqcEZhci1GUDYmLUYjNiVGVEZXRlxvRjlGaHJGW3NGXnNGYXMtRlA2JC1GIzYjRmluRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1740" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1739" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1708" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZaLUkjbW9HRiQ2MVEiI0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUrZm9yZWdyb3VuZEdRLFsyNTUsMCwyNTVdRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lMGZvbnRfc3R5bGVfbmFtZUdRJVRleHRGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRicvJSZmZW5jZUdGNy8lKnNlcGFyYXRvckdGNy8lKXN0cmV0Y2h5R0Y3LyUqc3ltbWV0cmljR0Y3LyUobGFyZ2VvcEdGNy8lLm1vdmFibGVsaW1pdHNHRjcvJSdhY2NlbnRHRjcvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZOLUYsNjBRIn5GJ0YyRjVGOC9GPFEnbm9ybWFsRidGPkZARkJGREZGRkhGSkZMRk8tSSNtaUdGJDYoUSVIZXJlRidGL0YyRjVGOEY7RlEtRlc2KFEiSUYnRi9GMkY1RjhGO0ZRLUZXNihRJ2RlZmluZUYnRi9GMkY1RjhGO0ZRLUZXNihRJHRoZUYnRi9GMkY1RjhGO0ZRLUZXNihRJ3N5bWJvbEYnRi9GMkY1RjhGO0ZRLUZXNihRI29mRidGL0YyRjVGOEY7RlFGam5GUS1GVzYoUSdDb3R0b25GJ0YvRjJGNUY4RjtGUS1GVzYoUSd0ZW5zb3JGJ0YvRjJGNUY4RjtGUS1GLDYwUSomdW1pbnVzMDtGJ0YyRjVGOEZURj5GQEZCRkRGRkZIRkovRk1RLDAuMjIyMjIyMmVtRicvRlBGXXBGUS1GVzYoUSNpdEYnRi9GMkY1RjhGO0ZRLUZXNihRJGhhc0YnRi9GMkY1RjhGO0ZRLUZXNihRJm9yZGVyRidGL0YyRjVGOEY7RlEtSSNtbkdGJDYnUSIzRidGMkY1RjhGVEZRLUYsNjJRI2luRicvJSVib2xkR0YxRjJGNUY4L0Y8USVib2xkRicvJStmb250d2VpZ2h0R0ZicUY+RkBGQkZERkZGSEZKRkxGT0ZRRmpuRlEtRlc2KFEoZW50cmllc0YnRi9GMkY1RjhGO0ZRRmBvRlFGam5GUS1GVzYoUSdtZXRyaWNGJ0YvRjJGNUY4RjstRiw2MFEiLEYnRjJGNUY4RlRGPi9GQUYxRkJGREZGRkhGSkZML0ZQUSwwLjMzMzMzMzNlbUYnRlEtRlc2KFEjc29GJ0YvRjJGNUY4RjtGUUZlcEZRLUZpcDYnUSI0RidGMkY1RjhGVEZRRlxxRlEtRlc2KFEidUYnRi9GMkY1RjhGO0ZRLUYsNjBRIi5GJ0YyRjVGOEZURj5GQEZCRkRGRkZIRkpGTEZPRjVGVA==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZaLUkjbW9HRiQ2MVEiI0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUrZm9yZWdyb3VuZEdRLFsyNTUsMCwyNTVdRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lMGZvbnRfc3R5bGVfbmFtZUdRJVRleHRGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRicvJSZmZW5jZUdGNy8lKnNlcGFyYXRvckdGNy8lKXN0cmV0Y2h5R0Y3LyUqc3ltbWV0cmljR0Y3LyUobGFyZ2VvcEdGNy8lLm1vdmFibGVsaW1pdHNHRjcvJSdhY2NlbnRHRjcvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZOLUYsNjBRIn5GJ0YyRjVGOC9GPFEnbm9ybWFsRidGPkZARkJGREZGRkhGSkZMRk8tSSNtaUdGJDYoUSVIZXJlRidGL0YyRjVGOEY7RlEtRlc2KFEiSUYnRi9GMkY1RjhGO0ZRLUZXNihRJ2RlZmluZUYnRi9GMkY1RjhGO0ZRLUZXNihRJHRoZUYnRi9GMkY1RjhGO0ZRLUZXNihRJ3N5bWJvbEYnRi9GMkY1RjhGO0ZRLUZXNihRI29mRidGL0YyRjVGOEY7RlFGam5GUS1GVzYoUSdDb3R0b25GJ0YvRjJGNUY4RjtGUS1GVzYoUSd0ZW5zb3JGJ0YvRjJGNUY4RjtGUS1GLDYwUSomdW1pbnVzMDtGJ0YyRjVGOEZURj5GQEZCRkRGRkZIRkovRk1RLDAuMjIyMjIyMmVtRicvRlBGXXBGUS1GVzYoUSNpdEYnRi9GMkY1RjhGO0ZRLUZXNihRJGhhc0YnRi9GMkY1RjhGO0ZRLUZXNihRJm9yZGVyRidGL0YyRjVGOEY7RlEtSSNtbkdGJDYnUSIzRidGMkY1RjhGVEZRLUYsNjJRI2luRicvJSVib2xkR0YxRjJGNUY4L0Y8USVib2xkRicvJStmb250d2VpZ2h0R0ZicUY+RkBGQkZERkZGSEZKRkxGT0ZRRmpuRlEtRlc2KFEoZW50cmllc0YnRi9GMkY1RjhGO0ZRRmBvRlFGam5GUS1GVzYoUSdtZXRyaWNGJ0YvRjJGNUY4RjstRiw2MFEiLEYnRjJGNUY4RlRGPi9GQUYxRkJGREZGRkhGSkZML0ZQUSwwLjMzMzMzMzNlbUYnRlEtRlc2KFEjc29GJ0YvRjJGNUY4RjtGUUZlcEZRLUZpcDYnUSI0RidGMkY1RjhGVEZRRlxxRlEtRlc2KFEidUYnRi9GMkY1RjhGO0ZRLUYsNjBRIi5GJ0YyRjVGOEZURj5GQEZCRkRGRkZIRkpGTEZPRjVGVA==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1722" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1723" drawlabel="true">
<Input>
<Text-field prompt="M &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjREVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUTlEaWZmZXJlbnRpYWxFcXVhdGlvbkRhdGFGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Jy1GUzYmLUYjNiUtRiw2JVEjRVFGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUZTNiYtRiM2Ji1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNiotSSNtbkdGJDYkUSIxRidGOUZgb0ZkcC8lK2ZvcmVncm91bmRHUSpbMCwwLDI1NV1GJ0Zobi8lKXJlYWRvbmx5R0YxLyUwZm9udF9zdHlsZV9uYW1lR1EqMkR+T3V0cHV0RidGOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUYsNiNRIUYnRmhuRjlGOUZqbkZdb0ZobkY5RjlGY3FGaG5GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEjREVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUTlEaWZmZXJlbnRpYWxFcXVhdGlvbkRhdGFGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GUzYmLUYjNiMtRiw2JVEjRVFGJ0YvRjJGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUZTNiYtRiM2JC1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNiUtSSNtbkdGJDYkUSIxRidGOUZeb0ZicC8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUYsNiNRIUYnRjlGaG5GW29GOUZpcA==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjREVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNigtRlA2Ji1GIzYmLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2KC1JI21uR0YkNiRRIjFGJ0Y5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRidGam4vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRmZvRmlvRjlGOS8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRidGXm8tRlA2Ji1GIzYmLUYjNi5GWC1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORl5xLUYjNigtRltvNiRRIjJGJ0Y5LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkhGYm8vRk5GY28tRiM2KC1GWTYlLUYsNiVRImZGJ0YvRjItRiM2Ji1GW282JFEjMTJGJ0Y5RmZvRmlvRjlGW3AtRjY2LlEwJkFwcGx5RnVuY3Rpb247RicvJStleGVjdXRhYmxlR0Y9RjlGO0Y+RkBGQkZERkZGSEZib0ZocS1GUDYkLUYjNiotRlk2JUZlbi1GIzYmRmpuRmZvRmlvRjlGW3BGXm8tRlk2JUZlbi1GIzYmRmJxRmZvRmlvRjlGW3BGXm8tRlk2JUZlbi1GIzYmLUZbbzYkUSIzRidGOUZmb0Zpb0Y5RltwRmZvRmlvRjlGOUZmb0Zpb0Y5RmVxLUZZNiVGZW4tRiM2KEZqbkZeb0ZicUZmb0Zpb0Y5RltwRjlGanAtRiM2KEZicUZlcS1GIzYoLUZZNiVGXXItRiM2Ji1GW282JFEjMTNGJ0Y5RmZvRmlvRjlGW3BGZXJGanJGZm9GaW9GOUZlcS1GWTYlRmVuLUYjNihGam5GXm9GanNGZm9GaW9GOUZbcEY5RmpwLUYjNiYtRiM2KC1GWTYlRl1yLUYjNiYtRltvNiRRIzIyRidGOUZmb0Zpb0Y5RltwRmVyRmpyRmZvRmlvRjlGZXEtRlk2JUZlbi1GIzYoRmJxRl5vRmJxRmZvRmlvRjlGW3BGOUZqcC1GIzYoRmJxRmVxLUYjNigtRlk2JUZdci1GIzYmLUZbbzYkUSMyM0YnRjlGZm9GaW9GOUZbcEZlckZqckZmb0Zpb0Y5RmVxLUZZNiVGZW4tRiM2KEZicUZeb0Zqc0Zmb0Zpb0Y5RltwRjlGanAtRiM2Ji1GIzYoLUZZNiVGXXItRiM2Ji1GW282JFEjMzNGJ0Y5RmZvRmlvRjlGW3BGZXJGanJGZm9GaW9GOUZlcS1GWTYlRmVuLUYjNihGanNGXm9GanNGZm9GaW9GOUZbcEY5RjlGZm9GaW9GOUY5L0ZfcFEiW0YnL0ZicFEiXUYnRmZvRmlvRjlGOUZdeEZfeEZmb0Zpb0Y5">LUkkX0RHRzYiNiM3JDcnUSNERUYkUS5fVGVtcERHRnJhbWUxRiQ3JFEtZXZvbHV0aW9uYXJ5RiQiIiE8IyZJInVHRiQ2JCIiIkYxSSNKMkdGJDcjNyQ3IyIiJiwuRi5GMSooIiIjRjEtJkkiZkdGJDYjIiM3NiUmRi82I0YxJkYvNiNGOSZGLzYjIiIkRjEmRi82JEYxRjlGMUYxKihGOUYxLSZGPDYjIiM4Rj9GMSZGLzYkRjFGRkYxRjEqJi0mRjw2IyIjQUY/RjEmRi82JEY5RjlGMUYxKihGOUYxLSZGPDYjIiNCRj9GMSZGLzYkRjlGRkYxRjEqJi0mRjw2IyIjTEY/RjEmRi82JEZGRkZGMUYx</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1706" drawlabel="true">
<Input>
<Text-field prompt="M &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkREUyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEoUHJvbG9uZ0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRI0RFRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictSSNtbkdGJDYkUSIyRidGOS8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmBvRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEkREUyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEoUHJvbG9uZ0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRI0RFRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictSSNtbkdGJDYkUSIyRidGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZN</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1707" drawlabel="true">
<Input>
<Text-field prompt="M &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEmYWxwaGFGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RidGMi8lJmZlbmNlR0YxLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRjEvJSpzeW1tZXRyaWNHRjEvJShsYXJnZW9wR0YxLyUubW92YWJsZWxpbWl0c0dGMS8lJ2FjY2VudEdGMS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkktRiw2JVEvVHJhbnNmb3JtYXRpb25GJy9GMFEldHJ1ZUYnL0YzUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJERFMkYnRk9GUS8lK2V4ZWN1dGFibGVHRjFGMkYyLUY2Ni1RIjpGJ0YyRjlGO0Y9Rj9GQUZDRkVGR0ZKRmVuRjI=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEmYWxwaGFGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RidGMi8lJmZlbmNlR0YxLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRjEvJSpzeW1tZXRyaWNHRjEvJShsYXJnZW9wR0YxLyUubW92YWJsZWxpbWl0c0dGMS8lJ2FjY2VudEdGMS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkktRiw2JVEvVHJhbnNmb3JtYXRpb25GJy9GMFEldHJ1ZUYnL0YzUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYjLUYsNiVRJERFMkYnRk9GUUYyLUY2Ni1RIjpGJ0YyRjlGO0Y9Rj9GQUZDRkVGR0ZK</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1711" drawlabel="true">
<Input>
<Text-field prompt="E &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1713" drawlabel="true">
<Input>
<Text-field prompt="E &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEld2l0aEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYkLUYsNiVRKVBERXRvb2xzRidGL0YyL0YzUSdub3JtYWxGJ0Y9LUkjbW9HRiQ2LVEiOkYnRj0vJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkUvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGVC1GLDYlUShkZWNsYXJlRidGL0YyLUY2NiQtRiM2Ji1GLDYjUSFGJy1GIzYpLUZANi1RMSZJbnZpc2libGVUaW1lcztGJ0Y9RkNGRkZIRkpGTEZORlAvRlNRJjAuMGVtRicvRlZGYW8tRiM2Ki1JJW1zdWJHRiQ2JS1GLDYlUSJmRidGL0YyLUYjNigtSSNtbkdGJDYkUSMxMkYnRj0vJStmb3JlZ3JvdW5kR1EqWzAsMCwyNTVdRicvJStleGVjdXRhYmxlR0ZFLyUpcmVhZG9ubHlHRjEvJTBmb250X3N0eWxlX25hbWVHUSoyRH5PdXRwdXRGJ0Y9LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRkA2LlEwJkFwcGx5RnVuY3Rpb247RidGZHBGPUZDRkZGSEZKRkxGTkZQRmBvRmJvLUY2NiQtRiM2LC1GZm82JS1GLDYlUSJ1RidGL0YyLUYjNigtRl5wNiRRIjFGJ0Y9RmFwRmRwRmZwRmhwRj1GW3EtRkA2LVEiLEYnRj1GQy9GR0YxRkhGSkZMRk5GUEZgby9GVlEsMC4zMzMzMzMzZW1GJy1GZm82JUZncS1GIzYoLUZecDYkUSIyRidGPUZhcEZkcEZmcEZocEY9RltxRl9yLUZmbzYlRmdxLUYjNigtRl5wNiRRIjNGJ0Y9RmFwRmRwRmZwRmhwRj1GW3FGYXBGZHBGZnBGaHBGPUY9RmFwRmRwRmZwRmhwRj1GYXBGZHBGZnBGaHBGPUZobkY9Rj1GP0ZkcEY9">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEld2l0aEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYjLUYsNiVRKVBERXRvb2xzRidGL0YyL0YzUSdub3JtYWxGJy1JI21vR0YkNi1RIjpGJ0Y9LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZFLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRlQtRiw2JVEoZGVjbGFyZUYnRi9GMi1GNjYkLUYjNiUtRiw2I1EhRictRiM2JC1GQDYtUTEmSW52aXNpYmxlVGltZXM7RidGPUZDRkZGSEZKRkxGTkZQL0ZTUSYwLjBlbUYnL0ZWRmFvLUYjNiUtSSVtc3ViR0YkNiUtRiw2JVEiZkYnRi9GMi1GIzYjLUkjbW5HRiQ2JFEjMTJGJ0Y9LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRkA2LlEwJkFwcGx5RnVuY3Rpb247RicvJStleGVjdXRhYmxlR0ZFRj1GQ0ZGRkhGSkZMRk5GUEZgb0Ziby1GNjYkLUYjNictRmZvNiUtRiw2JVEidUYnRi9GMi1GIzYjLUZecDYkUSIxRidGPUZhcC1GQDYtUSIsRidGPUZDL0ZHRjFGSEZKRkxGTkZQRmBvL0ZWUSwwLjMzMzMzMzNlbUYnLUZmbzYlRl9xLUYjNiMtRl5wNiRRIjJGJ0Y9RmFwRmdxLUZmbzYlRl9xLUYjNiMtRl5wNiRRIjNGJ0Y9RmFwRj1GaG5GPUY/</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNigtSSNtaUdGJDYlUSN+ZkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RMCZBcHBseUZ1bmN0aW9uO0YnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvRjVRJ25vcm1hbEYnLyUmZmVuY2VHRj0vJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGUC1JKG1mZW5jZWRHRiQ2JC1GIzYqLUklbXN1YkdGJDYlLUYuNiVRInVGJ0YxRjQtRiM2Ji1JI21uR0YkNiRRIjFGJ0Y+LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9Rj4vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GODYtUSIsRidGPkZAL0ZDRjNGREZGRkhGSkZMRk4vRlJRLDAuMzMzMzMzM2VtRictRlk2JUZlbi1GIzYmLUZbbzYkUSIyRidGPkZeb0Zhb0Y+RmNvRmZvLUZZNiVGZW4tRiM2Ji1GW282JFEiM0YnRj5GXm9GYW9GPkZjb0Zeb0Zhb0Y+Rj5GXm9GYW9GPi1GODYtUTEmSW52aXNpYmxlVGltZXM7RidGPkZARkJGREZGRkhGSkZMRk5GUS1GLjYlUTl3aWxsfm5vd35iZX5kaXNwbGF5ZWR+YXNGJ0YxRjRGanAtRi42JVEiZkYnRjFGNEY+">KigtSSN+Zkc2IjYlJkkidUdGJTYjIiIiJkYoNiMiIiMmRig2IyIiJEYqSTl3aWxsfm5vd35iZX5kaXNwbGF5ZWR+YXNHRiVGKkkiZkdGJUYq</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1714" drawlabel="true">
<Input>
<Text-field prompt="E &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSlQdWxsYmFja0YnRi9GMi1GNjYkLUYjNigtRiw2JVEmYWxwaGFGJy9GMFEmZmFsc2VGJy9GM1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGRi8lJmZlbmNlR0ZFLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiVRInVGJ0YvRjItRjY2Ji1GIzYpLUkjbW5HRiQ2JFEiMUYnRkZGSEZhb0ZILUZibzYkUSIzRidGRi8lK2V4ZWN1dGFibGVHRkVGRkZGLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmhvRkZGRkZob0ZGRkZGaG9GRg==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYkLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JC1GLDYlUSlQdWxsYmFja0YnRi9GMi1GNjYkLUYjNiYtRiw2JVEmYWxwaGFGJy9GMFEmZmFsc2VGJy9GM1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGRi8lJmZlbmNlR0ZFLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiVRInVGJ0YvRjItRjY2Ji1GIzYnLUkjbW5HRiQ2JFEiMUYnRkZGSEZhb0ZILUZibzYkUSIzRidGRkZGLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRkZGRg==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LEoqKiIiIyIiIiZJInVHNiI2JEYlIiIkRiUtSSVkaWZmRyUqcHJvdGVjdGVkRzYkLSZJImZHRig2IyIjNzYlJkYnNiNGJSZGJzYjRiQmRic2I0YqRjVGJSZGJzYkRiVGJEYlISIiKihGJEYlLUYsNiQtJkYxNiMiIzhGNEY1RiUpRiZGJEYlRj0qKEYmRiUtRiw2JC0mRjE2IyIjQUY0RjVGJSZGJzYkRiRGJEYlRj0qKkYkRiVGJkYlLUYsNiQtJkYxNiMiI0JGNEY1RiUmRic2JEYkRipGJUY9KihGJkYlLUYsNiQtJkYxNiMiI0xGNEY1RiUmRic2JEYqRipGJUY9KipGJEYlRlZGJS1GLDYkRi9GN0YlRjtGJUY9KipGJEYlRlZGJS1GLDYkRkFGN0YlRiZGJUY9KihGVkYlLUYsNiRGSUY3RiVGTUYlRj0qKEYkRiUtRiw2JEZSRjdGJSlGVkYkRiVGPSooRlZGJS1GLDYkRmVuRjdGJUZpbkYlRj0qKkYkRiVGaW5GJS1GLDYkRi9GOUYlRjtGJUY9KipGJEYlRmluRiUtRiw2JEZBRjlGJUYmRiVGPSooRmluRiUtRiw2JEZJRjlGJUZNRiVGPSoqRiRGJUZpbkYlLUYsNiRGUkY5RiVGVkYlRj0qJi1GLDYkRmVuRjlGJSlGaW5GJEYlRj0qKEYkRiVGL0YlJkYnNiVGJUYkRipGJUY9KihGJEYlRkFGJSZGJzYlRiVGKkYqRiVGPSomRklGJSZGJzYlRiRGJEYqRiVGPSooRiRGJUZSRiUmRic2JUYkRipGKkYlRj0qJkZlbkYlJkYnNiVGKkYqRipGJUY9</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1968" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L1967" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">Let us calculate the components of the Cotton tensor on the (solutions of the) equation</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1700" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1701" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEnUmVzMTEyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEpc2ltcGxpZnlGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSZzbWJsNEYnRi9GMi1GUzYkLUYjNigtRiw2JVEsRGV0ZXJtaW5hbnRGJ0YvRjItRlM2JC1GIzYkLUYsNiVRIkFGJ0YvRjJGOUY5LUY2Ni1RJyZzZG90O0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZmby1GLDYlUSlQdWxsYmFja0YnRi9GMi1GUzYkLUYjNictRiw2JVEmYWxwaGFGJy9GMEY9RjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZlby9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSRDb3RGJ0YvRjItRlM2JC1GIzYoLUkjbW5HRiQ2JFEiMUYnRjlGY3BGYHFGY3AtRmFxNiRRIjJGJ0Y5RjlGOUY5RjlGOUY5RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEnUmVzMTEyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEpc2ltcGxpZnlGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JC1GLDYlUSZzbWJsNEYnRi9GMi1GUzYkLUYjNictRiw2JVEsRGV0ZXJtaW5hbnRGJ0YvRjItRlM2JC1GIzYjLUYsNiVRIkFGJ0YvRjJGOS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GZm8tRiw2JVEpUHVsbGJhY2tGJ0YvRjItRlM2JC1GIzYmLUYsNiVRJmFscGhhRicvRjBGPUY5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGZW8vRk5RLDAuMzMzMzMzM2VtRictRiw2JVEkQ290RidGL0YyLUZTNiQtRiM2Jy1JI21uR0YkNiRRIjFGJ0Y5RmNwRmBxRmNwLUZhcTYkUSIyRidGOUY5RjlGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZN</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1702" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoUmVzMTEyYUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKXNpbXBsaWZ5RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiQtRiw2JVElc3Vic0YnRi9GMi1GUzYkLUYjNiYtRlM2Ji1GIzYjLUYsNiNRIUYnRjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSdmYWN0b3JGJ0YvRjItRlM2JC1GIzYjLUZTNiYtRiM2PC1GLDYlUSZudW1lckYnRi9GMi1GUzYkLUYjNiQtRiw2JVElZGlmZkYnRi9GMi1GUzYkLUYjNiUtRiw2JVEnUmVzMTEyRidGL0YyRmVvLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2KS1JI21uR0YkNiRRIjFGJ0Y5RmVvLUZicjYkUSIyRidGOUZlb0ZlckZlb0Zlci8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRjlGOUZlb0ZocC1GUzYkLUYjNiRGX3EtRlM2JC1GIzYlRmZxRmVvLUZqcTYlRlxyLUYjNilGYXJGZW9GZXJGZW9GZXJGZW8tRmJyNiRRIjNGJ0Y5RmhyRjlGOUZlb0ZocC1GUzYkLUYjNiRGX3EtRlM2JC1GIzYlRmZxRmVvLUZqcTYlRlxyLUYjNilGYXJGZW9GZXJGZW9GZ3NGZW9GZ3NGaHJGOUY5RmVvRmhwLUZTNiQtRiM2JEZfcS1GUzYkLUYjNiVGZnFGZW8tRmpxNiVGXHItRiM2KUZhckZlb0Znc0Zlb0Znc0Zlb0Znc0ZockY5RjlGZW9GaHAtRlM2JC1GIzYkRl9xLUZTNiQtRiM2JUZmcUZlby1GanE2JUZcci1GIzYpRmVyRmVvRmVyRmVvRmVyRmVvRmVyRmhyRjlGOUZlb0ZocC1GUzYkLUYjNiRGX3EtRlM2JC1GIzYlRmZxRmVvLUZqcTYlRlxyLUYjNilGZXJGZW9GZXJGZW9GZXJGZW9GZ3NGaHJGOUY5RmVvRmhwLUZTNiQtRiM2JEZfcS1GUzYkLUYjNiVGZnFGZW8tRmpxNiVGXHItRiM2KUZlckZlb0ZlckZlb0Znc0Zlb0Znc0ZockY5RjlGZW9GaHAtRlM2JC1GIzYkRl9xLUZTNiQtRiM2JUZmcUZlby1GanE2JUZcci1GIzYpRmVyRmVvRmdzRmVvRmdzRmVvRmdzRmhyRjlGOUZlb0ZocC1GUzYkLUYjNiRGX3EtRlM2JC1GIzYlRmZxRmVvLUZqcTYlRlxyLUYjNilGZ3NGZW9GZ3NGZW9GZ3NGZW9GZ3NGaHJGOUY5RjlGX29GYm9GOUY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1770" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEnUmVzMTEzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEpc2ltcGxpZnlGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSZzbWJsNEYnRi9GMi1GUzYkLUYjNigtRiw2JVEsRGV0ZXJtaW5hbnRGJ0YvRjItRlM2JC1GIzYkLUYsNiVRIkFGJ0YvRjJGOUY5LUY2Ni1RJyZzZG90O0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZmby1GLDYlUSlQdWxsYmFja0YnRi9GMi1GUzYkLUYjNictRiw2JVEmYWxwaGFGJy9GMEY9RjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZlby9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSRDb3RGJ0YvRjItRlM2JC1GIzYoLUkjbW5HRiQ2JFEiMUYnRjlGY3BGYHFGY3AtRmFxNiRRIjNGJ0Y5RjlGOUY5RjlGOUY5RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEnUmVzMTEzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEpc2ltcGxpZnlGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JC1GLDYlUSZzbWJsNEYnRi9GMi1GUzYkLUYjNictRiw2JVEsRGV0ZXJtaW5hbnRGJ0YvRjItRlM2JC1GIzYjLUYsNiVRIkFGJ0YvRjJGOS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GZm8tRiw2JVEpUHVsbGJhY2tGJ0YvRjItRlM2JC1GIzYmLUYsNiVRJmFscGhhRicvRjBGPUY5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGZW8vRk5RLDAuMzMzMzMzM2VtRictRiw2JVEkQ290RidGL0YyLUZTNiQtRiM2Jy1JI21uR0YkNiRRIjFGJ0Y5RmNwRmBxRmNwLUZhcTYkUSIzRidGOUY5RjlGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZN</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1771" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEoUmVzMTEzYUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYjNiYtRiw2I1EhRictRiw2JVEpc2ltcGxpZnlGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSVzdWJzRidGL0YyLUZYNiQtRiM2Jy1GWDYmLUYjNiRGUUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSdmYWN0b3JGJ0YvRjItRlg2JC1GIzYkLUZYNiYtRiM2PS1GLDYlUSZudW1lckYnRi9GMi1GWDYkLUYjNiUtRiw2JVElZGlmZkYnRi9GMi1GWDYkLUYjNiYtRiw2JVEnUmVzMTEzRidGL0YyRmdvLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2Ki1JI21uR0YkNiRRIjFGJ0Y5RmdvLUZkcjYkUSIyRidGOUZnb0ZnckZnb0ZnckY5LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGOUY5RjlGOUZnb0ZqcC1GWDYkLUYjNiVGYXEtRlg2JC1GIzYmRmhxRmdvLUZccjYlRl5yLUYjNipGY3JGZ29GZ3JGZ29GZ3JGZ28tRmRyNiRRIjNGJ0Y5RjlGanJGOUY5RjlGOUZnb0ZqcC1GWDYkLUYjNiVGYXEtRlg2JC1GIzYmRmhxRmdvLUZccjYlRl5yLUYjNipGY3JGZ29GZ3JGZ29GaXNGZ29GaXNGOUZqckY5RjlGOUY5RmdvRmpwLUZYNiQtRiM2JUZhcS1GWDYkLUYjNiZGaHFGZ28tRlxyNiVGXnItRiM2KkZjckZnb0Zpc0Znb0Zpc0Znb0Zpc0Y5RmpyRjlGOUY5RjlGZ29GanAtRlg2JC1GIzYlRmFxLUZYNiQtRiM2JkZocUZnby1GXHI2JUZeci1GIzYqRmdyRmdvRmdyRmdvRmdyRmdvRmdyRjlGanJGOUY5RjlGOUZnb0ZqcC1GWDYkLUYjNiVGYXEtRlg2JC1GIzYmRmhxRmdvLUZccjYlRl5yLUYjNipGZ3JGZ29GZ3JGZ29GZ3JGZ29GaXNGOUZqckY5RjlGOUY5RmdvRmpwLUZYNiQtRiM2JUZhcS1GWDYkLUYjNiZGaHFGZ28tRlxyNiVGXnItRiM2KkZnckZnb0ZnckZnb0Zpc0Znb0Zpc0Y5RmpyRjlGOUY5RjlGZ29GanAtRlg2JC1GIzYlRmFxLUZYNiQtRiM2JkZocUZnby1GXHI2JUZeci1GIzYqRmdyRmdvRmlzRmdvRmlzRmdvRmlzRjlGanJGOUY5RjlGOUZnb0ZqcC1GWDYkLUYjNiVGYXEtRlg2JC1GIzYmRmhxRmdvLUZccjYlRl5yLUYjNipGaXNGZ29GaXNGZ29GaXNGZ29GaXNGOUZqckY5RjlGOUY5RjlGOUZhb0Zkb0Y5RjlGOUY5RjlGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEoUmVzMTEzYUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYjNiUtRiw2I1EhRictRiw2JVEpc2ltcGxpZnlGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JC1GLDYlUSVzdWJzRidGL0YyLUZYNiQtRiM2Ji1GWDYmLUYjNiNGUUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEnZmFjdG9yRidGL0YyLUZYNiQtRiM2Iy1GWDYmLUYjNjwtRiw2JVEmbnVtZXJGJ0YvRjItRlg2JC1GIzYkLUYsNiVRJWRpZmZGJ0YvRjItRlg2JC1GIzYlLUYsNiVRJ1JlczExM0YnRi9GMkZnby1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNiktSSNtbkdGJDYkUSIxRidGOUZnby1GZHI2JFEiMkYnRjlGZ29GZ3JGZ29GZ3IvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0Y5RjlGZ29GanAtRlg2JC1GIzYkRmFxLUZYNiQtRiM2JUZocUZnby1GXHI2JUZeci1GIzYpRmNyRmdvRmdyRmdvRmdyRmdvLUZkcjYkUSIzRidGOUZqckY5RjlGZ29GanAtRlg2JC1GIzYkRmFxLUZYNiQtRiM2JUZocUZnby1GXHI2JUZeci1GIzYpRmNyRmdvRmdyRmdvRmlzRmdvRmlzRmpyRjlGOUZnb0ZqcC1GWDYkLUYjNiRGYXEtRlg2JC1GIzYlRmhxRmdvLUZccjYlRl5yLUYjNilGY3JGZ29GaXNGZ29GaXNGZ29GaXNGanJGOUY5RmdvRmpwLUZYNiQtRiM2JEZhcS1GWDYkLUYjNiVGaHFGZ28tRlxyNiVGXnItRiM2KUZnckZnb0ZnckZnb0ZnckZnb0ZnckZqckY5RjlGZ29GanAtRlg2JC1GIzYkRmFxLUZYNiQtRiM2JUZocUZnby1GXHI2JUZeci1GIzYpRmdyRmdvRmdyRmdvRmdyRmdvRmlzRmpyRjlGOUZnb0ZqcC1GWDYkLUYjNiRGYXEtRlg2JC1GIzYlRmhxRmdvLUZccjYlRl5yLUYjNilGZ3JGZ29GZ3JGZ29GaXNGZ29GaXNGanJGOUY5RmdvRmpwLUZYNiQtRiM2JEZhcS1GWDYkLUYjNiVGaHFGZ28tRlxyNiVGXnItRiM2KUZnckZnb0Zpc0Znb0Zpc0Znb0Zpc0ZqckY5RjlGZ29GanAtRlg2JC1GIzYkRmFxLUZYNiQtRiM2JUZocUZnby1GXHI2JUZeci1GIzYpRmlzRmdvRmlzRmdvRmlzRmdvRmlzRmpyRjlGOUY5RmFvRmRvRjlGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZN</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1778" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEnUmVzMTIzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEpc2ltcGxpZnlGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSZzbWJsNEYnRi9GMi1GUzYkLUYjNigtRiw2JVEsRGV0ZXJtaW5hbnRGJ0YvRjItRlM2JC1GIzYkLUYsNiVRIkFGJ0YvRjJGOUY5LUY2Ni1RJyZzZG90O0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZmby1GLDYlUSlQdWxsYmFja0YnRi9GMi1GUzYkLUYjNictRiw2JVEmYWxwaGFGJy9GMEY9RjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZlby9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSRDb3RGJ0YvRjItRlM2JC1GIzYoLUkjbW5HRiQ2JFEiMUYnRjlGY3AtRmFxNiRRIjJGJ0Y5RmNwLUZhcTYkUSIzRidGOUY5RjlGOUY5RjlGOUY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEnUmVzMTIzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEpc2ltcGxpZnlGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JC1GLDYlUSZzbWJsNEYnRi9GMi1GUzYkLUYjNictRiw2JVEsRGV0ZXJtaW5hbnRGJ0YvRjItRlM2JC1GIzYjLUYsNiVRIkFGJ0YvRjJGOS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GZm8tRiw2JVEpUHVsbGJhY2tGJ0YvRjItRlM2JC1GIzYmLUYsNiVRJmFscGhhRicvRjBGPUY5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGZW8vRk5RLDAuMzMzMzMzM2VtRictRiw2JVEkQ290RidGL0YyLUZTNiQtRiM2Jy1JI21uR0YkNiRRIjFGJ0Y5RmNwLUZhcTYkUSIyRidGOUZjcC1GYXE2JFEiM0YnRjlGOUY5RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1779" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEoUmVzMTIzYUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYjNiYtRiw2I1EhRictRiw2JVEpc2ltcGxpZnlGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSVzdWJzRidGL0YyLUZYNiQtRiM2Jy1GWDYmLUYjNiRGUUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSdmYWN0b3JGJ0YvRjItRlg2JC1GIzYkLUZYNiYtRiM2PS1GLDYlUSZudW1lckYnRi9GMi1GWDYkLUYjNiUtRiw2JVElZGlmZkYnRi9GMi1GWDYkLUYjNiYtRiw2JVEnUmVzMTIzRidGL0YyRmdvLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2Ki1JI21uR0YkNiRRIjFGJ0Y5RmdvLUZkcjYkUSIyRidGOUZnb0ZnckZnb0ZnckY5LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGOUY5RjlGOUZnb0ZqcC1GWDYkLUYjNiVGYXEtRlg2JC1GIzYmRmhxRmdvLUZccjYlRl5yLUYjNipGY3JGZ29GZ3JGZ29GZ3JGZ28tRmRyNiRRIjNGJ0Y5RjlGanJGOUY5RjlGOUZnb0ZqcC1GWDYkLUYjNiVGYXEtRlg2JC1GIzYmRmhxRmdvLUZccjYlRl5yLUYjNipGY3JGZ29GZ3JGZ29GaXNGZ29GaXNGOUZqckY5RjlGOUY5RmdvRmpwLUZYNiQtRiM2JUZhcS1GWDYkLUYjNiZGaHFGZ28tRlxyNiVGXnItRiM2KkZjckZnb0Zpc0Znb0Zpc0Znb0Zpc0Y5RmpyRjlGOUY5RjlGZ29GanAtRlg2JC1GIzYlRmFxLUZYNiQtRiM2JkZocUZnby1GXHI2JUZeci1GIzYqRmdyRmdvRmdyRmdvRmdyRmdvRmdyRjlGanJGOUY5RjlGOUZnb0ZqcC1GWDYkLUYjNiVGYXEtRlg2JC1GIzYmRmhxRmdvLUZccjYlRl5yLUYjNipGZ3JGZ29GZ3JGZ29GZ3JGZ29GaXNGOUZqckY5RjlGOUY5RmdvRmpwLUZYNiQtRiM2JUZhcS1GWDYkLUYjNiZGaHFGZ28tRlxyNiVGXnItRiM2KkZnckZnb0ZnckZnb0Zpc0Znb0Zpc0Y5RmpyRjlGOUY5RjlGZ29GanAtRlg2JC1GIzYlRmFxLUZYNiQtRiM2JkZocUZnby1GXHI2JUZeci1GIzYqRmdyRmdvRmlzRmdvRmlzRmdvRmlzRjlGanJGOUY5RjlGOUZnb0ZqcC1GWDYkLUYjNiVGYXEtRlg2JC1GIzYmRmhxRmdvLUZccjYlRl5yLUYjNipGaXNGZ29GaXNGZ29GaXNGZ29GaXNGOUZqckY5RjlGOUY5RjlGOUZhb0Zkb0Y5RjlGOUY5RjlGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEoUmVzMTIzYUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYjNiUtRiw2I1EhRictRiw2JVEpc2ltcGxpZnlGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JC1GLDYlUSVzdWJzRidGL0YyLUZYNiQtRiM2Ji1GWDYmLUYjNiNGUUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEnZmFjdG9yRidGL0YyLUZYNiQtRiM2Iy1GWDYmLUYjNjwtRiw2JVEmbnVtZXJGJ0YvRjItRlg2JC1GIzYkLUYsNiVRJWRpZmZGJ0YvRjItRlg2JC1GIzYlLUYsNiVRJ1JlczEyM0YnRi9GMkZnby1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNiktSSNtbkdGJDYkUSIxRidGOUZnby1GZHI2JFEiMkYnRjlGZ29GZ3JGZ29GZ3IvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0Y5RjlGZ29GanAtRlg2JC1GIzYkRmFxLUZYNiQtRiM2JUZocUZnby1GXHI2JUZeci1GIzYpRmNyRmdvRmdyRmdvRmdyRmdvLUZkcjYkUSIzRidGOUZqckY5RjlGZ29GanAtRlg2JC1GIzYkRmFxLUZYNiQtRiM2JUZocUZnby1GXHI2JUZeci1GIzYpRmNyRmdvRmdyRmdvRmlzRmdvRmlzRmpyRjlGOUZnb0ZqcC1GWDYkLUYjNiRGYXEtRlg2JC1GIzYlRmhxRmdvLUZccjYlRl5yLUYjNilGY3JGZ29GaXNGZ29GaXNGZ29GaXNGanJGOUY5RmdvRmpwLUZYNiQtRiM2JEZhcS1GWDYkLUYjNiVGaHFGZ28tRlxyNiVGXnItRiM2KUZnckZnb0ZnckZnb0ZnckZnb0ZnckZqckY5RjlGZ29GanAtRlg2JC1GIzYkRmFxLUZYNiQtRiM2JUZocUZnby1GXHI2JUZeci1GIzYpRmdyRmdvRmdyRmdvRmdyRmdvRmlzRmpyRjlGOUZnb0ZqcC1GWDYkLUYjNiRGYXEtRlg2JC1GIzYlRmhxRmdvLUZccjYlRl5yLUYjNilGZ3JGZ29GZ3JGZ29GaXNGZ29GaXNGanJGOUY5RmdvRmpwLUZYNiQtRiM2JEZhcS1GWDYkLUYjNiVGaHFGZ28tRlxyNiVGXnItRiM2KUZnckZnb0Zpc0Znb0Zpc0Znb0Zpc0ZqckY5RjlGZ29GanAtRlg2JC1GIzYkRmFxLUZYNiQtRiM2JUZocUZnby1GXHI2JUZeci1GIzYpRmlzRmdvRmlzRmdvRmlzRmdvRmlzRmpyRjlGOUY5RmFvRmRvRjlGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZN</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1772" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEnUmVzMjEyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEpc2ltcGxpZnlGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSZzbWJsNEYnRi9GMi1GUzYkLUYjNigtRiw2JVEsRGV0ZXJtaW5hbnRGJ0YvRjItRlM2JC1GIzYkLUYsNiVRIkFGJ0YvRjJGOUY5LUY2Ni1RJyZzZG90O0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZmby1GLDYlUSlQdWxsYmFja0YnRi9GMi1GUzYkLUYjNictRiw2JVEmYWxwaGFGJy9GMEY9RjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZlby9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSRDb3RGJ0YvRjItRlM2JC1GIzYoLUkjbW5HRiQ2JFEiMkYnRjlGY3AtRmFxNiRRIjFGJ0Y5RmNwRmBxRjlGOUY5RjlGOUY5RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEnUmVzMjEyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEpc2ltcGxpZnlGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JC1GLDYlUSZzbWJsNEYnRi9GMi1GUzYkLUYjNictRiw2JVEsRGV0ZXJtaW5hbnRGJ0YvRjItRlM2JC1GIzYjLUYsNiVRIkFGJ0YvRjJGOS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GZm8tRiw2JVEpUHVsbGJhY2tGJ0YvRjItRlM2JC1GIzYmLUYsNiVRJmFscGhhRicvRjBGPUY5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGZW8vRk5RLDAuMzMzMzMzM2VtRictRiw2JVEkQ290RidGL0YyLUZTNiQtRiM2Jy1JI21uR0YkNiRRIjJGJ0Y5RmNwLUZhcTYkUSIxRidGOUZjcEZgcUY5RjlGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZN</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1773" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEoUmVzMjEyYUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYjNiYtRiw2I1EhRictRiw2JVEpc2ltcGxpZnlGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSVzdWJzRidGL0YyLUZYNiQtRiM2Jy1GWDYmLUYjNiRGUUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSdmYWN0b3JGJ0YvRjItRlg2JC1GIzYkLUZYNiYtRiM2PS1GLDYlUSZudW1lckYnRi9GMi1GWDYkLUYjNiUtRiw2JVElZGlmZkYnRi9GMi1GWDYkLUYjNiYtRiw2JVEnUmVzMjEyRidGL0YyRmdvLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2Ki1JI21uR0YkNiRRIjFGJ0Y5RmdvLUZkcjYkUSIyRidGOUZnb0ZnckZnb0ZnckY5LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGOUY5RjlGOUZnb0ZqcC1GWDYkLUYjNiVGYXEtRlg2JC1GIzYmRmhxRmdvLUZccjYlRl5yLUYjNipGY3JGZ29GZ3JGZ29GZ3JGZ28tRmRyNiRRIjNGJ0Y5RjlGanJGOUY5RjlGOUZnb0ZqcC1GWDYkLUYjNiVGYXEtRlg2JC1GIzYmRmhxRmdvLUZccjYlRl5yLUYjNipGY3JGZ29GZ3JGZ29GaXNGZ29GaXNGOUZqckY5RjlGOUY5RmdvRmpwLUZYNiQtRiM2JUZhcS1GWDYkLUYjNiZGaHFGZ28tRlxyNiVGXnItRiM2KkZjckZnb0Zpc0Znb0Zpc0Znb0Zpc0Y5RmpyRjlGOUY5RjlGZ29GanAtRlg2JC1GIzYlRmFxLUZYNiQtRiM2JkZocUZnby1GXHI2JUZeci1GIzYqRmdyRmdvRmdyRmdvRmdyRmdvRmdyRjlGanJGOUY5RjlGOUZnb0ZqcC1GWDYkLUYjNiVGYXEtRlg2JC1GIzYmRmhxRmdvLUZccjYlRl5yLUYjNipGZ3JGZ29GZ3JGZ29GZ3JGZ29GaXNGOUZqckY5RjlGOUY5RmdvRmpwLUZYNiQtRiM2JUZhcS1GWDYkLUYjNiZGaHFGZ28tRlxyNiVGXnItRiM2KkZnckZnb0ZnckZnb0Zpc0Znb0Zpc0Y5RmpyRjlGOUY5RjlGZ29GanAtRlg2JC1GIzYlRmFxLUZYNiQtRiM2JkZocUZnby1GXHI2JUZeci1GIzYqRmdyRmdvRmlzRmdvRmlzRmdvRmlzRjlGanJGOUY5RjlGOUZnb0ZqcC1GWDYkLUYjNiVGYXEtRlg2JC1GIzYmRmhxRmdvLUZccjYlRl5yLUYjNipGaXNGZ29GaXNGZ29GaXNGZ29GaXNGOUZqckY5RjlGOUY5RjlGOUZhb0Zkb0Y5RjlGOUY5RjlGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEoUmVzMjEyYUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYjNiUtRiw2I1EhRictRiw2JVEpc2ltcGxpZnlGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JC1GLDYlUSVzdWJzRidGL0YyLUZYNiQtRiM2Ji1GWDYmLUYjNiNGUUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEnZmFjdG9yRidGL0YyLUZYNiQtRiM2Iy1GWDYmLUYjNjwtRiw2JVEmbnVtZXJGJ0YvRjItRlg2JC1GIzYkLUYsNiVRJWRpZmZGJ0YvRjItRlg2JC1GIzYlLUYsNiVRJ1JlczIxMkYnRi9GMkZnby1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNiktSSNtbkdGJDYkUSIxRidGOUZnby1GZHI2JFEiMkYnRjlGZ29GZ3JGZ29GZ3IvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0Y5RjlGZ29GanAtRlg2JC1GIzYkRmFxLUZYNiQtRiM2JUZocUZnby1GXHI2JUZeci1GIzYpRmNyRmdvRmdyRmdvRmdyRmdvLUZkcjYkUSIzRidGOUZqckY5RjlGZ29GanAtRlg2JC1GIzYkRmFxLUZYNiQtRiM2JUZocUZnby1GXHI2JUZeci1GIzYpRmNyRmdvRmdyRmdvRmlzRmdvRmlzRmpyRjlGOUZnb0ZqcC1GWDYkLUYjNiRGYXEtRlg2JC1GIzYlRmhxRmdvLUZccjYlRl5yLUYjNilGY3JGZ29GaXNGZ29GaXNGZ29GaXNGanJGOUY5RmdvRmpwLUZYNiQtRiM2JEZhcS1GWDYkLUYjNiVGaHFGZ28tRlxyNiVGXnItRiM2KUZnckZnb0ZnckZnb0ZnckZnb0ZnckZqckY5RjlGZ29GanAtRlg2JC1GIzYkRmFxLUZYNiQtRiM2JUZocUZnby1GXHI2JUZeci1GIzYpRmdyRmdvRmdyRmdvRmdyRmdvRmlzRmpyRjlGOUZnb0ZqcC1GWDYkLUYjNiRGYXEtRlg2JC1GIzYlRmhxRmdvLUZccjYlRl5yLUYjNilGZ3JGZ29GZ3JGZ29GaXNGZ29GaXNGanJGOUY5RmdvRmpwLUZYNiQtRiM2JEZhcS1GWDYkLUYjNiVGaHFGZ28tRlxyNiVGXnItRiM2KUZnckZnb0Zpc0Znb0Zpc0Znb0Zpc0ZqckY5RjlGZ29GanAtRlg2JC1GIzYkRmFxLUZYNiQtRiM2JUZocUZnby1GXHI2JUZeci1GIzYpRmlzRmdvRmlzRmdvRmlzRmdvRmlzRmpyRjlGOUY5RmFvRmRvRjlGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZN</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1780" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEnUmVzMjEzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEpc2ltcGxpZnlGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSZzbWJsNEYnRi9GMi1GUzYkLUYjNigtRiw2JVEsRGV0ZXJtaW5hbnRGJ0YvRjItRlM2JC1GIzYkLUYsNiVRIkFGJ0YvRjJGOUY5LUY2Ni1RJyZzZG90O0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZmby1GLDYlUSlQdWxsYmFja0YnRi9GMi1GUzYkLUYjNictRiw2JVEmYWxwaGFGJy9GMEY9RjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZlby9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSRDb3RGJ0YvRjItRlM2JC1GIzYoLUkjbW5HRiQ2JFEiMkYnRjlGY3AtRmFxNiRRIjFGJ0Y5RmNwLUZhcTYkUSIzRidGOUY5RjlGOUY5RjlGOUY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEnUmVzMjEzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEpc2ltcGxpZnlGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JC1GLDYlUSZzbWJsNEYnRi9GMi1GUzYkLUYjNictRiw2JVEsRGV0ZXJtaW5hbnRGJ0YvRjItRlM2JC1GIzYjLUYsNiVRIkFGJ0YvRjJGOS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GZm8tRiw2JVEpUHVsbGJhY2tGJ0YvRjItRlM2JC1GIzYmLUYsNiVRJmFscGhhRicvRjBGPUY5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGZW8vRk5RLDAuMzMzMzMzM2VtRictRiw2JVEkQ290RidGL0YyLUZTNiQtRiM2Jy1JI21uR0YkNiRRIjJGJ0Y5RmNwLUZhcTYkUSIxRidGOUZjcC1GYXE2JFEiM0YnRjlGOUY5RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1781" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEoUmVzMjEzYUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYjNiYtRiw2I1EhRictRiw2JVEpc2ltcGxpZnlGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSVzdWJzRidGL0YyLUZYNiQtRiM2Jy1GWDYmLUYjNiRGUUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSdmYWN0b3JGJ0YvRjItRlg2JC1GIzYkLUZYNiYtRiM2PS1GLDYlUSZudW1lckYnRi9GMi1GWDYkLUYjNiUtRiw2JVElZGlmZkYnRi9GMi1GWDYkLUYjNiYtRiw2JVEnUmVzMjEzRidGL0YyRmdvLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2Ki1JI21uR0YkNiRRIjFGJ0Y5RmdvLUZkcjYkUSIyRidGOUZnb0ZnckZnb0ZnckY5LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGOUY5RjlGOUZnb0ZqcC1GWDYkLUYjNiVGYXEtRlg2JC1GIzYmRmhxRmdvLUZccjYlRl5yLUYjNipGY3JGZ29GZ3JGZ29GZ3JGZ28tRmRyNiRRIjNGJ0Y5RjlGanJGOUY5RjlGOUZnb0ZqcC1GWDYkLUYjNiVGYXEtRlg2JC1GIzYmRmhxRmdvLUZccjYlRl5yLUYjNipGY3JGZ29GZ3JGZ29GaXNGZ29GaXNGOUZqckY5RjlGOUY5RmdvRmpwLUZYNiQtRiM2JUZhcS1GWDYkLUYjNiZGaHFGZ28tRlxyNiVGXnItRiM2KkZjckZnb0Zpc0Znb0Zpc0Znb0Zpc0Y5RmpyRjlGOUY5RjlGZ29GanAtRlg2JC1GIzYlRmFxLUZYNiQtRiM2JkZocUZnby1GXHI2JUZeci1GIzYqRmdyRmdvRmdyRmdvRmdyRmdvRmdyRjlGanJGOUY5RjlGOUZnb0ZqcC1GWDYkLUYjNiVGYXEtRlg2JC1GIzYmRmhxRmdvLUZccjYlRl5yLUYjNipGZ3JGZ29GZ3JGZ29GZ3JGZ29GaXNGOUZqckY5RjlGOUY5RmdvRmpwLUZYNiQtRiM2JUZhcS1GWDYkLUYjNiZGaHFGZ28tRlxyNiVGXnItRiM2KkZnckZnb0ZnckZnb0Zpc0Znb0Zpc0Y5RmpyRjlGOUY5RjlGZ29GanAtRlg2JC1GIzYlRmFxLUZYNiQtRiM2JkZocUZnby1GXHI2JUZeci1GIzYqRmdyRmdvRmlzRmdvRmlzRmdvRmlzRjlGanJGOUY5RjlGOUZnb0ZqcC1GWDYkLUYjNiVGYXEtRlg2JC1GIzYmRmhxRmdvLUZccjYlRl5yLUYjNipGaXNGZ29GaXNGZ29GaXNGZ29GaXNGOUZqckY5RjlGOUY5RjlGOUZhb0Zkb0Y5RjlGOUY5RjlGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEoUmVzMjEzYUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYjNiUtRiw2I1EhRictRiw2JVEpc2ltcGxpZnlGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JC1GLDYlUSVzdWJzRidGL0YyLUZYNiQtRiM2Ji1GWDYmLUYjNiNGUUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEnZmFjdG9yRidGL0YyLUZYNiQtRiM2Iy1GWDYmLUYjNjwtRiw2JVEmbnVtZXJGJ0YvRjItRlg2JC1GIzYkLUYsNiVRJWRpZmZGJ0YvRjItRlg2JC1GIzYlLUYsNiVRJ1JlczIxM0YnRi9GMkZnby1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNiktSSNtbkdGJDYkUSIxRidGOUZnby1GZHI2JFEiMkYnRjlGZ29GZ3JGZ29GZ3IvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0Y5RjlGZ29GanAtRlg2JC1GIzYkRmFxLUZYNiQtRiM2JUZocUZnby1GXHI2JUZeci1GIzYpRmNyRmdvRmdyRmdvRmdyRmdvLUZkcjYkUSIzRidGOUZqckY5RjlGZ29GanAtRlg2JC1GIzYkRmFxLUZYNiQtRiM2JUZocUZnby1GXHI2JUZeci1GIzYpRmNyRmdvRmdyRmdvRmlzRmdvRmlzRmpyRjlGOUZnb0ZqcC1GWDYkLUYjNiRGYXEtRlg2JC1GIzYlRmhxRmdvLUZccjYlRl5yLUYjNilGY3JGZ29GaXNGZ29GaXNGZ29GaXNGanJGOUY5RmdvRmpwLUZYNiQtRiM2JEZhcS1GWDYkLUYjNiVGaHFGZ28tRlxyNiVGXnItRiM2KUZnckZnb0ZnckZnb0ZnckZnb0ZnckZqckY5RjlGZ29GanAtRlg2JC1GIzYkRmFxLUZYNiQtRiM2JUZocUZnby1GXHI2JUZeci1GIzYpRmdyRmdvRmdyRmdvRmdyRmdvRmlzRmpyRjlGOUZnb0ZqcC1GWDYkLUYjNiRGYXEtRlg2JC1GIzYlRmhxRmdvLUZccjYlRl5yLUYjNilGZ3JGZ29GZ3JGZ29GaXNGZ29GaXNGanJGOUY5RmdvRmpwLUZYNiQtRiM2JEZhcS1GWDYkLUYjNiVGaHFGZ28tRlxyNiVGXnItRiM2KUZnckZnb0Zpc0Znb0Zpc0Znb0Zpc0ZqckY5RjlGZ29GanAtRlg2JC1GIzYkRmFxLUZYNiQtRiM2JUZocUZnby1GXHI2JUZeci1GIzYpRmlzRmdvRmlzRmdvRmlzRmdvRmlzRmpyRjlGOUY5RmFvRmRvRjlGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZN</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1782" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEnUmVzMjIzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEpc2ltcGxpZnlGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSZzbWJsNEYnRi9GMi1GUzYkLUYjNigtRiw2JVEsRGV0ZXJtaW5hbnRGJ0YvRjItRlM2JC1GIzYkLUYsNiVRIkFGJ0YvRjJGOUY5LUY2Ni1RJyZzZG90O0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZmby1GLDYlUSlQdWxsYmFja0YnRi9GMi1GUzYkLUYjNictRiw2JVEmYWxwaGFGJy9GMEY9RjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZlby9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSRDb3RGJ0YvRjItRlM2JC1GIzYoLUkjbW5HRiQ2JFEiMkYnRjlGY3BGYHFGY3AtRmFxNiRRIjNGJ0Y5RjlGOUY5RjlGOUY5RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEnUmVzMjIzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEpc2ltcGxpZnlGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JC1GLDYlUSZzbWJsNEYnRi9GMi1GUzYkLUYjNictRiw2JVEsRGV0ZXJtaW5hbnRGJ0YvRjItRlM2JC1GIzYjLUYsNiVRIkFGJ0YvRjJGOS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GZm8tRiw2JVEpUHVsbGJhY2tGJ0YvRjItRlM2JC1GIzYmLUYsNiVRJmFscGhhRicvRjBGPUY5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGZW8vRk5RLDAuMzMzMzMzM2VtRictRiw2JVEkQ290RidGL0YyLUZTNiQtRiM2Jy1JI21uR0YkNiRRIjJGJ0Y5RmNwRmBxRmNwLUZhcTYkUSIzRidGOUY5RjlGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZN</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1783" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEoUmVzMjIzYUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYjNiYtRiw2I1EhRictRiw2JVEpc2ltcGxpZnlGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSVzdWJzRidGL0YyLUZYNiQtRiM2Jy1GWDYmLUYjNiRGUUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSdmYWN0b3JGJ0YvRjItRlg2JC1GIzYkLUZYNiYtRiM2PS1GLDYlUSZudW1lckYnRi9GMi1GWDYkLUYjNiUtRiw2JVElZGlmZkYnRi9GMi1GWDYkLUYjNiYtRiw2JVEnUmVzMjIzRidGL0YyRmdvLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2Ki1JI21uR0YkNiRRIjFGJ0Y5RmdvLUZkcjYkUSIyRidGOUZnb0ZnckZnb0ZnckY5LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGOUY5RjlGOUZnb0ZqcC1GWDYkLUYjNiVGYXEtRlg2JC1GIzYmRmhxRmdvLUZccjYlRl5yLUYjNipGY3JGZ29GZ3JGZ29GZ3JGZ28tRmRyNiRRIjNGJ0Y5RjlGanJGOUY5RjlGOUZnb0ZqcC1GWDYkLUYjNiVGYXEtRlg2JC1GIzYmRmhxRmdvLUZccjYlRl5yLUYjNipGY3JGZ29GZ3JGZ29GaXNGZ29GaXNGOUZqckY5RjlGOUY5RmdvRmpwLUZYNiQtRiM2JUZhcS1GWDYkLUYjNiZGaHFGZ28tRlxyNiVGXnItRiM2KkZjckZnb0Zpc0Znb0Zpc0Znb0Zpc0Y5RmpyRjlGOUY5RjlGZ29GanAtRlg2JC1GIzYlRmFxLUZYNiQtRiM2JkZocUZnby1GXHI2JUZeci1GIzYqRmdyRmdvRmdyRmdvRmdyRmdvRmdyRjlGanJGOUY5RjlGOUZnb0ZqcC1GWDYkLUYjNiVGYXEtRlg2JC1GIzYmRmhxRmdvLUZccjYlRl5yLUYjNipGZ3JGZ29GZ3JGZ29GZ3JGZ29GaXNGOUZqckY5RjlGOUY5RmdvRmpwLUZYNiQtRiM2JUZhcS1GWDYkLUYjNiZGaHFGZ28tRlxyNiVGXnItRiM2KkZnckZnb0ZnckZnb0Zpc0Znb0Zpc0Y5RmpyRjlGOUY5RjlGZ29GanAtRlg2JC1GIzYlRmFxLUZYNiQtRiM2JkZocUZnby1GXHI2JUZeci1GIzYqRmdyRmdvRmlzRmdvRmlzRmdvRmlzRjlGanJGOUY5RjlGOUZnb0ZqcC1GWDYkLUYjNiVGYXEtRlg2JC1GIzYmRmhxRmdvLUZccjYlRl5yLUYjNipGaXNGZ29GaXNGZ29GaXNGZ29GaXNGOUZqckY5RjlGOUY5RjlGOUZhb0Zkb0Y5RjlGOUY5RjlGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEoUmVzMjIzYUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYjNiUtRiw2I1EhRictRiw2JVEpc2ltcGxpZnlGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JC1GLDYlUSVzdWJzRidGL0YyLUZYNiQtRiM2Ji1GWDYmLUYjNiNGUUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEnZmFjdG9yRidGL0YyLUZYNiQtRiM2Iy1GWDYmLUYjNjwtRiw2JVEmbnVtZXJGJ0YvRjItRlg2JC1GIzYkLUYsNiVRJWRpZmZGJ0YvRjItRlg2JC1GIzYlLUYsNiVRJ1JlczIyM0YnRi9GMkZnby1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNiktSSNtbkdGJDYkUSIxRidGOUZnby1GZHI2JFEiMkYnRjlGZ29GZ3JGZ29GZ3IvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0Y5RjlGZ29GanAtRlg2JC1GIzYkRmFxLUZYNiQtRiM2JUZocUZnby1GXHI2JUZeci1GIzYpRmNyRmdvRmdyRmdvRmdyRmdvLUZkcjYkUSIzRidGOUZqckY5RjlGZ29GanAtRlg2JC1GIzYkRmFxLUZYNiQtRiM2JUZocUZnby1GXHI2JUZeci1GIzYpRmNyRmdvRmdyRmdvRmlzRmdvRmlzRmpyRjlGOUZnb0ZqcC1GWDYkLUYjNiRGYXEtRlg2JC1GIzYlRmhxRmdvLUZccjYlRl5yLUYjNilGY3JGZ29GaXNGZ29GaXNGZ29GaXNGanJGOUY5RmdvRmpwLUZYNiQtRiM2JEZhcS1GWDYkLUYjNiVGaHFGZ28tRlxyNiVGXnItRiM2KUZnckZnb0ZnckZnb0ZnckZnb0ZnckZqckY5RjlGZ29GanAtRlg2JC1GIzYkRmFxLUZYNiQtRiM2JUZocUZnby1GXHI2JUZeci1GIzYpRmdyRmdvRmdyRmdvRmdyRmdvRmlzRmpyRjlGOUZnb0ZqcC1GWDYkLUYjNiRGYXEtRlg2JC1GIzYlRmhxRmdvLUZccjYlRl5yLUYjNilGZ3JGZ29GZ3JGZ29GaXNGZ29GaXNGanJGOUY5RmdvRmpwLUZYNiQtRiM2JEZhcS1GWDYkLUYjNiVGaHFGZ28tRlxyNiVGXnItRiM2KUZnckZnb0Zpc0Znb0Zpc0Znb0Zpc0ZqckY5RjlGZ29GanAtRlg2JC1GIzYkRmFxLUZYNiQtRiM2JUZocUZnby1GXHI2JUZeci1GIzYpRmlzRmdvRmlzRmdvRmlzRmdvRmlzRmpyRjlGOUY5RmFvRmRvRjlGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZN</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1789" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEnUmVzMzEyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEpc2ltcGxpZnlGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSZzbWJsNEYnRi9GMi1GUzYkLUYjNigtRiw2JVEsRGV0ZXJtaW5hbnRGJ0YvRjItRlM2JC1GIzYkLUYsNiVRIkFGJ0YvRjJGOUY5LUY2Ni1RJyZzZG90O0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZmby1GLDYlUSlQdWxsYmFja0YnRi9GMi1GUzYkLUYjNictRiw2JVEmYWxwaGFGJy9GMEY9RjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZlby9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSRDb3RGJ0YvRjItRlM2JC1GIzYoLUkjbW5HRiQ2JFEiM0YnRjlGY3AtRmFxNiRRIjFGJ0Y5RmNwLUZhcTYkUSIyRidGOUY5RjlGOUY5RjlGOUY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEnUmVzMzEyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEpc2ltcGxpZnlGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JC1GLDYlUSZzbWJsNEYnRi9GMi1GUzYkLUYjNictRiw2JVEsRGV0ZXJtaW5hbnRGJ0YvRjItRlM2JC1GIzYjLUYsNiVRIkFGJ0YvRjJGOS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GZm8tRiw2JVEpUHVsbGJhY2tGJ0YvRjItRlM2JC1GIzYmLUYsNiVRJmFscGhhRicvRjBGPUY5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGZW8vRk5RLDAuMzMzMzMzM2VtRictRiw2JVEkQ290RidGL0YyLUZTNiQtRiM2Jy1JI21uR0YkNiRRIjNGJ0Y5RmNwLUZhcTYkUSIxRidGOUZjcC1GYXE2JFEiMkYnRjlGOUY5RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1791" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEoUmVzMzEyYUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYjNiYtRiw2I1EhRictRiw2JVEpc2ltcGxpZnlGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSVzdWJzRidGL0YyLUZYNiQtRiM2Jy1GWDYmLUYjNiRGUUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSdmYWN0b3JGJ0YvRjItRlg2JC1GIzYkLUZYNiYtRiM2PS1GLDYlUSZudW1lckYnRi9GMi1GWDYkLUYjNiUtRiw2JVElZGlmZkYnRi9GMi1GWDYkLUYjNiYtRiw2JVEnUmVzMzEyRidGL0YyRmdvLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2Ki1JI21uR0YkNiRRIjFGJ0Y5RmdvLUZkcjYkUSIyRidGOUZnb0ZnckZnb0ZnckY5LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGOUY5RjlGOUZnb0ZqcC1GWDYkLUYjNiVGYXEtRlg2JC1GIzYmRmhxRmdvLUZccjYlRl5yLUYjNipGY3JGZ29GZ3JGZ29GZ3JGZ28tRmRyNiRRIjNGJ0Y5RjlGanJGOUY5RjlGOUZnb0ZqcC1GWDYkLUYjNiVGYXEtRlg2JC1GIzYmRmhxRmdvLUZccjYlRl5yLUYjNipGY3JGZ29GZ3JGZ29GaXNGZ29GaXNGOUZqckY5RjlGOUY5RmdvRmpwLUZYNiQtRiM2JUZhcS1GWDYkLUYjNiZGaHFGZ28tRlxyNiVGXnItRiM2KkZjckZnb0Zpc0Znb0Zpc0Znb0Zpc0Y5RmpyRjlGOUY5RjlGZ29GanAtRlg2JC1GIzYlRmFxLUZYNiQtRiM2JkZocUZnby1GXHI2JUZeci1GIzYqRmdyRmdvRmdyRmdvRmdyRmdvRmdyRjlGanJGOUY5RjlGOUZnb0ZqcC1GWDYkLUYjNiVGYXEtRlg2JC1GIzYmRmhxRmdvLUZccjYlRl5yLUYjNipGZ3JGZ29GZ3JGZ29GZ3JGZ29GaXNGOUZqckY5RjlGOUY5RmdvRmpwLUZYNiQtRiM2JUZhcS1GWDYkLUYjNiZGaHFGZ28tRlxyNiVGXnItRiM2KkZnckZnb0ZnckZnb0Zpc0Znb0Zpc0Y5RmpyRjlGOUY5RjlGZ29GanAtRlg2JC1GIzYlRmFxLUZYNiQtRiM2JkZocUZnby1GXHI2JUZeci1GIzYqRmdyRmdvRmlzRmdvRmlzRmdvRmlzRjlGanJGOUY5RjlGOUZnb0ZqcC1GWDYkLUYjNiVGYXEtRlg2JC1GIzYmRmhxRmdvLUZccjYlRl5yLUYjNipGaXNGZ29GaXNGZ29GaXNGZ29GaXNGOUZqckY5RjlGOUY5RjlGOUZhb0Zkb0Y5RjlGOUY5RjlGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEoUmVzMzEyYUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYjNiUtRiw2I1EhRictRiw2JVEpc2ltcGxpZnlGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JC1GLDYlUSVzdWJzRidGL0YyLUZYNiQtRiM2Ji1GWDYmLUYjNiNGUUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEnZmFjdG9yRidGL0YyLUZYNiQtRiM2Iy1GWDYmLUYjNjwtRiw2JVEmbnVtZXJGJ0YvRjItRlg2JC1GIzYkLUYsNiVRJWRpZmZGJ0YvRjItRlg2JC1GIzYlLUYsNiVRJ1JlczMxMkYnRi9GMkZnby1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNiktSSNtbkdGJDYkUSIxRidGOUZnby1GZHI2JFEiMkYnRjlGZ29GZ3JGZ29GZ3IvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0Y5RjlGZ29GanAtRlg2JC1GIzYkRmFxLUZYNiQtRiM2JUZocUZnby1GXHI2JUZeci1GIzYpRmNyRmdvRmdyRmdvRmdyRmdvLUZkcjYkUSIzRidGOUZqckY5RjlGZ29GanAtRlg2JC1GIzYkRmFxLUZYNiQtRiM2JUZocUZnby1GXHI2JUZeci1GIzYpRmNyRmdvRmdyRmdvRmlzRmdvRmlzRmpyRjlGOUZnb0ZqcC1GWDYkLUYjNiRGYXEtRlg2JC1GIzYlRmhxRmdvLUZccjYlRl5yLUYjNilGY3JGZ29GaXNGZ29GaXNGZ29GaXNGanJGOUY5RmdvRmpwLUZYNiQtRiM2JEZhcS1GWDYkLUYjNiVGaHFGZ28tRlxyNiVGXnItRiM2KUZnckZnb0ZnckZnb0ZnckZnb0ZnckZqckY5RjlGZ29GanAtRlg2JC1GIzYkRmFxLUZYNiQtRiM2JUZocUZnby1GXHI2JUZeci1GIzYpRmdyRmdvRmdyRmdvRmdyRmdvRmlzRmpyRjlGOUZnb0ZqcC1GWDYkLUYjNiRGYXEtRlg2JC1GIzYlRmhxRmdvLUZccjYlRl5yLUYjNilGZ3JGZ29GZ3JGZ29GaXNGZ29GaXNGanJGOUY5RmdvRmpwLUZYNiQtRiM2JEZhcS1GWDYkLUYjNiVGaHFGZ28tRlxyNiVGXnItRiM2KUZnckZnb0Zpc0Znb0Zpc0Znb0Zpc0ZqckY5RjlGZ29GanAtRlg2JC1GIzYkRmFxLUZYNiQtRiM2JUZocUZnby1GXHI2JUZeci1GIzYpRmlzRmdvRmlzRmdvRmlzRmdvRmlzRmpyRjlGOUY5RmFvRmRvRjlGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZN</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1787" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEnUmVzMzEzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEpc2ltcGxpZnlGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSZzbWJsNEYnRi9GMi1GUzYkLUYjNigtRiw2JVEsRGV0ZXJtaW5hbnRGJ0YvRjItRlM2JC1GIzYkLUYsNiVRIkFGJ0YvRjJGOUY5LUY2Ni1RJyZzZG90O0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZmby1GLDYlUSlQdWxsYmFja0YnRi9GMi1GUzYkLUYjNictRiw2JVEmYWxwaGFGJy9GMEY9RjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZlby9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSRDb3RGJ0YvRjItRlM2JC1GIzYoLUkjbW5HRiQ2JFEiM0YnRjlGY3AtRmFxNiRRIjFGJ0Y5RmNwRmBxRjlGOUY5RjlGOUY5RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEnUmVzMzEzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEpc2ltcGxpZnlGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JC1GLDYlUSZzbWJsNEYnRi9GMi1GUzYkLUYjNictRiw2JVEsRGV0ZXJtaW5hbnRGJ0YvRjItRlM2JC1GIzYjLUYsNiVRIkFGJ0YvRjJGOS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GZm8tRiw2JVEpUHVsbGJhY2tGJ0YvRjItRlM2JC1GIzYmLUYsNiVRJmFscGhhRicvRjBGPUY5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGZW8vRk5RLDAuMzMzMzMzM2VtRictRiw2JVEkQ290RidGL0YyLUZTNiQtRiM2Jy1JI21uR0YkNiRRIjNGJ0Y5RmNwLUZhcTYkUSIxRidGOUZjcEZgcUY5RjlGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZN</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1788" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEoUmVzMzEzYUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYjNiYtRiw2I1EhRictRiw2JVEpc2ltcGxpZnlGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSVzdWJzRidGL0YyLUZYNiQtRiM2Jy1GWDYmLUYjNiRGUUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSdmYWN0b3JGJ0YvRjItRlg2JC1GIzYkLUZYNiYtRiM2PS1GLDYlUSZudW1lckYnRi9GMi1GWDYkLUYjNiUtRiw2JVElZGlmZkYnRi9GMi1GWDYkLUYjNiYtRiw2JVEnUmVzMzEzRidGL0YyRmdvLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2Ki1JI21uR0YkNiRRIjFGJ0Y5RmdvLUZkcjYkUSIyRidGOUZnb0ZnckZnb0ZnckY5LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGOUY5RjlGOUZnb0ZqcC1GWDYkLUYjNiVGYXEtRlg2JC1GIzYmRmhxRmdvLUZccjYlRl5yLUYjNipGY3JGZ29GZ3JGZ29GZ3JGZ28tRmRyNiRRIjNGJ0Y5RjlGanJGOUY5RjlGOUZnb0ZqcC1GWDYkLUYjNiVGYXEtRlg2JC1GIzYmRmhxRmdvLUZccjYlRl5yLUYjNipGY3JGZ29GZ3JGZ29GaXNGZ29GaXNGOUZqckY5RjlGOUY5RmdvRmpwLUZYNiQtRiM2JUZhcS1GWDYkLUYjNiZGaHFGZ28tRlxyNiVGXnItRiM2KkZjckZnb0Zpc0Znb0Zpc0Znb0Zpc0Y5RmpyRjlGOUY5RjlGZ29GanAtRlg2JC1GIzYlRmFxLUZYNiQtRiM2JkZocUZnby1GXHI2JUZeci1GIzYqRmdyRmdvRmdyRmdvRmdyRmdvRmdyRjlGanJGOUY5RjlGOUZnb0ZqcC1GWDYkLUYjNiVGYXEtRlg2JC1GIzYmRmhxRmdvLUZccjYlRl5yLUYjNipGZ3JGZ29GZ3JGZ29GZ3JGZ29GaXNGOUZqckY5RjlGOUY5RmdvRmpwLUZYNiQtRiM2JUZhcS1GWDYkLUYjNiZGaHFGZ28tRlxyNiVGXnItRiM2KkZnckZnb0ZnckZnb0Zpc0Znb0Zpc0Y5RmpyRjlGOUY5RjlGZ29GanAtRlg2JC1GIzYlRmFxLUZYNiQtRiM2JkZocUZnby1GXHI2JUZeci1GIzYqRmdyRmdvRmlzRmdvRmlzRmdvRmlzRjlGanJGOUY5RjlGOUZnb0ZqcC1GWDYkLUYjNiVGYXEtRlg2JC1GIzYmRmhxRmdvLUZccjYlRl5yLUYjNipGaXNGZ29GaXNGZ29GaXNGZ29GaXNGOUZqckY5RjlGOUY5RjlGOUZhb0Zkb0Y5RjlGOUY5RjlGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEoUmVzMzEzYUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYjNiUtRiw2I1EhRictRiw2JVEpc2ltcGxpZnlGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JC1GLDYlUSVzdWJzRidGL0YyLUZYNiQtRiM2Ji1GWDYmLUYjNiNGUUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEnZmFjdG9yRidGL0YyLUZYNiQtRiM2Iy1GWDYmLUYjNjwtRiw2JVEmbnVtZXJGJ0YvRjItRlg2JC1GIzYkLUYsNiVRJWRpZmZGJ0YvRjItRlg2JC1GIzYlLUYsNiVRJ1JlczMxM0YnRi9GMkZnby1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNiktSSNtbkdGJDYkUSIxRidGOUZnby1GZHI2JFEiMkYnRjlGZ29GZ3JGZ29GZ3IvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0Y5RjlGZ29GanAtRlg2JC1GIzYkRmFxLUZYNiQtRiM2JUZocUZnby1GXHI2JUZeci1GIzYpRmNyRmdvRmdyRmdvRmdyRmdvLUZkcjYkUSIzRidGOUZqckY5RjlGZ29GanAtRlg2JC1GIzYkRmFxLUZYNiQtRiM2JUZocUZnby1GXHI2JUZeci1GIzYpRmNyRmdvRmdyRmdvRmlzRmdvRmlzRmpyRjlGOUZnb0ZqcC1GWDYkLUYjNiRGYXEtRlg2JC1GIzYlRmhxRmdvLUZccjYlRl5yLUYjNilGY3JGZ29GaXNGZ29GaXNGZ29GaXNGanJGOUY5RmdvRmpwLUZYNiQtRiM2JEZhcS1GWDYkLUYjNiVGaHFGZ28tRlxyNiVGXnItRiM2KUZnckZnb0ZnckZnb0ZnckZnb0ZnckZqckY5RjlGZ29GanAtRlg2JC1GIzYkRmFxLUZYNiQtRiM2JUZocUZnby1GXHI2JUZeci1GIzYpRmdyRmdvRmdyRmdvRmdyRmdvRmlzRmpyRjlGOUZnb0ZqcC1GWDYkLUYjNiRGYXEtRlg2JC1GIzYlRmhxRmdvLUZccjYlRl5yLUYjNilGZ3JGZ29GZ3JGZ29GaXNGZ29GaXNGanJGOUY5RmdvRmpwLUZYNiQtRiM2JEZhcS1GWDYkLUYjNiVGaHFGZ28tRlxyNiVGXnItRiM2KUZnckZnb0Zpc0Znb0Zpc0Znb0Zpc0ZqckY5RjlGZ29GanAtRlg2JC1GIzYkRmFxLUZYNiQtRiM2JUZocUZnby1GXHI2JUZeci1GIzYpRmlzRmdvRmlzRmdvRmlzRmdvRmlzRmpyRjlGOUY5RmFvRmRvRjlGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZN</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1790" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEnUmVzMzIzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEpc2ltcGxpZnlGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSZzbWJsNEYnRi9GMi1GUzYkLUYjNigtRiw2JVEsRGV0ZXJtaW5hbnRGJ0YvRjItRlM2JC1GIzYkLUYsNiVRIkFGJ0YvRjJGOUY5LUY2Ni1RJyZzZG90O0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZmby1GLDYlUSlQdWxsYmFja0YnRi9GMi1GUzYkLUYjNictRiw2JVEmYWxwaGFGJy9GMEY9RjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZlby9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSRDb3RGJ0YvRjItRlM2JC1GIzYoLUkjbW5HRiQ2JFEiM0YnRjlGY3AtRmFxNiRRIjJGJ0Y5RmNwRmBxRjlGOUY5RjlGOUY5RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEnUmVzMzIzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEpc2ltcGxpZnlGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JC1GLDYlUSZzbWJsNEYnRi9GMi1GUzYkLUYjNictRiw2JVEsRGV0ZXJtaW5hbnRGJ0YvRjItRlM2JC1GIzYjLUYsNiVRIkFGJ0YvRjJGOS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GZm8tRiw2JVEpUHVsbGJhY2tGJ0YvRjItRlM2JC1GIzYmLUYsNiVRJmFscGhhRicvRjBGPUY5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGZW8vRk5RLDAuMzMzMzMzM2VtRictRiw2JVEkQ290RidGL0YyLUZTNiQtRiM2Jy1JI21uR0YkNiRRIjNGJ0Y5RmNwLUZhcTYkUSIyRidGOUZjcEZgcUY5RjlGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZN</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1792" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEoUmVzMzIzYUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYjNiYtRiw2I1EhRictRiw2JVEpc2ltcGxpZnlGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSVzdWJzRidGL0YyLUZYNiQtRiM2Jy1GWDYmLUYjNiRGUUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSdmYWN0b3JGJ0YvRjItRlg2JC1GIzYkLUZYNiYtRiM2PS1GLDYlUSZudW1lckYnRi9GMi1GWDYkLUYjNiUtRiw2JVElZGlmZkYnRi9GMi1GWDYkLUYjNiYtRiw2JVEnUmVzMzIzRidGL0YyRmdvLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2Ki1JI21uR0YkNiRRIjFGJ0Y5RmdvLUZkcjYkUSIyRidGOUZnb0ZnckZnb0ZnckY5LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGOUY5RjlGOUZnb0ZqcC1GWDYkLUYjNiVGYXEtRlg2JC1GIzYmRmhxRmdvLUZccjYlRl5yLUYjNipGY3JGZ29GZ3JGZ29GZ3JGZ28tRmRyNiRRIjNGJ0Y5RjlGanJGOUY5RjlGOUZnb0ZqcC1GWDYkLUYjNiVGYXEtRlg2JC1GIzYmRmhxRmdvLUZccjYlRl5yLUYjNipGY3JGZ29GZ3JGZ29GaXNGZ29GaXNGOUZqckY5RjlGOUY5RmdvRmpwLUZYNiQtRiM2JUZhcS1GWDYkLUYjNiZGaHFGZ28tRlxyNiVGXnItRiM2KkZjckZnb0Zpc0Znb0Zpc0Znb0Zpc0Y5RmpyRjlGOUY5RjlGZ29GanAtRlg2JC1GIzYlRmFxLUZYNiQtRiM2JkZocUZnby1GXHI2JUZeci1GIzYqRmdyRmdvRmdyRmdvRmdyRmdvRmdyRjlGanJGOUY5RjlGOUZnb0ZqcC1GWDYkLUYjNiVGYXEtRlg2JC1GIzYmRmhxRmdvLUZccjYlRl5yLUYjNipGZ3JGZ29GZ3JGZ29GZ3JGZ29GaXNGOUZqckY5RjlGOUY5RmdvRmpwLUZYNiQtRiM2JUZhcS1GWDYkLUYjNiZGaHFGZ28tRlxyNiVGXnItRiM2KkZnckZnb0ZnckZnb0Zpc0Znb0Zpc0Y5RmpyRjlGOUY5RjlGZ29GanAtRlg2JC1GIzYlRmFxLUZYNiQtRiM2JkZocUZnby1GXHI2JUZeci1GIzYqRmdyRmdvRmlzRmdvRmlzRmdvRmlzRjlGanJGOUY5RjlGOUZnb0ZqcC1GWDYkLUYjNiVGYXEtRlg2JC1GIzYmRmhxRmdvLUZccjYlRl5yLUYjNipGaXNGZ29GaXNGZ29GaXNGZ29GaXNGOUZqckY5RjlGOUY5RjlGOUZhb0Zkb0Y5RjlGOUY5RjlGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEoUmVzMzIzYUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYjNiUtRiw2I1EhRictRiw2JVEpc2ltcGxpZnlGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JC1GLDYlUSVzdWJzRidGL0YyLUZYNiQtRiM2Ji1GWDYmLUYjNiNGUUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEnZmFjdG9yRidGL0YyLUZYNiQtRiM2Iy1GWDYmLUYjNjwtRiw2JVEmbnVtZXJGJ0YvRjItRlg2JC1GIzYkLUYsNiVRJWRpZmZGJ0YvRjItRlg2JC1GIzYlLUYsNiVRJ1JlczMyM0YnRi9GMkZnby1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNiktSSNtbkdGJDYkUSIxRidGOUZnby1GZHI2JFEiMkYnRjlGZ29GZ3JGZ29GZ3IvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0Y5RjlGZ29GanAtRlg2JC1GIzYkRmFxLUZYNiQtRiM2JUZocUZnby1GXHI2JUZeci1GIzYpRmNyRmdvRmdyRmdvRmdyRmdvLUZkcjYkUSIzRidGOUZqckY5RjlGZ29GanAtRlg2JC1GIzYkRmFxLUZYNiQtRiM2JUZocUZnby1GXHI2JUZeci1GIzYpRmNyRmdvRmdyRmdvRmlzRmdvRmlzRmpyRjlGOUZnb0ZqcC1GWDYkLUYjNiRGYXEtRlg2JC1GIzYlRmhxRmdvLUZccjYlRl5yLUYjNilGY3JGZ29GaXNGZ29GaXNGZ29GaXNGanJGOUY5RmdvRmpwLUZYNiQtRiM2JEZhcS1GWDYkLUYjNiVGaHFGZ28tRlxyNiVGXnItRiM2KUZnckZnb0ZnckZnb0ZnckZnb0ZnckZqckY5RjlGZ29GanAtRlg2JC1GIzYkRmFxLUZYNiQtRiM2JUZocUZnby1GXHI2JUZeci1GIzYpRmdyRmdvRmdyRmdvRmdyRmdvRmlzRmpyRjlGOUZnb0ZqcC1GWDYkLUYjNiRGYXEtRlg2JC1GIzYlRmhxRmdvLUZccjYlRl5yLUYjNilGZ3JGZ29GZ3JGZ29GaXNGZ29GaXNGanJGOUY5RmdvRmpwLUZYNiQtRiM2JEZhcS1GWDYkLUYjNiVGaHFGZ28tRlxyNiVGXnItRiM2KUZnckZnb0Zpc0Znb0Zpc0Znb0Zpc0ZqckY5RjlGZ29GanAtRlg2JC1GIzYkRmFxLUZYNiQtRiM2JUZocUZnby1GXHI2JUZeci1GIzYpRmlzRmdvRmlzRmdvRmlzRmdvRmlzRmpyRjlGOUY5RmFvRmRvRjlGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZN</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1910" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1909" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEoUmVzMTEyYUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2Ji1GIzYlLUkjbW5HRiQ2JFEiOUYnL0YzUSdub3JtYWxGJy8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnRj5GPi8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZARj4=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYkLUkjbWlHRiQ2JVEoUmVzMTEyYUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2Ji1GIzYjLUkjbW5HRiQ2JFEiOUYnL0YzUSdub3JtYWxGJ0Y+LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYn</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LCQqJi0mSSJmRzYiNiMiI0w2JSZJInVHRic2IyIiIiZGLDYjIiIjJkYsNiMiIiRGLixKKihGMUYuRiRGLi1JJWRpZmZHJSpwcm90ZWN0ZWRHNiQtJkYmNiMiI0JGKkYyRi4hIiIqKEYxRi4pRiRGMUYuLUY4NiQtJkYmNiMiIzdGKkYrRi5GLioqIiIpRi4pLSZGJjYjIiM4RipGNEYuRkRGLi1GODYkRktGK0YuRj8qKiIiJUYuKUZLRjFGLkZERi4tRjg2JEYkRitGLkYuKipGUkYuRlNGLkZERi4tRjg2JEZLRjJGLkYuKipGSUYuRlNGLkY7Ri5GT0YuRi4qLEYxRi5GS0YuRkRGLkYkRi5GT0YuRi4qKkYxRi5GS0YuRkRGLi1GODYkRiRGMkYuRj8qKkY0Ri5GS0YuRjtGLkZURi5GPyoqRlJGLkZLRi5GO0YuRldGLkY/KihGUkYuRkpGLi1GODYkRjtGK0YuRj8qKEZSRi5GSkYuLUY4NiRGREYyRi5GPyoqIiM1Ri5GU0YuRiRGLkZCRi5GPyooRklGLilGS0ZSRi5GQkYuRi4qKEYxRi5GU0YuRjdGLkYuKipGUkYuRktGLkYkRi5GW29GLkYuKipGUkYuRktGLkYkRi5GXm9GLkYuKihGREYuRiRGLkZURi5GPyooRjFGLkY7Ri5GZm5GLkYuKipGMUYuRjtGLkYkRi5GT0YuRj9GLkY/</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1970" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L1969" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">Now we calculate the objects responsible for linearization (<Font bold="true">a</Font> is tensorial and <Font bold="true">c</Font>,<Font bold="true">s</Font> have more complicate transformation law under the conformal rescaling/ proj.change)</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1912" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1911" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2JVEjc3NGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSJrRidGL0YyLUY2Ni1RKCZzcmFycjtGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GVi1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRlVGVy1GLDYlUSRhZGRGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2LEZlbi1GaW42JC1GIzYtLUkmbWZyYWNHRiQ2KC1GIzYmLUYsNiVRI0FBRidGL0YyLUZpbjYnLUYjNictRiw2JVEiaUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRlUvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEiakYnRi9GMkYvRjJGL0YyLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRi9GMi1GIzYkLUkjbW5HRiQ2JFEjMTBGJ0Y5RjkvJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmpxLyUpYmV2ZWxsZWRHRj0tRjY2LVEnJnNkb3Q7RidGOUY7Rj5GQEZCRkRGRkZIRlVGVy1GaW42JC1GIzYrLUZicTYkUSIzRidGOUZYLUYsNiVRJWRpZmZGJ0YvRjItRmluNiQtRiM2KS1GLDYlUSJBRidGL0YyLUZpbjYmLUYjNidGXXBGYHBGTy8lK2V4ZWN1dGFibGVHRj1GOUY5RmlwRlxxRmBwLUYsNiVRInVGJ0YvRjItRmluNiYtRiM2JUZmcEZnc0Y5RjlGaXBGXHFGZ3NGOUY5LUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZHRGaXItRmluNiQtRiM2KUZgcy1GaW42Ji1GIzYnRl1wRmBwRmZwRmdzRjlGOUZpcEZccUZgcEZpcy1GaW42Ji1GIzYlRk9GZ3NGOUY5RmlwRlxxRmdzRjlGOUZnc0Y5RjlGYHBGXXAtRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRmJxNiRGZ3FGOS1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSEZjdEZXRmZyRmdzRjlGOUZgcEZmcEZidUZldUZndUZmckZnc0Y5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GZ3NGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEjc3NGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSJrRidGL0YyLUY2Ni1RKCZzcmFycjtGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GVi1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRlVGVy1GLDYlUSRhZGRGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KkZlbi1GaW42JC1GIzYrLUkmbWZyYWNHRiQ2KC1GIzYkLUYsNiVRI0FBRidGL0YyLUZpbjYnLUYjNiUtRiw2JVEiaUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRlUvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEiakYnRi9GMkYvRjIvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRiM2Iy1JI21uR0YkNiRRIzEwRidGOS8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGanEvJSliZXZlbGxlZEdGPS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGVUZXLUZpbjYkLUYjNiktRmJxNiRRIjNGJ0Y5RlgtRiw2JVElZGlmZkYnRi9GMi1GaW42JC1GIzYnLUYsNiVRIkFGJ0YvRjItRmluNiYtRiM2JUZdcEZgcEZPRjlGaXBGXHFGYHAtRiw2JVEidUYnRi9GMi1GaW42Ji1GIzYjRmZwRjlGaXBGXHFGOS1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmJ0RmlyLUZpbjYkLUYjNidGYHMtRmluNiZGW3BGOUZpcEZccUZgcEZncy1GaW42Ji1GIzYjRk9GOUZpcEZccUY5RjlGYHBGXXAtRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRmJxNiRGZ3FGOS1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSEZhdEZXRmZyRjlGYHBGZnBGXnVGYXVGY3VGZnJGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1915" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2JVEjY2NGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSJrRidGL0YyLUY2Ni1RKCZzcmFycjtGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GVi1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRlVGVy1GLDYlUSRhZGRGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2K0Zlbi1GaW42JC1GIzYsLUkmbWZyYWNHRiQ2KC1GIzYlLUYsNiVRI0FBRidGL0YyLUZpbjYnLUYjNiYtRiw2JVEiaUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRlUvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEiakYnRi9GMkY5Ri9GMi8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Y5LUYjNiQtSSNtbkdGJDYkUSMxMEYnRjlGOS8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGanEvJSliZXZlbGxlZEdGPS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGVUZXLUZpbjYkLUYjNiotRmJxNiRRIjZGJ0Y5RlgtRiw2JVElZGlmZkYnRi9GMi1GaW42JC1GIzYoLUYsNiVRIkFGJ0YvRjItRmluNiZGW3BGOUZpcEZccUZgcC1GLDYlUSJ1RidGL0YyLUZpbjYmLUYjNiRGT0Y5RjlGaXBGXHFGOUY5LUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GYHQtRiM2Jy1GYnE2JFEiOEYnRjlGWEZpci1GaW42JC1GIzYoRmBzLUZpbjYmLUYjNiZGXXBGYHBGT0Y5RjlGaXBGXHFGYHBGZXMtRmluNiYtRiM2JEZmcEY5RjlGaXBGXHFGOUY5RjktRiw2I1EhRidGOUY5RmBwRl1wLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUZicTYkRmdxRjktRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkhGX3RGVy1GYnE2JFEiM0YnRjlGOUY5RmBwRmZwRmZ1Rml1Rlt2Rl52RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEjY2NGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSJrRidGL0YyLUY2Ni1RKCZzcmFycjtGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GVi1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRlVGVy1GLDYlUSRhZGRGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KkZlbi1GaW42JC1GIzYrLUkmbWZyYWNHRiQ2KC1GIzYkLUYsNiVRI0FBRidGL0YyLUZpbjYnLUYjNiUtRiw2JVEiaUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRlUvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEiakYnRi9GMkYvRjIvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRiM2Iy1JI21uR0YkNiRRIzEwRidGOS8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGanEvJSliZXZlbGxlZEdGPS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGVUZXLUZpbjYkLUYjNiktRmJxNiRRIjZGJ0Y5RlgtRiw2JVElZGlmZkYnRi9GMi1GaW42JC1GIzYnLUYsNiVRIkFGJ0YvRjItRmluNiZGW3BGOUZpcEZccUZgcC1GLDYlUSJ1RidGL0YyLUZpbjYmLUYjNiNGT0Y5RmlwRlxxRjktRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZgdC1GIzYmLUZicTYkUSI4RidGOUZYRmlyLUZpbjYkLUYjNidGYHMtRmluNiYtRiM2JUZdcEZgcEZPRjlGaXBGXHFGYHBGZXMtRmluNiYtRiM2I0ZmcEY5RmlwRlxxRjktRiw2I1EhRidGOUZgcEZdcC1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GYnE2JEZncUY5LUY2Ni1RIy4uRidGOUY7Rj5GQEZCRkRGRkZIRl90RlctRmJxNiRRIjNGJ0Y5RjlGYHBGZnBGZnVGaXVGW3ZGXnZGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1916" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEjYWFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2JC1GIzYpLUYsNiVRImlGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJqRidGL0YyRlctRiw2JVEia0YnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RKCZzcmFycjtGJ0Y5RjtGPkZARkJGREZGRkhGZW4vRk5GZm4tRiw2JVEmbnVtZXJGJ0YvRjItRlA2JC1GIzYmLUYsNiVRKXNpbXBsaWZ5RidGL0YyLUZQNiQtRiM2Ny1GLDYlUSVkaWZmRidGL0YyLUZQNiQtRiM2KC1GLDYlUSJBRidGL0YyLUZQNiYtRiM2JkZURldGaW5GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRlctRiw2JVEidUYnRi9GMi1GUDYmLUYjNiRGXG9GOUY5RmFxRmRxRjlGOS1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmJyLUZQNiQtRiM2Ky1GLDYlUSNjY0YnRi9GMi1GUDYkLUYjNiVGXG9GX29GOUY5LUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkhGYXJGY3ItSSNtbkdGJDYkUSIyRidGOS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmVuRmRvLUYsNiVRI3NzRidGL0YyRltzRl9vRjlGOS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGZW5GZG9GanAtRlA2Ji1GIzYnRlRGV0ZpbkZfb0Y5RjlGYXFGZHFGXnJGaXMtRlA2JC1GIzYlRlRGX29GOUY5Rlx0RmpwLUZQNiYtRiM2J0Zcb0ZXRmluRl9vRjlGOUZhcUZkcUZeckZpcy1GUDYkLUYjNiVGaW5GX29GOUY5Rlx0RmpwLUZQNiYtRiM2J0Zcb0ZXRlRGX29GOUY5RmFxRmRxRl9vRjlGOUZfb0Y5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GX29GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjYWFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRImlGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJqRidGL0YyRlctRiw2JVEia0YnRi9GMkY5LUY2Ni1RKCZzcmFycjtGJ0Y5RjtGPkZARkJGREZGRkhGZW4vRk5GZm4tRiw2JVEmbnVtZXJGJ0YvRjItRlA2JC1GIzYkLUYsNiVRKXNpbXBsaWZ5RidGL0YyLUZQNiQtRiM2NS1GLDYlUSVkaWZmRidGL0YyLUZQNiQtRiM2Jy1GLDYlUSJBRidGL0YyLUZQNiYtRiM2JUZURldGaW5GOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZXLUYsNiVRInVGJ0YvRjItRlA2Ji1GIzYjRlxvRjlGX3FGYnFGOS1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmByLUZQNiQtRiM2KS1GLDYlUSNjY0YnRi9GMi1GUDYkRmpxRjktRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSEZfckZhci1JI21uR0YkNiRRIjJGJ0Y5LUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGZW5GYm8tRiw2JVEjc3NGJ0YvRjJGaXJGOS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGZW5GYm9GaHBGW3FGXHJGZXMtRlA2JC1GIzYjRlRGOUZoc0ZocC1GUDYmLUYjNiVGXG9GV0ZpbkY5Rl9xRmJxRlxyRmVzLUZQNiQtRiM2I0ZpbkY5RmhzRmhwLUZQNiYtRiM2JUZcb0ZXRlRGOUZfcUZicUY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1914" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEjYWFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2KS1JI21uR0YkNiRRIjFGJy9GM1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGPi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZGLyUqc3ltbWV0cmljR0ZGLyUobGFyZ2VvcEdGRi8lLm1vdmFibGVsaW1pdHNHRkYvJSdhY2NlbnRHRkYvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJ0Y6RkBGOi8lK2V4ZWN1dGFibGVHRkZGPkY+RllGPg==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYkLUkjbWlHRiQ2JVEjYWFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Jy1JI21uR0YkNiRRIjFGJy9GM1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGPi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZGLyUqc3ltbWV0cmljR0ZGLyUobGFyZ2VvcEdGRi8lLm1vdmFibGVsaW1pdHNHRkYvJSdhY2NlbnRHRkYvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJ0Y6RkBGOkY+</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LEYqKiIiJSIiIi0mSSJmRzYiNiMiIzc2JSZJInVHRik2I0YlJkYuNiMiIiMmRi42IyIiJEYlLSZGKDYjIiNMRixGJS1JJWRpZmZHJSpwcm90ZWN0ZWRHNiRGJkYtRiUhIiIqKkYkRiUtJkYoNiMiIzhGLEYlRjpGJS0mRig2IyIjQkYsRiVGJSoqRiRGJS1GOzYkRkBGLUYlRiZGJUZERiVGJSoqRiRGJUZARiUtJkYoNiMiI0FGLEYlRklGJUY+KipGMkYlRkBGJUYmRiUtRjs2JEZARjBGJUYlKipGMkYlRkBGJUYmRiUtRjs2JEZERi1GJUYlKipGMkYlRkBGJUYmRiUtRjs2JEYmRjNGJUYlKihGMkYlLUY7NiRGJkYwRiUpRkBGMkYlRj4qJkZmbkYlLUY7NiRGTEYtRiVGPiooRjJGJUZaRiVGNkYlRiUqJkZobkYlRjZGJUYlKihGMkYlRlFGJUZERiVGPiooRjJGJUZERiVGVEYlRj4qKEYyRiVGV0YlRkRGJUY+KihGMkYlLUY7NiRGQEYzRiVGTEYlRiUqJkZMRiUtRjs2JEY2Ri1GJUYlKihGMkYlKUYmRjJGJUZgb0YlRj4qJkZmb0YlRmNvRiVGPg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1918" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEjYWFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2KS1JI21uR0YkNiRRIjNGJy9GM1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGPi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZGLyUqc3ltbWV0cmljR0ZGLyUobGFyZ2VvcEdGRi8lLm1vdmFibGVsaW1pdHNHRkYvJSdhY2NlbnRHRkYvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJ0Y6RkAtRjs2JFEiMkYnRj4vJStleGVjdXRhYmxlR0ZGRj5GPkZmbkY+">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYkLUkjbWlHRiQ2JVEjYWFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Jy1JI21uR0YkNiRRIjNGJy9GM1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGPi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZGLyUqc3ltbWV0cmljR0ZGLyUobGFyZ2VvcEdGRi8lLm1vdmFibGVsaW1pdHNHRkYvJSdhY2NlbnRHRkYvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJ0Y6RkAtRjs2JFEiMkYnRj5GPg==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LGhvKiYpLSZJImZHNiI2IyIjTDYlJkkidUdGKDYjIiIiJkYtNiMiIiMmRi02IyIiJEYyRi8tSSVkaWZmRyUqcHJvdGVjdGVkRzYkLSZGJzYjIiNBRitGMEYvRi8qKEY1Ri8pLSZGJzYjIiNCRitGNUYvLUY3NiQtJkYnNiMiIzhGK0YsRi8hIiIqKEYyRi8pRkBGMkYvLUY3NiRGJUYwRi9GLyomRkxGLy1GNzYkRkBGM0YvRkoqKkY1Ri8pRkZGMkYvRkBGLy1GNzYkRkBGMEYvRkoqKEZTRi9GQEYvLUY3NiRGOkYzRi9GLyoqRjVGL0ZGRi9GTEYvLUY3NiRGRkYwRi9GLyoqRjJGL0ZGRi9GTEYvLUY3NiQtJkYnNiMiIzdGK0YzRi9GSioqRjVGL0ZpbkYvRkxGLy1GNzYkRiVGLEYvRi8qKEZpbkYvRkxGLy1GNzYkRkZGM0YvRi8qKkYyRi9GQEYvRjpGLy1GNzYkRiVGM0YvRi8qKkY1Ri9GOkYvRiVGL0ZNRi9GSiooRlNGL0YlRi9GNkYvRkoqKEZpbkYvRiRGLy1GNzYkRjpGLEYvRi8qKkY1Ri9GaW5GL0YkRi8tRjc2JEZpbkYwRi9GSiooRkxGL0YlRi8tRjc2JEZpbkYsRi9GLyooRjpGL0YkRi9GX3BGL0ZKKiwiIiVGL0ZpbkYvRkBGL0YlRi8tRjc2JEZARixGL0ZKKipGaW5GL0ZARi9GJUYvRlpGL0YvKipGaW5GL0ZARi9GJUYvRmduRi9GLyosIiIoRi9GRkYvRmluRi9GQEYvRk1GL0ZKKipGRkYvRmluRi9GQEYvRlBGL0YvKixGNUYvRkBGL0Y6Ri9GJUYvRkRGL0YvKixGNUYvRkZGL0ZARi9GOkYvRl5vRi9GSioqRkZGL0ZARi9GOkYvRmFvRi9GSioqRkZGL0ZARi9GJUYvRmlvRi9GSiosRjVGL0ZGRi9GQEYvRiVGL0ZccEYvRi8qKkZGRi9GOkYvRiVGL0ZkcEYvRi8qLEZjcEYvRkZGL0Y6Ri9GJUYvRlpGL0ZKKipGRkYvRjpGL0YlRi9GZ25GL0YvKixGNUYvRkZGL0ZpbkYvRiVGL0ZURi9GLyooRlBGL0Y6Ri9GJUYvRkoqKkZGRi9GaW5GL0YlRi9GV0YvRkoqKkY1Ri9GRkYvRkxGL0ZkcEYvRi8qKClGaW5GMkYvRiVGL0ZQRi9GLyoqRjVGL0ZocUYvRiVGL0ZNRi9GLyoqRjJGL0ZocUYvRkBGL0Zkb0YvRkoqKiIiJkYvRk1GL0ZTRi9GOkYvRi8=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1972" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L1971" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">Next we resolve all possible 1st order derivatives of the coefficients of the symbol matrix from the eqn Cotton=0 (all in jet notations)</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1919" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1917" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEoRGVwVmFyc0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNjItSSVtc3ViR0YkNiUtRiw2JVEiZkYnRi9GMi1GIzYlLUkjbW5HRiQ2JFEjMTJGJ0Y5Ri9GMi8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUZQNiQtRiM2KS1GVTYlLUYsNiVRInVGJ0YvRjItRiM2JS1GZ242JFEiMUYnRjlGL0YyRmpuLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRlU2JUZjby1GIzYlLUZnbjYkUSIyRidGOUYvRjJGam5GW3AtRlU2JUZjby1GIzYlLUZnbjYkUSIzRidGOUYvRjJGam4vJStleGVjdXRhYmxlR0Y9RjlGOUZbcC1GVTYlRlctRiM2JC1GZ242JFEjMTNGJ0Y5RjlGam4tRlA2JC1GIzYoLUZVNiVGY28tRiM2JEZob0Y5RmpuRltwLUZVNiVGY28tRiM2JEZncEY5RmpuRltwLUZVNiVGY28tRiM2JEZecUY5RmpuRjlGOUZbcC1GVTYlRlctRiM2JC1GZ242JFEjMjJGJ0Y5RjlGam5GanFGW3AtRlU2JUZXLUYjNiQtRmduNiRRIzIzRidGOUY5RmpuRmpxRltwLUYjNiUtRlU2JUZXLUYjNiQtRmduNiRRIzMzRidGOUY5RmpuRmpxRjktRiw2I1EhRidGYXFGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmFxRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEoRGVwVmFyc0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNjAtSSVtc3ViR0YkNiUtRiw2JVEiZkYnRi9GMi1GIzYjLUkjbW5HRiQ2JFEjMTJGJ0Y5LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRlA2JC1GIzYnLUZVNiUtRiw2JVEidUYnRi9GMi1GIzYjLUZnbjYkUSIxRidGOUZqbi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUZVNiVGY28tRiM2Iy1GZ242JFEiMkYnRjlGam5GW3AtRlU2JUZjby1GIzYjLUZnbjYkUSIzRidGOUZqbkY5RltwLUZVNiVGVy1GIzYjLUZnbjYkUSMxM0YnRjlGam5GXW9GW3AtRlU2JUZXLUYjNiMtRmduNiRRIzIyRidGOUZqbkZdb0ZbcC1GVTYlRlctRiM2Iy1GZ242JFEjMjNGJ0Y5RmpuRl1vRltwLUYjNiQtRlU2JUZXLUYjNiMtRmduNiRRIzMzRidGOUZqbkZdby1GLDYjUSFGJ0Y5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZN</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1921" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">NzEvJiZJImZHNiI2IyIjNzYjIiIiRiQvJkYlNiMiIiMsJComLC4qKCkmJkYmNiMiIzhGJ0YvRismRiVGJ0YrRiRGKyEiIiooRjlGKyYmRiY2IyIjTEYnRitGJEYrRisqKEY1RismJkYmNiMiI0FGJ0YrJkY2RipGK0Y6KihGNUYrKUY5Ri9GK0ZFRitGKyomJkY2NiMiIiRGK0ZBRitGKyomRkdGK0ZJRitGOkYrLCYqJEY0RitGK0Y8RjpGOkY6LyZGJUZKLCQqJiwuKiYpRjVGS0YrRiRGK0Y6KihGNUYrRjxGK0YkRitGKyooRjlGK0Y0RitGRUYrRisqKEY1RismJkYmNiMiI0JGJ0YrRkVGK0Y6KihGOUYrRjVGK0ZJRitGOiomRklGK0ZZRitGK0YrRk1GOkY6L0ZFRkUvJkY2Ri4qJiwqKihGOUYrRkVGK0Y8RitGOkZYRitGaG5GOkZnbkYrRitGTUY6L0ZJRkkvJkZCRiosJCooRi9GKywuRjtGOkZIRitGTEY6RkBGOkYzRitGRkYrRitGTUY6RisvJkZCRi4sJCooRi9GK0ZBRitGJEYrRisvJkZCRkosJCooRi9GKywuKihGWUYrRjxGK0YkRitGOiooRjRGK0ZZRitGJEYrRisqKEY0RitGQUYrRkVGK0Y6KihGSUYrRjlGK0ZZRitGOiooRjVGK0ZBRitGSUYrRisqKkY1RitGOUYrRllGK0ZFRitGK0YrRk1GOkYrLyZGWkYqKiYsMEZeb0Y6RlZGOiooRi9GK0ZJRitGWUYrRitGVEYrKipGS0YrRjlGK0Y0RitGRUYrRisqKkYvRitGOUYrRjVGK0ZJRitGOioqRi9GK0Y1RitGWUYrRkVGK0Y6RitGTUY6LyZGWkYuLCQqJiwwRmJwRisqKEZBRitGRUYrRjxGK0YrKipGL0YrRjRGK0ZBRitGRUYrRjpGY3BGK0ZecEYrRmFwRjpGX3BGOkYrRk1GOkY6LyZGWkZKKiYsLiomKUY8Ri9GK0YkRitGOioqRjVGK0Y5RitGPEYrRkVGK0YrKihGNEYrRjxGK0YkRitGKyooRjlGK0Y8RitGSUYrRjoqKEZZRitGPEYrRkVGK0Y6KihGNUYrRllGK0ZJRitGK0YrRk1GOi8mRj1GKiwmKiZGL0YrRklGK0Y6KigiIiVGK0Y1RitGRUYrRisvJkY9Ri4sJCooRi9GKywsKipGL0YrRjRGK0ZZRitGRUYrRjpGXHJGK0ZdckYrRltyRjpGaXFGK0YrRk1GOkY6LyZGPUZKLCQqKEYvRitGRUYrRjxGK0Yr</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1974" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L1973" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">These we substitute to the tensor <Font bold="true">a</Font> ...</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1924" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1923" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVzdWJzRidGL0YyLUY2NiQtRiM2KC1GLDYlUSVTb0wxRidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZMLyUqc3ltbWV0cmljR0ZMLyUobGFyZ2VvcEdGTC8lLm1vdmFibGVsaW1pdHNHRkwvJSdhY2NlbnRHRkwvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYlLUYsNiVRJlRvSmV0RidGL0YyLUY2NiQtRiM2Ki1GNjYmLUYjNkctRiw2JVEjYWFGJ0YvRjItRjY2JC1GIzYoLUkjbW5HRiQ2JFEiMUYnRkhGREZdcEZERl1wRkhGSEZERmZvLUY2NiQtRiM2KEZdcEZERl1wRkQtRl5wNiRRIjJGJ0ZIRkhGSEZERmZvLUY2NiQtRiM2KEZdcEZERl1wRkQtRl5wNiRRIjNGJ0ZIRkhGSEZERmZvLUY2NiQtRiM2KEZdcEZERmVwRkRGXXBGSEZIRkRGZm8tRjY2JC1GIzYoRl1wRkRGZXBGREZlcEZIRkhGREZmby1GNjYkLUYjNihGXXBGREZlcEZERlxxRkhGSEZERmZvLUY2NiQtRiM2KEZdcEZERlxxRkRGXXBGSEZIRkRGZm8tRjY2JC1GIzYoRl1wRkRGXHFGREZlcEZIRkhGRC1GIzYlRmZvLUY2NiQtRiM2KEZdcEZERlxxRkRGXHFGSEZIRkhGREZmby1GNjYkLUYjNihGZXBGREZlcEZERl1wRkhGSEZERmZvLUY2NiQtRiM2KEZlcEZERmVwRkRGZXBGSEZIRkQtRiM2JUZmby1GNjYkLUYjNihGZXBGREZlcEZERlxxRkhGSEZIRkQtRiM2LkZmby1GNjYkLUYjNihGZXBGREZccUZERl1wRkhGSEZERmZvLUY2NiQtRiM2KEZlcEZERlxxRkRGZXBGSEZIRkRGZm8tRjY2JC1GIzYoRmVwRkRGXHFGREZccUZIRkhGRC1GIzYrRmZvLUY2NiQtRiM2KEZccUZERlxxRkRGXXBGSEZIRkRGZm8tRjY2JC1GIzYoRlxxRkRGXHFGREZlcEZIRkhGRC1GIzYlRmZvLUY2NiQtRiM2KEZccUZERlxxRkRGXHFGSEZIRkgtRiw2I1EhRidGSEZldUZIRmV1RkhGSC8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZELUYsNiVRKERlcFZhcnNGJ0YvRjJGRC1GLDYlUSlub3RhdGlvbkYnRi9GMi1GRTYtUSI9RidGSEZKL0ZORkxGT0ZRRlNGVUZXL0ZaUSwwLjI3Nzc3NzhlbUYnL0ZnbkZpdi1GLDYlUStqZXRudW1iZXJzRidGL0YyRkhGSEZIRmV1LyUrZXhlY3V0YWJsZUdGTEZIRkhGXndGSEZIRl53Rkg=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYkLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JC1GLDYlUSVzdWJzRidGL0YyLUY2NiQtRiM2Ji1GLDYlUSVTb0wxRidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZMLyUqc3ltbWV0cmljR0ZMLyUobGFyZ2VvcEdGTC8lLm1vdmFibGVsaW1pdHNHRkwvJSdhY2NlbnRHRkwvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYkLUYsNiVRJlRvSmV0RidGL0YyLUY2NiQtRiM2KS1GNjYmLUYjNkYtRiw2JVEjYWFGJ0YvRjItRjY2JC1GIzYnLUkjbW5HRiQ2JFEiMUYnRkhGREZdcEZERl1wRkhGREZmby1GNjYkLUYjNidGXXBGREZdcEZELUZecDYkUSIyRidGSEZIRkRGZm8tRjY2JC1GIzYnRl1wRkRGXXBGRC1GXnA2JFEiM0YnRkhGSEZERmZvLUY2NiQtRiM2J0ZdcEZERmVwRkRGXXBGSEZERmZvLUY2NiQtRiM2J0ZdcEZERmVwRkRGZXBGSEZERmZvLUY2NiQtRiM2J0ZdcEZERmVwRkRGXHFGSEZERmZvLUY2NiQtRiM2J0ZdcEZERlxxRkRGXXBGSEZERmZvLUY2NiQtRiM2J0ZdcEZERlxxRkRGZXBGSEZELUYjNiRGZm8tRjY2JC1GIzYnRl1wRkRGXHFGREZccUZIRkRGZm8tRjY2JC1GIzYnRmVwRkRGZXBGREZdcEZIRkRGZm8tRjY2JC1GIzYnRmVwRkRGZXBGREZlcEZIRkQtRiM2JEZmby1GNjYkLUYjNidGZXBGREZlcEZERlxxRkhGRC1GIzYtRmZvLUY2NiQtRiM2J0ZlcEZERlxxRkRGXXBGSEZERmZvLUY2NiQtRiM2J0ZlcEZERlxxRkRGZXBGSEZERmZvLUY2NiQtRiM2J0ZlcEZERlxxRkRGXHFGSEZELUYjNipGZm8tRjY2JC1GIzYnRlxxRkRGXHFGREZdcEZIRkRGZm8tRjY2JC1GIzYnRlxxRkRGXHFGREZlcEZIRkQtRiM2JEZmby1GNjYkLUYjNidGXHFGREZccUZERlxxRkgtRiw2I1EhRidGZXVGZXVGSC8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZELUYsNiVRKERlcFZhcnNGJ0YvRjJGRC1GLDYlUSlub3RhdGlvbkYnRi9GMi1GRTYtUSI9RidGSEZKL0ZORkxGT0ZRRlNGVUZXL0ZaUSwwLjI3Nzc3NzhlbUYnL0ZnbkZpdi1GLDYlUStqZXRudW1iZXJzRidGL0YyRkhGZXVGSEZI</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NzQiIiFGI0YjRiNGI0YjRiNGI0YjRiNGI0YjRiNGI0YjRiNGI0Yj</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1927" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">and get that <Font bold="true">a</Font> vanishes! This is what is required.
One can also check that s statisfy the required relation, but I skip it here (the Cotton tensor has to be calculated by more complicated = complete formula, 
and this would lead to a more involved computation) - it is not crusial for the proof.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1928" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1926" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1930" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
</Worksheet>

==> anc/BKEF-2012-III-Hirota_form_linearization.mw <==
<?xml version="1.0" encoding="UTF-8"?>
<Worksheet>
<Version major="16" minor="0"/>
<Label-Scheme value="2" prefix=""/>
<View-Properties presentation="false"></View-Properties>
<MapleNet-Properties elisiondigitsbefore="100" labelling="true" indentamount="4" elisiontermsthreshold="10000" ansi="false" errorbreak="1" useclientjvm="true" echo="1" imaginaryunit="I" labelwidth="20" contextmenusize="automatic" plotdriver="opengl" elisiondigitsafter="100" plotoutput="terminal" helpbrowser="standard" rtablesize="10" elisiontermsbefore="100" elisiondigitsthreshold="10000" typesetting="standard" plotdevice="inline" verboseproc="1" showassumed="1" errorcursor="false" longdelim="true" plotoptions="" quiet="false" elisiontermsafter="100" screenwidth="79" preplot="" prettyprint="3" displayprecision="-1" screenpixelheight="768" warnlevel="3" screenheight="25" latexwidth="6.0" postplot="" prompt="&gt; " ShowLabels="true"/>
<Styles><Font name="Annotation Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 1" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 2" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 3" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 5" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Maple Name" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[104,64,92]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math Bold" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Menus" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math Italic" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Fixed Width" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text Output" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Normal" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Plot Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="8" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Nonterminal" background="[255,255,255]" bold="true" executable="false" family="Monospaced" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Heading" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="14" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Italic" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Variable" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Italic Bold" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Default" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Underlined Italic" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Dash Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Output12" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input" background="[255,255,255]" bold="true" executable="true" family="Monospaced" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,255]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkError" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="2D Math Bold Small" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="1" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math Small" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="1" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Page Number" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Output Labels" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="8" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Bullet Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Plot Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Emphasized" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math Symbol 2" background="[255,255,255]" bold="false" executable="false" family="SymbolPi" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Comment" background="[255,255,255]" bold="true" executable="false" family="Monospaced" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Author" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Warning" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Caption Reference" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input Placeholder" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[200,0,200]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="true"/>
<Font name="Code" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Plot" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Line Printed Output" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="9" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Diagnostic" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[64,128,64]" italic="false" opaque="false" readonly="true" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Inert Output" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[144,144,144]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math Italic Small" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="1" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Normal" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Comment" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Underlined Bold" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Copyright" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,128,128]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Help Underlined" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Maple Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Prompt" background="[255,255,255]" bold="true" executable="false" family="Monospaced" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Input" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Header and Footer" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Error" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 1" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Notes" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Bold" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Equation Label" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 4" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="LaTeX" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 3" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkWarning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Heading 2" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="14" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Popup" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,128,128]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Dictionary Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[147,0,15]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Caption Text" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Left Justified Maple Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="List Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Fixed" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Layout name="Ordered List 1" alignment="left" bullet="numeric" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 2" alignment="left" bullet="alphabetic" firstindent="0" leftmargin="36" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 3" alignment="left" bullet="roman" firstindent="0" leftmargin="72" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 4" alignment="left" bullet="ALPHABETIC" firstindent="0" leftmargin="108" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 5" alignment="left" bullet="ROMAN" firstindent="0" leftmargin="144" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Author" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="8" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Warning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Annotation Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Fixed Width" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Plot" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Line Printed Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Help" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Text Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Diagnostic" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Normal" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Output" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.5" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Dash Item" alignment="left" bullet="dash" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Output12" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.5" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkError" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Error" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 1" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="4" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Bullet Item" alignment="left" bullet="dot" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 4" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 3" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 2" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="2" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkWarning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Left Justified Maple Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.5" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="List Item" alignment="left" bullet="indent" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Pencil-style name="Pencil 5" pen-color="[255,0,0]" pen-height="5.0" pen-width="5.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 4" pen-color="[0,0,255]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 3" pen-color="[0,0,0]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 2" pen-color="[0,0,255]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 1" pen-color="[0,0,0]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Highlighter-style name="Highlighter 2" pen-color="[255,204,0]" pen-height="14.0" pen-width="14.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 1" pen-color="[255,153,255]" pen-height="12.0" pen-width="8.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 4" pen-color="[0,255,255]" pen-height="32.0" pen-width="32.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 3" pen-color="[51,255,0]" pen-height="24.0" pen-width="24.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 5" pen-color="[255,255,0]" pen-height="48.0" pen-width="48.0" pen-opacity="0.8"/>
</Styles>
<Task-table>
    <Task-category name="&lt;default&gt;">
    </Task-category>
</Task-table>
<Task>
</Task>
<Group labelreference="L1999" drawlabel="true">
<Input>
<Text-field style="Text" foreground="[0,128,0]" layout="Normal"><Font foreground="[0,128,0]">This is the worksheet accompanying the paper E.Ferapontov &amp; B.Kruglikov &quot;Dispersionless integrable systems in 3D and Einstein-Weyl geometry&quot;. 
The file ran on <Font bold="true" italic="true">Maple</Font><Font italic="true"> </Font>version 16, the package <Font bold="true">DifferentialGeometry </Font>was used.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L2000" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L3" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">with(DifferentialGeometry):with(Tensor):with(Tools):with(JetCalculus):with(LinearAlgebra):</Text-field>
</Input>
</Group>
<Group labelreference="L936" drawlabel="true">
<Input>
<Text-field prompt="E &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbW9HRiQ2MFEiI0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUrZm9yZWdyb3VuZEdRLFsyNTUsMCwyNTVdRicvJTBmb250X3N0eWxlX25hbWVHUSVUZXh0RicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkwtSSNtaUdGJDYnUWVyflByb29mfnRoYXR+aW5+M0R+Y29uZm9ybWFsfmZsYXRuZXNzfm9mfnRoZX5saW5lYXJpemF0aW9ufm1ldHJpY35vZn5hfkhpcm90YX50eXBlfmVxdWF0aW9ufmltcGxpZXN+TW9uZ2UtQW1wZXJlfmNvbmRpdGlvbn5GJ0YvRjJGNUY4LUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRkwvJSZkZXB0aEdGWC8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GLDYwUSJ+RidGL0YyRjVGOEY7Rj5GQEZCRkRGRkZIRkpGTUZqbi1JKG1mZW5jZWRHRiQ2Jy1GIzYxLUYsNjFRJGFuZEYnLyUlYm9sZEdGPUYvRjJGNUY4RjtGPkZARkJGREZGRkhGSkZNRmpuLUZQNidRLWNvbnNlcXVlbnRseUYnRi9GMkY1RjhGam4tRlA2J1EjaXNGJ0YvRjJGNUY4RmpuLUZQNidRK2VxdWl2YWxlbnRGJ0YvRjJGNUY4RmpuLUYsNjFRI3RvRidGZW9GL0YyRjVGOEY7Rj5GQEZCRkRGRkZIRkpGTUZqbi1GUDYnUS5saW5lYXJpemF0aW9uRidGL0YyRjVGOEYvRjIvJStleGVjdXRhYmxlR0Y9RjhGL0YyRjVGOC1GLDYtRlxvL0Y5USdub3JtYWxGJ0Y7Rj5GQEZCRkRGRkZIRkpGTS9GM1EoWzAsMCwwXUYnRmZwRmpw">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbW9HRiQ2MFEiI0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUrZm9yZWdyb3VuZEdRLFsyNTUsMCwyNTVdRicvJTBmb250X3N0eWxlX25hbWVHUSVUZXh0RicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkwtSSNtaUdGJDYnUWVyflByb29mfnRoYXR+aW5+M0R+Y29uZm9ybWFsfmZsYXRuZXNzfm9mfnRoZX5saW5lYXJpemF0aW9ufm1ldHJpY35vZn5hfkhpcm90YX50eXBlfmVxdWF0aW9ufmltcGxpZXN+TW9uZ2UtQW1wZXJlfmNvbmRpdGlvbn5GJ0YvRjJGNUY4LUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRkwvJSZkZXB0aEdGWC8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GLDYwUSJ+RidGL0YyRjVGOEY7Rj5GQEZCRkRGRkZIRkpGTUZqbi1JKG1mZW5jZWRHRiQ2Jy1GIzYxLUYsNjFRJGFuZEYnLyUlYm9sZEdGPUYvRjJGNUY4RjtGPkZARkJGREZGRkhGSkZNRmpuLUZQNidRLWNvbnNlcXVlbnRseUYnRi9GMkY1RjhGam4tRlA2J1EjaXNGJ0YvRjJGNUY4RmpuLUZQNidRK2VxdWl2YWxlbnRGJ0YvRjJGNUY4RmpuLUYsNjFRI3RvRidGZW9GL0YyRjVGOEY7Rj5GQEZCRkRGRkZIRkpGTUZqbi1GUDYnUS5saW5lYXJpemF0aW9uRidGL0YyRjVGOEYvRjIvJStleGVjdXRhYmxlR0Y9RjhGL0YyRjVGOC1GLDYtRlxvL0Y5USdub3JtYWxGJ0Y7Rj5GQEZCRkRGRkZIRkpGTS9GM1EoWzAsMCwwXUYnRmZwRmpw</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L946" drawlabel="true">
<Input>
<Text-field prompt="E &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2I1EhRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L821" drawlabel="true">
<Input>
<Text-field prompt="E &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYvLUY2NiYtRiM2LC1GLDYlUSJ4RidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GQjYtUSJ+RidGRUZHL0ZLRklGTEZORlBGUkZURlYvRlpGWC1GLDYlUSJ5RidGL0YyRkFGZm4tRiw2JVEiekYnRi9GMi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0ZJRkVGRS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZBRmZuLUY2NiYtRiM2Ji1GLDYlUSJ1RidGL0YyRmFvRmRvRkVGRUZmb0Zpb0ZBRmZuLUYsNiVRIkVGJ0YvRjJGQUZmbi1JI21uR0YkNiRRIjVGJ0ZFRmFvRmRvRkVGRUZhb0Zkb0ZF">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYkLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYsLUY2NiYtRiM2KS1GLDYlUSJ4RidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GQjYtUSJ+RidGRUZHL0ZLRklGTEZORlBGUkZURlYvRlpGWC1GLDYlUSJ5RidGL0YyRkFGZm4tRiw2JVEiekYnRi9GMkZFLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRkFGZm4tRjY2Ji1GIzYjLUYsNiVRInVGJ0YvRjJGRUZhb0Zkb0ZBRmZuLUYsNiVRIkVGJ0YvRjJGQUZmbi1JI21uR0YkNiRRIjVGJ0ZFRkU=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">SS5mcmFtZX5uYW1lOn5FRzYi</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L866" drawlabel="true">
<Input>
<Text-field prompt="E &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2I1EhRictRiM2Ki1GLDYlUSNFUUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjhRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZCLyUpc3RyZXRjaHlHRkIvJSpzeW1tZXRyaWNHRkIvJShsYXJnZW9wR0ZCLyUubW92YWJsZWxpbWl0c0dGQi8lJ2FjY2VudEdGQi8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRlEtRiM2Ki1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGNEY3LUYjNiktSSNtbkdGJDYkUSIzRidGPi1GOzYtUSIsRidGPkZAL0ZERjZGRUZHRklGS0ZNL0ZQUSYwLjBlbUYnL0ZTUSwwLjMzMzMzMzNlbUYnRmhuLyUrZm9yZWdyb3VuZEdRKlswLDAsMjU1XUYnLyUrZXhlY3V0YWJsZUdGQi8lMGZvbnRfc3R5bGVfbmFtZUdRKjJEfk91dHB1dEYnRj4vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GOzYtUSgmbWludXM7RidGPkZARkNGRUZHRklGS0ZNL0ZQUSwwLjIyMjIyMjJlbUYnL0ZTRmNwLUYjNiktRiw2JVEiRkYnRjRGNy1GOzYuUTAmQXBwbHlGdW5jdGlvbjtGJ0Znb0Y+RkBGQ0ZFRkdGSUZLRk1GYG8vRlNGYW8tSShtZmVuY2VkR0YkNiQtRiM2Ly1GVzYlRlktRiM2KS1GaW42JFEiMUYnRj5GXG9GZ3FGZG9GZ29GaW9GPkZccEZcby1GVzYlRlktRiM2KUZncUZcby1GaW42JFEiMkYnRj5GZG9GZ29GaW9GPkZccEZcby1GVzYlRlktRiM2KUZncUZcb0ZobkZkb0Znb0Zpb0Y+RlxwRlxvLUZXNiVGWS1GIzYpRl5yRlxvRl5yRmRvRmdvRmlvRj5GXHBGXG8tRlc2JUZZLUYjNilGXnJGXG9GaG5GZG9GZ29GaW9GPkZccEZkb0Znb0Zpb0Y+Rj5GZG9GZ29GaW9GPkYrRmRvRmdvRmlvRj5GK0Zkb0Znb0Zpb0Y+RisvRmVvUShbMCwwLDBdRidGZ29GPg==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRictRiM2Ji1GLDYlUSNFUUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjhRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZCLyUpc3RyZXRjaHlHRkIvJSpzeW1tZXRyaWNHRkIvJShsYXJnZW9wR0ZCLyUubW92YWJsZWxpbWl0c0dGQi8lJ2FjY2VudEdGQi8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRlEtRiM2Ji1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGNEY3LUYjNiUtSSNtbkdGJDYkUSIzRidGPi1GOzYtUSIsRidGPkZAL0ZERjZGRUZHRklGS0ZNL0ZQUSYwLjBlbUYnL0ZTUSwwLjMzMzMzMzNlbUYnRmhuLyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRjs2LVEoJm1pbnVzO0YnRj5GQEZDRkVGR0ZJRktGTS9GUFEsMC4yMjIyMjIyZW1GJy9GU0ZbcC1GIzYlLUYsNiVRIkZGJ0Y0RjctRjs2LlEwJkFwcGx5RnVuY3Rpb247RicvJStleGVjdXRhYmxlR0ZCRj5GQEZDRkVGR0ZJRktGTUZgby9GU0Zhby1JKG1mZW5jZWRHRiQ2JC1GIzYrLUZXNiVGWS1GIzYlLUZpbjYkUSIxRidGPkZcb0ZhcUZkb0Zcby1GVzYlRlktRiM2JUZhcUZcby1GaW42JFEiMkYnRj5GZG9GXG8tRlc2JUZZLUYjNiVGYXFGXG9GaG5GZG9GXG8tRlc2JUZZLUYjNiVGaHFGXG9GaHFGZG9GXG8tRlc2JUZZLUYjNiVGaHFGXG9GaG5GZG9GPkYrRitGKw==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEjRVFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYjNiYtSSVtc3ViR0YkNiUtRiw2JVEidUYnRi9GMi1GIzYnLUkjbW5HRiQ2JFEiM0YnRjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJ0ZZLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJ0Y5LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZpby1GIzYnLUYsNiVRIkZGJ0YvRjItRjY2LlEwJkFwcGx5RnVuY3Rpb247RicvJStleGVjdXRhYmxlR0Y9RjlGO0Y+RkBGQkZERkZGSEZbby9GTkZcby1JKG1mZW5jZWRHRiQ2JC1GIzYtLUZSNiVGVC1GIzYnLUZaNiRRIjFGJ0Y5RmduRl9xRl9vRjlGYm9GZ24tRlI2JUZULUYjNidGX3FGZ24tRlo2JFEiMkYnRjlGX29GOUZib0Znbi1GUjYlRlQtRiM2J0ZfcUZnbkZZRl9vRjlGYm9GZ24tRlI2JUZULUYjNidGZnFGZ25GZnFGX29GOUZib0Znbi1GUjYlRlQtRiM2J0ZmcUZnbkZZRl9vRjlGYm9GX29GOUY5Rl9vRjlGOUZfb0Y5">LCYmSSJ1RzYiNiQiIiRGJyIiIi1JIkZHRiU2JyZGJDYkRihGKCZGJDYkRigiIiMmRiQ2JEYoRicmRiQ2JEYwRjAmRiQ2JEYwRichIiI=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L235" drawlabel="true">
<Input>
<Text-field prompt="M &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjQkJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSdNYXRyaXhGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JC1GUzYmLUYjNiktRlM2Ji1GIzYwLUYsNiVRJWRpZmZGJ0YvRjItRlM2JC1GIzYnLUYsNiVRI0VRRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEidUYnRi9GMi1GUzYmLUYjNiYtSSNtbkdGJDYkUSIxRidGOUZjb0ZicEY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGOUY5RmNvLUkmbWZyYWNHRiQ2KC1GIzYkRmJwRjktRiM2JC1GY3A2JFEiMkYnRjlGOS8lLmxpbmV0aGlja25lc3NHRmVwLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmpxLyUpYmV2ZWxsZWRHRj0tRjY2LVEnJnNkb3Q7RidGOUY7Rj5GQEZCRkRGRkZIRmdvL0ZORmhvRmluLUZTNiQtRiM2J0Zgb0Zjby1GLDYlRl1wL0YwRj1GOS1GUzYmLUYjNidGYnAtRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZnb0ZickZjb0ZjcUY5RjlGZnBGaXBGOUY5RmNvRlxxRl9yRmluLUZTNiQtRiM2J0Zgb0Zjb0Znci1GUzYmLUYjNiZGYnBGY28tRmNwNiRRIjNGJ0Y5RjlGOUZmcEZpcEY5RjktRiw2I1EhRidGOUY5RmZwRmlwRmNvLUZTNiYtRiM2MEZccUZfckZpbi1GUzYkLUYjNidGYG9GY29GZ3ItRlM2Ji1GIzYmRmJwRmNvRmNxRjlGOUZmcEZpcEY5RjlGY29GaW4tRlM2JC1GIzYnRmBvRmNvRmdyLUZTNiYtRiM2JkZjcUZjb0ZjcUY5RjlGZnBGaXBGOUY5RmNvRlxxRl9yRmluLUZTNiQtRiM2J0Zgb0Zjb0Znci1GUzYmLUYjNiZGY3FGY29GaXNGOUY5RmZwRmlwRjlGOUZcdEY5RjlGZnBGaXBGY28tRlM2Ji1GIzYwRlxxRl9yRmluRmFzRmNvRlxxRl9yRmluRmN1RmNvRmluLUZTNiQtRiM2J0Zgb0Zjb0Znci1GUzYmLUYjNiZGaXNGY29GaXNGOUY5RmZwRmlwRjlGOUZcdEY5RjlGZnBGaXBGXHRGOUY5RmZwRmlwRjlGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEjQkJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSdNYXRyaXhGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Iy1GUzYmLUYjNigtRlM2Ji1GIzYvLUYsNiVRJWRpZmZGJ0YvRjItRlM2JC1GIzYmLUYsNiVRI0VRRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEidUYnRi9GMi1GUzYmLUYjNiUtSSNtbkdGJDYkUSIxRidGOUZjb0ZicEY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRjlGY28tSSZtZnJhY0dGJDYoLUYjNiNGYnAtRiM2Iy1GY3A2JFEiMkYnRjkvJS5saW5ldGhpY2tuZXNzR0ZlcC8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZqcS8lKWJldmVsbGVkR0Y9LUY2Ni1RJyZzZG90O0YnRjlGO0Y+RkBGQkZERkZGSEZnby9GTkZob0Zpbi1GUzYkLUYjNiZGYG9GY28tRiw2JUZdcC9GMEY9RjktRlM2Ji1GIzYmRmJwLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGZ29GYnJGY29GY3FGOUZmcEZpcEY5RmNvRlxxRl9yRmluLUZTNiQtRiM2JkZgb0Zjb0Znci1GUzYmLUYjNiVGYnBGY28tRmNwNiRRIjNGJ0Y5RjlGZnBGaXBGOS1GLDYjUSFGJ0Y5RmZwRmlwRmNvLUZTNiYtRiM2L0ZccUZfckZpbi1GUzYkLUYjNiZGYG9GY29GZ3ItRlM2Ji1GIzYlRmJwRmNvRmNxRjlGZnBGaXBGOUZjb0Zpbi1GUzYkLUYjNiZGYG9GY29GZ3ItRlM2Ji1GIzYlRmNxRmNvRmNxRjlGZnBGaXBGOUZjb0ZccUZfckZpbi1GUzYkLUYjNiZGYG9GY29GZ3ItRlM2Ji1GIzYlRmNxRmNvRmlzRjlGZnBGaXBGOUZcdEY5RmZwRmlwRmNvLUZTNiYtRiM2L0ZccUZfckZpbkZhc0Zjb0ZccUZfckZpbkZjdUZjb0Zpbi1GUzYkLUYjNiZGYG9GY29GZ3ItRlM2Ji1GIzYlRmlzRmNvRmlzRjlGZnBGaXBGOUZcdEY5RmZwRmlwRlx0RjlGZnBGaXBGOQ==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEjQkJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWFjdGlvbkdGJDYlLUkobWZlbmNlZEdGJDYoLUYjNiUtSSdtdGFibGVHRiQ2Ny1JJG10ckdGJDYoLUkkbXRkR0YkNigtRiM2Ji1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GYG8tRlM2JC1GIzYnLUkmbWZyYWNHRiQ2KC1GIzYlLUY2Ni1RKyZQYXJ0aWFsRDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GX3AvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnRjktRiM2JS1GIzYmRltwLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2Jy1JI21uR0YkNiRRIjFGJ0Y5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGXnAvRk5RLDAuMzMzMzMzM2VtRidGYHFGYXBGOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRmFwRjlGYXBGOS8lLmxpbmV0aGlja25lc3NHRmNxLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmFyLyUpYmV2ZWxsZWRHRj0tRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSEZecEZgcC1GIzYnLUYsNiVRIkZGJ0YvRjItRjY2LlEwJkFwcGx5RnVuY3Rpb247RicvJStleGVjdXRhYmxlR0Y9RjlGO0Y+RkBGQkZERkZGSEZecEZgcC1GUzYkLUYjNi1GaHBGZHEtRmlwNiVGW3EtRiM2J0ZgcUZkcS1GYXE2JFEiMkYnRjlGYXBGOUZqcUZkcS1GaXA2JUZbcS1GIzYnRmBxRmRxLUZhcTYkUSIzRidGOUZhcEY5RmpxRmRxLUZpcDYlRltxLUYjNidGW3RGZHFGW3RGYXBGOUZqcUZkcS1GaXA2JUZbcS1GIzYnRlt0RmRxRmJ0RmFwRjlGanFGYXBGOUY5RmFwRjlGYXBGOUY5RmFwRjkvJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRl91LyUrZ3JvdXBhbGlnbkdGX3UvJShyb3dzcGFuR0ZjcS8lK2NvbHVtbnNwYW5HRmNxLUZobjYoLUYjNiZGXG8tRiM2Jy1GZ282KEZgcUZbdEZdckZfckZickZkckZmci1GIzYkLUYjNictRmdvNihGaW8tRiM2JS1GIzYmRltwRmdzRmFwRjlGYXBGOUZdckZfckZickZkckZmckZpckZhcEY5RjlGYXBGOUZhcEY5Rl11RmB1RmJ1RmR1RmZ1LUZobjYoLUYjNiZGXG8tRiM2J0ZedkZmci1GIzYkLUYjNictRmdvNihGaW8tRiM2JS1GIzYmRltwRl50RmFwRjlGYXBGOUZdckZfckZickZkckZmckZpckZhcEY5RjlGYXBGOUZhcEY5Rl11RmB1RmJ1RmR1RmZ1Rl11RmB1RmJ1LUZlbjYoRmh1LUZobjYoLUYjNiZGXG8tRlM2JC1GIzYnLUZnbzYoRmlvLUYjNiUtRiM2JkZbcEZldEZhcEY5RmFwRjlGXXJGX3JGYnJGZHJGZnJGaXJGYXBGOUY5RmFwRjlGXXVGYHVGYnVGZHVGZnUtRmhuNigtRiM2JkZcby1GIzYnRl52RmZyLUYjNiQtRiM2Jy1GZ282KEZpby1GIzYlLUYjNiZGW3BGaXRGYXBGOUZhcEY5Rl1yRl9yRmJyRmRyRmZyRmlyRmFwRjlGOUZhcEY5RmFwRjlGXXVGYHVGYnVGZHVGZnVGXXVGYHVGYnUtRmVuNihGanZGangtRmhuNihGYHFGXXVGYHVGYnVGZHVGZnVGXXVGYHVGYnUvJSZhbGlnbkdRJWF4aXNGJy9GXnVRKWJhc2VsaW5lRicvRmF1RmFyL0ZjdVEnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjEvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0Zqei8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0ZlW2wvJSZmcmFtZUdGZVtsLyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dGPS8lLWVxdWFsY29sdW1uc0dGPS8lLWRpc3BsYXlzdHlsZUdGPS8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0ZiW2xGYXBGOUY5L0krbXNlbWFudGljc0dGJFEnTWF0cml4RicvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGaFxsLyUrYWN0aW9udHlwZUdRLnJ0YWJsZWFkZHJlc3NGJy8lKXJ0YWJsZWlkR1E1MTg0NDY3NDQwODA0MDk0OTM2NTRGJ0ZhcEY5</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L714" drawlabel="true">
<Input>
<Text-field prompt="M &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEiQkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKEFkam9pbnRGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JC1GLDYlUSNCQkYnRi9GMkY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEiQkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKEFkam9pbnRGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Iy1GLDYlUSNCQkYnRi9GMkY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZN</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L772" drawlabel="true">
<Input>
<Text-field prompt="E &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEjZEJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSxEZXRlcm1pbmFudEYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRI0JCRidGL0YyLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRlpGZ25GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEjZEJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSxEZXRlcm1pbmFudEYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYjLUYsNiVRI0JCRidGL0YyRjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L775" drawlabel="true">
<Input>
<Text-field prompt="E &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEjQmdGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JJW1zdXBHRiQ2JS1GLDYlUSNkQkYnRi9GMi1GIzYmLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZlbi1JI21uR0YkNiRRIjFGJ0Y5Ri9GMi8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRictRjY2LVEnJnNkb3Q7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmJvLUYsNiVRIkJGJ0YvRjItRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjQmdGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JJW1zdXBHRiQ2JS1GLDYlUSNkQkYnRi9GMi1GIzYkLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZlbi1JI21uR0YkNiRRIjFGJ0Y5LyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJy1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GYm8tRiw2JVEiQkYnRi9GMi1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L771" drawlabel="true">
<Input>
<Text-field prompt="E &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSlNdWx0aXBseUYnRi9GMi1GNjYkLUYjNigtRiw2JVEjQmdGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiVRI0JCRidGL0YyLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRkxGSEZILUYsNiNRIUYnRlxvRl9vRkhGSEZcb0Zfb0ZI">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYkLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSlNdWx0aXBseUYnRi9GMi1GNjYkLUYjNiUtRiw2JVEjQmdGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiVRI0JCRidGL0YyRkgtRiw2I1EhRidGSA==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWFjdGlvbkc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkobWZlbmNlZEdGJDYoLUklbXJvd0dGJDYlLUknbXRhYmxlR0YkNjctSSRtdHJHRiQ2KC1JJG10ZEdGJDYoLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGQy8lK2dyb3VwYWxpZ25HRkMvJShyb3dzcGFuR0Y9LyUrY29sdW1uc3BhbkdGPS1GODYoLUY7NiRRIjBGJ0Y+RkFGREZGRkhGSkZMRkFGREZGLUY1NihGTEY3RkxGQUZERkYtRjU2KEZMRkxGN0ZBRkRGRi8lJmFsaWduR1ElYXhpc0YnL0ZCUSliYXNlbGluZUYnL0ZFUSZyaWdodEYnL0ZHUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdRJXRydWVGJy8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRl1vLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRmhvLyUmZnJhbWVHRmhvLyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dRJmZhbHNlRicvJS1lcXVhbGNvbHVtbnNHRmJwLyUtZGlzcGxheXN0eWxlR0ZicC8lJXNpZGVHRmVuLyUwbWlubGFiZWxzcGFjaW5nR0Zlby8lK2ZvcmVncm91bmRHUShbMCwwLDBdRidGPkY+L0krbXNlbWFudGljc0dGJFEnTWF0cml4RicvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXnEvJSthY3Rpb250eXBlR1EucnRhYmxlYWRkcmVzc0YnLyUpcnRhYmxlaWRHUTUxODQ0Njc0NDA4MDQwOTQ5MzgwNkYn">LUknTWF0cml4RzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiNiMvSSQlaWRHRiciNTFRXDQvM1duVz0=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L938" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZJLUkjbW9HRiQ2MFEiI0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUrZm9yZWdyb3VuZEdRLFsyNTUsMCwyNTVdRicvJTBmb250X3N0eWxlX25hbWVHUSVUZXh0RicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkwtRiw2MFEifkYnRjIvJStleGVjdXRhYmxlR0Y9RjUvRjlRJ25vcm1hbEYnRjtGPkZARkJGREZGRkhGSkZNLUkjbWlHRiQ2KFElSGVyZUYnRi9GMkZSRjVGOEZPLUZXNihRIklGJ0YvRjJGUkY1RjhGTy1GVzYoUSdkZWZpbmVGJ0YvRjJGUkY1RjhGTy1GVzYoUSR0aGVGJ0YvRjJGUkY1RjhGTy1GVzYoUSVkdWFsRidGL0YyRlJGNUY4Rk8tRlc2KFEnbWV0cmljRidGL0YyRlJGNUY4Rk8tRlc2KFEjQkJGJ0YvRjJGUkY1RjhGTy1JKG1mZW5jZWRHRiQ2Jy1GIzYqLUZXNihRJXdpdGhGJ0YvRjJGUkY1RjhGTy1GVzYoUSZ1cHBlckYnRi9GMkZSRjVGOEZPLUZXNihRKGluZGljZXNGJ0YvRjJGUkY1RjgvRjNRKFswLDAsMF1GJ0ZSRlRGMkZSRjVGVC1GLDYwUSIsRidGMkZSRjVGVEY7L0Y/RjFGQEZCRkRGRkZIRkovRk5RLDAuMzMzMzMzM2VtRidGT0ZqbkZPRmBvRk8tRlc2KFEjQmdGJ0YvRjJGUkY1RjhGTy1GLDYyUSRhbmRGJy8lJWJvbGRHRjFGMkZSRjUvRjlRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRmVxRjtGPkZARkJGREZGRkhGSkZNRk9Gam5GTy1GVzYoUShhZGpvaW50RidGL0YyRlJGNUY4Rk8tRlc2KFEnbWF0cml4RidGL0YyRlJGNUY4Rk8tRlc2KFEiQkYnRi9GMkZSRjVGOEZPLUZnbzYnLUYjNigtRlc2KFEjb2ZGJ0YvRjJGUkY1RjhGTy1GVzYoUS5saW5lYXJpemF0aW9uRidGL0YyRlJGNUY4RmRwRlJGVEYyRlJGNUZURmRwRlJGVA==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZJLUkjbW9HRiQ2MFEiI0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUrZm9yZWdyb3VuZEdRLFsyNTUsMCwyNTVdRicvJTBmb250X3N0eWxlX25hbWVHUSVUZXh0RicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkwtRiw2MFEifkYnRjIvJStleGVjdXRhYmxlR0Y9RjUvRjlRJ25vcm1hbEYnRjtGPkZARkJGREZGRkhGSkZNLUkjbWlHRiQ2KFElSGVyZUYnRi9GMkZSRjVGOEZPLUZXNihRIklGJ0YvRjJGUkY1RjhGTy1GVzYoUSdkZWZpbmVGJ0YvRjJGUkY1RjhGTy1GVzYoUSR0aGVGJ0YvRjJGUkY1RjhGTy1GVzYoUSVkdWFsRidGL0YyRlJGNUY4Rk8tRlc2KFEnbWV0cmljRidGL0YyRlJGNUY4Rk8tRlc2KFEjQkJGJ0YvRjJGUkY1RjhGTy1JKG1mZW5jZWRHRiQ2Jy1GIzYqLUZXNihRJXdpdGhGJ0YvRjJGUkY1RjhGTy1GVzYoUSZ1cHBlckYnRi9GMkZSRjVGOEZPLUZXNihRKGluZGljZXNGJ0YvRjJGUkY1RjgvRjNRKFswLDAsMF1GJ0ZSRlRGMkZSRjVGVC1GLDYwUSIsRidGMkZSRjVGVEY7L0Y/RjFGQEZCRkRGRkZIRkovRk5RLDAuMzMzMzMzM2VtRidGT0ZqbkZPRmBvRk8tRlc2KFEjQmdGJ0YvRjJGUkY1RjhGTy1GLDYyUSRhbmRGJy8lJWJvbGRHRjFGMkZSRjUvRjlRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRmVxRjtGPkZARkJGREZGRkhGSkZNRk9Gam5GTy1GVzYoUShhZGpvaW50RidGL0YyRlJGNUY4Rk8tRlc2KFEnbWF0cml4RidGL0YyRlJGNUY4Rk8tRlc2KFEiQkYnRi9GMkZSRjVGOEZPLUZnbzYnLUYjNigtRlc2KFEjb2ZGJ0YvRjJGUkY1RjhGTy1GVzYoUS5saW5lYXJpemF0aW9uRidGL0YyRlJGNUY4RmRwRlJGVEYyRlJGNUZURmRwRlJGVA==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L937" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2I1EhRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L749" drawlabel="true">
<Input>
<Text-field prompt="E &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2JVEmc21ibDVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSJaRidGL0YyLUY2Ni1RKCZzcmFycjtGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GVi1GLDYlUSRhZGRGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2LUZYLUZmbjYkLUYjNi1GWC1GZm42JC1GIzYtRlgtRmZuNiQtRiM2LUZYLUZmbjYkLUYjNjAtRiw2JVElZGlmZkYnRi9GMi1GZm42JC1GIzYnRk8tRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZVL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRInVGJ0YvRjItRmZuNiYtRiM2LC1GLDYlUSJrRidGL0YyRmFwLUYsNiVRImxGJ0YvRjJGYXAtRiw2JVEicEYnRi9GMkZhcC1GLDYlUSJxRidGL0YyRmFwLUYsNiVRInJGJ0YvRjJGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRjlGOS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGVUZXRmdwRmpwRmFwRmpxLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmdxLUY2Ni1RIy4uRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnRlctSSNtbkdGJDYkUSIzRidGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y9RjlGOUZhcEZncUZmckZkcUZpckZec0Zic0Zlc0Y5RjlGYXBGZHFGZnJGYXFGaXJGXnNGYnNGZXNGOUY5RmFwRmFxRmZyRl5xRmlyRl5zRmJzRmVzRjlGOUZhcEZecUZmci1GX3M2JFEiMUYnRjlGaXJGXnNGYnNGZXNGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmJzRmVzRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEmc21ibDVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSJaRidGL0YyLUY2Ni1RKCZzcmFycjtGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GVi1GLDYlUSRhZGRGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KkZYLUZmbjYkLUYjNipGWC1GZm42JC1GIzYqRlgtRmZuNiQtRiM2KkZYLUZmbjYkLUYjNi0tRiw2JVElZGlmZkYnRi9GMi1GZm42JC1GIzYmRk8tRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZVL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRInVGJ0YvRjItRmZuNiYtRiM2Ky1GLDYlUSJrRidGL0YyRmFwLUYsNiVRImxGJ0YvRjJGYXAtRiw2JVEicEYnRi9GMkZhcC1GLDYlUSJxRidGL0YyRmFwLUYsNiVRInJGJ0YvRjJGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Y5LUY2Ni1RJyZzZG90O0YnRjlGO0Y+RkBGQkZERkZGSEZVRldGZ3BGanBGYXBGanEtRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GZ3EtRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRidGVy1JI21uR0YkNiRRIjNGJ0Y5RjlGYXBGZ3FGZnJGZHFGaXJGXnNGOUZhcEZkcUZmckZhcUZpckZec0Y5RmFwRmFxRmZyRl5xRmlyRl5zRjlGYXBGXnFGZnItRl9zNiRRIjFGJ0Y5RmlyRl5zRjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L748" drawlabel="true">
<Input>
<Text-field prompt="E &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEmc21ibDVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ni1GLDYlUSJ1RidGL0YyLUY2NiYtRiM2Ji1JI21uR0YkNiRRIjFGJy9GM1Enbm9ybWFsRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRidGRUZFLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUkjbW9HRiQ2LVEnJnNkb3Q7RidGRS8lJmZlbmNlR0ZMLyUqc2VwYXJhdG9yR0ZMLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRmFvRjotRjY2Ji1GIzYqRkEtRlQ2LVEiLEYnRkVGVy9GWkYxRmVuRmduRmluRltvRl1vRl9vL0Zjb1EsMC4zMzMzMzMzZW1GJy1GQjYkUSIyRidGRUZoby1GQjYkUSIzRidGRUZHRkpGRUZFRk1GUC1GVDYtUSIrRidGRUZXRllGZW5GZ25GaW5GW29GXW8vRmBvUSwwLjIyMjIyMjJlbUYnL0Zjb0ZocEY6LUY2NiYtRiM2JkZecEZHRkpGRUZFRk1GUEZTRjotSSVtc3VwR0YkNiUtRjY2Ji1GIzYsRkFGaG9GXnBGaG9GXnBGaG9GYXBGR0ZKRkVGRUZNRlAtRiM2JUZecEYvRjIvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRmRwRjotRjY2Ji1GIzYmRmFwRkdGSkZFRkVGTUZQRlNGOi1GNjYmLUYjNi5GQUZob0ZBRmhvRl5wRmhvRmFwRmhvRmFwRkdGSkZFRkVGTUZQRkdGSkZFRkVGR0ZKRkU=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYkLUkjbWlHRiQ2JVEmc21ibDVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2My1GLDYlUSJ1RidGL0YyLUY2NiYtRiM2Iy1JI21uR0YkNiRRIjFGJy9GM1Enbm9ybWFsRidGRS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1JI21vR0YkNi1RJyZzZG90O0YnRkUvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRlMvJSlzdHJldGNoeUdGUy8lKnN5bW1ldHJpY0dGUy8lKGxhcmdlb3BHRlMvJS5tb3ZhYmxlbGltaXRzR0ZTLyUnYWNjZW50R0ZTLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGXG9GOi1GNjYmLUYjNidGQS1GTjYtUSIsRidGRUZRL0ZVRjFGVkZYRlpGZm5GaG5Gam4vRl5vUSwwLjMzMzMzMzNlbUYnLUZCNiRRIjJGJ0ZFRmNvLUZCNiRRIjNGJ0ZFRkVGR0ZKLUZONi1RIitGJ0ZFRlFGVEZWRlhGWkZmbkZobi9GW29RLDAuMjIyMjIyMmVtRicvRl5vRmNwRjotRjY2Ji1GIzYjRmlvRkVGR0ZKRk1GOi1JJW1zdXBHRiQ2JS1GNjYmLUYjNilGQUZjb0Zpb0Zjb0Zpb0Zjb0ZccEZFRkdGSkZncC8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGX3BGOi1GNjYmLUYjNiNGXHBGRUZHRkpGTUY6LUY2NiYtRiM2K0ZBRmNvRkFGY29GaW9GY29GXHBGY29GXHBGRUZHRkpGRQ==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEidUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1GIzYlLUkjbW5HRiQ2JFEiM0YnL0Y2USdub3JtYWxGJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRidGPi8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnRj4vJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkwvJSlzdHJldGNoeUdGTC8lKnN5bW1ldHJpY0dGTC8lKGxhcmdlb3BHRkwvJS5tb3ZhYmxlbGltaXRzR0ZMLyUnYWNjZW50R0ZMLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGZW4tRiw2JUYuLUYjNi0tRjs2JFEiMUYnRj4tRkc2LVEiLEYnRj5GSi9GTkY0Rk9GUUZTRlVGV0ZZL0ZnblEsMC4zMzMzMzMzZW1GJ0Zcb0Zfby1GOzYkUSIyRidGPkZfb0Y6Rl9vRjpGQEY+RkNGPg==">KiYmSSJ1RzYiNiMiIiQiIiImRiQ2J0YoRigiIiNGJ0YnRig=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L734" drawlabel="true">
<Input>
<Text-field prompt="M &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2JVEjRzFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2JC1GIzYqLUYsNiVRImlGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJqRidGL0YyRlctRiw2JVEic0YnRi9GMi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSgmc3JhcnI7RidGOUY7Rj5GQEZCRkRGRkZIRmVuL0ZORmZuLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZccC1GLDYlUSRhZGRGJ0YvRjItRlA2JC1GIzYtRl5wLUZQNiQtRiM2LUZecC1GUDYkLUYjNi1GXnAtRlA2JC1GIzY2LUYsNiVRI0JnRidGL0YyLUZQNiYtRiM2KEZURlctRiw2JVEiYUYnRi9GMkZfb0Zib0Y5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVEnJnNkb3Q7RidGOUY7Rj5GQEZCRkRGRkZIRmVuRmdvLUYsNiVRJWRpZmZGJ0YvRjItRlA2JC1GIzYqLUYsNiVRI0JCRidGL0YyLUZQNiYtRiM2JkZocUZXLUYsNiVRImJGJ0YvRjJGOUY5RltyRl5yRlctRiw2JVEidUYnRi9GMi1GUDYmLUYjNigtRiw2JVEicEYnRi9GMkZXLUYsNiVRInFGJ0YvRjJGX29GYm9GOUY5RltyRl5yRl9vRmJvRjlGOUZhci1GLDYlUSpUb3RhbERpZmZGJ0YvRjItRlA2JC1GIzYnRmVzLUZQNictRiM2KEZcdC1GNjYuUSJ+RidGL0YyRjtGPkZARkJGREZGRkhGZW5GZ28tRjY2LkZZRi9GMkY7RlpGQEZCRkRGRkZIRmVuRmduRl90Ri9GMkYvRjJGW3JGXnJGV0Zcb0Y5RjlGYXJGYXEtRlA2Ji1GIzYoRmJzRldGaW5GX29GYm9GOUY5RltyRl5yRldGX3QtRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GXHQtRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkhGW3BGZ28tSSNtbkdGJDYkUSIzRidGOUZfb0Zib0Y5RjlGV0ZcdEZmdS1GXXY2JFEiMUYnRjlGaXVGXHZGX29GYm9GOUY5RldGYnNGZnVGYHZGaXVGXHZGX29GYm9GOUY5RldGaHFGZnVGYHZGaXVGXHZGX29GYm9GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRl9vRmJvRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEjRzFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRImlGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJqRidGL0YyRlctRiw2JVEic0YnRi9GMkY5LUY2Ni1RKCZzcmFycjtGJ0Y5RjtGPkZARkJGREZGRkhGZW4vRk5GZm4tRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmdvLUYsNiVRJGFkZEYnRi9GMi1GUDYkLUYjNipGaW8tRlA2JC1GIzYqRmlvLUZQNiQtRiM2KkZpby1GUDYkLUYjNjMtRiw2JVEjQmdGJ0YvRjItRlA2Ji1GIzYlRlRGVy1GLDYlUSJhRidGL0YyRjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVEnJnNkb3Q7RidGOUY7Rj5GQEZCRkRGRkZIRmVuRmJvLUYsNiVRJWRpZmZGJ0YvRjItRlA2JC1GIzYnLUYsNiVRI0JCRidGL0YyLUZQNiYtRiM2JUZjcUZXLUYsNiVRImJGJ0YvRjJGOUZmcUZpcUZXLUYsNiVRInVGJ0YvRjItRlA2Ji1GIzYlLUYsNiVRInBGJ0YvRjJGVy1GLDYlUSJxRidGL0YyRjlGZnFGaXFGOUZcci1GLDYlUSpUb3RhbERpZmZGJ0YvRjItRlA2JC1GIzYmRmBzLUZQNictRiM2JkZncy1GNjYuUSJ+RidGL0YyRjtGPkZARkJGREZGRkhGZW5GYm8tRjY2LkZZRi9GMkY7RlpGQEZCRkRGRkZIRmVuRmduRmpzRi9GMkZmcUZpcUZXRlxvRjlGXHJGXHEtRlA2Ji1GIzYlRl1zRldGaW5GOUZmcUZpcUZXRmpzLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmdzLUY2Ni1RIy4uRidGOUY7Rj5GQEZCRkRGRkZIRmZvRmJvLUkjbW5HRiQ2JFEiM0YnRjlGOUZXRmdzRmF1LUZodTYkUSIxRidGOUZkdUZndUY5RldGXXNGYXVGW3ZGZHVGZ3VGOUZXRmNxRmF1Rlt2RmR1Rmd1RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L753" drawlabel="true">
<Input>
<Text-field prompt="E &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2JVEjRzJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2JC1GIzYsLUYsNiVRImlGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJqRidGL0YyRlctRiw2JVEic0YnRi9GMkZXLUYsNiVRInRGJ0YvRjIvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LVEoJnNyYXJyO0YnRjlGO0Y+RkBGQkZERkZGSEZlbi9GTkZmbi1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GX3AtRiw2JVEkYWRkRidGL0YyLUZQNiQtRiM2K0ZhcC1GUDYkLUYjNitGYXAtRlA2JC1GIzYrRmFwLUZQNiQtRiM2My1GLDYlUSNCZ0YnRi9GMi1GUDYmLUYjNiZGVEZXLUYsNiVRImFGJ0YvRjJGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUY2Ni1RJyZzZG90O0YnRjlGO0Y+RkBGQkZERkZGSEZlbkZqby1GIzYlLUYsNiVRJWRpZmZGJ0YvRjItRlA2JC1GIzYoLUYsNiVRI0JCRidGL0YyLUZQNiYtRiM2JkZbckZXLUYsNiVRImJGJ0YvRjJGOUY5Rl5yRmFyRlctRiw2JVEidUYnRi9GMi1GUDYmLUYjNiYtRiw2JVEicEYnRi9GMkZXLUYsNiVRInFGJ0YvRjJGOUY5Rl5yRmFyRjlGOUY5RmRyLUYsNiVRKlRvdGFsRGlmZkYnRi9GMi1GUDYkLUYjNidGanMtRlA2Jy1GIzYnRmF0LUY2Ni5RIn5GJ0YvRjJGO0Y+RkBGQkZERkZGSEZlbkZqby1GNjYuRllGL0YyRjtGWkZARkJGREZGRkhGZW5GZ25GZHRGOUYvRjJGXnJGYXJGVy1GUDYmLUYjNiZGXG9GV0Zfb0Y5RjlGXnJGYXJGOUY5RmRyRmRxLUZQNiYtRiM2JkZnc0ZXRmluRjlGOUZeckZhckZXRmR0LUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmF0LUY2Ni1RIy4uRidGOUY7Rj5GQEZCRkRGRkZIRl5wRmpvLUkjbW5HRiQ2JFEiM0YnRjlGOUY5RldGYXRGX3YtRmZ2NiRRIjFGJ0Y5RmJ2RmV2RjlGOUZXRmdzRl92Rml2RmJ2RmV2RjlGOUZXRltyRl92Rml2RmJ2RmV2RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZib0Zlb0Y5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEjRzJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2JC1GIzYpLUYsNiVRImlGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJqRidGL0YyRlctRiw2JVEic0YnRi9GMkZXLUYsNiVRInRGJ0YvRjJGOS1GNjYtUSgmc3JhcnI7RidGOUY7Rj5GQEZCRkRGRkZIRmVuL0ZORmZuLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZqby1GLDYlUSRhZGRGJ0YvRjItRlA2JC1GIzYqRlxwLUZQNiQtRiM2KkZccC1GUDYkLUYjNipGXHAtRlA2JC1GIzYyLUYsNiVRI0JnRidGL0YyLUZQNiYtRiM2JUZURlctRiw2JVEiYUYnRi9GMkY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUY2Ni1RJyZzZG90O0YnRjlGO0Y+RkBGQkZERkZGSEZlbkZlby1GIzYkLUYsNiVRJWRpZmZGJ0YvRjItRlA2JC1GIzYnLUYsNiVRI0JCRidGL0YyLUZQNiYtRiM2JUZmcUZXLUYsNiVRImJGJ0YvRjJGOUZpcUZcckZXLUYsNiVRInVGJ0YvRjItRlA2Ji1GIzYlLUYsNiVRInBGJ0YvRjJGVy1GLDYlUSJxRidGL0YyRjlGaXFGXHJGOUZfci1GLDYlUSpUb3RhbERpZmZGJ0YvRjItRlA2JC1GIzYmRmVzLUZQNictRiM2JkZcdC1GNjYuUSJ+RidGL0YyRjtGPkZARkJGREZGRkhGZW5GZW8tRjY2LkZZRi9GMkY7RlpGQEZCRkRGRkZIRmVuRmduRl90Ri9GMkZpcUZcckZXLUZQNiYtRiM2JUZcb0ZXRl9vRjlGaXFGXHJGOUZfckZfcS1GUDYmLUYjNiVGYnNGV0ZpbkY5RmlxRlxyRldGX3QtRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GXHQtRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkhGaW9GZW8tSSNtbkdGJDYkUSIzRidGOUY5RldGXHRGanUtRmF2NiRRIjFGJ0Y5Rl12RmB2RjlGV0Zic0ZqdUZkdkZddkZgdkY5RldGZnFGanVGZHZGXXZGYHZGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L776" drawlabel="true">
<Input>
<Text-field prompt="E &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2JVEjRzNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2JC1GIzYsLUYsNiVRImlGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJqRidGL0YyRlctRiw2JVEic0YnRi9GMkZXLUYsNiVRInRGJ0YvRjJGVy1GLDYlUSJtRidGL0YyRjlGOS1GNjYtUSgmc3JhcnI7RidGOUY7Rj5GQEZCRkRGRkZIRmVuL0ZORmZuLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZdcC1GLDYlUSRhZGRGJ0YvRjItRlA2JC1GIzYrRl9wLUZQNiQtRiM2K0ZfcC1GUDYkLUYjNitGX3AtRlA2JC1GIzYzLUYsNiVRI0JnRidGL0YyLUZQNiYtRiM2JkZURlctRiw2JVEiYUYnRi9GMkY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVEnJnNkb3Q7RidGOUY7Rj5GQEZCRkRGRkZIRmVuRmhvLUYjNiUtRiw2JVElZGlmZkYnRi9GMi1GUDYkLUYjNigtRiw2JVEjQkJGJ0YvRjItRlA2Ji1GIzYmRmlxRlctRiw2JVEiYkYnRi9GMkY5RjlGXHJGX3JGVy1GLDYlUSJ1RidGL0YyLUZQNiYtRiM2Ji1GLDYlUSJwRidGL0YyRlctRiw2JVEicUYnRi9GMkY5RjlGXHJGX3JGOUY5RjlGYnItRiw2JVEqVG90YWxEaWZmRidGL0YyLUZQNiQtRiM2J0Zocy1GUDYnLUYjNidGX3QtRjY2LlEifkYnRi9GMkY7Rj5GQEZCRkRGRkZIRmVuRmhvLUY2Ni5GWUYvRjJGO0ZaRkBGQkZERkZGSEZlbkZnbkZidEY5Ri9GMkZcckZfckZXLUZQNiYtRiM2KEZcb0ZXRl9vRldGYm9GOUY5RlxyRl9yRjlGOUZickZicS1GUDYmLUYjNiZGZXNGV0ZpbkY5RjlGXHJGX3JGV0ZidC1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZfdC1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSEZccEZoby1JI21uR0YkNiRRIjNGJ0Y5RjlGOUZXRl90Rl12LUZkdjYkUSIxRidGOUZgdkZjdkY5RjlGV0Zlc0ZddkZndkZgdkZjdkY5RjlGV0ZpcUZddkZndkZgdkZjdkY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEjRzNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2JC1GIzYrLUYsNiVRImlGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJqRidGL0YyRlctRiw2JVEic0YnRi9GMkZXLUYsNiVRInRGJ0YvRjJGVy1GLDYlUSJtRidGL0YyRjktRjY2LVEoJnNyYXJyO0YnRjlGO0Y+RkBGQkZERkZGSEZlbi9GTkZmbi1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GXXAtRiw2JVEkYWRkRidGL0YyLUZQNiQtRiM2KkZfcC1GUDYkLUYjNipGX3AtRlA2JC1GIzYqRl9wLUZQNiQtRiM2Mi1GLDYlUSNCZ0YnRi9GMi1GUDYmLUYjNiVGVEZXLUYsNiVRImFGJ0YvRjJGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGZW5GaG8tRiM2JC1GLDYlUSVkaWZmRidGL0YyLUZQNiQtRiM2Jy1GLDYlUSNCQkYnRi9GMi1GUDYmLUYjNiVGaXFGVy1GLDYlUSJiRidGL0YyRjlGXHJGX3JGVy1GLDYlUSJ1RidGL0YyLUZQNiYtRiM2JS1GLDYlUSJwRidGL0YyRlctRiw2JVEicUYnRi9GMkY5RlxyRl9yRjlGYnItRiw2JVEqVG90YWxEaWZmRidGL0YyLUZQNiQtRiM2JkZocy1GUDYnLUYjNiZGX3QtRjY2LlEifkYnRi9GMkY7Rj5GQEZCRkRGRkZIRmVuRmhvLUY2Ni5GWUYvRjJGO0ZaRkBGQkZERkZGSEZlbkZnbkZidEYvRjJGXHJGX3JGVy1GUDYmLUYjNidGXG9GV0Zfb0ZXRmJvRjlGXHJGX3JGOUZickZicS1GUDYmLUYjNiVGZXNGV0ZpbkY5RlxyRl9yRldGYnQtRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GX3QtRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkhGXHBGaG8tSSNtbkdGJDYkUSIzRidGOUY5RldGX3RGXXYtRmR2NiRRIjFGJ0Y5RmB2RmN2RjlGV0Zlc0ZddkZndkZgdkZjdkY5RldGaXFGXXZGZ3ZGYHZGY3ZGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L756" drawlabel="true">
<Input>
<Text-field prompt="E &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEkUmljRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSJpRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEiakYnRi9GMi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSgmc3JhcnI7RidGOUY7Rj5GQEZCRkRGRkZIRmVuL0ZORmZuLUkmbWZyYWNHRiQ2KC1GIzYoLUkjbW5HRiQ2JFEiMUYnRjlGLy9GXW9RK1swLDE2MCw4MF1GJy8lLHBsYWNlaG9sZGVyR0YxLyU2c2VsZWN0aW9uLXBsYWNlaG9sZGVyR0YxRjItRiM2Jy1GW3A2JFEiMkYnRjlGLy9GXW9RLFsyMDAsMCwyMDBdRidGYHBGMi8lLmxpbmV0aGlja25lc3NHRl1wLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRl9xLyUpYmV2ZWxsZWRHRj0tRjY2LVEnJnNkb3Q7RidGOUY7Rj5GQEZCRkRGRkZIRmVuRmRvLUYsNiVRJGFkZEYnRi9GMi1GUDYkLUYjNi1GZ3EtRlA2JC1GIzYvLUYsNiVRI0JCRidGL0YyLUZQNiYtRiM2KC1GLDYlUSJrRidGL0YyRlctRiw2JVEibEYnRi9GMkZcb0Zfb0Y5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGZHEtRlA2JC1GIzYwLUYsNiVRI0cyRidGL0YyLUZQNiQtRiM2LEZURldGaW5GV0ZpckZXRlxzRlxvRl9vRjlGOS1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmR0RmlzLUZQNiQtRiM2LEZpckZXRlxzRldGVEZXRmluRlxvRl9vRjlGOS1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIRmN0RmV0RmlzLUZQNiQtRiM2LEZURldGaXJGV0ZpbkZXRlxzRlxvRl9vRjlGOUZqdEZpcy1GUDYkLUYjNixGaW5GV0Zcc0ZXRlRGV0ZpckZcb0Zfb0Y5RjlGXG9GX29GOUY5RldGXHMtRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk1Gam8tRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkhGY3RGZG8tRltwNiRRIjNGJ0Y5RlxvRl9vRjlGOUZXRmlyRmV1RmpvRmh1Rlt2RlxvRl9vRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZcb0Zfb0Y5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEkUmljRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSJpRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEiakYnRi9GMkY5LUY2Ni1RKCZzcmFycjtGJ0Y5RjtGPkZARkJGREZGRkhGZW4vRk5GZm4tSSZtZnJhY0dGJDYoLUYjNiMtSSNtbkdGJDYkUSIxRidGOS1GIzYjLUZmbzYkUSIyRidGOS8lLmxpbmV0aGlja25lc3NHRmhvLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmJwLyUpYmV2ZWxsZWRHRj0tRjY2LVEnJnNkb3Q7RidGOUY7Rj5GQEZCRkRGRkZIRmVuRl9vLUYsNiVRJGFkZEYnRi9GMi1GUDYkLUYjNipGanAtRlA2JC1GIzYsLUYsNiVRI0JCRidGL0YyLUZQNiYtRiM2JS1GLDYlUSJrRidGL0YyRlctRiw2JVEibEYnRi9GMkY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmdwLUZQNiQtRiM2LS1GLDYlUSNHMkYnRi9GMi1GUDYkLUYjNilGVEZXRmluRldGXHJGV0ZfckY5LUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZ3NGXHMtRlA2JC1GIzYpRlxyRldGX3JGV0ZURldGaW5GOS1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIRmZzRmhzRlxzLUZQNiQtRiM2KUZURldGXHJGV0ZpbkZXRl9yRjlGXXRGXHMtRlA2JC1GIzYpRmluRldGX3JGV0ZURldGXHJGOUY5RldGX3ItRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GZW8tRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkhGZnNGX28tRmZvNiRRIjNGJ0Y5RjlGV0ZcckZodEZlb0ZbdUZedUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZN</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L777" drawlabel="true">
<Input>
<Text-field prompt="E &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVElUmljMkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYkLUYjNigtRiw2JVEiaUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRImpGJ0YvRjJGVy1GLDYlUSJtRidGL0YyRjlGOS1GNjYtUSgmc3JhcnI7RidGOUY7Rj5GQEZCRkRGRkZIRmVuL0ZORmZuLUkmbWZyYWNHRiQ2KC1GIzYkLUkjbW5HRiQ2JFEiMUYnRjlGOS1GIzYkLUZpbzYkUSIyRidGOUY5LyUubGluZXRoaWNrbmVzc0dGW3AvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZXAvJSliZXZlbGxlZEdGPS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGZW5GYm8tRiw2JVEkYWRkRidGL0YyLUZQNiQtRiM2K0ZdcS1GUDYkLUYjNi0tRiw2JVEjQkJGJ0YvRjItRlA2Ji1GIzYmLUYsNiVRImtGJ0YvRjJGVy1GLDYlUSJsRidGL0YyRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZqcC1GUDYkLUYjNi4tRiw2JVEjRzNGJ0YvRjItRlA2JC1GIzYsRlRGV0ZpbkZXRl9yRldGYnJGV0Zcb0Y5RjktRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZqc0Zfcy1GUDYkLUYjNixGX3JGV0ZickZXRlRGV0ZpbkZXRlxvRjlGOS1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIRmlzRlt0Rl9zLUZQNiQtRiM2LEZURldGX3JGV0ZpbkZXRmJyRldGXG9GOUY5RmB0Rl9zLUZQNiQtRiM2LEZpbkZXRmJyRldGVEZXRl9yRldGXG9GOUY5RjlGOUZXRmJyLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmhvLUY2Ni1RIy4uRidGOUY7Rj5GQEZCRkRGRkZIRmlzRmJvLUZpbzYkUSIzRidGOUY5RjlGV0ZfckZbdUZob0ZedUZhdUY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVElUmljMkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYkLUYjNictRiw2JVEiaUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRImpGJ0YvRjJGVy1GLDYlUSJtRidGL0YyRjktRjY2LVEoJnNyYXJyO0YnRjlGO0Y+RkBGQkZERkZGSEZlbi9GTkZmbi1JJm1mcmFjR0YkNigtRiM2Iy1JI21uR0YkNiRRIjFGJ0Y5LUYjNiMtRmlvNiRRIjJGJ0Y5LyUubGluZXRoaWNrbmVzc0dGW3AvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZXAvJSliZXZlbGxlZEdGPS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGZW5GYm8tRiw2JVEkYWRkRidGL0YyLUZQNiQtRiM2KkZdcS1GUDYkLUYjNiwtRiw2JVEjQkJGJ0YvRjItRlA2Ji1GIzYlLUYsNiVRImtGJ0YvRjJGVy1GLDYlUSJsRidGL0YyRjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGanAtRlA2JC1GIzYtLUYsNiVRI0czRidGL0YyLUZQNiQtRiM2K0ZURldGaW5GV0ZfckZXRmJyRldGXG9GOS1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmpzRl9zLUZQNiQtRiM2K0ZfckZXRmJyRldGVEZXRmluRldGXG9GOS1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIRmlzRlt0Rl9zLUZQNiQtRiM2K0ZURldGX3JGV0ZpbkZXRmJyRldGXG9GOUZgdEZfcy1GUDYkLUYjNitGaW5GV0ZickZXRlRGV0ZfckZXRlxvRjlGOUZXRmJyLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmhvLUY2Ni1RIy4uRidGOUY7Rj5GQEZCRkRGRkZIRmlzRmJvLUZpbzYkUSIzRidGOUY5RldGX3JGW3VGaG9GXnVGYXVGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L766" drawlabel="true">
<Input>
<Text-field prompt="E &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEjU2NGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSRhZGRGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2LUZPLUZTNiQtRiM2MC1GLDYlUSNCQkYnRi9GMi1GUzYmLUYjNigtRiw2JVEiaUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRImpGJ0YvRjIvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVEnJnNkb3Q7RidGOUY7Rj5GQEZCRkRGRkZIRmNvL0ZORmRvLUYsNiVRJFJpY0YnRi9GMi1GUzYkRmpuRjlGX29GZ28tRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIxRidGOS1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJ0ZocC1GYnE2JFEiM0YnRjlGam9GXXBGOUY5Rl9vRlxvRl5xRmFxRmVxRmpxRmpvRl1wRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZqb0ZdcEY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEjU2NGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSRhZGRGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KkZPLUZTNiQtRiM2LS1GLDYlUSNCQkYnRi9GMi1GUzYmLUYjNiUtRiw2JVEiaUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRImpGJ0YvRjJGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGY28vRk5GZG8tRiw2JVEkUmljRidGL0YyLUZTNiRGam5GOUZfb0Znby1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JI21uR0YkNiRRIjFGJ0Y5LUY2Ni1RIy4uRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnRmNwLUZdcTYkUSIzRidGOUY5Rl9vRlxvRmlwRlxxRmBxRmVxRjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L778" drawlabel="true">
<Input>
<Text-field prompt="E &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2JVEkU2MyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEia0YnRi9GMi1GNjYtUSgmc3JhcnI7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORlYtRiw2JVEkYWRkRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNitGWC1GZm42JC1GIzYuLUYsNiVRI0JCRidGL0YyLUZmbjYmLUYjNiYtRiw2JVEiaUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRlUvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEiakYnRi9GMkY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVEnJnNkb3Q7RidGOUY7Rj5GQEZCRkRGRkZIRlVGVy1GLDYlUSVSaWMyRidGL0YyLUZmbjYkLUYjNihGZW9GaG9GXnBGaG9GT0Y5RjlGaG9GXnAtRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIxRidGOS1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJ0ZXLUZlcTYkUSIzRidGOUY5RjlGaG9GZW9GYXFGZHFGaHFGXXJGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkU2MyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEia0YnRi9GMi1GNjYtUSgmc3JhcnI7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORlYtRiw2JVEkYWRkRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNipGWC1GZm42JC1GIzYtLUYsNiVRI0JCRidGL0YyLUZmbjYmLUYjNiUtRiw2JVEiaUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRlUvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEiakYnRi9GMkY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUY2Ni1RJyZzZG90O0YnRjlGO0Y+RkBGQkZERkZGSEZVRlctRiw2JVElUmljMkYnRi9GMi1GZm42JC1GIzYnRmVvRmhvRl5wRmhvRk9GOUZob0ZecC1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JI21uR0YkNiRRIjFGJ0Y5LUY2Ni1RIy4uRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnRlctRmVxNiRRIjNGJ0Y5RjlGaG9GZW9GYXFGZHFGaHFGXXJGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L763" drawlabel="true">
<Input>
<Text-field prompt="E &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2JVEkQ290RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiQtRiM2Ki1GLDYlUSJpRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEiakYnRi9GMkZXLUYsNiVRInBGJ0YvRjIvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LVEoJnNyYXJyO0YnRjlGO0Y+RkBGQkZERkZGSEZlbi9GTkZmbi1GLDYlUSZzbWJsNUYnRi9GMi1GUDYkLUYjNjgtRiw2JVElUmljMkYnRi9GMkZPLUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZnBGX3AtRlA2JC1GIzYqRlRGV0Zcb0ZXRmluRl9vRmJvRjlGOS1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkhGZXBGZ3AtSSZtZnJhY0dGJDYoLUYjNigtSSNtbkdGJDYkUSIxRidGOUYvL0Zgb1ErWzAsMTYwLDgwXUYnLyUscGxhY2Vob2xkZXJHRjEvJTZzZWxlY3Rpb24tcGxhY2Vob2xkZXJHRjFGMi1GIzYnLUZlcTYkUSI0RidGOUYvL0Zgb1EsWzIwMCwwLDIwMF1GJ0ZqcUYyLyUubGluZXRoaWNrbmVzc0dGZ3EvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGaXIvJSliZXZlbGxlZEdGPS1GLDYlUSNCZ0YnRi9GMi1GUDYmLUYjNihGVEZXRmluRl9vRmJvRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGZW5GZ28tRiw2JVEkU2MyRidGL0YyLUZQNiQtRiM2JkZcb0Zfb0Zib0Y5RjktRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSEZlcEZncC1GYHE2KC1GIzYkRmRxRjktRiM2JEZgckY5RmVyRmdyRmpyRlxzRl5zLUZQNiYtRiM2JkZURldGXG9GOUY5RmVzRmhzRlt0Rl50LUZQNiQtRiM2JEZpbkY5RjlGX29GYm9GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRl9vRmJvRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkQ290RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiQtRiM2Jy1GLDYlUSJpRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEiakYnRi9GMkZXLUYsNiVRInBGJ0YvRjJGOS1GNjYtUSgmc3JhcnI7RidGOUY7Rj5GQEZCRkRGRkZIRmVuL0ZORmZuLUYsNiVRJnNtYmw1RidGL0YyLUZQNiQtRiM2NS1GLDYlUSVSaWMyRidGL0YyRk8tRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZhcEZqby1GUDYkLUYjNidGVEZXRlxvRldGaW5GOS1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkhGYHBGYnAtSSZtZnJhY0dGJDYoLUYjNiMtSSNtbkdGJDYkUSIxRidGOS1GIzYjLUZgcTYkUSI0RidGOS8lLmxpbmV0aGlja25lc3NHRmJxLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRlxyLyUpYmV2ZWxsZWRHRj0tRiw2JVEjQmdGJ0YvRjItRlA2Ji1GIzYlRlRGV0ZpbkY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUY2Ni1RJyZzZG90O0YnRjlGO0Y+RkBGQkZERkZGSEZlbkZiby1GLDYlUSRTYzJGJ0YvRjItRlA2JC1GIzYjRlxvRjktRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSEZgcEZicEZqcEZhci1GUDYmLUYjNiVGVEZXRlxvRjlGaHJGW3NGXnNGYXMtRlA2JC1GIzYjRmluRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L940" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZnbi1JI21vR0YkNjFRIiNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lK2ZvcmVncm91bmRHUSxbMjU1LDAsMjU1XUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvJTBmb250X3N0eWxlX25hbWVHUSVUZXh0RicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLyUmZmVuY2VHRjcvJSpzZXBhcmF0b3JHRjcvJSlzdHJldGNoeUdGNy8lKnN5bW1ldHJpY0dGNy8lKGxhcmdlb3BHRjcvJS5tb3ZhYmxlbGltaXRzR0Y3LyUnYWNjZW50R0Y3LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTi1GLDYwUSJ+RidGMkY1RjgvRjxRJ25vcm1hbEYnRj5GQEZCRkRGRkZIRkpGTEZPLUkjbWlHRiQ2KFElSGVyZUYnRi9GMkY1RjhGO0ZRLUZXNihRIklGJ0YvRjJGNUY4RjtGUS1GVzYoUSdkZWZpbmVGJ0YvRjJGNUY4RjtGUS1GVzYoUSR0aGVGJ0YvRjJGNUY4RjtGUS1GVzYoUSdzeW1ib2xGJ0YvRjJGNUY4RjtGUS1GVzYoUSNvZkYnRi9GMkY1RjhGO0ZRRmpuRlEtRlc2KFEnQ290dG9uRidGL0YyRjVGOEY7RlEtRlc2KFEndGVuc29yRidGL0YyRjVGOEY7RlEtRiw2MFEqJnVtaW51czA7RidGMkY1RjhGVEY+RkBGQkZERkZGSEZKL0ZNUSwwLjIyMjIyMjJlbUYnL0ZQRl1wRlEtRlc2KFEjaXRGJ0YvRjJGNUY4RjtGUS1GVzYoUSRoYXNGJ0YvRjJGNUY4RjtGUS1GVzYoUSZvcmRlckYnRi9GMkY1RjhGO0ZRLUkjbW5HRiQ2J1EiM0YnRjJGNUY4RlRGUS1GLDYyUSNpbkYnLyUlYm9sZEdGMUYyRjVGOC9GPFElYm9sZEYnLyUrZm9udHdlaWdodEdGYnFGPkZARkJGREZGRkhGSkZMRk9GUUZqbkZRLUZXNihRKGVudHJpZXNGJ0YvRjJGNUY4RjtGUUZgb0ZRRmpuRlEtRlc2KFEnbWV0cmljRidGL0YyRjVGOEY7LUYsNjBRIixGJ0YyRjVGOEZURj4vRkFGMUZCRkRGRkZIRkpGTC9GUFEsMC4zMzMzMzMzZW1GJ0ZRLUZXNihRI3NvRidGL0YyRjVGOEY7RlFGZXBGUS1GaXA2J1EiNUYnRjJGNUY4RlRGUUZccUZRRmpuRlEtRlc2KFEpZnVuY3Rpb25GJ0YvRjJGNUY4RjtGUS1GVzYoUSJGRidGL0YyRjVGOEY7L0YzUShbMCwwLDBdRidGNUZU">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZnbi1JI21vR0YkNjFRIiNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lK2ZvcmVncm91bmRHUSxbMjU1LDAsMjU1XUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvJTBmb250X3N0eWxlX25hbWVHUSVUZXh0RicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLyUmZmVuY2VHRjcvJSpzZXBhcmF0b3JHRjcvJSlzdHJldGNoeUdGNy8lKnN5bW1ldHJpY0dGNy8lKGxhcmdlb3BHRjcvJS5tb3ZhYmxlbGltaXRzR0Y3LyUnYWNjZW50R0Y3LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTi1GLDYwUSJ+RidGMkY1RjgvRjxRJ25vcm1hbEYnRj5GQEZCRkRGRkZIRkpGTEZPLUkjbWlHRiQ2KFElSGVyZUYnRi9GMkY1RjhGO0ZRLUZXNihRIklGJ0YvRjJGNUY4RjtGUS1GVzYoUSdkZWZpbmVGJ0YvRjJGNUY4RjtGUS1GVzYoUSR0aGVGJ0YvRjJGNUY4RjtGUS1GVzYoUSdzeW1ib2xGJ0YvRjJGNUY4RjtGUS1GVzYoUSNvZkYnRi9GMkY1RjhGO0ZRRmpuRlEtRlc2KFEnQ290dG9uRidGL0YyRjVGOEY7RlEtRlc2KFEndGVuc29yRidGL0YyRjVGOEY7RlEtRiw2MFEqJnVtaW51czA7RidGMkY1RjhGVEY+RkBGQkZERkZGSEZKL0ZNUSwwLjIyMjIyMjJlbUYnL0ZQRl1wRlEtRlc2KFEjaXRGJ0YvRjJGNUY4RjtGUS1GVzYoUSRoYXNGJ0YvRjJGNUY4RjtGUS1GVzYoUSZvcmRlckYnRi9GMkY1RjhGO0ZRLUkjbW5HRiQ2J1EiM0YnRjJGNUY4RlRGUS1GLDYyUSNpbkYnLyUlYm9sZEdGMUYyRjVGOC9GPFElYm9sZEYnLyUrZm9udHdlaWdodEdGYnFGPkZARkJGREZGRkhGSkZMRk9GUUZqbkZRLUZXNihRKGVudHJpZXNGJ0YvRjJGNUY4RjtGUUZgb0ZRRmpuRlEtRlc2KFEnbWV0cmljRidGL0YyRjVGOEY7LUYsNjBRIixGJ0YyRjVGOEZURj4vRkFGMUZCRkRGRkZIRkpGTC9GUFEsMC4zMzMzMzMzZW1GJ0ZRLUZXNihRI3NvRidGL0YyRjVGOEY7RlFGZXBGUS1GaXA2J1EiNUYnRjJGNUY4RlRGUUZccUZRRmpuRlEtRlc2KFEpZnVuY3Rpb25GJ0YvRjJGNUY4RjtGUS1GVzYoUSJGRidGL0YyRjVGOEY7L0YzUShbMCwwLDBdRidGNUZU</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L939" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2I1EhRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L825" drawlabel="true">
<Input>
<Text-field prompt="M &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEjREVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUTlEaWZmZXJlbnRpYWxFcXVhdGlvbkRhdGFGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KC1GUzYmLUYjNiYtRiw2JVEjRVFGJ0YvRjIvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GUzYmLUYjNictRiw2JVEidUYnRi9GMi1GUzYmLUYjNigtSSNtbkdGJDYkUSIzRidGOUZjb0ZmcEZobkZbb0Y5RjlGXW9GYG9GaG5GW29GOUY5Rl1vRmBvRmhuRltvRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZobkZbb0Y5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEjREVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUTlEaWZmZXJlbnRpYWxFcXVhdGlvbkRhdGFGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GUzYmLUYjNiMtRiw2JVEjRVFGJ0YvRjJGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUZTNiYtRiM2JC1GLDYlUSJ1RidGL0YyLUZTNiYtRiM2JS1JI21uR0YkNiRRIjNGJ0Y5Rl5vRmFwRjlGaG5GW29GOUZobkZbb0Y5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZN</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L827" drawlabel="true">
<Input>
<Text-field prompt="M &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEkREUzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEoUHJvbG9uZ0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRI0RFRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictSSNtbkdGJDYkUSIzRidGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZgb0Zjb0Y5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEkREUzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEoUHJvbG9uZ0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRI0RFRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictSSNtbkdGJDYkUSIzRidGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZN</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L826" drawlabel="true">
<Input>
<Text-field prompt="M &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEmYWxwaGFGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RidGMi8lJmZlbmNlR0YxLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRjEvJSpzeW1tZXRyaWNHRjEvJShsYXJnZW9wR0YxLyUubW92YWJsZWxpbWl0c0dGMS8lJ2FjY2VudEdGMS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkktRiw2JVEvVHJhbnNmb3JtYXRpb25GJy9GMFEldHJ1ZUYnL0YzUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRJERFM0YnRk9GUS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0YxRjJGMi1GNjYtUSI6RidGMkY5RjtGPUY/RkFGQ0ZFRkdGSkZlbkZobkYy">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEmYWxwaGFGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RidGMi8lJmZlbmNlR0YxLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRjEvJSpzeW1tZXRyaWNHRjEvJShsYXJnZW9wR0YxLyUubW92YWJsZWxpbWl0c0dGMS8lJ2FjY2VudEdGMS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkktRiw2JVEvVHJhbnNmb3JtYXRpb25GJy9GMFEldHJ1ZUYnL0YzUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYjLUYsNiVRJERFM0YnRk9GUUYyLUY2Ni1RIjpGJ0YyRjlGO0Y9Rj9GQUZDRkVGR0ZK</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L869" drawlabel="true">
<Input>
<Text-field prompt="E &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2I1EhRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L868" drawlabel="true">
<Input>
<Text-field prompt="E &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEld2l0aEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYkLUYsNiVRKVBERXRvb2xzRidGL0YyL0YzUSdub3JtYWxGJ0Y9LUkjbW9HRiQ2LVEiOkYnRj0vJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkUvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGVC1GLDYlUShkZWNsYXJlRidGL0YyLUY2NiQtRiM2Ji1GLDYjUSFGJy1GIzYmLUYsNiVRIkZGJ0YvRjItRkA2LlEwJkFwcGx5RnVuY3Rpb247RicvJStleGVjdXRhYmxlR0ZFRj1GQ0ZGRkhGSkZMRk5GUC9GU1EmMC4wZW1GJy9GVkZmby1GNjYkLUYjNiwtSSVtc3ViR0YkNiUtRiw2JVEidUYnRi9GMi1GIzYmLUkjbW5HRiQ2JFEiMUYnRj0tRkA2LVEiLEYnRj1GQy9GR0YxRkhGSkZMRk5GUEZlby9GVlEsMC4zMzMzMzMzZW1GJ0ZkcEY9LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGaHAtRl1wNiVGX3AtRiM2JkZkcEZocC1GZXA2JFEiMkYnRj1GPUZecUZocC1GXXA2JUZfcC1GIzYmRmVxRmhwRmVxRj1GXnFGaHAtRl1wNiVGX3AtRiM2JkZkcEZocC1GZXA2JFEiM0YnRj1GPUZecUZocC1GXXA2JUZfcC1GIzYmRmVxRmhwRmByRj1GXnFGPUY9Rj1GaG5GPUY9Rj8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnRmNvRj0=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEld2l0aEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYjLUYsNiVRKVBERXRvb2xzRidGL0YyL0YzUSdub3JtYWxGJy1JI21vR0YkNi1RIjpGJ0Y9LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZFLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRlQtRiw2JVEoZGVjbGFyZUYnRi9GMi1GNjYkLUYjNiUtRiw2I1EhRictRiM2JS1GLDYlUSJGRidGL0YyLUZANi5RMCZBcHBseUZ1bmN0aW9uO0YnLyUrZXhlY3V0YWJsZUdGRUY9RkNGRkZIRkpGTEZORlAvRlNRJjAuMGVtRicvRlZGZm8tRjY2JC1GIzYrLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2JS1JI21uR0YkNiRRIjFGJ0Y9LUZANi1RIixGJ0Y9RkMvRkdGMUZIRkpGTEZORlBGZW8vRlZRLDAuMzMzMzMzM2VtRidGZHAvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0ZocC1GXXA2JUZfcC1GIzYlRmRwRmhwLUZlcDYkUSIyRidGPUZecUZocC1GXXA2JUZfcC1GIzYlRmVxRmhwRmVxRl5xRmhwLUZdcDYlRl9wLUYjNiVGZHBGaHAtRmVwNiRRIjNGJ0Y9Rl5xRmhwLUZdcDYlRl9wLUYjNiVGZXFGaHBGYHJGXnFGPUZobkY9Rj8=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNictSSNtaUdGJDYlUSN+RkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RMCZBcHBseUZ1bmN0aW9uO0YnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvRjVRJ25vcm1hbEYnLyUmZmVuY2VHRj0vJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGUC1JKG1mZW5jZWRHRiQ2JC1GIzYtLUklbXN1YkdGJDYlLUYuNiVRInVGJ0YxRjQtRiM2Jy1JI21uR0YkNiRRIjFGJ0Y+LUY4Ni1RIixGJ0Y+RkAvRkNGM0ZERkZGSEZKRkxGTi9GUlEsMC4zMzMzMzMzZW1GJ0Zqbi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRidGPi8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRl5vLUZZNiVGZW4tRiM2J0ZqbkZeby1GW282JFEiMkYnRj5GZG9GPkZnb0Zeby1GWTYlRmVuLUYjNidGXnBGXm9GXnBGZG9GPkZnb0Zeby1GWTYlRmVuLUYjNidGam5GXm8tRltvNiRRIjNGJ0Y+RmRvRj5GZ29GXm8tRlk2JUZlbi1GIzYnRl5wRl5vRmlwRmRvRj5GZ29GZG9GPkY+RmRvRj4tRjg2LVExJkludmlzaWJsZVRpbWVzO0YnRj5GQEZCRkRGRkZIRkpGTEZORlEtRi42JVE5d2lsbH5ub3d+YmV+ZGlzcGxheWVkfmFzRidGMUY0RmBxLUYuNiVRIkZGJ0YxRjRGPg==">KigtSSN+Rkc2IjYnJkkidUdGJTYkIiIiRiomRig2JEYqIiIjJkYoNiRGLUYtJkYoNiRGKiIiJCZGKDYkRi1GMkYqSTl3aWxsfm5vd35iZX5kaXNwbGF5ZWR+YXNHRiVGKkkiRkdGJUYq</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L857" drawlabel="true">
<Input>
<Text-field prompt="E &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Jy1GLDYlUSlQdWxsYmFja0YnRi9GMi1GNjYkLUYjNiktRiw2JVEmYWxwaGFGJy9GMFEmZmFsc2VGJy9GM1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGRi8lJmZlbmNlR0ZFLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiVRInVGJ0YvRjItRjY2Ji1GIzYqLUkjbW5HRiQ2JFEiMUYnRkZGSC1GYm82JFEiM0YnRkZGSEZlby8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0ZFRkZGRi8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zob0ZbcEZGRkZGaG9GW3BGRkZGRmhvRltwRkY=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYkLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JC1GLDYlUSlQdWxsYmFja0YnRi9GMi1GNjYkLUYjNiYtRiw2JVEmYWxwaGFGJy9GMFEmZmFsc2VGJy9GM1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGRi8lJmZlbmNlR0ZFLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiVRInVGJ0YvRjItRjY2Ji1GIzYnLUkjbW5HRiQ2JFEiMUYnRkZGSC1GYm82JFEiM0YnRkZGSEZlb0ZGLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRkZGRg==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUYjNiYtSSVtc3ViR0YkNiUtSSNtaUdGJDYlUSJGRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUYjNiUtRi42JS1GMTYlUSJ1RidGNEY3LUYjNictSSNtbkdGJDYkUSIxRicvRjhRJ25vcm1hbEYnLUkjbW9HRiQ2LVEiLEYnRkcvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjYvJSlzdHJldGNoeUdGTy8lKnN5bW1ldHJpY0dGTy8lKGxhcmdlb3BHRk8vJS5tb3ZhYmxlbGltaXRzR0ZPLyUnYWNjZW50R0ZPLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRidGQy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRidGRy8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRlxvRkdGX28tRko2LVExJkludmlzaWJsZVRpbWVzO0YnRkdGTS9GUUZPRlJGVEZWRlhGWkZmbi9Gam5GaG4tRi42JUY+LUYjNilGQ0ZJRkNGSUZDRlxvRkdGX29GRy1GSjYtUSIrRidGR0ZNRmVvRlJGVEZWRlhGWi9GZ25RLDAuMjIyMjIyMmVtRicvRmpuRl9wLUYjNiYtRi42JUYwLUYjNiUtRi42JUY+LUYjNidGQ0ZJLUZENiRRIjJGJ0ZHRlxvRkdGX29GXG9GR0Zfb0Ziby1GLjYlRj4tRiM2KUZDRklGQ0ZJRltxRlxvRkdGX29GR0ZbcC1GIzYmLUYuNiVGMC1GIzYlLUYuNiVGPi1GIzYnRkNGSS1GRDYkUSIzRidGR0Zcb0ZHRl9vRlxvRkdGX29GYm8tRi42JUY+LUYjNilGQ0ZJRkNGSUZcckZcb0ZHRl9vRkdGW3AtRiM2Ji1GLjYlRjAtRiM2JS1GLjYlRj4tRiM2J0ZbcUZJRltxRlxvRkdGX29GXG9GR0Zfb0Ziby1GLjYlRj4tRiM2KUZDRklGW3FGSUZbcUZcb0ZHRl9vRkdGW3AtRiM2Ji1GLjYlRjAtRiM2JS1GLjYlRj4tRiM2J0ZbcUZJRlxyRlxvRkdGX29GXG9GR0Zfb0Ziby1GLjYlRj4tRiM2KUZDRklGW3FGSUZcckZcb0ZHRl9vRkdGRw==">LCwqJi1JJWRpZmZHJSpwcm90ZWN0ZWRHNiQtSSJGRzYiNicmSSJ1R0YqNiQiIiJGLyZGLTYkRi8iIiMmRi02JEYvIiIkJkYtNiRGMkYyJkYtNiRGMkY1RixGLyZGLTYlRi9GL0YvRi9GLyomLUYlNiRGKEYwRi8mRi02JUYvRi9GMkYvRi8qJi1GJTYkRihGM0YvJkYtNiVGL0YvRjVGL0YvKiYtRiU2JEYoRjZGLyZGLTYlRi9GMkYyRi9GLyomLUYlNiRGKEY4Ri8mRi02JUYvRjJGNUYvRi8=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L876" drawlabel="true">
<Input>
<Text-field prompt="E &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkU3ViRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2XHAtSSVtc3ViR0YkNiUtRiw2JVEiRkYnRi9GMi1GIzYkLUZVNiUtRiw2JVEidUYnRi9GMi1GIzYmLUkjbW5HRiQ2JFEiMUYnRjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJ0Zdb0Y5LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGOUZpby1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GVTYlLUYsNiVRImZGJ0YvRjItRiM2JC1GLDYlUSJyRidGL0YyRjlGaW9GYW8tRlU2JUZXLUYjNiQtRlU2JUZobi1GIzYmRl1vRmFvLUZebzYkUSIyRidGOUY5RmlvRjlGaW9GXHAtRlU2JUZhcC1GIzYkLUYsNiVRInNGJ0YvRjJGOUZpb0Zhby1GVTYlRlctRiM2JC1GVTYlRmhuLUYjNiZGYXFGYW9GYXFGOUZpb0Y5RmlvRlxwLUZVNiVGYXAtRiM2JC1GLDYlUSJ0RidGL0YyRjlGaW9GYW8tRlU2JUZXLUYjNiQtRlU2JUZobi1GIzYmRl1vRmFvLUZebzYkUSIzRidGOUY5RmlvRjlGaW9GXHAtRlU2JUZhcC1GIzYkLUYsNiVRImFGJ0YvRjJGOUZpb0Zhby1GVTYlRlctRiM2JC1GVTYlRmhuLUYjNiZGYXFGYW9GYnNGOUZpb0Y5RmlvRlxwLUZVNiVGYXAtRiM2JC1GLDYlUSJiRidGL0YyRjlGaW9GYW8tRlU2JUZXLUYjNiZGZm5GYW9GZm5GOUZpb0ZccC1GVTYlRmFwLUYjNiQtRiw2JVEjcnJGJ0YvRjJGOUZpb0Zhby1GVTYlRlctRiM2JkZmbkZhb0ZdcUY5RmlvRlxwLUZVNiVGYXAtRiM2JC1GLDYlUSNyc0YnRi9GMkY5RmlvRmFvLUZVNiVGVy1GIzYmRmZuRmFvRl9yRjlGaW9GXHAtRlU2JUZhcC1GIzYkLUYsNiVRI3J0RidGL0YyRjlGaW9GYW8tRlU2JUZXLUYjNiZGXXFGYW9GXXFGOUZpb0ZccC1GVTYlRmFwLUYjNiQtRiw2JVEjc3NGJ0YvRjJGOUZpb0Zhby1GVTYlRlctRiM2JkZdcUZhb0ZfckY5RmlvRlxwLUZVNiVGYXAtRiM2JC1GLDYlUSNzdEYnRi9GMkY5RmlvRmFvLUZVNiVGVy1GIzYmRl9yRmFvRl9yRjlGaW9GXHAtRlU2JUZhcC1GIzYkLUYsNiVRI3R0RidGL0YyRjlGaW9GYW8tRlU2JUZXLUYjNiZGZm5GYW9GXnNGOUZpb0ZccC1GVTYlRmFwLUYjNiQtRiw2JVEjYXJGJ0YvRjJGOUZpb0Zhby1GVTYlRlctRiM2JkZdcUZhb0Zec0Y5RmlvRlxwLUZVNiVGYXAtRiM2JC1GLDYlUSNhc0YnRi9GMkY5RmlvRmFvLUZVNiVGVy1GIzYmRl5zRmFvRl9yRjlGaW9GXHAtRlU2JUZhcC1GIzYkLUYsNiVRI2F0RidGL0YyRjlGaW9GYW8tRlU2JUZXLUYjNiZGZm5GYW9GYHRGOUZpb0ZccC1GVTYlRmFwLUYjNiQtRiw2JVEjYnJGJ0YvRjJGOUZpb0Zhby1GVTYlRlctRiM2JkZdcUZhb0ZgdEY5RmlvRlxwLUZVNiVGYXAtRiM2JC1GLDYlUSNic0YnRi9GMkY5RmlvRmFvLUZVNiVGVy1GIzYmRl9yRmFvRmB0RjlGaW9GXHAtRlU2JUZhcC1GIzYkLUYsNiVRI2J0RidGL0YyRjlGaW9GYW8tRlU2JUZXLUYjNiZGXnNGYW9GXnNGOUZpb0ZccC1GVTYlRmFwLUYjNiQtRiw2JVEjYWFGJ0YvRjJGOUZpb0Zhby1GVTYlRlctRiM2JkZec0Zhb0ZgdEY5RmlvRlxwLUZVNiVGYXAtRiM2JC1GLDYlUSNhYkYnRi9GMkY5RmlvRmFvLUZVNiVGVy1GIzYmRmB0RmFvRmB0RjlGaW9GXHAtRlU2JUZhcC1GIzYkLUYsNiVRI2JiRidGL0YyRjlGaW9GOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJy1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y9Rjk=">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</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L941" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L849" drawlabel="true">
<Input>
<Text-field prompt="E &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2I1EhRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L817" drawlabel="true">
<Input>
<Text-field prompt="E &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEnUmVzMTEyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEpc2ltcGxpZnlGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Jy1GLDYlUSZzbWJsNUYnRi9GMi1GUzYkLUYjNictRiw2JVEjZEJGJ0YvRjItRjY2LVEnJnNkb3Q7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORl9vLUYsNiVRKVB1bGxiYWNrRidGL0YyLUZTNiQtRiM2Jy1GLDYlUSZhbHBoYUYnL0YwRj1GOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRl5vL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRJENvdEYnRi9GMi1GUzYkLUYjNigtSSNtbkdGJDYkUSIxRidGOUZccEZpcEZccC1GanA2JFEiMkYnRjlGOUY5RjlGOUY5RjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GYHFGY3FGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEnUmVzMTEyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEpc2ltcGxpZnlGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JC1GLDYlUSZzbWJsNUYnRi9GMi1GUzYkLUYjNiYtRiw2JVEjZEJGJ0YvRjItRjY2LVEnJnNkb3Q7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORl9vLUYsNiVRKVB1bGxiYWNrRidGL0YyLUZTNiQtRiM2Ji1GLDYlUSZhbHBoYUYnL0YwRj1GOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRl5vL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRJENvdEYnRi9GMi1GUzYkLUYjNictSSNtbkdGJDYkUSIxRidGOUZccEZpcEZccC1GanA2JFEiMkYnRjlGOUY5RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L840" drawlabel="true">
<Input>
<Text-field prompt="E &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEoUmVzMTEyYUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ2ZhY3RvckYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYkLUZTNiYtRiM2Pi1GLDYlUSVkaWZmRidGL0YyLUZTNiQtRiM2Jy1GLDYlUSdSZXMxMTJGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJ1RidGL0YyLUZTNiYtRiM2LC1JI21uR0YkNiRRIjFGJ0Y5Rl9vRl5wRl9vRl5wRl9vRl5wRl9vRl5wRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Y5RjlGX28tRiw2JVEuJmRpYW1vbmRzdWl0O0YnRi9GMkZfb0Zlbi1GUzYkLUYjNidGXG9GX29GZ28tRlM2Ji1GIzYsRl5wRl9vRl5wRl9vRl5wRl9vRl5wRl9vLUZfcDYkUSIyRidGOUY5RjlGYnBGZXBGOUY5Rl9vLUYsNiVGanAvRjBGPUY5Rl9vRmVuLUZTNiQtRiM2J0Zcb0Zfb0Znby1GUzYmLUYjNixGXnBGX29GXnBGX29GXnBGX29GY3FGX29GY3FGOUY5RmJwRmVwRjlGOUZfb0ZmcUZfb0Zlbi1GUzYkLUYjNidGXG9GX29GZ28tRlM2Ji1GIzYsRl5wRl9vRl5wRl9vRmNxRl9vRmNxRl9vRmNxRjlGOUZicEZlcEY5RjlGX29GZnFGX29GZW4tRlM2JC1GIzYnRlxvRl9vRmdvLUZTNiYtRiM2LEZecEZfb0ZjcUZfb0ZjcUZfb0ZjcUZfb0ZjcUY5RjlGYnBGZXBGOUY5Rl9vRmZxRl9vRmVuLUZTNiQtRiM2J0Zcb0Zfb0Znby1GUzYmLUYjNixGY3FGX29GY3FGX29GY3FGX29GY3FGX29GY3FGOUY5RmJwRmVwRjlGOUY5RjlGYnBGZXBGOUY5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEoUmVzMTEyYUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ2ZhY3RvckYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYjLUZTNiYtRiM2PS1GLDYlUSVkaWZmRidGL0YyLUZTNiQtRiM2Ji1GLDYlUSdSZXMxMTJGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJ1RidGL0YyLUZTNiYtRiM2Ky1JI21uR0YkNiRRIjFGJ0Y5Rl9vRl5wRl9vRl5wRl9vRl5wRl9vRl5wRjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGOUZfby1GLDYlUS4mZGlhbW9uZHN1aXQ7RidGL0YyRl9vRmVuLUZTNiQtRiM2JkZcb0Zfb0Znby1GUzYmLUYjNitGXnBGX29GXnBGX29GXnBGX29GXnBGX28tRl9wNiRRIjJGJ0Y5RjlGYnBGZXBGOUZfby1GLDYlRmpwL0YwRj1GOUZfb0Zlbi1GUzYkLUYjNiZGXG9GX29GZ28tRlM2Ji1GIzYrRl5wRl9vRl5wRl9vRl5wRl9vRmNxRl9vRmNxRjlGYnBGZXBGOUZfb0ZmcUZfb0Zlbi1GUzYkLUYjNiZGXG9GX29GZ28tRlM2Ji1GIzYrRl5wRl9vRl5wRl9vRmNxRl9vRmNxRl9vRmNxRjlGYnBGZXBGOUZfb0ZmcUZfb0Zlbi1GUzYkLUYjNiZGXG9GX29GZ28tRlM2Ji1GIzYrRl5wRl9vRmNxRl9vRmNxRl9vRmNxRl9vRmNxRjlGYnBGZXBGOUZfb0ZmcUZfb0Zlbi1GUzYkLUYjNiZGXG9GX29GZ28tRlM2Ji1GIzYrRmNxRl9vRmNxRl9vRmNxRl9vRmNxRl9vRmNxRjlGYnBGZXBGOUY5RmJwRmVwRjk=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">Ny0sMioqIyIiIiIjO0YmLUklZGlmZkclKnByb3RlY3RlZEc2JC1JIkZHNiI2JyZJInVHRi42JEYmRiYmRjE2JEYmIiIjJkYxNiRGJiIiJCZGMTYkRjVGNSZGMTYkRjVGOEY7RiYtRik2JEYsRjZGJi1GKTYkLUYpNiRGLEYwRjBGJkYmKiojRiYiIilGJkYoRiZGQUYmLUYpNiRGQUY2RiYhIiIqKEYlRiYpRj1GNUYmLUYpNiRGQUYzRiZGSCooI0YmIiIlRiYtRik2JEY9RjtGJilGQUY1RiZGSCoqRiVGJkZKRiZGQUYmRlBGJkZIKihGTkYmRkFGJkZLRiZGSCooRkRGJi1GKTYkRixGM0YmRj9GJkYmKipGJUYmRlZGJkY9RiZGRkYmRiZJKCZkaWFtcztHRi4sRCooRiVGJilGKEY1RiZGP0YmRiYqKEZORiYtRik2JEYsRjlGJkY/RiZGJiooI0YmRjVGJkZBRiYtRik2JEZBRjlGJkZIKixGREYmRj1GJkYoRiZGQUYmRlBGJkZIKipGREYmLUYpNiRGVkY2RiZGKEYmRkFGJkZIKipGJUYmRlZGJkYoRiZGRkYmRkgqKkYlRiYtRik2JEZBRjtGJkY9RiZGVkYmRiYqKkZbb0YmRkFGJkZQRiZGVkYmRkgqKEYlRiZGSkYmLUYpNiRGVkYzRiZGSCooRkRGJkZKRiZGXG9GJkZIKihGTkYmRmhvRiZGQUYmRkgqKkZERiZGKEYmRkFGJkZkb0YmRkgqKEZORiYtRik2JEYoRjtGJkZSRiZGSCoqRiVGJkZKRiZGVkYmRlBGJkZIKipGJUYmRkpGJkZecEYmRkFGJkZIKipGJUYmRj1GJkZWRiZGYG9GJkYmKipGREYmRmhuRiZGPUYmRkZGJkYmRlksUiooRkRGJkZWRiZGaG9GJkZIKipGW29GJkZBRiZGUEYmRmhuRiZGSCoqRkRGJkZkb0YmRj1GJkZobkYmRiYqKkYlRiZGUEYmRmZuRiZGQUYmRkgqKkZERiYtRik2JEY9RjlGJkYoRiZGQUYmRkgqKkZERiZGPUYmRihGJkZcb0YmRkgqKkYlRiZGSkYmRl5wRiZGVkYmRkgqLEZERiZGPUYmRihGJkZBRiZGXnBGJkZIKipGJUYmRmRvRiZGKEYmRlZGJkZIKipGW29GJkZBRiZGXnBGJkZWRiZGSCooRiVGJkZmbkYmRktGJkYmKigjRjhGJ0YmRkpGJi1GKTYkRlZGOUYmRkgqKEZORiZGVkYmRlxvRiZGSCooI0Y4Rk9GJkZkcUYmRkFGJkZIKihGTkYmRmhuRiZGS0YmRiYqLEZERiZGPUYmRihGJkZWRiZGUEYmRkgqKEZORiZGUEYmKUZWRjVGJkZIKipGJUYmRmBvRiZGKEYmRlZGJkZIKipGJUYmRj1GJi1GKTYkRlZGO0YmRlZGJkYmKipGJUYmRj1GJkYoRiZGaG9GJkZIKipGJUYmRkpGJkZobkYmRlBGJkZIKipGJUYmRj1GJkZWRiZGanBGJkYmKipGREYmRj1GJkZobkYmRmBvRiZGJioqRkRGJkYoRiZGQUYmRl9yRiZGSEZZLEYqKkZbb0YmRlZGJkZQRiZGaG5GJkZIKipGJUYmRlBGJkZmbkYmRlZGJkZIKipGJUYmRmpwRiZGKEYmRlZGJkZIKipGJUYmRj1GJi1GKTYkRmhuRjtGJkZWRiZGJioqRiVGJkZKRiZGXnBGJkZobkYmRkgqLEZERiZGPUYmRihGJkZWRiZGXnBGJkZIKipGW29GJkZBRiZGXnBGJkZobkYmRkgqKEZERiZGSkYmLUYpNiRGaG5GOUYmRkgqKEZbb0YmRmFzRiZGQUYmRkgqKEZbb0YmRlZGJkZkcUYmRkgqKEZORiZGXnBGJkZcckYmRkgqLEZERiZGPUYmRihGJkZobkYmRlBGJkZIKipGREYmRj1GJkZfckYmRmhuRiZGJioqRk5GJkY9RiZGKEYmRmRxRiZGSCoqRiVGJkZmbkYmRkFGJkZecEYmRkgqKkZERiZGKEYmRkFGJkZbc0YmRkgqKkZERiZGPUYmRmhuRiZGanBGJkYmKipGJUYmRihGJkZWRiZGX3JGJkZIRlksOCooRk5GJkZobkYmRmRxRiZGSCoqRiVGJkZQRiZGZm5GJkZobkYmRkgqKkZERiZGPUYmRltzRiZGaG5GJkYmKipGY3FGJkY9RiZGKEYmRmFzRiZGSCosRkRGJkY9RiZGKEYmRmhuRiZGXnBGJkZIKipGW29GJkZWRiZGXnBGJkZobkYmRkgqKEYlRiZGZm5GJkZkcUYmRkgqKCNGOEZFRiZGVkYmRmFzRiZGSCoqRiVGJkZmbkYmRlZGJkZecEYmRkgqKEZORiZGUEYmKUZobkY1RiZGSCoqRiVGJkYoRiZGVkYmRltzRiZGSEZZLCQqKEYlRiYsJiomRk9GJkZobkYmRiYqJEZmbkYmRiZGJiwmRmFzRiYqJkZobkYmRl5wRiZGJkYmRkg=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L838" drawlabel="true">
<Input>
<Text-field prompt="E &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEoUmVzMTEyYkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ2ZhY3RvckYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUZTNiYtRiM2Oy1GLDYlUSVkaWZmRidGL0YyLUZTNiQtRiM2Ki1GLDYlUSdSZXMxMTJGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJ1RidGL0YyLUZTNiYtRiM2LC1JI21uR0YkNiRRIjFGJ0Y5Rl9vRl5wRl9vRl5wRl9vRl5wRl9vLUZfcDYkUSIzRidGOUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRiw2I1EhRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGPUY5RjlGX28tRiw2JVEoJmRpYW1zO0YnRi9GMkZfb0Zlbi1GUzYkLUYjNilGXG9GX29GZ28tRlM2Ji1GIzYsRl5wRl9vRl5wRl9vRl5wRl9vLUZfcDYkUSIyRidGOUZfb0ZicEY5RjlGZXBGaHBGXnFGYXFGOUY5Rl9vRmNxRl9vRmVuLUZTNiQtRiM2KUZcb0Zfb0Znby1GUzYmLUYjNixGXnBGX29GXnBGX29GXnJGX29GXnJGX29GYnBGOUY5RmVwRmhwRl5xRmFxRjlGOUZfb0ZjcUZfb0Zlbi1GUzYkLUYjNilGXG9GX29GZ28tRlM2Ji1GIzYsRl5wRl9vRl5yRl9vRl5yRl9vRl5yRl9vRmJwRjlGOUZlcEZocEZecUZhcUY5RjlGX29GY3FGX29GZW4tRlM2JC1GIzYnRlxvRl9vRmdvLUZTNiYtRiM2LEZeckZfb0ZeckZfb0ZeckZfb0ZeckZfb0ZicEY5RjlGZXBGaHBGOUY5Rl5xRmFxRjlGOUZlcEZocEZecUZhcUY5RjlGXnFGYXFGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEoUmVzMTEyYkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ2ZhY3RvckYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYjLUZTNiYtRiM2OC1GLDYlUSVkaWZmRidGL0YyLUZTNiQtRiM2Jy1GLDYlUSdSZXMxMTJGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJ1RidGL0YyLUZTNiYtRiM2Ky1JI21uR0YkNiRRIjFGJ0Y5Rl9vRl5wRl9vRl5wRl9vRl5wRl9vLUZfcDYkUSIzRidGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUYsNiNRIUYnRjlGX28tRiw2JVEoJmRpYW1zO0YnRi9GMkZfb0Zlbi1GUzYkLUYjNiZGXG9GX29GZ28tRlM2Ji1GIzYrRl5wRl9vRl5wRl9vRl5wRl9vLUZfcDYkUSIyRidGOUZfb0ZicEY5RmVwRmhwRjlGX29GXnFGX29GZW4tRlM2JC1GIzYmRlxvRl9vRmdvLUZTNiYtRiM2K0ZecEZfb0ZecEZfb0ZpcUZfb0ZpcUZfb0ZicEY5RmVwRmhwRjlGX29GXnFGX29GZW4tRlM2JC1GIzYmRlxvRl9vRmdvLUZTNiYtRiM2K0ZecEZfb0ZpcUZfb0ZpcUZfb0ZpcUZfb0ZicEY5RmVwRmhwRjlGX29GXnFGX29GZW4tRlM2JC1GIzYmRlxvRl9vRmdvLUZTNiYtRiM2K0ZpcUZfb0ZpcUZfb0ZpcUZfb0ZpcUZfb0ZicEY5RmVwRmhwRjlGOUZlcEZocEY5</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">NyssNiooIyIiIiIjO0YmKS1JJWRpZmZHJSpwcm90ZWN0ZWRHNiQtSSJGRzYiNicmSSJ1R0YvNiRGJkYmJkYyNiRGJiIiIyZGMjYkRiYiIiQmRjI2JEY2RjYmRjI2JEY2RjlGN0Y2RiYtRio2JC1GKjYkRi1GNEY3RiYhIiIqKiNGJiIiKUYmLUYqNiRGLUY8RiYtRio2JEYtRjFGJi1GKjYkRilGN0YmRkIqKEZERiZGQEYmLUYqNiRGSEY3RiZGJiooI0YmIiIlRiZGSEYmLUYqNiRGSEY8RiZGQioqRlBGJkZIRiZGKUYmLUYqNiRGKUY8RiZGQioqRiVGJkZGRiZGKUYmRk1GJkYmKihGUEYmRkhGJkY+RiZGQiooRiVGJilGKUY5RiZGVUYmRkIqKEYlRiZGUkYmRihGJkZCKipGJUYmRkBGJkYpRiZGSkYmRiZJKCZkaWFtcztHRi8sRCoqRkRGJi1GKjYkRi1GOkYmRilGJkZKRiZGJiooRiVGJilGRkY2RiZGTUYmRiYqKEZQRiZGam5GJkZNRiZGJioqRiVGJkZSRiZGKUYmRkZGJkZCKiojRiZGNkYmRkhGJkZVRiZGRkYmRkIqKkZQRiZGSEYmRilGJi1GKjYkRkZGPEYmRkIqKkYlRiZGQEYmRkZGJkZKRiZGQiooRkRGJkYoRiYtRio2JEZARjxGJkZCKihGJUYmRlpGJkZjb0YmRkIqKEZERiZGKEYmLUYqNiRGKUY6RiZGQiooRmFvRiZGSEYmRltwRiZGQiooRkRGJkZARiZGPkYmRkIqKEZhb0YmRkhGJkZnb0YmRkIqKkZERiZGQEYmRilGJkZVRiZGQioqI0Y5RidGJkYoRiZGRkYmRlVGJkZCKihGREYmRlJGJkZARiZGQioqRiVGJkYpRiZGRkYmRj5GJkZCRmduLDgqKiNGOUZFRiZGQEYmRlVGJkZGRiZGQioqRmJwRiZGQEYmRilGJkZjb0YmRkIqKCNGOUZRRiZGSEYmLUYqNiRGam5GPEYmRkIqKEZncEYmRkBGJkZbcEYmRkIqKEZicEYmRihGJkZbcUYmRkIqKEZncEYmRkBGJkZnb0YmRkIqKkZicEYmRilGJkZdb0YmRlVGJkZCKipGYnBGJkYoRiZGRkYmRmNvRiZGQioqRmJwRiZGKUYmRkZGJkZbcEYmRkIqKkZicEYmRilGJkZGRiZGZ29GJkZCKipGZ3BGJkZIRiZGRkYmRmNvRiZGQkZnbiw4KihGJUYmRl1vRiZGZ29GJkZCKihGUEYmRmpuRiZGZ29GJkZCKigjIiImRkVGJkZARiZGW3FGJkZCKihGJUYmRltwRiZGXW9GJkZCKihGJUYmRlVGJilGRkY5RiZGQiooRlBGJkZqbkYmRltwRiZGQioqI0ZqcUYnRiZGQEYmRkZGJkZjb0YmRkIqKkZERiZGam5GJkYpRiZGY29GJkZCKipGYnBGJkYpRiZGXW9GJkZjb0YmRkIqKkZQRiZGam5GJkZVRiZGRkYmRkIqKkZgckYmRilGJkZGRiZGW3FGJkZCRmduLCQqKEYlRiYsJiomRmNvRiZGRkYmRiYqJkY2RiZGW3FGJkYmRiYsJiomRlFGJkZqbkYmRiYqJEZdb0YmRiZGJkZC</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L870" drawlabel="true">
<Input>
<Text-field prompt="E &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JC1GNjYmLUYjNlAtRiw2JVElZGlmZkYnRi9GMi1GNjYkLUYjNigtRiw2JVEnUmVzMTEyRidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZQLyUqc3ltbWV0cmljR0ZQLyUobGFyZ2VvcEdGUC8lLm1vdmFibGVsaW1pdHNHRlAvJSdhY2NlbnRHRlAvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJ1RidGL0YyLUY2NiYtRiM2LC1JI21uR0YkNiRRIjFGJ0ZMRkhGZG9GSEZkb0ZILUZlbzYkUSIzRidGTEZIRmhvRkxGTC8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GLDYjUSFGJ0ZMRkxGSC1GLDYlUSgmZGlhbXM7RidGL0YyRkhGPi1GNjYkLUYjNidGRUZIRl1vLUY2NiYtRiM2LEZkb0ZIRmRvRkgtRmVvNiRRIjJGJ0ZMRkhGaG9GSEZob0ZMRkxGW3BGXnBGTEZMRkhGZHBGSEY+LUY2NiQtRiM2J0ZFRkhGXW8tRjY2Ji1GIzYsRmRvRkhGX3FGSEZfcUZIRmhvRkhGaG9GTEZMRltwRl5wRkxGTEZIRmRwRkhGPi1GNjYkLUYjNidGRUZIRl1vLUY2NiYtRiM2LEZfcUZIRl9xRkhGX3FGSEZob0ZIRmhvRkxGTEZbcEZecEZMRkxGSEZkcEZIRj4tRjY2JC1GIzYnRkVGSEZdby1GNjYmLUYjNixGZG9GSEZkb0ZIRmhvRkhGaG9GSEZob0ZMRkxGW3BGXnBGTEZMRkhGZHBGSEY+LUY2NiQtRiM2J0ZFRkhGXW8tRjY2Ji1GIzYsRmRvRkhGX3FGSEZob0ZIRmhvRkhGaG9GTEZMRltwRl5wRkxGTEZIRmRwRkhGPi1GNjYkLUYjNidGRUZIRl1vLUY2NiYtRiM2LEZfcUZIRl9xRkhGaG9GSEZob0ZIRmhvRkxGTEZbcEZecEZMRkxGSEZkcEZIRj4tRjY2JC1GIzYnRkVGSEZdby1GNjYmLUYjNixGZG9GSEZob0ZIRmhvRkhGaG9GSEZob0ZMRkxGW3BGXnBGTEZMRkhGZHBGSEY+RmJzRkgtRiM2J0ZkcEZIRj4tRjY2JC1GIzYnRkVGSEZdby1GNjYmLUYjNixGaG9GSEZob0ZIRmhvRkhGaG9GSEZob0ZMRkxGW3BGXnBGTEZMRkxGYXBGTEZMRltwRl5wRkxGTC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0ZQRkw=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYkLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Iy1GNjYmLUYjNk8tRiw2JVElZGlmZkYnRi9GMi1GNjYkLUYjNictRiw2JVEnUmVzMTEyRidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZQLyUqc3ltbWV0cmljR0ZQLyUobGFyZ2VvcEdGUC8lLm1vdmFibGVsaW1pdHNHRlAvJSdhY2NlbnRHRlAvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJ1RidGL0YyLUY2NiYtRiM2Ky1JI21uR0YkNiRRIjFGJ0ZMRkhGZG9GSEZkb0ZILUZlbzYkUSIzRidGTEZIRmhvRkwvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRiw2I1EhRidGTEZILUYsNiVRKCZkaWFtcztGJ0YvRjJGSEY+LUY2NiQtRiM2JkZFRkhGXW8tRjY2Ji1GIzYrRmRvRkhGZG9GSC1GZW82JFEiMkYnRkxGSEZob0ZIRmhvRkxGW3BGXnBGTEZIRmRwRkhGPi1GNjYkLUYjNiZGRUZIRl1vLUY2NiYtRiM2K0Zkb0ZIRl9xRkhGX3FGSEZob0ZIRmhvRkxGW3BGXnBGTEZIRmRwRkhGPi1GNjYkLUYjNiZGRUZIRl1vLUY2NiYtRiM2K0ZfcUZIRl9xRkhGX3FGSEZob0ZIRmhvRkxGW3BGXnBGTEZIRmRwRkhGPi1GNjYkLUYjNiZGRUZIRl1vLUY2NiYtRiM2K0Zkb0ZIRmRvRkhGaG9GSEZob0ZIRmhvRkxGW3BGXnBGTEZIRmRwRkhGPi1GNjYkLUYjNiZGRUZIRl1vLUY2NiYtRiM2K0Zkb0ZIRl9xRkhGaG9GSEZob0ZIRmhvRkxGW3BGXnBGTEZIRmRwRkhGPi1GNjYkLUYjNiZGRUZIRl1vLUY2NiYtRiM2K0ZfcUZIRl9xRkhGaG9GSEZob0ZIRmhvRkxGW3BGXnBGTEZIRmRwRkhGPi1GNjYkLUYjNiZGRUZIRl1vLUY2NiYtRiM2K0Zkb0ZIRmhvRkhGaG9GSEZob0ZIRmhvRkxGW3BGXnBGTEZIRmRwRkhGPkZic0ZILUYjNiZGZHBGSEY+LUY2NiQtRiM2JkZFRkhGXW8tRjY2Ji1GIzYrRmhvRkhGaG9GSEZob0ZIRmhvRkhGaG9GTEZbcEZecEZMRmFwRkxGW3BGXnBGTA==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NzUiIiFJKCZkaWFtcztHNiJGI0YkRiNGJEYjRiRGI0YkRiNGJEYjRiRGI0YkRiNGJEYj</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L881" drawlabel="true">
<Input>
<Text-field prompt="E &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2I1EhRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L882" drawlabel="true">
<Input>
<Text-field prompt="E &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVElc3Vic0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYpLUYsNiVRJFN1YkYnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEoUmVzMTEyYkYnRi9GMi1GNjYmLUYjNiYtSSNtbkdGJDYkUSI3RidGQS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0ZFRkFGQS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zdb0Zgb0ZBRkFGXW9GYG9GQQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYkLUkjbWlHRiQ2JVElc3Vic0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRJFN1YkYnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEoUmVzMTEyYkYnRi9GMi1GNjYmLUYjNiMtSSNtbkdGJDYkUSI3RidGQUZBLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRkE=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LDgqKCMiIiIiIztGJSktSSVkaWZmRyUqcHJvdGVjdGVkRzYkLUkiRkc2IjYnJkkidUdGLjYkRiVGJSZGMTYkRiUiIiMmRjE2JEYlIiIkJkYxNiRGNUY1JkYxNiRGNUY4RjtGNUYlLUYpNiQtRik2JEYsRjNGO0YlISIiKigjRiUiIiVGJS1GKTYkRixGOUYlRj1GJUZBKigjIiImIiIpRiVGP0YlLUYpNiRGRUY7RiVGQSooRiRGJS1GKTYkLUYpNiRGLEY2RjlGJUYnRiVGQSooRiRGJS1GKTYkRlBGO0YlKUYoRjhGJUZBKihGQ0YlRkVGJUZORiVGQSoqI0ZJRiZGJUY/RiVGKEYlLUYpNiRGKEY7RiVGQSoqI0YlRkpGJUZFRiVGUEYlRllGJUZBKiojRjhGJkYlRlBGJUYnRiVGWUYlRkEqKkZDRiVGRUYlRlNGJUYoRiVGQSoqRlhGJUZQRiVGKEYlRktGJUZB</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L943" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L942" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2I1EhRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L878" drawlabel="true">
<Input>
<Text-field prompt="E &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSdmYWN0b3JGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSVzdWJzRidGNEY3LUY7NiQtRiM2Jy1GOzYmLUYjNistSSNtb0dGJDYtUTEmSW52aXNpYmxlVGltZXM7RicvRjhRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZSLyUpc3RyZXRjaHlHRlIvJSpzeW1tZXRyaWNHRlIvJShsYXJnZW9wR0ZSLyUubW92YWJsZWxpbWl0c0dGUi8lJ2FjY2VudEdGUi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRltvLUklbXN1YkdGJDYlLUYsNiVRImZGJ0Y0RjctRiM2JC1GLDYlUSNhckYnRjRGN0ZOLyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRks2LVEiPUYnRk5GUEZTRlVGV0ZZRmVuRmduL0ZqblEsMC4yNzc3Nzc4ZW1GJy9GXW9GYHAtRks2LVEqJnVtaW51czA7RidGTkZQRlNGVUZXRllGZW5GZ24vRmpuUSwwLjIyMjIyMjJlbUYnL0Zdb0ZmcC1JJm1mcmFjR0YkNigtRiM2Ji1GX282JUZhby1GIzYkLUYsNiVRImFGJ0Y0RjdGTkZpb0ZKLUZfbzYlRmFvLUYjNiQtRiw2JVEjYWFGJ0Y0RjdGTkZpb0ZOLUYjNiQtSSNtbkdGJDYkUSIyRidGTkZOLyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zmci8lKWJldmVsbGVkR0ZSLUZLNi1RIixGJ0ZORlAvRlRGNkZVRldGWUZlbkZnbkZpbi9GXW9RLDAuMzMzMzMzM2VtRictRiM2KEZKLUZfbzYlRmFvLUYjNiQtRiw2JVEjYnRGJ0Y0RjdGTkZpb0ZccEZicC1GaXA2KC1GIzYmLUZfbzYlRmFvLUYjNiQtRiw2JVEiYkYnRjRGN0ZORmlvRkotRl9vNiVGYW8tRiM2JC1GLDYlUSNiYkYnRjRGN0ZORmlvRk5GW3JGYXJGZHJGZ3JGaXJGTkYrRk5GTi8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRidGW3NGPy1GOzYkLUYjNictRiw2JVEkU3ViRidGNEY3RltzLUYjNiZGKy1GIzYmRistRiM2JkYrLUYjNiZGKy1GIzYoRistRiM2KEYrLUYjNj1GYnAtRiM2Ki1GaXA2KC1GXnI2JEZjckZOLUZecjYkUSMxNkYnRk5GYXJGZHJGZ3JGaXJGSi1GIzYpLUZfbzYlLUYsNiVRIkZGJ0Y0RjctRiM2KS1GX282JS1GLDYlUSJ1RidGNEY3LUYjNilGW3dGW3MtRl5yNiRRIjNGJ0ZOLyUrZm9yZWdyb3VuZEdRKlswLDAsMjU1XUYnLyUrZXhlY3V0YWJsZUdGUi8lMGZvbnRfc3R5bGVfbmFtZUdRKjJEfk91dHB1dEYnRk5GaW9GW3MtRl9vNiVGW3gtRiM2KUZdckZbc0ZdckZjeEZmeEZoeEZORmlvRmN4RmZ4Rmh4Rk5GaW9GSi1JKG1zdWJzdXBHRiQ2J0Zkdy1GIzYnLUZfbzYlRlt4LUYjNilGXXJGW3NGYHhGY3hGZnhGaHhGTkZpb0ZjeEZmeEZoeEZORl1yLyUxc3VwZXJzY3JpcHRzaGlmdEdGW3BGaW9GY3hGZnhGaHhGTkYrRmN4RmZ4Rmh4Rk4tRks2LVEoJm1pbnVzO0YnRk5GUEZTRlVGV0ZZRmVuRmduRmVwRmdwLUYjNiotRmlwNigtRl5yNiRRIjVGJ0ZORl13RmFyRmRyRmdyRmlyRkotRiM2Ky1GX282JUZkd0ZieUZpb0ZKLUZfbzYlRmR3LUYjNidGaXdGY3hGZnhGaHhGTkZpb0ZKLUZfbzYlRmR3LUYjNilGW3lGW3NGZHlGY3hGZnhGaHhGTkZpb0ZjeEZmeEZoeEZORitGY3hGZnhGaHhGTkZqeS1GIzYqLUZpcDYoRmF6LUZecjYkUSI4RidGTkZhckZkckZnckZpckZKLUYjNiktRl9vNiVGZHctRiM2Jy1GX282JUZbeC1GIzYpRlt3RltzRl1yRmN4RmZ4Rmh4Rk5GaW9GY3hGZnhGaHhGTkZpb0ZKRlxbbEZjeEZmeEZoeEZORitGY3hGZnhGaHhGTkZqeS1GIzYqLUZpcDYoRlt3LUZecjYkUSI0RidGTkZhckZkckZnckZpckZKLUYjNiktRl9vNiVGZHctRiM2J0ZbeUZjeEZmeEZoeEZORmlvRkpGYndGY3hGZnhGaHhGTkYrRmN4RmZ4Rmh4Rk5GanktRiM2Ki1GaXA2KEZgeEZdd0ZhckZkckZnckZpckZKLUYjNitGaHpGSkZfeUZKLUZfbzYlRmR3LUYjNilGZHlGW3NGZHlGY3hGZnhGaHhGTkZpb0ZjeEZmeEZoeEZORitGY3hGZnhGaHhGTkZqeS1GIzYqRmNcbEZKLUYjNilGalxsRkotRl9vNiVGZHctRiM2KUZdXGxGW3NGZHlGY3hGZnhGaHhGTkZpb0ZjeEZmeEZoeEZORitGY3hGZnhGaHhGTkZqeS1GIzYqRmNcbEZKLUYjNitGalxsRkpGZnpGSi1GX282JUZkdy1GIzYpRml3RltzRmR5RmN4RmZ4Rmh4Rk5GaW9GY3hGZnhGaHhGTkYrRmN4RmZ4Rmh4Rk5GanktRiM2Ki1GaXA2KEZbd0ZkW2xGYXJGZHJGZ3JGaXJGSi1GIzYrRmpcbEZKRmh6RkpGZF1sRmN4RmZ4Rmh4Rk5GK0ZjeEZmeEZoeEZORmp5LUYjNipGaXZGSi1GIzYpLUZgeTYnRmR3RmJ5RmB4Rmh5RmlvRkpGZF5sRmN4RmZ4Rmh4Rk5GK0ZjeEZmeEZoeEZORmp5LUYjNipGX3pGSi1GIzYrRmZ6RkpGaVtsRkpGZF1sRmN4RmZ4Rmh4Rk5GK0ZjeEZmeEZoeEZORmp5LUYjNipGaXZGSi1GIzYpRl95RkpGXF5sRmN4RmZ4Rmh4Rk5GK0ZjeEZmeEZoeEZORitGY3hGZnhGaHhGTkYrLUYjNiRGK0ZORitGTkYrRlxgbEYrRk5GK0ZORitGTkYrRk5GK0ZORitGTkZORk5GTkZORk5GTkYrL0ZkeFEoWzAsMCwwXUYnRmZ4Rk4=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRictRiM2JC1GLDYlUSdmYWN0b3JGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JC1GLDYlUSVzdWJzRidGNEY3LUY7NiQtRiM2Ji1GOzYmLUYjNiotSSNtb0dGJDYtUTEmSW52aXNpYmxlVGltZXM7RicvRjhRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZSLyUpc3RyZXRjaHlHRlIvJSpzeW1tZXRyaWNHRlIvJShsYXJnZW9wR0ZSLyUubW92YWJsZWxpbWl0c0dGUi8lJ2FjY2VudEdGUi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRltvLUklbXN1YkdGJDYlLUYsNiVRImZGJ0Y0RjctRiM2Iy1GLDYlUSNhckYnRjRGNy8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUZLNi1RIj1GJ0ZORlBGU0ZVRldGWUZlbkZnbi9Gam5RLDAuMjc3Nzc3OGVtRicvRl1vRmBwLUZLNi1RKiZ1bWludXMwO0YnRk5GUEZTRlVGV0ZZRmVuRmduL0ZqblEsMC4yMjIyMjIyZW1GJy9GXW9GZnAtSSZtZnJhY0dGJDYoLUYjNiUtRl9vNiVGYW8tRiM2Iy1GLDYlUSJhRidGNEY3RmlvRkotRl9vNiVGYW8tRiM2Iy1GLDYlUSNhYUYnRjRGN0Zpby1GIzYjLUkjbW5HRiQ2JFEiMkYnRk4vJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmZyLyUpYmV2ZWxsZWRHRlItRks2LVEiLEYnRk5GUC9GVEY2RlVGV0ZZRmVuRmduRmluL0Zdb1EsMC4zMzMzMzMzZW1GJy1GIzYnRkotRl9vNiVGYW8tRiM2Iy1GLDYlUSNidEYnRjRGN0Zpb0ZccEZicC1GaXA2KC1GIzYlLUZfbzYlRmFvLUYjNiMtRiw2JVEiYkYnRjRGN0Zpb0ZKLUZfbzYlRmFvLUYjNiMtRiw2JVEjYmJGJ0Y0RjdGaW9GW3JGYXJGZHJGZ3JGaXJGK0ZOLyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJ0Zbc0Y/LUY7NiQtRiM2Ji1GLDYlUSRTdWJGJ0Y0RjdGW3MtRiM2JUYrLUYjNiVGKy1GIzYlRistRiM2JUYrLUYjNidGKy1GIzYnRistRiM2OUZicC1GIzYmLUZpcDYoLUZecjYkRmNyRk4tRl5yNiRRIzE2RidGTkZhckZkckZnckZpckZKLUYjNiUtRl9vNiUtRiw2JVEiRkYnRjRGNy1GIzYlLUZfbzYlLUYsNiVRInVGJ0Y0RjctRiM2JUZbd0Zbcy1GXnI2JFEiM0YnRk5GaW9GW3MtRl9vNiVGW3gtRiM2JUZdckZbc0ZdckZpb0Zpb0ZKLUkobXN1YnN1cEdGJDYnRmR3LUYjNiMtRl9vNiVGW3gtRiM2JUZdckZbc0ZgeEZpb0Zdci8lMXN1cGVyc2NyaXB0c2hpZnRHRltwRmlvRistRks2LVEoJm1pbnVzO0YnRk5GUEZTRlVGV0ZZRmVuRmduRmVwRmdwLUYjNiYtRmlwNigtRl5yNiRRIjVGJ0ZORl13RmFyRmRyRmdyRmlyRkotRiM2Jy1GX282JUZkd0ZqeEZpb0ZKLUZfbzYlRmR3LUYjNiNGaXdGaW9GSi1GX282JUZkdy1GIzYlRmN4RltzRlx5RmlvRitGYnktRiM2Ji1GaXA2KEZpeS1GXnI2JFEiOEYnRk5GYXJGZHJGZ3JGaXJGSi1GIzYlLUZfbzYlRmR3LUYjNiMtRl9vNiVGW3gtRiM2JUZbd0Zbc0ZdckZpb0Zpb0ZKRmR6RitGYnktRiM2Ji1GaXA2KEZbdy1GXnI2JFEiNEYnRk5GYXJGZHJGZ3JGaXJGSi1GIzYlLUZfbzYlRmR3LUYjNiNGY3hGaW9GSkZid0YrRmJ5LUYjNiYtRmlwNihGYHhGXXdGYXJGZHJGZ3JGaXJGSi1GIzYnRmB6RkpGZ3hGSi1GX282JUZkdy1GIzYlRlx5RltzRlx5RmlvRitGYnktRiM2JkZbXGxGSi1GIzYlRmJcbEZKLUZfbzYlRmR3LUYjNiVGZVtsRltzRlx5RmlvRitGYnktRiM2JkZbXGxGSi1GIzYnRmJcbEZKRl56RkotRl9vNiVGZHctRiM2JUZpd0Zbc0ZceUZpb0YrRmJ5LUYjNiYtRmlwNihGW3dGXFtsRmFyRmRyRmdyRmlyRkotRiM2J0ZiXGxGSkZgekZKRlxdbEYrRmJ5LUYjNiZGaXZGSi1GIzYlLUZoeDYnRmR3Rmp4RmB4RmB5RmlvRkpGXF5sRitGYnktRiM2JkZneUZKLUYjNidGXnpGSkZhW2xGSkZcXWxGK0ZieS1GIzYmRml2RkotRiM2JUZneEZKRmRdbEYrRitGKy1GIzYjRitGK0YrRmRfbEYrRitGK0YrRitGK0ZORk5GTkYr</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtRiM2Jy1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSIxRidGLy1GTDYkUSMzMkYnRi8vJS5saW5ldGhpY2tuZXNzR0ZOLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRlYvJSliZXZlbGxlZEdGNC1GLDYtUTEmSW52aXNpYmxlVGltZXM7RidGL0YyRjVGN0Y5RjtGPUY/L0ZCUSYwLjBlbUYnL0ZFRmluLUYjNiYtSShtZmVuY2VkR0YkNiQtRiM2Ji1GIzYmLUZMNiRRIjRGJ0YvRmVuLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEiZkYnLyUnaXRhbGljR1EldHJ1ZUYnL0YwUSdpdGFsaWNGJy1GIzYlLUZbcDYlUSJ0RidGXnBGYXAvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnRi8vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0YvLUYsNi1RIitGJ0YvRjJGNUY3RjlGO0Y9Rj9GQUZELUYjNiQtSShtc3Vic3VwR0YkNidGam8tRiM2JS1GW3A2JVEiYkYnRl5wRmFwRmhwRi8tRkw2JFEiMkYnRi8vJTFzdXBlcnNjcmlwdHNoaWZ0R0ZdcUZbcUYvRi9GL0Zlbi1GXm82JC1GIzYqLUYjNihGW3JGZW4tRmhvNiVGam8tRiM2JS1GW3A2JVEjYWJGJ0ZecEZhcEZocEYvRltxRmVuLUZobzYlRmpvRmZxRltxRi9GXnEtRiM2JkZbckZlbi1GaG82JUZqby1GIzYlLUZbcDYlUSNhdEYnRl5wRmFwRmhwRi9GW3FGL0ZecS1GIzYmRltyRmVuLUZobzYlRmpvLUYjNiUtRltwNiVRI2JzRidGXnBGYXBGaHBGL0ZbcUYvRl5xLUYjNiYtRmhvNiVGam8tRiM2JS1GW3A2JVEiYUYnRl5wRmFwRmhwRi9GW3FGZW4tRmhvNiVGam8tRiM2JS1GW3A2JVEjYmJGJ0ZecEZhcEZocEYvRltxRi9GL0YvRi9GaHBGL0ZocEYv">LCQqKCMiIiIiI0tGJSwmKiYiIiVGJSZJImZHNiI2I0kidEdGLEYlRiUqJCkmRis2I0kiYkdGLCIiI0YlRiVGJSwqKihGNEYlJkYrNiNJI2FiR0YsRiVGMUYlRiUqJkY0RiUmRis2I0kjYXRHRixGJUYlKiZGNEYlJkYrNiNJI2JzR0YsRiVGJSomJkYrNiNJImFHRixGJSZGKzYjSSNiYkdGLEYlRiVGJSEiIg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L944" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZcby1JI21vR0YkNjFRIiNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lK2ZvcmVncm91bmRHUSxbMjU1LDAsMjU1XUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvJTBmb250X3N0eWxlX25hbWVHUSVUZXh0RicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLyUmZmVuY2VHRjcvJSpzZXBhcmF0b3JHRjcvJSlzdHJldGNoeUdGNy8lKnN5bW1ldHJpY0dGNy8lKGxhcmdlb3BHRjcvJS5tb3ZhYmxlbGltaXRzR0Y3LyUnYWNjZW50R0Y3LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTi1GLDYwUSJ+RidGMkY1RjgvRjxRJ25vcm1hbEYnRj5GQEZCRkRGRkZIRkpGTEZPLUkjbWlHRiQ2KFElVGhpc0YnRi9GMkY1RjhGO0ZRLUZXNihRKWVxdWF0aW9uRidGL0YyRjVGOEY7RlEtSShtZmVuY2VkR0YkNictRiM2KS1GLDYwUSMuLkYnRjJGNUY4RlRGPkZARkJGREZGRkhGSi9GTVEsMC4yMjIyMjIyZW1GJ0ZPLUYsNjBRIi5GJ0YyRjVGOEZURj5GQEZCRkRGRkZIRkpGTEZPLUYsNjBRIj1GJ0YyRjVGOEZURj5GQEZCRkRGRkZIRkovRk1RLDAuMjc3Nzc3OGVtRicvRlBGaG8tSSNtbkdGJDYnUSIwRidGMkY1RjhGVC9GM1EoWzAsMCwwXUYnRjVGVEYyRjVGOEZURlEtRiw2MlEkYW5kRicvJSVib2xkR0YxRjJGNUY4L0Y8USVib2xkRicvJStmb250d2VpZ2h0R0ZmcEY+RkBGQkZERkZGSEZKRkxGT0ZRLUZXNihRJGl0c0YnRi9GMkY1RjhGO0ZRLUZXNihRKnN5bWVtdHJpY0YnRi9GMkY1RjhGO0ZRLUZXNihRLGNvdW50ZXJwYXJ0RidGL0YyRjVGOEY7RlEtRlc2KFElZ2l2ZUYnRi9GMkY1RjhGO0ZRLUZXNihRJHRoZUYnRi9GMkY1RjhGO0ZRLUZXNihRJE1BRUYnRi9GMkY1RjhGO0ZRLUZXNihRK2NvbmRpdGlvbnNGJ0YvRjJGNUY4RjtGUS1GW3A2J1EiM0YnRjJGNUY4RlQtRiw2MFEiLEYnRjJGNUY4RlRGPi9GQUYxRkJGREZGRkhGSkZML0ZQUSwwLjMzMzMzMzNlbUYnLUZbcDYnUSM0LkYnRjJGNUY4RlRGUS1GVzYoUSNXZUYnRi9GMkY1RjhGO0ZRLUZXNihRJGFkZEYnRi9GMkY1RjhGO0ZRLUZXNihRJXRoZW1GJ0YvRjJGNUY4RjtGUS1GLDYyUSN0b0YnRmNwRjJGNUY4RmVwRmdwRj5GQEZCRkRGRkZIRkpGTEZPRlEtRlc2KFEkb3VyRidGL0YyRjVGOEY7RlEtRlc2KFEtc3Vic3RpdHV0aW9uRidGL0YyRjVGOEY7LUYsNjBRKCZtaW51cztGJ0YyRjVGOEZURj5GQEZCRkRGRkZIRkpGX28vRlBGYG8tRlc2KFEvc2ltcGxpZmljYXRpb25GJ0YvRjJGNUY4RjtGUS1GVzYoUSNvZkYnRi9GMkY1RjhGO0ZRRlEtRlc2KFEqdmFuaXNoaW5nRidGL0YyRjVGOEY7RlFGY3RGUUZlcUZRLUZXNihRJm90aGVyRidGL0YyRjVGOEY7RlEtRlc2KFEnQ290dG9uRidGL0YyRjVGOEY7RlEtRlc2KFEndGVuc29yRidGL0YyRjVGOEY7RlEtRlc2KFErY29tcG9uZW50c0YnRi9GMkY1RjhGO0ZRLUZobjYnLUYjNkYtRiw2MlEjaW5GJ0ZjcEYyRjVGOEZlcEZncEY+RkBGQkZERkZGSEZKRkxGT0ZRLUZXNihRJWZhY3RGJ0YvRjJGNUY4RjtGUS1GVzYoUSN3ZUYnRi9GMkY1RjhGO0ZRLUYsNjJRJHVzZUYnRmNwRjJGNUY4RmVwRmdwRj5GQEZCRkRGRkZIRkpGTEZPRlEtRlc2KFElb25seUYnRi9GMkY1RjhGO0ZRRmJ1RlEtRmhuNiktRiM2Ji1GW3A2J1EkMTEyRidGMkY1RjhGVEZecEY1RlRGMkY1RjhGVC8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zhci1GaG42KS1GIzYmLUZbcDYnUSQyMTJGJ0YyRjVGOEZURl5wRjVGVEYyRjVGOEZURl93RmJ3RlFGYHBGUS1GVzYoUSRhbGxGJ0YvRjJGNUY4RjtGUS1GVzYoUS1jb2VmZmljaWVudHNGJ0YvRjJGNUY4RjtGUUZpdUZRRmBzRlEtRlc2KFEld2l0aEYnRi9GMkY1RjhGO0ZRRmVxRlEtRlc2KFEmZmlmdGhGJ0YvRjJGNUY4RjtGUS1GVzYoUSxkZXJpdmF0aXZlc0YnRi9GMkY1RjhGO0ZecEY1RlRGMkY1RjhGVEZhb0ZecEY1RlQ=">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</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L891" drawlabel="true">
<Input>
<Text-field prompt="E &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2I1EhRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L889" drawlabel="true">
<Input>
<Text-field prompt="E &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoUmVzMTEyYUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2Ji1GIzYkLUkjbW5HRiQ2JFEiMUYnL0YzUSdub3JtYWxGJ0Y+Rj4vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRidGPg==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYkLUkjbWlHRiQ2JVEoUmVzMTEyYUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2Ji1GIzYjLUkjbW5HRiQ2JFEiMUYnL0YzUSdub3JtYWxGJ0Y+LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYn</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYyLUYjNictSSZtZnJhY0dGJDYoLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1GMTYkUSMxNkYnRjQvJS5saW5ldGhpY2tuZXNzR0YzLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRj4vJSliZXZlbGxlZEdRJmZhbHNlRictSSNtb0dGJDYtUTEmSW52aXNpYmxlVGltZXM7RidGNC8lJmZlbmNlR0ZDLyUqc2VwYXJhdG9yR0ZDLyUpc3RyZXRjaHlHRkMvJSpzeW1tZXRyaWNHRkMvJShsYXJnZW9wR0ZDLyUubW92YWJsZWxpbWl0c0dGQy8lJ2FjY2VudEdGQy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRlgtRiM2KC1JJW1zdWJHRiQ2JS1JI21pR0YkNiVRIkZGJy8lJ2l0YWxpY0dRJXRydWVGJy9GNVEnaXRhbGljRictRiM2JS1GaG42JS1GW282JVEidUYnRl5vRmFvLUYjNictRjE2JFEiMkYnRjQtRkU2LVEiLEYnRjRGSC9GS0Zgb0ZMRk5GUEZSRlRGVi9GWlEsMC4zMzMzMzMzZW1GJy1GMTYkUSIzRidGNC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRidGNC8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRmhwRjRGW3FGRC1GaG42JUZqbi1GIzYlLUZobjYlRmdvLUYjNidGMEZfcEZlcEZocEY0RltxRmhwRjRGW3FGRC1GaG42JUZqbi1GIzYnLUZobjYlRmdvLUYjNidGMEZfcEYwRmhwRjRGW3FGX3BGanFGaHBGNEZbcUY0RmhwRjQtRkU2LVEoJm1pbnVzO0YnRjRGSEZKRkxGTkZQRlJGVC9GV1EsMC4yMjIyMjIyZW1GJy9GWkZici1GIzYnLUYuNihGMC1GMTYkUSI4RidGNEY6RjxGP0ZBRkQtRiM2KEZnbkZELUZobjYlRmpuLUYjNiVGanFGaHBGNEZbcUZELUZobjYlRmpuLUYjNidGanFGX3BGYnFGaHBGNEZbcUY0RmhwRjRGXnItRiM2J0YtRkQtRiM2Ji1JKG1zdWJzdXBHRiQ2J0ZqbkZgcUZccC8lMXN1cGVyc2NyaXB0c2hpZnRHRl1xRltxRkQtRmhuNiVGam4tRiM2J0ZqcUZfcC1GaG42JUZnby1GIzYnRjBGX3BGXHBGaHBGNEZbcUZocEY0RltxRjRGaHBGNEZeci1GIzYnLUYuNihGMC1GMTYkUSI0RidGNEY6RjxGP0ZBRkQtRiM2Ji1GaG42JUZqbi1GIzYnRmJxRl9wRmVvRmhwRjRGW3FGRC1GanM2J0ZqbkZfc0ZccEZcdEZbcUY0RmhwRjRGXnItRiM2J0YtRkQtRiM2KEZpc0ZERl1zRkRGX3VGNEZocEY0Rl5yLUYjNidGaHRGRC1GIzYmRl1zRkRGXnRGNEZocEY0LUZFNi1RIitGJ0Y0RkhGSkZMRk5GUEZSRlRGYXJGY3ItRiM2J0ZmckZELUYjNiYtRmhuNiVGam4tRiM2JUZidEZocEY0RltxRkRGZnFGNEZocEY0Rl12LUYjNidGLUZELUYjNihGZHZGREZecUZERmFzRjRGaHBGNEY0">LDIqKiMiIiIiIztGJS1JJWRpZmZHJSpwcm90ZWN0ZWRHNiQtSSJGRzYiNicmSSJ1R0YtNiRGJUYlJkYwNiRGJSIiIyZGMDYkRiUiIiQmRjA2JEY0RjQmRjA2JEY0RjdGOkYlLUYoNiRGK0Y1RiUtRig2JC1GKDYkRitGL0YvRiVGJSoqI0YlIiIpRiVGJ0YlRkBGJS1GKDYkRkBGNUYlISIiKihGJEYlKUY8RjRGJS1GKDYkRkBGMkYlRkcqKCNGJSIiJUYlLUYoNiRGPEY6RiUpRkBGNEYlRkcqKkYkRiVGSUYlRkBGJUZPRiVGRyooRk1GJUZARiVGSkYlRkcqKEZDRiUtRig2JEYrRjJGJUY+RiVGJSoqRiRGJUZVRiVGPEYlRkVGJUYl</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L894" drawlabel="true">
<Input>
<Text-field prompt="E &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEmUmVsYTFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYjNiYtRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORlUtRiM2Jy1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSIxRidGOS1GZ242JFEjMzJGJ0Y5LyUubGluZXRoaWNrbmVzc0dGaW4vJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGYW8vJSliZXZlbGxlZEdGPS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmpvLUYjNiYtSShtZmVuY2VkR0YkNiQtRiM2Ji1GIzYmLUZnbjYkUSI0RidGOUZmby1JJW1zdWJHRiQ2JS1GLDYlUSJmRidGL0YyLUYjNiUtRiw2JVEickYnRi9GMi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRidGOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRjktRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSEZURlYtRiM2JC1JKG1zdWJzdXBHRiQ2J0ZbcS1GIzYlLUYsNiVRImFGJ0YvRjJGY3FGOS1GZ242JFEiMkYnRjkvJTFzdXBlcnNjcmlwdHNoaWZ0R0ZocUZmcUY5RjlGOUZmby1GX3A2JC1GIzYoLUYjNihGZnJGZm9GaHBGZm8tRmlwNiVGW3EtRiM2JS1GLDYlUSNhYkYnRi9GMkZjcUY5RmZxRjlGaXEtRiM2JkZmckZmby1GaXA2JUZbcS1GIzYlLUYsNiVRI3JzRidGL0YyRmNxRjlGZnFGOUZpcS1GIzYmLUZpcDYlRltxLUYjNiUtRiw2JVEic0YnRi9GMkZjcUY5RmZxRmZvLUZpcDYlRltxLUYjNiUtRiw2JVEjYWFGJ0YvRjJGY3FGOUZmcUY5RjlGOUY5RmNxRjlGY3FGOUZjcUY5">LCQqKCMiIiIiI0tGJSwmKiYiIiVGJSZJImZHNiI2I0kickdGLEYlRiUqJCkmRis2I0kiYUdGLCIiI0YlRiVGJSwoKihGNEYlRipGJSZGKzYjSSNhYkdGLEYlRiUqJkY0RiUmRis2I0kjcnNHRixGJUYlKiYmRis2I0kic0dGLEYlJkYrNiNJI2FhR0YsRiVGJUYlISIi</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L961" drawlabel="true">
<Input>
<Text-field prompt="E &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbW9HRiQ2MVEiI0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUrZm9yZWdyb3VuZEdRLFsyNTUsMCwyNTVdRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lMGZvbnRfc3R5bGVfbmFtZUdRJVRleHRGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRicvJSZmZW5jZUdGNy8lKnNlcGFyYXRvckdGNy8lKXN0cmV0Y2h5R0Y3LyUqc3ltbWV0cmljR0Y3LyUobGFyZ2VvcEdGNy8lLm1vdmFibGVsaW1pdHNHRjcvJSdhY2NlbnRHRjcvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZOLUkjbWlHRiQ2KFFqb35UaGlzfmVxdWF0aW9ufmFuZH5pdHN+c3ltZW10cmljfmNvdW50ZXJwYXJ0fmdpdmV+dGhlfk1BRX5jb25kaXRpb25zfjcsOC5+TGV0J3NGJ0YvRjJGNUY4RjstRiw2MFEifkYnRjJGNUY4L0Y8USdub3JtYWxGJ0Y+RkBGQkZERkZGSEZKRkxGTy1GUjYoUSRhZGRGJ0YvRjJGNUY4RjtGVS1GUjYoUSV0aGVtRidGL0YyRjVGOEY7RlUtRlI2I1EhRicvRjNRKFswLDAsMF1GJ0Y1Rlg=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbW9HRiQ2MVEiI0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUrZm9yZWdyb3VuZEdRLFsyNTUsMCwyNTVdRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lMGZvbnRfc3R5bGVfbmFtZUdRJVRleHRGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRicvJSZmZW5jZUdGNy8lKnNlcGFyYXRvckdGNy8lKXN0cmV0Y2h5R0Y3LyUqc3ltbWV0cmljR0Y3LyUobGFyZ2VvcEdGNy8lLm1vdmFibGVsaW1pdHNHRjcvJSdhY2NlbnRHRjcvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZOLUkjbWlHRiQ2KFFqb35UaGlzfmVxdWF0aW9ufmFuZH5pdHN+c3ltZW10cmljfmNvdW50ZXJwYXJ0fmdpdmV+dGhlfk1BRX5jb25kaXRpb25zfjcsOC5+TGV0J3NGJ0YvRjJGNUY4RjstRiw2MFEifkYnRjJGNUY4L0Y8USdub3JtYWxGJ0Y+RkBGQkZERkZGSEZKRkxGTy1GUjYoUSRhZGRGJ0YvRjJGNUY4RjtGVS1GUjYoUSV0aGVtRidGL0YyRjVGOEY7RlUtRlI2I1EhRicvRjNRKFswLDAsMF1GJ0Y1Rlg=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L928" drawlabel="true">
<Input>
<Text-field prompt="E &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEoUmVzMTEyYUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2Ji1GIzYkLUkjbW5HRiQ2JFEiM0YnL0YzUSdub3JtYWxGJ0Y+Rj4vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRiw2I1EhRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRidGPg==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEoUmVzMTEyYUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2Ji1GIzYkLUkjbW5HRiQ2JFEiM0YnL0YzUSdub3JtYWxGJ0Y+Rj4vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRiw2I1EhRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRidGPg==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LEQqKiMiIiIiIztGJS1JJWRpZmZHJSpwcm90ZWN0ZWRHNiQtRig2JC1JIkZHNiI2JyZJInVHRi82JEYlRiUmRjI2JEYlIiIjJkYyNiRGJSIiJCZGMjYkRjZGNiZGMjYkRjZGOUYxRjxGJS1GKDYkRi1GN0YlLUYoNiRGLUY0RiVGJSoqI0YlRjZGJUYrRiUtRig2JEY+RjxGJUZARiUhIiIqKkYkRiUpRj5GNkYlLUYoNiQtRig2JEYtRjxGPEYlRitGJUZGKigjRiUiIilGJUZIRiUtRig2JEYrRjpGJUZGKihGJEYlLUYoNiRGK0YxRiUpRktGNkYlRiUqKCNGJSIiJUYlRitGJS1GKDYkRkBGNEYlRkYqKEYkRiVGSEYlRllGJUZGKipGTkYlLUYoNiRGQEY3RiVGS0YlRitGJUZGKihGV0YlLUYoNiRGLUY6RiVGU0YlRiUqKkYkRiUtRig2JEYrRjdGJUZARiVGS0YlRkYqKkZORiVGam5GJUZdb0YlRj5GJUYlKihGQ0YlRitGJUZQRiVGRiosRk5GJUY+RiVGS0YlRitGJUZERiVGRioqRk5GJUZLRiVGK0YlRidGJUZGKipGJEYlRkhGJUZARiVGREYlRkYqKEZXRiVGSUYlKUYrRjZGJUZGKipGJEYlRj5GJUZARiVGZ25GJUYl</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L927" drawlabel="true">
<Input>
<Text-field prompt="E &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtRiM2Jy1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSIxRidGLy1GTDYkUSMxNkYnRi8vJS5saW5ldGhpY2tuZXNzR0ZOLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRlYvJSliZXZlbGxlZEdGNC1GLDYtUTEmSW52aXNpYmxlVGltZXM7RidGL0YyRjVGN0Y5RjtGPUY/L0ZCUSYwLjBlbUYnL0ZFRmluLUYjNiYtSShtZmVuY2VkR0YkNiQtRiM2Ji1GIzYkLUkobXN1YnN1cEdGJDYnLUkjbWlHRiQ2JVEiZkYnLyUnaXRhbGljR1EldHJ1ZUYnL0YwUSdpdGFsaWNGJy1GIzYlLUZobzYlUSJhRidGW3BGXnAvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnRi8tRkw2JFEiMkYnRi8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnLyUvc3Vic2NyaXB0c2hpZnRHRl1xRi8tRiw2LVEiK0YnRi9GMkY1RjdGOUY7Rj1GP0ZBRkQtRiM2Ji1GTDYkUSI0RidGL0Zlbi1JJW1zdWJHRiQ2JUZnby1GIzYlLUZobzYlUSJyRidGW3BGXnBGZXBGL0ZecUYvRi9GL0Zlbi1GXm82JC1GIzYsLUYjNiZGaHBGZW4tRmlxNiVGZ28tRiM2JS1GaG82JVEjcnRGJ0ZbcEZecEZlcEYvRl5xRi9GYHEtRiM2Ji1GaXE2JUZnby1GIzYlLUZobzYlUSNiYkYnRltwRl5wRmVwRi9GXnFGZW5GaHFGL0ZgcS1GIzYmLUZpcTYlRmdvLUYjNiUtRmhvNiVRInRGJ0ZbcEZecEZlcEYvRl5xRmVuLUZpcTYlRmdvLUYjNiUtRmhvNiVRI2FhRidGW3BGXnBGZXBGL0ZecUYvRmBxLUYjNihGaHBGZW4tRmlxNiVGZ28tRiM2JS1GaG82JVEjYWJGJ0ZbcEZecEZlcEYvRl5xRmVuLUZpcTYlRmdvLUYjNiUtRmhvNiVRInNGJ0ZbcEZecEZlcEYvRl5xRi9GYHEtRmlxNiVGZ28tRiM2JS1GaG82JVEjc3NGJ0ZbcEZecEZlcEYvRl5xRi9GL0YvRmVwRi9GZXBGLw==">LCQqKCMiIiIiIztGJSwmKiQpJkkiZkc2IjYjSSJhR0YsIiIjRiVGJSomIiIlRiUmRis2I0kickdGLEYlRiVGJSwsKiZGL0YlJkYrNiNJI3J0R0YsRiVGJSomJkYrNiNJI2JiR0YsRiVGMkYlRiUqJiZGKzYjSSJ0R0YsRiUmRis2I0kjYWFHRixGJUYlKihGL0YlJkYrNiNJI2FiR0YsRiUmRis2I0kic0dGLEYlRiUmRis2I0kjc3NHRixGJUYlISIi</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L965" drawlabel="true">
<Input>
<Text-field prompt="E &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZiby1JI21vR0YkNjFRIiNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lK2ZvcmVncm91bmRHUSxbMjU1LDAsMjU1XUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvJTBmb250X3N0eWxlX25hbWVHUSVUZXh0RicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLyUmZmVuY2VHRjcvJSpzZXBhcmF0b3JHRjcvJSlzdHJldGNoeUdGNy8lKnN5bW1ldHJpY0dGNy8lKGxhcmdlb3BHRjcvJS5tb3ZhYmxlbGltaXRzR0Y3LyUnYWNjZW50R0Y3LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTi1GLDYwUSJ+RidGMkY1RjgvRjxRJ25vcm1hbEYnRj5GQEZCRkRGRkZIRkpGTEZPLUkjbWlHRiQ2KFElVGhpc0YnRi9GMkY1RjhGO0ZRLUZXNihRI2lzRidGL0YyRjVGOEY7RlEtRlc2KFEkdGhlRidGL0YyRjVGOEY7RlEtRlc2KFEmZmluYWxGJ0YvRjJGNUY4RjtGUS1GVzYoUSRNQUVGJ0YvRjJGNUY4RjtGUS1GVzYoUSpjb25kaXRpb25GJ0YvRjJGNUY4RjtGUS1JI21uR0YkNidRIjlGJ0YyRjVGOEZULUYsNjBRIixGJ0YyRjVGOEZURj4vRkFGMUZCRkRGRkZIRkpGTC9GUFEsMC4zMzMzMzMzZW1GJ0ZRLUZXNihRI3NvRidGL0YyRjVGOEY7RlEtRlc2KFEjb25GJ0YvRjJGNUY4RjtGUUZnbkZRLUZXNihRKGdlbmVyaWNGJ0YvRjJGNUY4RjtGUS1GVzYoUShzdHJhdHVtRidGL0YyRjVGOEY7RlFGZ25GUS1GVzYoUSZjbGFpbUYnRi9GMkY1RjhGO0ZRRlpGUS1GVzYoUSZwb3ZlZEYnRi9GMkY1RjhGOy1GLDYwUSIuRidGMkY1RjhGVEY+RkBGQkZERkZGSEZKRkxGT0ZRLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRk4vJSZkZXB0aEdGZ3EvJSpsaW5lYnJlYWtHUShuZXdsaW5lRictRmNxNiZGZXFGaHFGanEvRl1yUSVhdXRvRictRlc2KFEkTGV0RidGL0YyRjVGOEY7RlEtRlc2KFEjdXNGJ0YvRjJGNUY4RjtGUS1GVzYoUSljb25zaWRlckYnRi9GMkY1RjhGO0ZRLUZXNihRJG5vd0YnRi9GMkY1RjhGO0ZRRmduRlEtRlc2KFEpc2luZ3VsYXJGJ0YvRjJGNUY4RjtGUS1GVzYoUSZjYXNlc0YnRi9GMkY1RjhGO0Znb0ZRLUZXNihRJXdoZW5GJ0YvRjJGNUY4RjtGUS1GVzYoUSVzb21lRidGL0YyRjVGOEY7RlEtRmRvNidRIjFGJ0YyRjVGOEZURlEtRlc2KFEjc3RGJ0YvRjJGNUY4RjtGUS1GVzYoUSZvcmRlckYnRi9GMkY1RjhGO0ZRLUZXNihRKWVxdWF0aW9uRidGL0YyRjVGOEY7RlEtRlc2KFEmaG9sZHNGJ0YvRjJGNUY4RjtGX3EvRjNRKFswLDAsMF1GJ0Y1RlQ=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZiby1JI21vR0YkNjFRIiNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lK2ZvcmVncm91bmRHUSxbMjU1LDAsMjU1XUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvJTBmb250X3N0eWxlX25hbWVHUSVUZXh0RicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLyUmZmVuY2VHRjcvJSpzZXBhcmF0b3JHRjcvJSlzdHJldGNoeUdGNy8lKnN5bW1ldHJpY0dGNy8lKGxhcmdlb3BHRjcvJS5tb3ZhYmxlbGltaXRzR0Y3LyUnYWNjZW50R0Y3LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTi1GLDYwUSJ+RidGMkY1RjgvRjxRJ25vcm1hbEYnRj5GQEZCRkRGRkZIRkpGTEZPLUkjbWlHRiQ2KFElVGhpc0YnRi9GMkY1RjhGO0ZRLUZXNihRI2lzRidGL0YyRjVGOEY7RlEtRlc2KFEkdGhlRidGL0YyRjVGOEY7RlEtRlc2KFEmZmluYWxGJ0YvRjJGNUY4RjtGUS1GVzYoUSRNQUVGJ0YvRjJGNUY4RjtGUS1GVzYoUSpjb25kaXRpb25GJ0YvRjJGNUY4RjtGUS1JI21uR0YkNidRIjlGJ0YyRjVGOEZULUYsNjBRIixGJ0YyRjVGOEZURj4vRkFGMUZCRkRGRkZIRkpGTC9GUFEsMC4zMzMzMzMzZW1GJ0ZRLUZXNihRI3NvRidGL0YyRjVGOEY7RlEtRlc2KFEjb25GJ0YvRjJGNUY4RjtGUUZnbkZRLUZXNihRKGdlbmVyaWNGJ0YvRjJGNUY4RjtGUS1GVzYoUShzdHJhdHVtRidGL0YyRjVGOEY7RlFGZ25GUS1GVzYoUSZjbGFpbUYnRi9GMkY1RjhGO0ZRRlpGUS1GVzYoUSZwb3ZlZEYnRi9GMkY1RjhGOy1GLDYwUSIuRidGMkY1RjhGVEY+RkBGQkZERkZGSEZKRkxGT0ZRLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRk4vJSZkZXB0aEdGZ3EvJSpsaW5lYnJlYWtHUShuZXdsaW5lRictRmNxNiZGZXFGaHFGanEvRl1yUSVhdXRvRictRlc2KFEkTGV0RidGL0YyRjVGOEY7RlEtRlc2KFEjdXNGJ0YvRjJGNUY4RjtGUS1GVzYoUSljb25zaWRlckYnRi9GMkY1RjhGO0ZRLUZXNihRJG5vd0YnRi9GMkY1RjhGO0ZRRmduRlEtRlc2KFEpc2luZ3VsYXJGJ0YvRjJGNUY4RjtGUS1GVzYoUSZjYXNlc0YnRi9GMkY1RjhGO0Znb0ZRLUZXNihRJXdoZW5GJ0YvRjJGNUY4RjtGUS1GVzYoUSVzb21lRidGL0YyRjVGOEY7RlEtRmRvNidRIjFGJ0YyRjVGOEZURlEtRlc2KFEjc3RGJ0YvRjJGNUY4RjtGUS1GVzYoUSZvcmRlckYnRi9GMkY1RjhGO0ZRLUZXNihRKWVxdWF0aW9uRidGL0YyRjVGOEY7RlEtRlc2KFEmaG9sZHNGJ0YvRjJGNUY4RjtGX3EvRjNRKFswLDAsMF1GJ0Y1RlQ=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L964" drawlabel="true">
<Input>
<Text-field prompt="E &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2I1EhRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L963" drawlabel="true">
<Input>
<Text-field prompt="E &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2I1EhRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L981" drawlabel="true">
<Input>
<Text-field prompt="E &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZXLUkjbW9HRiQ2LlEiI0YnLyUrZm9yZWdyb3VuZEdRLFsyNTUsMCwyNTVdRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y3LyUpc3RyZXRjaHlHRjcvJSpzeW1tZXRyaWNHRjcvJShsYXJnZW9wR0Y3LyUubW92YWJsZWxpbWl0c0dGNy8lJ2FjY2VudEdGNy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkYtSShtc3Vic3VwR0YkNictSSNtaUdGJDYmUUN+Tm93fndlfmNhbn5jaGVja350aGV+Y29uZGl0aW9ufn5mRicvJSdpdGFsaWNHUSV0cnVlRidGLy9GM1EnaXRhbGljRictRiM2JC1GTTYmUSJhRidGUEYvRlNGMi1JI21uR0YkNiVRIjJGJ0YvRjIvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnLyUvc3Vic2NyaXB0c2hpZnRHRmpuLUYsNi5RIitGJ0YvRjJGNUY4RjpGPEY+RkBGQi9GRVEsMC4yMjIyMjIyZW1GJy9GSEZhby1GZW42JVEiNEYnRi9GMi1GLDYtUTEmSW52aXNpYmxlVGltZXM7RidGMkY1RjhGOkY8Rj5GQEZCRkRGRy1JJW1zdWJHRiQ2JS1GTTYmUSJmRidGUEYvRlMtRiM2JC1GTTYmUSJyRidGUEYvRlNGMkZbby1GLDYuUSI9RidGL0YyRjVGOEY6RjxGPkZARkIvRkVRLDAuMjc3Nzc3OGVtRicvRkhGaHAtRmVuNiVGam5GL0YyLUYsNi5RIixGJ0YvRjJGNS9GOUZSRjpGPEY+RkBGQkZEL0ZIUSwwLjMzMzMzMzNlbUYnLUYsNi5RIn5GJ0YvRjJGNUY4RjpGPEY+RkBGQkZERkctRiw2MFEkYW5kRicvJSVib2xkR0ZSRi8vRjNRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRltyRjVGOEY6RjxGPkZARkJGREZHRmJxLUZNNiZRJ2Fzc3VtZUYnRlBGL0ZTRmJxLUZKNidGXHAtRiM2JC1GTTYmUSJiRidGUEYvRlNGMkZaRmhuRltvRl1vRmNvRmZvLUZqbzYlRlxwLUYjNiQtRk02JlEidEYnRlBGL0ZTRjJGW28tRiw2LlErJk5vdEVxdWFsO0YnRi9GMkY1RjhGOkY8Rj5GQEZCRmdwRmlwRmpwRmJxLUkobWZlbmNlZEdGJDYlLUYjNi4tRk02JlEkdGhlRidGUEYvRlNGYnEtRk02JlEmb3RoZXJGJ0ZQRi9GU0ZicS1GTTYmUShmb2xsb3dzRidGUEYvRlNGYnEtRiw2MFEjYnlGJ0ZocUYvRmpxRlxyRjVGOEY6RjxGPkZARkJGREZHRmJxLUZNNiZRKXN5bW1ldHJ5RidGUEYvRlMvRjBRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjdGMkYvRjItRiw2LlEiO0YnRi9GMkY1Rl9xRjpGPEY+RkBGQkZERmlwRmJxLUZNNiZRI3dlRidGUEYvRlNGYnEtRk02JlEkYWRkRidGUEYvRlNGYnFGZ3NGYnEtRk02JlEtZGlmZmVyZW50aWFsRidGUEYvRlNGYnEtRk02JlEsY29yb2xsYXJpZXNGJ0ZQRi9GU0ZicUZlcUZicS1GTTYmUSZjaGVja0YnRlBGL0ZTRmJxLUZNNiZRJXdoYXRGJ0ZQRi9GU0ZicS1GTTYmUSRhcmVGJ0ZQRi9GU0ZicUZnc0ZicS1GTTYmUSpyZW1haW5pbmdGJ0ZQRi9GU0ZicS1GTTYmUSRNQUVGJ0ZQRi9GU0ZicS1GTTYmUStjb25kaXRpb25zRidGUEYvRlNGZnRGaHRGMg==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZXLUkjbW9HRiQ2LlEiI0YnLyUrZm9yZWdyb3VuZEdRLFsyNTUsMCwyNTVdRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y3LyUpc3RyZXRjaHlHRjcvJSpzeW1tZXRyaWNHRjcvJShsYXJnZW9wR0Y3LyUubW92YWJsZWxpbWl0c0dGNy8lJ2FjY2VudEdGNy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkYtSShtc3Vic3VwR0YkNictSSNtaUdGJDYmUUN+Tm93fndlfmNhbn5jaGVja350aGV+Y29uZGl0aW9ufn5mRicvJSdpdGFsaWNHUSV0cnVlRidGLy9GM1EnaXRhbGljRictRiM2JC1GTTYmUSJhRidGUEYvRlNGMi1JI21uR0YkNiVRIjJGJ0YvRjIvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnLyUvc3Vic2NyaXB0c2hpZnRHRmpuLUYsNi5RIitGJ0YvRjJGNUY4RjpGPEY+RkBGQi9GRVEsMC4yMjIyMjIyZW1GJy9GSEZhby1GZW42JVEiNEYnRi9GMi1GLDYtUTEmSW52aXNpYmxlVGltZXM7RidGMkY1RjhGOkY8Rj5GQEZCRkRGRy1JJW1zdWJHRiQ2JS1GTTYmUSJmRidGUEYvRlMtRiM2JC1GTTYmUSJyRidGUEYvRlNGMkZbby1GLDYuUSI9RidGL0YyRjVGOEY6RjxGPkZARkIvRkVRLDAuMjc3Nzc3OGVtRicvRkhGaHAtRmVuNiVGam5GL0YyLUYsNi5RIixGJ0YvRjJGNS9GOUZSRjpGPEY+RkBGQkZEL0ZIUSwwLjMzMzMzMzNlbUYnLUYsNi5RIn5GJ0YvRjJGNUY4RjpGPEY+RkBGQkZERkctRiw2MFEkYW5kRicvJSVib2xkR0ZSRi8vRjNRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRltyRjVGOEY6RjxGPkZARkJGREZHRmJxLUZNNiZRJ2Fzc3VtZUYnRlBGL0ZTRmJxLUZKNidGXHAtRiM2JC1GTTYmUSJiRidGUEYvRlNGMkZaRmhuRltvRl1vRmNvRmZvLUZqbzYlRlxwLUYjNiQtRk02JlEidEYnRlBGL0ZTRjJGW28tRiw2LlErJk5vdEVxdWFsO0YnRi9GMkY1RjhGOkY8Rj5GQEZCRmdwRmlwRmpwRmJxLUkobWZlbmNlZEdGJDYlLUYjNi4tRk02JlEkdGhlRidGUEYvRlNGYnEtRk02JlEmb3RoZXJGJ0ZQRi9GU0ZicS1GTTYmUShmb2xsb3dzRidGUEYvRlNGYnEtRiw2MFEjYnlGJ0ZocUYvRmpxRlxyRjVGOEY6RjxGPkZARkJGREZHRmJxLUZNNiZRKXN5bW1ldHJ5RidGUEYvRlMvRjBRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjdGMkYvRjItRiw2LlEiO0YnRi9GMkY1Rl9xRjpGPEY+RkBGQkZERmlwRmJxLUZNNiZRI3dlRidGUEYvRlNGYnEtRk02JlEkYWRkRidGUEYvRlNGYnFGZ3NGYnEtRk02JlEtZGlmZmVyZW50aWFsRidGUEYvRlNGYnEtRk02JlEsY29yb2xsYXJpZXNGJ0ZQRi9GU0ZicUZlcUZicS1GTTYmUSZjaGVja0YnRlBGL0ZTRmJxLUZNNiZRJXdoYXRGJ0ZQRi9GU0ZicS1GTTYmUSRhcmVGJ0ZQRi9GU0ZicUZnc0ZicS1GTTYmUSpyZW1haW5pbmdGJ0ZQRi9GU0ZicS1GTTYmUSRNQUVGJ0ZQRi9GU0ZicS1GTTYmUStjb25kaXRpb25zRidGUEYvRlNGZnRGaHRGMg==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L980" drawlabel="true">
<Input>
<Text-field prompt="E &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">NzMiIiFJKCZkaWFtcztHNiIsJiomJkkiZkdGJTYjSSJiR0YlIiIiJkYpNiNJI2JiR0YlRixGLComIiIjRiwmRik2I0kjYnRHRiVGLEYsRiQsKComRihGLCZGKTYjSSNhYUdGJUYsRiwqJiZGKTYjSSNhYkdGJUYsJkYpNiNJImFHRiVGLEYsKiZGMUYsJkYpNiNJI2FzR0YlRixGLEYkLCoqJkY+RixGLUYsRiwqKEYxRixGO0YsRihGLEYsKiZGMUYsJkYpNiNJI2JzR0YlRixGLComRjFGLCZGKTYjSSNhdEdGJUYsRixGJEYjRiQsJiZGKTYjSSN0dEdGJUYsKiYmRik2I0kidEdGJUYsRi1GLEYsRiQsKCooI0YsRjFGLClGPkYxRixGO0YsISIiKiZGPkYsRkJGLEZmbiomJkYpNiNJInNHRiVGLEY3RixGLEYkLCgqJkYtRixGaW5GLEYsKihGMUYsRjtGLEZVRixGLComRjFGLCZGKTYjSSNzdEdGJUYsRixGJCwsKiZGN0YsRlVGLEYsKigjRiwiIiVGLEYtRixGZW5GLEZmbiooRjFGLEY7RixGaW5GLEYsKiZGPkYsRk1GLEZmbiZGKTYjSSNzc0dGJUYs</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1005" drawlabel="true">
<Input>
<Text-field prompt="E &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEoUmVzMTEyYUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2Ji1GIzYkLUkjbW5HRiQ2JFEjMTFGJy9GM1Enbm9ybWFsRidGPkY+LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUYsNiNRIUYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnRj4=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEoUmVzMTEyYUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2Ji1GIzYkLUkjbW5HRiQ2JFEjMTFGJy9GM1Enbm9ybWFsRidGPkY+LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUYsNiNRIUYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnRj4=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtRiM2Jy1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSIxRidGLy1GTDYkUSMxNkYnRi8vJS5saW5ldGhpY2tuZXNzR0ZOLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRlYvJSliZXZlbGxlZEdGNC1GLDYtUTEmSW52aXNpYmxlVGltZXM7RidGL0YyRjVGN0Y5RjtGPUY/L0ZCUSYwLjBlbUYnL0ZFRmluLUYjNiYtSShtZmVuY2VkR0YkNiQtRiM2Ji1GIzYmLUZMNiRRIjRGJ0YvRmVuLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEiRkYnLyUnaXRhbGljR1EldHJ1ZUYnL0YwUSdpdGFsaWNGJy1GIzYlLUZobzYlLUZbcDYlUSJ1RidGXnBGYXAtRiM2Jy1GTDYkUSIyRidGLy1GLDYtUSIsRidGL0YyL0Y2RmBwRjdGOUY7Rj1GP0Zobi9GRVEsMC4zMzMzMzMzZW1GJ0ZccS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRidGLy8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRmVxRi9GaHFGLy1GLDYtUSIrRidGL0YyRjVGN0Y5RjtGPUY/RkFGRC1GIzYkLUkobXN1YnN1cEdGJDYnRmpvLUYjNiUtRmhvNiVGZ3AtRiM2J0ZccUZfcS1GTDYkUSIzRidGL0ZlcUYvRmhxRmVxRi9GXHEvJTFzdXBlcnNjcmlwdHNoaWZ0R0ZqcUZocUYvRi9GL0Zlbi1GXm82JC1GIzYmLUZobzYlRmpvLUYjNidGZXBGX3FGZXBGZXFGL0ZocUZbci1GIzYmRmdvRmVuLUZobzYlRmpvLUYjNidGZXJGX3FGZXJGZXFGL0ZocUYvRi9GL0YvRmVxRi9GZXFGLw==">LCQqKCMiIiIiIztGJSwmKiYiIiVGJS1JJWRpZmZHJSpwcm90ZWN0ZWRHNiQtSSJGRzYiNicmSSJ1R0YwNiRGJUYlJkYzNiRGJSIiIyZGMzYkRiUiIiQmRjM2JEY3RjcmRjM2JEY3RjpGO0YlRiUqJCktRis2JEYuRj1GN0YlRiVGJSwmLUYrNiRGKkY7RiUqJkYqRiUtRis2JEZBRj1GJUYlRiUhIiI=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1004" drawlabel="true">
<Input>
<Text-field prompt="E &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtRiM2Jy1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSIxRidGLy1GTDYkUSMxNkYnRi8vJS5saW5ldGhpY2tuZXNzR0ZOLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRlYvJSliZXZlbGxlZEdGNC1GLDYtUTEmSW52aXNpYmxlVGltZXM7RidGL0YyRjVGN0Y5RjtGPUY/L0ZCUSYwLjBlbUYnL0ZFRmluLUYjNiYtSShtZmVuY2VkR0YkNiQtRiM2Ji1GIzYmLUZMNiRRIjRGJ0YvRmVuLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEiZkYnLyUnaXRhbGljR1EldHJ1ZUYnL0YwUSdpdGFsaWNGJy1GIzYlLUZbcDYlUSJ0RidGXnBGYXAvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnRi8vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0YvLUYsNi1RIitGJ0YvRjJGNUY3RjlGO0Y9Rj9GQUZELUYjNiQtSShtc3Vic3VwR0YkNidGam8tRiM2JS1GW3A2JVEiYkYnRl5wRmFwRmhwRi8tRkw2JFEiMkYnRi8vJTFzdXBlcnNjcmlwdHNoaWZ0R0ZdcUZbcUYvRi9GL0Zlbi1GXm82JC1GIzYmLUZobzYlRmpvLUYjNiUtRltwNiVRI3R0RidGXnBGYXBGaHBGL0ZbcUZecS1GIzYmRmdvRmVuLUZobzYlRmpvLUYjNiUtRltwNiVRI2JiRidGXnBGYXBGaHBGL0ZbcUYvRi9GL0YvRmhwRi9GaHBGLw==">LCQqKCMiIiIiIztGJSwmKiYiIiVGJSZJImZHNiI2I0kidEdGLEYlRiUqJCkmRis2I0kiYkdGLCIiI0YlRiVGJSwmJkYrNiNJI3R0R0YsRiUqJkYqRiUmRis2I0kjYmJHRixGJUYlRiUhIiI=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1006" drawlabel="true">
<Input>
<Text-field prompt="E &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoUmVzMTEyYkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2Ji1GIzYkLUkjbW5HRiQ2JFEiOUYnL0YzUSdub3JtYWxGJ0Y+Rj4vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRidGPg==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYkLUkjbWlHRiQ2JVEoUmVzMTEyYkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2Ji1GIzYjLUkjbW5HRiQ2JFEiOUYnL0YzUSdub3JtYWxGJ0Y+LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYn</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtRiM2Jy1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSIxRidGLy1GTDYkUSMxNkYnRi8vJS5saW5ldGhpY2tuZXNzR0ZOLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRlYvJSliZXZlbGxlZEdGNC1GLDYtUTEmSW52aXNpYmxlVGltZXM7RidGL0YyRjVGN0Y5RjtGPUY/L0ZCUSYwLjBlbUYnL0ZFRmluLUYjNiYtSShtZmVuY2VkR0YkNiQtRiM2Ji1GIzYmLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEiRkYnLyUnaXRhbGljR1EldHJ1ZUYnL0YwUSdpdGFsaWNGJy1GIzYnLUZlbzYlLUZobzYlUSJ1RidGW3BGXnAtRiM2Jy1GTDYkUSIyRidGLy1GLDYtUSIsRidGL0YyL0Y2Rl1wRjdGOUY7Rj1GP0Zobi9GRVEsMC4zMzMzMzMzZW1GJy1GTDYkUSIzRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRidGLy8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRlxxRmJwRmVxRi9GaHFGZW4tRmVvNiVGZ28tRiM2JUZicEZlcUYvRmhxRi8tRiw2LVEiK0YnRi9GMkY1RjdGOUY7Rj1GP0ZBRkQtRiM2JkZpcEZlbi1GZW82JUZnby1GIzYnLUZlbzYlRmRwLUYjNidGaXBGXHFGaXBGZXFGL0ZocUZccUZicEZlcUYvRmhxRi9GL0YvRmVuLUZebzYkLUYjNiYtRiM2Ji1GTDYkUSI0RidGL0Zlbi1GZW82JUZnby1GIzYlRmhyRmVxRi9GaHFGL0Zfci1GIzYkLUkobXN1YnN1cEdGJDYnRmdvRl1yRmlwLyUxc3VwZXJzY3JpcHRzaGlmdEdGanFGaHFGL0YvRi9GL0ZlcUYvRmVxRi8=">LCQqKCMiIiIiIztGJSwmKiYtSSVkaWZmRyUqcHJvdGVjdGVkRzYkLUYqNiQtSSJGRzYiNicmSSJ1R0YxNiRGJUYlJkY0NiRGJSIiIyZGNDYkRiUiIiQmRjQ2JEY4RjgmRjQ2JEY4RjtGPkY+RiVGLUYlRiUqJkY4RiUtRio2JC1GKjYkRi9GPEY+RiVGJUYlLCYqJiIiJUYlRkNGJUYlKiQpRi1GOEYlRiVGJSEiIg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1009" drawlabel="true">
<Input>
<Text-field prompt="E &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtRiM2Jy1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSIxRidGLy1GTDYkUSMxNkYnRi8vJS5saW5ldGhpY2tuZXNzR0ZOLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRlYvJSliZXZlbGxlZEdGNC1GLDYtUTEmSW52aXNpYmxlVGltZXM7RidGL0YyRjVGN0Y5RjtGPUY/L0ZCUSYwLjBlbUYnL0ZFRmluLUYjNiYtSShtZmVuY2VkR0YkNiQtRiM2Ji1GIzYmLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEiZkYnLyUnaXRhbGljR1EldHJ1ZUYnL0YwUSdpdGFsaWNGJy1GIzYlLUZobzYlUSNiYkYnRltwRl5wLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJ0YvLyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGZW4tRmVvNiVGZ28tRiM2JS1GaG82JVEiYkYnRltwRl5wRmVwRi9GaHBGLy1GLDYtUSIrRidGL0YyRjVGN0Y5RjtGPUY/RkFGRC1GIzYmLUZMNiRRIjJGJ0YvRmVuLUZlbzYlRmdvLUYjNiUtRmhvNiVRI2J0RidGW3BGXnBGZXBGL0ZocEYvRi9GL0Zlbi1GXm82JC1GIzYmLUYjNiYtRkw2JFEiNEYnRi9GZW4tRmVvNiVGZ28tRiM2JS1GaG82JVEidEYnRltwRl5wRmVwRi9GaHBGL0ZicS1GIzYkLUkobXN1YnN1cEdGJDYnRmdvRl1xRmdxLyUxc3VwZXJzY3JpcHRzaGlmdEdGanBGaHBGL0YvRi9GL0ZlcEYvRmVwRi8=">LCQqKCMiIiIiIztGJSwmKiYmSSJmRzYiNiNJI2JiR0YrRiUmRio2I0kiYkdGK0YlRiUqJiIiI0YlJkYqNiNJI2J0R0YrRiVGJUYlLCYqJiIiJUYlJkYqNiNJInRHRitGJUYlKiQpRi5GMkYlRiVGJSEiIg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1003" drawlabel="true">
<Input>
<Text-field prompt="E &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY0LUkjbW9HRiQ2MVEiI0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUrZm9yZWdyb3VuZEdRLFsyNTUsMCwyNTVdRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lMGZvbnRfc3R5bGVfbmFtZUdRJVRleHRGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRicvJSZmZW5jZUdGNy8lKnNlcGFyYXRvckdGNy8lKXN0cmV0Y2h5R0Y3LyUqc3ltbWV0cmljR0Y3LyUobGFyZ2VvcEdGNy8lLm1vdmFibGVsaW1pdHNHRjcvJSdhY2NlbnRHRjcvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZOLUYsNjBRIn5GJ0YyRjVGOC9GPFEnbm9ybWFsRidGPkZARkJGREZGRkhGSkZMRk8tSSNtaUdGJDYoUSVUaGlzRidGL0YyRjVGOEY7RlEtRlc2KFEmZ2l2ZXNGJ0YvRjJGNUY4RjtGUS1GVzYoUSR0d29GJ0YvRjJGNUY4RjtGUS1GVzYoUSVtb3JlRidGL0YyRjVGOEY7RlEtRlc2KFEqdmFuaXNoaW5nRidGL0YyRjVGOEY7RlEtRlc2KFErY29uZGl0aW9uc0YnRi9GMkY1RjhGO0ZRLUkobWZlbmNlZEdGJDYnLUYjNjItRlc2KFEkdGhlRidGL0YyRjVGOEY7RlEtRlc2KFEnc2Vjb25kRidGL0YyRjVGOEY7RlEtRiw2MlEkYW5kRicvJSVib2xkR0YxRjJGNUY4L0Y8USVib2xkRicvJStmb250d2VpZ2h0R0ZkcEY+RkBGQkZERkZGSEZKRkxGT0ZRRmhvRlEtRlc2KFEmZmlyc3RGJ0YvRjJGNUY4RjtGUS1GVzYoUShmYWN0b3JzRidGL0YyRjVGOEY7RlEtRlc2KFEtcmVzcGVjdGl2ZWx5RidGL0YyRjVGOEY7L0YzUShbMCwwLDBdRidGNUZURjJGNUY4RlRGYHFGNUZU">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY0LUkjbW9HRiQ2MVEiI0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUrZm9yZWdyb3VuZEdRLFsyNTUsMCwyNTVdRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lMGZvbnRfc3R5bGVfbmFtZUdRJVRleHRGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRicvJSZmZW5jZUdGNy8lKnNlcGFyYXRvckdGNy8lKXN0cmV0Y2h5R0Y3LyUqc3ltbWV0cmljR0Y3LyUobGFyZ2VvcEdGNy8lLm1vdmFibGVsaW1pdHNHRjcvJSdhY2NlbnRHRjcvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZOLUYsNjBRIn5GJ0YyRjVGOC9GPFEnbm9ybWFsRidGPkZARkJGREZGRkhGSkZMRk8tSSNtaUdGJDYoUSVUaGlzRidGL0YyRjVGOEY7RlEtRlc2KFEmZ2l2ZXNGJ0YvRjJGNUY4RjtGUS1GVzYoUSR0d29GJ0YvRjJGNUY4RjtGUS1GVzYoUSVtb3JlRidGL0YyRjVGOEY7RlEtRlc2KFEqdmFuaXNoaW5nRidGL0YyRjVGOEY7RlEtRlc2KFErY29uZGl0aW9uc0YnRi9GMkY1RjhGO0ZRLUkobWZlbmNlZEdGJDYnLUYjNjItRlc2KFEkdGhlRidGL0YyRjVGOEY7RlEtRlc2KFEnc2Vjb25kRidGL0YyRjVGOEY7RlEtRiw2MlEkYW5kRicvJSVib2xkR0YxRjJGNUY4L0Y8USVib2xkRicvJStmb250d2VpZ2h0R0ZkcEY+RkBGQkZERkZGSEZKRkxGT0ZRRmhvRlEtRlc2KFEmZmlyc3RGJ0YvRjJGNUY4RjtGUS1GVzYoUShmYWN0b3JzRidGL0YyRjVGOEY7RlEtRlc2KFEtcmVzcGVjdGl2ZWx5RidGL0YyRjVGOEY7L0YzUShbMCwwLDBdRidGNUZURjJGNUY4RlRGYHFGNUZU</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1013" drawlabel="true">
<Input>
<Text-field prompt="E &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEoUmVzMTEyYUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2Ji1GIzYkLUkjbW5HRiQ2JFEiOUYnL0YzUSdub3JtYWxGJ0Y+Rj4vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRiw2I1EhRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRidGPg==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEoUmVzMTEyYUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2Ji1GIzYkLUkjbW5HRiQ2JFEiOUYnL0YzUSdub3JtYWxGJ0Y+Rj4vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRiw2I1EhRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRidGPg==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LDgqKCMiIiIiIiVGJS1JJWRpZmZHJSpwcm90ZWN0ZWRHNiQtSSJGRzYiNicmSSJ1R0YtNiRGJUYlJkYwNiRGJSIiIyZGMDYkRiUiIiQmRjA2JEY0RjQmRjA2JEY0RjdGOEYlLUYoNiQtRig2JEYrRjJGOEYlISIiKiojRiUiIztGJS1GKDYkLUYoNiRGK0Y1RjpGJSktRig2JEYrRjpGNEYlRidGJUZAKiojRiUiIilGJUZGRiUtRig2JEYnRjpGJUYnRiVGJSoqI0Y3RkNGJUZGRiVGSUYlLUYoNiRGJ0Y4RiVGQCosRkxGJUZGRiVGSUYlRidGJS1GKDYkRklGOkYlRkAqKiNGJUY0RiVGPkYlRlVGJUYnRiVGQCooRkJGJUZIRiVGPEYlRkAqKCNGN0ZNRiVGPkYlRlJGJUZAKipGQkYlRkhGJUY+RiVGVUYlRkAqKEYkRiVGREYlKUYnRjRGJUZAKipGQkYlRklGJUY+RiVGTkYlRkA=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1012" drawlabel="true">
<Input>
<Text-field prompt="E &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtRiM2Jy1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSIxRidGLy1GTDYkUSMzMkYnRi8vJS5saW5ldGhpY2tuZXNzR0ZOLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRlYvJSliZXZlbGxlZEdGNC1GLDYtUTEmSW52aXNpYmxlVGltZXM7RidGL0YyRjVGN0Y5RjtGPUY/L0ZCUSYwLjBlbUYnL0ZFRmluLUYjNiYtSShtZmVuY2VkR0YkNiQtRiM2Ji1GIzYkLUkobXN1YnN1cEdGJDYnLUkjbWlHRiQ2JVEiZkYnLyUnaXRhbGljR1EldHJ1ZUYnL0YwUSdpdGFsaWNGJy1GIzYlLUZobzYlUSJiRidGW3BGXnAvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnRi8tRkw2JFEiMkYnRi8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnLyUvc3Vic2NyaXB0c2hpZnRHRl1xRi8tRiw2LVEiK0YnRi9GMkY1RjdGOUY7Rj1GP0ZBRkQtRiM2Ji1GTDYkUSI0RidGL0Zlbi1JJW1zdWJHRiQ2JUZnby1GIzYlLUZobzYlUSJ0RidGW3BGXnBGZXBGL0ZecUYvRi9GL0Zlbi1GXm82JC1GIzYoLUYjNiZGaHBGZW4tRmlxNiVGZ28tRiM2JS1GaG82JVEjc3RGJ0ZbcEZecEZlcEYvRl5xRi9GYHEtRiM2Ji1GaXE2JUZnby1GIzYlLUZobzYlUSNiYkYnRltwRl5wRmVwRi9GXnFGZW4tRmlxNiVGZ28tRiM2JS1GaG82JVEic0YnRltwRl5wRmVwRi9GXnFGL0ZgcS1GIzYoRmhwRmVuLUZpcTYlRmdvLUYjNiUtRmhvNiVRI2FiRidGW3BGXnBGZXBGL0ZecUZlbkZocUYvRi9GL0YvRmVwRi9GZXBGLw==">LCQqKCMiIiIiI0tGJSwmKiQpJkkiZkc2IjYjSSJiR0YsIiIjRiVGJSomIiIlRiUmRis2I0kidEdGLEYlRiVGJSwoKiZGL0YlJkYrNiNJI3N0R0YsRiVGJSomJkYrNiNJI2JiR0YsRiUmRis2I0kic0dGLEYlRiUqKEYvRiUmRis2I0kjYWJHRixGJUYyRiVGJUYlISIi</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1011" drawlabel="true">
<Input>
<Text-field prompt="E &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY6LUkjbW9HRiQ2MVEiI0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUrZm9yZWdyb3VuZEdRLFsyNTUsMCwyNTVdRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lMGZvbnRfc3R5bGVfbmFtZUdRJVRleHRGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRicvJSZmZW5jZUdGNy8lKnNlcGFyYXRvckdGNy8lKXN0cmV0Y2h5R0Y3LyUqc3ltbWV0cmljR0Y3LyUobGFyZ2VvcEdGNy8lLm1vdmFibGVsaW1pdHNHRjcvJSdhY2NlbnRHRjcvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZOLUYsNjBRIn5GJ0YyRjVGOC9GPFEnbm9ybWFsRidGPkZARkJGREZGRkhGSkZMRk8tSSNtaUdGJDYoUSVtb3JlRidGL0YyRjVGOEY7RlEtRlc2KFErdmFuaXNoaGluZ0YnRi9GMkY1RjhGO0ZRLUZXNihRKGZhY3RvcnNGJ0YvRjJGNUY4RjtGUS1GLDYyUSN0b0YnLyUlYm9sZEdGMUYyRjVGOC9GPFElYm9sZEYnLyUrZm9udHdlaWdodEdGYG9GPkZARkJGREZGRkhGSkZMRk9GUS1GVzYoUSRhZGRGJ0YvRjJGNUY4RjtGUS1GLDYwUSomdW1pbnVzMDtGJ0YyRjVGOEZURj5GQEZCRkRGRkZIRkovRk1RLDAuMjIyMjIyMmVtRicvRlBGam9GUS1GVzYoUSRvbmVGJ0YvRjJGNUY4RjtGUUZWRlEtRlc2KFEqdmFuaXNoaW5nRidGL0YyRjVGOEY7RlEtRlc2KFEpb2J0YWluZWRGJ0YvRjJGNUY4RjsvRjNRKFswLDAsMF1GJ0Y1RlQ=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY6LUkjbW9HRiQ2MVEiI0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUrZm9yZWdyb3VuZEdRLFsyNTUsMCwyNTVdRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lMGZvbnRfc3R5bGVfbmFtZUdRJVRleHRGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRicvJSZmZW5jZUdGNy8lKnNlcGFyYXRvckdGNy8lKXN0cmV0Y2h5R0Y3LyUqc3ltbWV0cmljR0Y3LyUobGFyZ2VvcEdGNy8lLm1vdmFibGVsaW1pdHNHRjcvJSdhY2NlbnRHRjcvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZOLUYsNjBRIn5GJ0YyRjVGOC9GPFEnbm9ybWFsRidGPkZARkJGREZGRkhGSkZMRk8tSSNtaUdGJDYoUSVtb3JlRidGL0YyRjVGOEY7RlEtRlc2KFErdmFuaXNoaGluZ0YnRi9GMkY1RjhGO0ZRLUZXNihRKGZhY3RvcnNGJ0YvRjJGNUY4RjtGUS1GLDYyUSN0b0YnLyUlYm9sZEdGMUYyRjVGOC9GPFElYm9sZEYnLyUrZm9udHdlaWdodEdGYG9GPkZARkJGREZGRkhGSkZMRk9GUS1GVzYoUSRhZGRGJ0YvRjJGNUY4RjtGUS1GLDYwUSomdW1pbnVzMDtGJ0YyRjVGOEZURj5GQEZCRkRGRkZIRkovRk1RLDAuMjIyMjIyMmVtRicvRlBGam9GUS1GVzYoUSRvbmVGJ0YvRjJGNUY4RjtGUUZWRlEtRlc2KFEqdmFuaXNoaW5nRidGL0YyRjVGOEY7RlEtRlc2KFEpb2J0YWluZWRGJ0YvRjJGNUY4RjsvRjNRKFswLDAsMF1GJ0Y1RlQ=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1015" drawlabel="true">
<Input>
<Text-field prompt="E &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoUmVzMTEyYkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2Ji1GIzYkLUkjbW5HRiQ2JFEiN0YnL0YzUSdub3JtYWxGJ0Y+Rj4vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRidGPg==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoUmVzMTEyYkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2Ji1GIzYkLUkjbW5HRiQ2JFEiN0YnL0YzUSdub3JtYWxGJ0Y+Rj4vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRidGPg==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY5LUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtRiM2Jy1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSIxRidGLy1GTDYkUSMxNkYnRi8vJS5saW5ldGhpY2tuZXNzR0ZOLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRlYvJSliZXZlbGxlZEdGNC1GLDYtUTEmSW52aXNpYmxlVGltZXM7RidGL0YyRjVGN0Y5RjtGPUY/L0ZCUSYwLjBlbUYnL0ZFRmluLUYjNiYtSShtc3Vic3VwR0YkNictSSNtaUdGJDYlUSJGRicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLUYjNiUtSSVtc3ViR0YkNiUtRmFvNiVRInVGJ0Zkb0Znby1GIzYnLUZMNiRRIjJGJ0YvLUYsNi1RIixGJ0YvRjIvRjZGZm9GN0Y5RjtGPUY/RmhuL0ZFUSwwLjMzMzMzMzNlbUYnLUZMNiRRIjNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJ0YvLyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGX3FGL0ZjcC8lMXN1cGVyc2NyaXB0c2hpZnRHRmRxRmJxRmVuLUZccDYlRmBvLUYjNictRlxwNiVGXnAtRiM2J0ZLRmZwRmNwRl9xRi9GYnFGZnBGW3BGX3FGL0ZicUYvRl9xRi8tRiw2LVEoJm1pbnVzO0YnRi9GMkY1RjdGOUY7Rj1GP0ZBRkQtRiM2Jy1GSTYoRkstRkw2JFEiNEYnRi9GUkZURldGWUZlbi1GIzYmLUZccDYlRmBvLUYjNiUtRlxwNiVGXnAtRiM2J0ZjcEZmcEZjcEZfcUYvRmJxRl9xRi9GYnFGZW5GZ3FGL0ZfcUYvRl9yLUYjNictRkk2KC1GTDYkUSI1RidGLy1GTDYkUSI4RidGL0ZSRlRGV0ZZRmVuLUYjNiYtRlxwNiVGYG8tRiM2JUZbckZfcUYvRmJxRmVuLUZccDYlRmBvLUYjNidGX3NGZnBGW3BGX3FGL0ZicUYvRl9xRi9GX3ItRiM2J0ZIRmVuLUYjNiYtRlxwNiVGYG8tRiM2Jy1GXHA2JUZecC1GIzYnRktGZnBGXHFGX3FGL0ZicUZmcEZfc0ZfcUYvRmJxRmVuRl1vRi9GX3FGL0Zfci1GIzYnRkhGZW4tRiM2Ji1GXHA2JUZgby1GIzYnRl91RmZwRltwRl9xRi9GYnFGZW4tRl5vNidGYG9GaW9GXHFGZXFGYnFGL0ZfcUYvRl9yLUYjNidGZHJGZW4tRiM2JkZbc0ZlbkZbdUYvRl9xRi9GX3ItRiM2Jy1GSTYoRmdzRk9GUkZURldGWUZlbi1GIzYoRl90RmVuLUZccDYlRmBvRmlvRmJxRmVuLUZccDYlRmBvLUYjNidGW3BGZnBGW3BGX3FGL0ZicUYvRl9xRi9GX3ItRiM2Jy1GSTYoRktGanNGUkZURldGWUZlbi1GIzYoRltzRmVuLUZccDYlRmBvLUYjNiVGX3VGX3FGL0ZicUZlbkZpdkYvRl9xRi9GX3ItRiM2Jy1GSTYoRlxxRk9GUkZURldGWUZlbi1GIzYoRmN3RmVuRl1vRmVuRml2Ri9GX3FGL0Zfci1GIzYnRmRyRmVuLUYjNihGW3NGZW5GZ3VGZW5GZ3ZGL0ZfcUYvRl9yLUYjNidGY3ZGZW4tRiM2KEZjd0ZlbkZndkZlbkZjdEYvRl9xRi9GLw==">LDgqKCMiIiIiIztGJSktSSVkaWZmRyUqcHJvdGVjdGVkRzYkLUkiRkc2IjYnJkkidUdGLjYkRiVGJSZGMTYkRiUiIiMmRjE2JEYlIiIkJkYxNiRGNUY1JkYxNiRGNUY4RjtGNUYlLUYpNiQtRik2JEYsRjNGO0YlISIiKigjRiUiIiVGJS1GKTYkRixGOUYlRj1GJUZBKigjIiImIiIpRiVGP0YlLUYpNiRGRUY7RiVGQSooRiRGJS1GKTYkLUYpNiRGLEY2RjlGJUYnRiVGQSooRiRGJS1GKTYkRlBGO0YlKUYoRjhGJUZBKihGQ0YlRkVGJUZORiVGQSoqI0ZJRiZGJUY/RiVGKEYlLUYpNiRGKEY7RiVGQSoqI0YlRkpGJUZFRiVGUEYlRllGJUZBKiojRjhGJkYlRlBGJUYnRiVGWUYlRkEqKkZDRiVGRUYlRlNGJUYoRiVGQSoqRlhGJUZQRiVGKEYlRktGJUZB</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1014" drawlabel="true">
<Input>
<Text-field prompt="E &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2I1EhRictRiM2JkYrLUYjNiUtRiw2JVEnZmFjdG9yRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiUtRiw2JVElc3Vic0YnRjZGOS1GPTYkLUYjNictRj02Ji1GIzZqbi1JJW1zdWJHRiQ2JS1GLDYlUSJmRidGNkY5LUYjNiQtRiw2JVEickYnRjZGOS9GOlEnbm9ybWFsRicvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RIj1GJ0ZXLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Zcby8lKXN0cmV0Y2h5R0Zcby8lKnN5bW1ldHJpY0dGXG8vJShsYXJnZW9wR0Zcby8lLm1vdmFibGVsaW1pdHNHRlxvLyUnYWNjZW50R0Zcby8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRltwLUZnbjYtUSomdW1pbnVzMDtGJ0ZXRmpuRl1vRl9vRmFvRmNvRmVvRmdvL0Zqb1EsMC4yMjIyMjIyZW1GJy9GXXBGYnAtSSZtZnJhY0dGJDYoLUYjNiQtSSNtbkdGJDYkUSIxRidGV0ZXLUYjNiQtRmpwNiRRIjRGJ0ZXRlcvJS5saW5ldGhpY2tuZXNzR0ZccS8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZmcS8lKWJldmVsbGVkR0Zcby1JKG1zdWJzdXBHRiQ2KEZPLUYjNiQtRiw2JVEiYUYnRjZGOUZXLUYjNiQtRmpwNiRRIjJGJ0ZXRlcvJTFzdXBlcnNjcmlwdHNoaWZ0R0ZlbkZZL0krbXNlbWFudGljc0dGJFEsW25vbmUsbm9uZV1GJy1GZ242LVEiLEYnRldGam4vRl5vRjhGX29GYW9GY29GZW9GZ28vRmpvUSYwLjBlbUYnL0ZdcFEsMC4zMzMzMzMzZW1GJy1GTTYlRk8tRiM2JC1GLDYlUSNhckYnRjZGOUZXRllGZm5GXnAtRmVwNihGZ3BGY3JGYnFGZHFGZ3FGaXEtRk02JUZPRl5yRlktRmduNi1RIn5GJ0ZXRmpuRl1vRl9vRmFvRmNvRmVvRmdvRmFzL0ZdcEZicy1GTTYlRk8tRiM2JC1GLDYlUSNhYUYnRjZGOUZXRllGXXMtRk02JUZPLUYjNiQtRiw2JVEjYnJGJ0Y2RjlGV0ZZRmZuRl5wRlx0Rl50RmB0LUZNNiVGTy1GIzYkLUYsNiVRI2FiRidGNkY5RldGWUZdcy1GTTYlRk8tRiM2JC1GLDYlUSNyckYnRjZGOUZXRllGZm5GZHBGW3JGYHRGZHRGXXMtRk02JUZPLUYjNiQtRiw2JVEjcnNGJ0Y2RjlGV0ZZRmZuRl5wRlx0Rl50RmB0LUZNNiVGTy1GIzYkLUYsNiVRI2FzRidGNkY5RldGWUZdcy1GTTYlRk8tRiM2JC1GLDYlUSNydEYnRjZGOUZXRllGZm5GXnBGXHRGXnRGYHRGYHQtRk02JUZPLUYjNiQtRiw2JVEjYXRGJ0Y2RjlGV0ZZRl1zLUZNNiVGTy1GIzYkLUYsNiVRI3R0RidGNkY5RldGWUZmbkZecC1GTTYlRk8tRiM2JC1GLDYlUSJ0RidGNkY5RldGWS1GTTYlRk8tRiM2JC1GLDYlUSNiYkYnRjZGOUZXRllGXXMtRk02JUZPLUYjNiQtRiw2JVEjYnRGJ0Y2RjlGV0ZZRmZuRl5wLUZlcDYoRmlwRmNyRmJxRmRxRmdxRmlxLUZNNiVGTy1GIzYkLUYsNiVRImJGJ0Y2RjlGV0ZZRmp4Rl1zLUYjNiwtRk02JUZPLUYjNiQtRiw2JVEjc3RGJ0Y2RjlGV0ZZRmZuRl5wRmh5LUZNNiVGTy1GIzYkLUYsNiVRInNGJ0Y2RjlGV0ZZRmp4LUZnbjYtUSgmbWludXM7RidGV0ZqbkZdb0Zfb0Zhb0Zjb0Zlb0Znb0ZhcEZjcEZjeEZidUZXRitGV0ZXLyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJ0Zdc0ZBLUY9NiQtRiM2Jy1GLDYlUSRTdWJGJ0Y2RjlGXXMtRiM2JkYrLUYjNiZGKy1GIzYmRistRiM2JkYrLUYjNiZGKy1GIzY9Rl5wLUYjNiotRmVwNihGaXAtRmpwNiRRIzE2RidGV0ZicUZkcUZncUZpcS1GZ242LVExJkludmlzaWJsZVRpbWVzO0YnRldGam5GXW9GX29GYW9GY29GZW9GZ29GYXNGY3QtRiM2KS1GXHI2Jy1GLDYlUSJGRidGNkY5LUYjNictRk02JS1GLDYlUSJ1RidGNkY5LUYjNilGZXJGXXMtRmpwNiRRIjNGJ0ZXLyUrZm9yZWdyb3VuZEdRKlswLDAsMjU1XUYnLyUrZXhlY3V0YWJsZUdGXG8vJTBmb250X3N0eWxlX25hbWVHUSoyRH5PdXRwdXRGJ0ZXRllGal5sRl1fbEZfX2xGV0ZlckZockZZRmRdbC1GTTYlRltebC1GIzYpLUZNNiVGYl5sLUYjNilGaXBGXXNGZXJGal5sRl1fbEZfX2xGV0ZZRl1zRmBebEZqXmxGXV9sRl9fbEZXRllGal5sRl1fbEZfX2xGV0YrRmpebEZdX2xGX19sRldGYVtsLUYjNiotRmVwNihGaXBGX3FGYnFGZHFGZ3FGaXFGZF1sLUYjNiktRk02JUZbXmwtRiM2Jy1GTTYlRmJebC1GIzYpRmVyRl1zRmVyRmpebEZdX2xGX19sRldGWUZqXmxGXV9sRl9fbEZXRllGZF1sRmJfbEZqXmxGXV9sRl9fbEZXRitGal5sRl1fbEZfX2xGV0ZhW2wtRiM2Ki1GZXA2KC1GanA2JFEiNUYnRlctRmpwNiRRIjhGJ0ZXRmJxRmRxRmdxRmlxRmRdbC1GIzYpLUZNNiVGW15sLUYjNidGZl9sRmpebEZdX2xGX19sRldGWUZkXWwtRk02JUZbXmwtRiM2KUZkYGxGXXNGYF5sRmpebEZdX2xGX19sRldGWUZqXmxGXV9sRl9fbEZXRitGal5sRl1fbEZfX2xGV0ZhW2wtRiM2KkZfXWxGZF1sLUYjNiktRk02JUZbXmwtRiM2KS1GTTYlRmJebC1GIzYpRmlwRl1zRmdebEZqXmxGXV9sRl9fbEZXRllGXXNGZGBsRmpebEZdX2xGX19sRldGWUZkXWxGaV1sRmpebEZdX2xGX19sRldGK0ZqXmxGXV9sRl9fbEZXRmFbbC1GIzYqRl9dbEZkXWwtRiM2KS1GTTYlRltebC1GIzYpRmRibEZdc0ZgXmxGal5sRl1fbEZfX2xGV0ZZRmRdbC1GXHI2J0ZbXmxGXl5sRmdebEZockZZRmpebEZdX2xGX19sRldGK0ZqXmxGXV9sRl9fbEZXRmFbbC1GIzYqRlxgbEZkXWwtRiM2KUZgYGxGZF1sRmBibEZqXmxGXV9sRl9fbEZXRitGal5sRl1fbEZfX2xGV0ZhW2wtRiM2Ki1GZXA2KEZcYWxGYV1sRmJxRmRxRmdxRmlxRmRdbC1GIzYrRmRhbEZkXWwtRk02JUZbXmxGXl5sRllGZF1sLUZNNiVGW15sLUYjNilGYF5sRl1zRmBebEZqXmxGXV9sRl9fbEZXRllGal5sRl1fbEZfX2xGV0YrRmpebEZdX2xGX19sRldGYVtsLUYjNiotRmVwNihGaXBGX2FsRmJxRmRxRmdxRmlxRmRdbC1GIzYrRmBgbEZkXWwtRk02JUZbXmwtRiM2J0ZkYmxGal5sRl1fbEZfX2xGV0ZZRmRdbEZeZGxGal5sRl1fbEZfX2xGV0YrRmpebEZdX2xGX19sRldGYVtsLUYjNiotRmVwNihGZ15sRmFdbEZicUZkcUZncUZpcUZkXWwtRiM2K0ZoZGxGZF1sRmldbEZkXWxGXmRsRmpebEZdX2xGX19sRldGK0ZqXmxGXV9sRl9fbEZXRmFbbC1GIzYqRlxgbEZkXWwtRiM2K0ZgYGxGZF1sRlxjbEZkXWxGXGRsRmpebEZdX2xGX19sRldGK0ZqXmxGXV9sRl9fbEZXRmFbbC1GIzYqRmhjbEZkXWwtRiM2K0ZoZGxGZF1sRlxkbEZkXWxGaGFsRmpebEZdX2xGX19sRldGK0ZqXmxGXV9sRl9fbEZXRitGal5sRl1fbEZfX2xGV0YrRldGK0ZXRitGV0YrRldGK0ZXRitGV0ZXRldGV0ZXRldGV0YrRldGKy9GW19sUShbMCwwLDBdRidGXV9sRlc=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtRiM2Jy1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSIxRidGLy1GTDYkUSMzMkYnRi8vJS5saW5ldGhpY2tuZXNzR0ZOLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRlYvJSliZXZlbGxlZEdGNC1GLDYtUTEmSW52aXNpYmxlVGltZXM7RidGL0YyRjVGN0Y5RjtGPUY/L0ZCUSYwLjBlbUYnL0ZFRmluLUYjNiYtSShtZmVuY2VkR0YkNiQtRiM2Ji1GIzYkLUkobXN1YnN1cEdGJDYnLUkjbWlHRiQ2JVEiZkYnLyUnaXRhbGljR1EldHJ1ZUYnL0YwUSdpdGFsaWNGJy1GIzYlLUZobzYlUSJiRidGW3BGXnAvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnRi8tRkw2JFEiMkYnRi8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnLyUvc3Vic2NyaXB0c2hpZnRHRl1xRi8tRiw2LVEiK0YnRi9GMkY1RjdGOUY7Rj1GP0ZBRkQtRiM2Ji1GTDYkUSI0RidGL0Zlbi1JJW1zdWJHRiQ2JUZnby1GIzYlLUZobzYlUSJ0RidGW3BGXnBGZXBGL0ZecUYvRi9GL0Zlbi1GXm82JC1GIzYqLUYjNiYtRmlxNiVGZ28tRiM2JS1GaG82JVEiYUYnRltwRl5wRmVwRi9GXnFGZW4tRmlxNiVGZ28tRiM2JS1GaG82JVEjYmJGJ0ZbcEZecEZlcEYvRl5xRi9GYHEtRiM2KEZocEZlbi1GaXE2JUZnb0ZgcEZecUZlbi1GaXE2JUZnby1GIzYlLUZobzYlUSNhYkYnRltwRl5wRmVwRi9GXnFGL0ZgcS1GIzYmRmhwRmVuLUZpcTYlRmdvLUYjNiUtRmhvNiVRI2JzRidGW3BGXnBGZXBGL0ZecUYvRmBxLUYjNiZGaHBGZW4tRmlxNiVGZ28tRiM2JS1GaG82JVEjYXRGJ0ZbcEZecEZlcEYvRl5xRi9GL0YvRi9GZXBGL0ZlcEYv">LCQqKCMiIiIiI0tGJSwmKiQpJkkiZkc2IjYjSSJiR0YsIiIjRiVGJSomIiIlRiUmRis2I0kidEdGLEYlRiVGJSwqKiYmRis2I0kiYUdGLEYlJkYrNiNJI2JiR0YsRiVGJSooRi9GJUYqRiUmRis2I0kjYWJHRixGJUYlKiZGL0YlJkYrNiNJI2JzR0YsRiVGJSomRi9GJSZGKzYjSSNhdEdGLEYlRiVGJSEiIg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1018" drawlabel="true">
<Input>
<Text-field prompt="E &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoUmVzMTEyYkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2Ji1GIzYkLUkjbW5HRiQ2JFEiM0YnL0YzUSdub3JtYWxGJ0Y+Rj4vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRidGPg==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoUmVzMTEyYkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2Ji1GIzYkLUkjbW5HRiQ2JFEiM0YnL0YzUSdub3JtYWxGJ0Y+Rj4vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRidGPg==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LEQqKiMiIiIiIilGJS1JJWRpZmZHJSpwcm90ZWN0ZWRHNiQtSSJGRzYiNicmSSJ1R0YtNiRGJUYlJkYwNiRGJSIiIyZGMDYkRiUiIiQmRjA2JEY0RjQmRjA2JEY0RjdGOEYlLUYoNiRGK0Y1RiUtRig2JEY8RjVGJUYlKigjRiUiIztGJSktRig2JEYrRjpGNEYlLUYoNiQtRig2JEYrRi9GNUYlRiUqKCNGJSIiJUYlRidGJUZGRiVGJSoqRkFGJS1GKDYkRkhGOkYlRjxGJUZERiUhIiIqKiNGJUY0RiVGSEYlLUYoNiRGPEY6RiVGREYlRlAqKkZLRiVGSEYlRjxGJS1GKDYkRkRGOkYlRlAqKkZBRiUtRig2JEYrRjJGJUZERiVGPkYlRlAqKEYkRiUpRjxGNEYlLUYoNiRGWUY6RiVGUCooRkFGJSlGPEY3RiVGVkYlRlAqKEYkRiVGZm5GJS1GKDYkRjxGOEYlRlAqKEZSRiVGSEYlRlxvRiVGUCooRiRGJUZZRiUtRig2JEZZRjVGJUZQKihGUkYlRkhGJUZnbkYlRlAqKkYkRiVGWUYlRjxGJUZTRiVGUCoqI0Y3RkJGJUZmbkYlRkRGJUZTRiVGUCooRiRGJUZORiVGWUYlRlAqKkZBRiVGPEYlRkRGJUZgb0YlRlA=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1019" drawlabel="true">
<Input>
<Text-field prompt="E &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtRiM2Jy1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSIxRidGLy1GTDYkUSMzMkYnRi8vJS5saW5ldGhpY2tuZXNzR0ZOLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRlYvJSliZXZlbGxlZEdGNC1GLDYtUTEmSW52aXNpYmxlVGltZXM7RidGL0YyRjVGN0Y5RjtGPUY/L0ZCUSYwLjBlbUYnL0ZFRmluLUYjNiYtSShtZmVuY2VkR0YkNiQtRiM2Ji1GIzYmLUZMNiRRIjJGJ0YvRmVuLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEiZkYnLyUnaXRhbGljR1EldHJ1ZUYnL0YwUSdpdGFsaWNGJy1GIzYlLUZbcDYlUSJzRidGXnBGYXAvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnRi8vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0YvLUYsNi1RIitGJ0YvRjJGNUY3RjlGO0Y9Rj9GQUZELUYjNiYtRmhvNiVGam8tRiM2JS1GW3A2JVEiYUYnRl5wRmFwRmhwRi9GW3FGZW4tRmhvNiVGam8tRiM2JS1GW3A2JVEiYkYnRl5wRmFwRmhwRi9GW3FGL0YvRi9GZW4tRl5vNiQtRiM2KC1GIzYmRmNxRmVuLUZobzYlRmpvLUYjNiUtRltwNiVRI2FiRidGXnBGYXBGaHBGL0ZbcUYvRl5xLUYjNiYtRmhvNiVGam8tRiM2JS1GW3A2JVEjYWFGJ0ZecEZhcEZocEYvRltxRmVuRmpxRi9GXnEtRiM2JkZkb0Zlbi1GaG82JUZqby1GIzYlLUZbcDYlUSNhc0YnRl5wRmFwRmhwRi9GW3FGL0YvRi9GL0ZocEYvRmhwRi8=">LCQqKCMiIiIiI0tGJSwmKiYiIiNGJSZJImZHNiI2I0kic0dGLEYlRiUqJiZGKzYjSSJhR0YsRiUmRis2I0kiYkdGLEYlRiVGJSwoKiZGMEYlJkYrNiNJI2FiR0YsRiVGJSomJkYrNiNJI2FhR0YsRiVGM0YlRiUqJkYpRiUmRis2I0kjYXNHRixGJUYlRiUhIiI=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1022" drawlabel="true">
<Input>
<Text-field prompt="E &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEoUmVzMTEyYUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2Ji1GIzYkLUkjbW5HRiQ2JFEiNUYnL0YzUSdub3JtYWxGJ0Y+Rj4vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRiw2I1EhRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRidGPg==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEoUmVzMTEyYUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2Ji1GIzYkLUkjbW5HRiQ2JFEiNUYnL0YzUSdub3JtYWxGJ0Y+Rj4vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRiw2I1EhRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRidGPg==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LFIqKCMiIiIiIilGJS1JJWRpZmZHJSpwcm90ZWN0ZWRHNiQtSSJGRzYiNicmSSJ1R0YtNiRGJUYlJkYwNiRGJSIiIyZGMDYkRiUiIiQmRjA2JEY0RjQmRjA2JEY0RjdGMkYlLUYoNiRGJ0YyRiUhIiIqKiNGJUY0RiUtRig2JEYrRi9GJS1GKDYkLUYoNiRGK0Y1RjpGJS1GKDYkRitGOEYlRj4qKkYkRiUtRig2JEZBRjpGJUZFRiVGR0YlRiUqKiNGJSIjO0YlRkNGJSktRig2JEYrRjpGNEYlRkFGJUY+KipGJEYlLUYoNiRGRUY4RiVGUEYlRkFGJUY+KipGJEYlRkVGJUZQRiUtRig2JEZBRjhGJUY+KipGTUYlKUZFRjRGJS1GKDYkRlBGOkYlRidGJUY+KixGJEYlRkVGJUZQRiVGQUYlRlpGJUY+KipGTUYlRkpGJUZQRiVGJ0YlRj4qKkZARiVGQUYlRlpGJUYnRiVGPiooRk1GJUZPRiUtRig2JEZBRjJGJUYlKigjRjdGTkYlRllGJS1GKDYkRidGOEYlRj4qKCNGJSIiJUYlRidGJUZWRiVGPiooI0Y3RmJvRiVGXm9GJUZBRiVGPiooRmFvRiVGR0YlRmpuRiVGJSosRiRGJUZFRiVGUEYlRidGJUZDRiVGPiooRmFvRiVGQ0YlKUYnRjRGJUY+KipGTUYlLUYoNiRGJ0Y1RiVGUEYlRidGJUY+KipGTUYlRkVGJS1GKDYkRidGOkYlRidGJUYlKipGTUYlRkVGJUZQRiVGPEYlRj4qKkZNRiVGWUYlRkdGJUZDRiVGPioqRk1GJUZFRiVGJ0YlRlNGJUYlKipGJEYlRkVGJUZHRiVGam9GJUYlKipGJEYlRlBGJUZBRiVGXXBGJUY+</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1023" drawlabel="true">
<Input>
<Text-field prompt="E &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkmbWZyYWNHRiQ2KC1JI21uR0YkNiRRIjFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictRi82JFEjNjRGJ0YyLyUubGluZXRoaWNrbmVzc0dGMS8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Y8LyUpYmV2ZWxsZWRHUSZmYWxzZUYnLUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnRjIvJSZmZW5jZUdGQS8lKnNlcGFyYXRvckdGQS8lKXN0cmV0Y2h5R0ZBLyUqc3ltbWV0cmljR0ZBLyUobGFyZ2VvcEdGQS8lLm1vdmFibGVsaW1pdHNHRkEvJSdhY2NlbnRHRkEvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZWLUYjNiYtSShtZmVuY2VkR0YkNiQtRiM2Ji1GIzYmLUYvNiRRIjJGJ0YyRkItSSVtc3ViR0YkNiUtSSNtaUdGJDYlUSJmRicvJSdpdGFsaWNHUSV0cnVlRicvRjNRJ2l0YWxpY0YnLUYjNiUtRmNvNiVRInNGJ0Zmb0Zpby8lK2ZvcmVncm91bmRHUShbMCwwLDBdRidGMi8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRjItRkM2LVEiK0YnRjJGRkZIRkpGTEZORlBGUi9GVVEsMC4yMjIyMjIyZW1GJy9GWEZqcC1GIzYmLUZgbzYlRmJvLUYjNiUtRmNvNiVRImFGJ0Zmb0Zpb0ZgcEYyRmNwRkItRmBvNiVGYm8tRiM2JS1GY282JVEiYkYnRmZvRmlvRmBwRjJGY3BGMkYyRjJGQi1GZm42JC1GIzYuLUYjNiYtRmBvNiVGYm8tRiM2JS1GY282JVEjYmJGJ0Zmb0Zpb0ZgcEYyRmNwRkItSShtc3Vic3VwR0YkNidGYm9GYHFGXG8vJTFzdXBlcnNjcmlwdHNoaWZ0R0ZlcEZjcEYyLUZDNi1RKCZtaW51cztGJ0YyRkZGSEZKRkxGTkZQRlJGaXBGW3EtRiM2KEZecUZCLUZgbzYlRmJvLUYjNiUtRmNvNiVRI2FiRidGZm9GaW9GYHBGMkZjcEZCRmVxRjJGZnAtRiM2KC1GLzYkUSI0RidGMkZCRl5xRkItRmBvNiVGYm8tRiM2JS1GY282JVEjYXRGJ0Zmb0Zpb0ZgcEYyRmNwRjJGXnMtRiM2KEZcb0ZCLUZgbzYlRmJvLUYjNiUtRmNvNiVRI2FzRidGZm9GaW9GYHBGMkZjcEZCRmVxRjJGXnMtRiM2KC1GLzYkUSI4RidGMkZCRl9vRkJGY3NGMkZecy1GIzYmRlx0RkItRmBvNiVGYm8tRiM2JS1GY282JVEjc3NGJ0Zmb0Zpb0ZgcEYyRmNwRjJGMkYyRjJGYHBGMg==">LCQqKCMiIiIiI2tGJSwmKiYiIiNGJSZJImZHNiI2I0kic0dGLEYlRiUqJiZGKzYjSSJhR0YsRiUmRis2I0kiYkdGLEYlRiVGJSwuKiYmRis2I0kjYmJHRixGJSlGMEYpRiVGJSooRjBGJSZGKzYjSSNhYkdGLEYlRjNGJSEiIiooIiIlRiVGMEYlJkYrNiNJI2F0R0YsRiVGJSooRilGJSZGKzYjSSNhc0dGLEYlRjNGJUZAKigiIilGJUYqRiVGPUYlRkAqJkZCRiUmRis2I0kjc3NHRixGJUZARiVGJQ==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1017" drawlabel="true">
<Input>
<Text-field prompt="E &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZSLUkjbW9HRiQ2MVEiI0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUrZm9yZWdyb3VuZEdRLFsyNTUsMCwyNTVdRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lMGZvbnRfc3R5bGVfbmFtZUdRJVRleHRGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRicvJSZmZW5jZUdGNy8lKnNlcGFyYXRvckdGNy8lKXN0cmV0Y2h5R0Y3LyUqc3ltbWV0cmljR0Y3LyUobGFyZ2VvcEdGNy8lLm1vdmFibGVsaW1pdHNHRjcvJSdhY2NlbnRHRjcvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZOLUYsNjBRIn5GJ0YyRjVGOC9GPFEnbm9ybWFsRidGPkZARkJGREZGRkhGSkZMRk8tRiw2MlEjaWZGJy8lJWJvbGRHRjFGMkY1RjgvRjxRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRmZuRj5GQEZCRkRGRkZIRkpGTEZPRlEtRiw2MlEjaW5GJ0ZZRjJGNUY4RmVuRmduRj5GQEZCRkRGRkZIRkpGTEZPRlEtSSNtaUdGJDYoUSlhZGRpdGlvbkYnRi9GMkY1RjhGO0ZRLUkjbW5HRiQ2JVEiMkYnRjJGVC1GLDYtUTEmSW52aXNpYmxlVGltZXM7RidGVEY+RkBGQkZERkZGSEZKRkxGTy1JJW1zdWJHRiQ2JS1GXW82JlEiZkYnRi9GMkY7LUYjNictRl1vNiZRInNGJ0YvRjJGO0YyRjUvRjlRKjJEfk91dHB1dEYnRlQvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GLDYuUSIrRidGMkZURj5GQEZCRkRGRkZIRkovRk1RLDAuMjIyMjIyMmVtRicvRlBGW3EtRmhvNiVGam8tRiM2Jy1GXW82JlEiYUYnRi9GMkY7RjJGNUZicEZURmRwRmRvLUZobzYlRmpvLUYjNictRl1vNiZRImJGJ0YvRjJGO0YyRjVGYnBGVEZkcC1GLDYuUSsmTm90RXF1YWw7RidGMkZURj5GQEZCRkRGRkZIRkovRk1RLDAuMjc3Nzc3OGVtRicvRlBGX3ItRmFvNiVGZnBGMkZURlEtRl1vNihRI3dlRidGL0YyRjVGOEY7RlEtRl1vNihRJGdldEYnRi9GMkY1RjhGO0ZRLUZdbzYoUSR0d29GJ0YvRjJGNUY4RjtGUS1GXW82KFElbW9yZUYnRi9GMkY1RjhGO0ZRLUZdbzYoUStjb25kaXRpb25zRidGL0YyRjVGOEY7LUYsNjBRIi5GJ0YyRjVGOEZURj5GQEZCRkRGRkZIRkpGTEZPRlEtRl1vNihRJExldEYnRi9GMkY1RjhGO0ZRLUZdbzYoUSN1c0YnRi9GMkY1RjhGO0ZRLUZdbzYoUStzdWJzdGl0dXRlRidGL0YyRjVGOEY7RlEtRl1vNihRJnRoZXNlRidGL0YyRjVGOEY7RlEtRl1vNihRJGFsbEYnRi9GMkY1RjhGO0ZRLUZdbzYoUSVpbnRvRidGL0YyRjVGOEY7RlEtRl1vNihRJE1BRUYnRi9GMkY1RjhGO0ZRRl9zLUYsNjBRIjpGJ0YyRjVGOEZURj5GQEZCRkRGRkZIRkpGXnJGYHIvRjNRKFswLDAsMF1GJ0Y1RlQ=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZSLUkjbW9HRiQ2MVEiI0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUrZm9yZWdyb3VuZEdRLFsyNTUsMCwyNTVdRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lMGZvbnRfc3R5bGVfbmFtZUdRJVRleHRGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRicvJSZmZW5jZUdGNy8lKnNlcGFyYXRvckdGNy8lKXN0cmV0Y2h5R0Y3LyUqc3ltbWV0cmljR0Y3LyUobGFyZ2VvcEdGNy8lLm1vdmFibGVsaW1pdHNHRjcvJSdhY2NlbnRHRjcvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZOLUYsNjBRIn5GJ0YyRjVGOC9GPFEnbm9ybWFsRidGPkZARkJGREZGRkhGSkZMRk8tRiw2MlEjaWZGJy8lJWJvbGRHRjFGMkY1RjgvRjxRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRmZuRj5GQEZCRkRGRkZIRkpGTEZPRlEtRiw2MlEjaW5GJ0ZZRjJGNUY4RmVuRmduRj5GQEZCRkRGRkZIRkpGTEZPRlEtSSNtaUdGJDYoUSlhZGRpdGlvbkYnRi9GMkY1RjhGO0ZRLUkjbW5HRiQ2JVEiMkYnRjJGVC1GLDYtUTEmSW52aXNpYmxlVGltZXM7RidGVEY+RkBGQkZERkZGSEZKRkxGTy1JJW1zdWJHRiQ2JS1GXW82JlEiZkYnRi9GMkY7LUYjNictRl1vNiZRInNGJ0YvRjJGO0YyRjUvRjlRKjJEfk91dHB1dEYnRlQvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GLDYuUSIrRidGMkZURj5GQEZCRkRGRkZIRkovRk1RLDAuMjIyMjIyMmVtRicvRlBGW3EtRmhvNiVGam8tRiM2Jy1GXW82JlEiYUYnRi9GMkY7RjJGNUZicEZURmRwRmRvLUZobzYlRmpvLUYjNictRl1vNiZRImJGJ0YvRjJGO0YyRjVGYnBGVEZkcC1GLDYuUSsmTm90RXF1YWw7RidGMkZURj5GQEZCRkRGRkZIRkovRk1RLDAuMjc3Nzc3OGVtRicvRlBGX3ItRmFvNiVGZnBGMkZURlEtRl1vNihRI3dlRidGL0YyRjVGOEY7RlEtRl1vNihRJGdldEYnRi9GMkY1RjhGO0ZRLUZdbzYoUSR0d29GJ0YvRjJGNUY4RjtGUS1GXW82KFElbW9yZUYnRi9GMkY1RjhGO0ZRLUZdbzYoUStjb25kaXRpb25zRidGL0YyRjVGOEY7LUYsNjBRIi5GJ0YyRjVGOEZURj5GQEZCRkRGRkZIRkpGTEZPRlEtRl1vNihRJExldEYnRi9GMkY1RjhGO0ZRLUZdbzYoUSN1c0YnRi9GMkY1RjhGO0ZRLUZdbzYoUStzdWJzdGl0dXRlRidGL0YyRjVGOEY7RlEtRl1vNihRJnRoZXNlRidGL0YyRjVGOEY7RlEtRl1vNihRJGFsbEYnRi9GMkY1RjhGO0ZRLUZdbzYoUSVpbnRvRidGL0YyRjVGOEY7RlEtRl1vNihRJE1BRUYnRi9GMkY1RjhGO0ZRRl9zLUYsNjBRIjpGJ0YyRjVGOEZURj5GQEZCRkRGRkZIRkpGXnJGYHIvRjNRKFswLDAsMF1GJ0Y1RlQ=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1024" drawlabel="true">
<Input>
<Text-field prompt="E &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDZFLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YyLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjsvJSpzeW1tZXRyaWNHRjsvJShsYXJnZW9wR0Y7LyUubW92YWJsZWxpbWl0c0dGOy8lJ2FjY2VudEdGOy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkjbWlHRiQ2JVEoJmRpYW1zO0YnLyUnaXRhbGljR0Y+L0YzUSdpdGFsaWNGJ0Y1Ri5GNUZPRjVGLkY1Rk9GNUYuRjVGT0Y1Ri5GNUZPRjVGLkY1Rk9GNS1GLDYnLUkmbWZyYWNHRiQ2KC1GLzYkUSIxRidGMi1GLzYkUSIyRidGMi8lLmxpbmV0aGlja25lc3NHRmhuLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmBvLyUpYmV2ZWxsZWRHRjstRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjJGOS9GPUY7Rj9GQUZDRkVGR0ZJL0ZNRkstRiw2Ji1JJW1zdWJHRiQ2JS1GUDYlUSJmRidGU0ZVLUYsNiUtRlA2JVEjYWFGJ0ZTRlUvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnRjIvJS9zdWJzY3JpcHRzaGlmdEdGMUZlby1GIzYkLUYsNiYtRiw2JkZpbkZlby1GXXA2JUZfcC1GLDYlLUZQNiVRInNGJ0ZTRlVGZ3BGMkZqcEYyLUY2Ni1RIitGJ0YyRjlGaG9GP0ZBRkNGRUZHL0ZKUSwwLjIyMjIyMjJlbUYnL0ZNRl1yLUYsNiYtRl1wNiVGX3AtRiw2JS1GUDYlUSJhRidGU0ZVRmdwRjJGanBGZW8tRl1wNiVGX3AtRiw2JS1GUDYlUSJiRidGU0ZVRmdwRjJGanBGMkYyRjJGMkZncEYyRjVGT0Y1Ri5GNUZPRjUtRiw2Jy1GWjYoRmZuLUYvNiRRIjRGJ0YyRlxvRl5vRmFvRmNvRmVvLUYsNiZGXHBGZW8tRiM2JC1GLDYmLUYsNiZGY3NGZW8tRl1wNiVGX3AtRiw2JS1GUDYlUSJ0RidGU0ZVRmdwRjJGanBGMkZpcS1GLDYkLUkobXN1YnN1cEdGJDYnRl9wRmpyRmluLyUxc3VwZXJzY3JpcHRzaGlmdEdGMUZqcEYyRjJGMkYyRmdwRjJGZ3BGMkYyLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYn">NzMiIiFJKCZkaWFtcztHNiJGI0YkRiNGJEYjRiRGI0YkRiNGJCwkKigjIiIiIiIjRikmSSJmR0YlNiNJI2FhR0YlRiksJiomRipGKSZGLDYjSSJzR0YlRilGKSomJkYsNiNJImFHRiVGKSZGLDYjSSJiR0YlRilGKUYpRilGJEYjRiQsJCooI0YpIiIlRilGK0YpLCYqJkY+RikmRiw2I0kidEdGJUYpRikqJClGOEYqRilGKUYpRik=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1016" drawlabel="true">
<Input>
<Text-field prompt="E &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZELUkjbW9HRiQ2MVEiI0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUrZm9yZWdyb3VuZEdRLFsyNTUsMCwyNTVdRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lMGZvbnRfc3R5bGVfbmFtZUdRJVRleHRGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRicvJSZmZW5jZUdGNy8lKnNlcGFyYXRvckdGNy8lKXN0cmV0Y2h5R0Y3LyUqc3ltbWV0cmljR0Y3LyUobGFyZ2VvcEdGNy8lLm1vdmFibGVsaW1pdHNHRjcvJSdhY2NlbnRHRjcvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZOLUklbXN1YkdGJDYlLUkjbWlHRiQ2KFE5Li4ufnNvfndlfm5lZWR+dG9+c2hvd35mRidGL0YyRjVGOEY7LUYjNigtRlU2KFEjYWFGJ0YvRjJGNUY4RjtGL0YyRjVGOEY7LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRiw2MFEiPUYnRjJGNUY4L0Y8USdub3JtYWxGJ0Y+RkBGQkZERkZGSEZKL0ZNUSwwLjI3Nzc3NzhlbUYnL0ZQRmBvLUkjbW5HRiQ2J1EjMC5GJ0YyRjVGOEZdby1GLDYwUSJ+RidGMkY1RjhGXW9GPkZARkJGREZGRkhGSkZMRk8tSShtZmVuY2VkR0YkNiktRiM2Ji1GY282J1EkMTEyRidGMkY1RjhGXW8vRjNRKFswLDAsMF1GJ0Y1Rl1vRjJGNUY4Rl1vLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmZvLUZVNihRKmNvbXBvbmVudEYnRi9GMkY1RjhGO0Zmby1GVTYoUSNvZkYnRi9GMkY1RjhGO0Zmby1GVTYoUSdDb3R0b25GJ0YvRjJGNUY4RjtGZm8tRlU2KFEjaXNGJ0YvRjJGNUY4RjtGZm8tRiw2MlEkbm90RicvJSVib2xkR0YxRjJGNUY4L0Y8USVib2xkRicvJStmb250d2VpZ2h0R0ZbckY+RkBGQkZERkZGSEZKRkxGT0Zmby1GVTYoUSdlbm91Z2hGJ0YvRjJGNUY4RjstRiw2MFEiLEYnRjJGNUY4Rl1vRj4vRkFGMUZCRkRGRkZIRkpGTC9GUFEsMC4zMzMzMzMzZW1GJ0Zmby1GVTYoUSNzb0YnRi9GMkY1RjhGO0Zmby1GVTYoUSRsZXRGJ0YvRjJGNUY4RjtGZm8tRlU2KFEjdXNGJ0YvRjJGNUY4RjtGZm8tRiw2MlEkdXNlRidGaHFGMkY1RjhGanFGXHJGPkZARkJGREZGRkhGSkZMRk9GZm8tRmpvNiktRiM2Ji1GY282J1EkMjEyRidGMkY1RjhGXW9GYXBGNUZdb0YyRjVGOEZdb0ZjcEZmcEZmb0ZpcEZhcEY1Rl1v">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZELUkjbW9HRiQ2MVEiI0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUrZm9yZWdyb3VuZEdRLFsyNTUsMCwyNTVdRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lMGZvbnRfc3R5bGVfbmFtZUdRJVRleHRGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRicvJSZmZW5jZUdGNy8lKnNlcGFyYXRvckdGNy8lKXN0cmV0Y2h5R0Y3LyUqc3ltbWV0cmljR0Y3LyUobGFyZ2VvcEdGNy8lLm1vdmFibGVsaW1pdHNHRjcvJSdhY2NlbnRHRjcvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZOLUklbXN1YkdGJDYlLUkjbWlHRiQ2KFE5Li4ufnNvfndlfm5lZWR+dG9+c2hvd35mRidGL0YyRjVGOEY7LUYjNigtRlU2KFEjYWFGJ0YvRjJGNUY4RjtGL0YyRjVGOEY7LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRiw2MFEiPUYnRjJGNUY4L0Y8USdub3JtYWxGJ0Y+RkBGQkZERkZGSEZKL0ZNUSwwLjI3Nzc3NzhlbUYnL0ZQRmBvLUkjbW5HRiQ2J1EjMC5GJ0YyRjVGOEZdby1GLDYwUSJ+RidGMkY1RjhGXW9GPkZARkJGREZGRkhGSkZMRk8tSShtZmVuY2VkR0YkNiktRiM2Ji1GY282J1EkMTEyRidGMkY1RjhGXW8vRjNRKFswLDAsMF1GJ0Y1Rl1vRjJGNUY4Rl1vLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmZvLUZVNihRKmNvbXBvbmVudEYnRi9GMkY1RjhGO0Zmby1GVTYoUSNvZkYnRi9GMkY1RjhGO0Zmby1GVTYoUSdDb3R0b25GJ0YvRjJGNUY4RjtGZm8tRlU2KFEjaXNGJ0YvRjJGNUY4RjtGZm8tRiw2MlEkbm90RicvJSVib2xkR0YxRjJGNUY4L0Y8USVib2xkRicvJStmb250d2VpZ2h0R0ZbckY+RkBGQkZERkZGSEZKRkxGT0Zmby1GVTYoUSdlbm91Z2hGJ0YvRjJGNUY4RjstRiw2MFEiLEYnRjJGNUY4Rl1vRj4vRkFGMUZCRkRGRkZIRkpGTC9GUFEsMC4zMzMzMzMzZW1GJ0Zmby1GVTYoUSNzb0YnRi9GMkY1RjhGO0Zmby1GVTYoUSRsZXRGJ0YvRjJGNUY4RjtGZm8tRlU2KFEjdXNGJ0YvRjJGNUY4RjtGZm8tRiw2MlEkdXNlRidGaHFGMkY1RjhGanFGXHJGPkZARkJGREZGRkhGSkZMRk9GZm8tRmpvNiktRiM2Ji1GY282J1EkMjEyRidGMkY1RjhGXW9GYXBGNUZdb0YyRjVGOEZdb0ZjcEZmcEZmb0ZpcEZhcEY1Rl1v</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1010" drawlabel="true">
<Input>
<Text-field prompt="E &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2I1EhRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1025" drawlabel="true">
<Input>
<Text-field prompt="E &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEnUmVzMjEyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEpc2ltcGxpZnlGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Jy1GLDYlUSZzbWJsNUYnRi9GMi1GUzYkLUYjNictRiw2JVEjZEJGJ0YvRjItRjY2LVEnJnNkb3Q7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORl9vLUYsNiVRKVB1bGxiYWNrRidGL0YyLUZTNiQtRiM2Jy1GLDYlUSZhbHBoYUYnL0YwRj1GOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRl5vL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRJENvdEYnRi9GMi1GUzYkLUYjNigtSSNtbkdGJDYkUSIyRidGOUZccC1GanA2JFEiMUYnRjlGXHBGaXBGOUY5RjlGOUY5RjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GYHFGY3FGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEnUmVzMjEyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEpc2ltcGxpZnlGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JC1GLDYlUSZzbWJsNUYnRi9GMi1GUzYkLUYjNiYtRiw2JVEjZEJGJ0YvRjItRjY2LVEnJnNkb3Q7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORl9vLUYsNiVRKVB1bGxiYWNrRidGL0YyLUZTNiQtRiM2Ji1GLDYlUSZhbHBoYUYnL0YwRj1GOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRl5vL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRJENvdEYnRi9GMi1GUzYkLUYjNictSSNtbkdGJDYkUSIyRidGOUZccC1GanA2JFEiMUYnRjlGXHBGaXBGOUY5RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1028" drawlabel="true">
<Input>
<Text-field prompt="E &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEoUmVzMjEyYUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ2ZhY3RvckYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYkLUZTNiYtRiM2Pi1GLDYlUSVkaWZmRidGL0YyLUZTNiQtRiM2Jy1GLDYlUSdSZXMyMTJGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJ1RidGL0YyLUZTNiYtRiM2LC1JI21uR0YkNiRRIjFGJ0Y5Rl9vRl5wRl9vRl5wRl9vRl5wRl9vRl5wRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Y5RjlGX28tRiw2JVEuJmRpYW1vbmRzdWl0O0YnRi9GMkZfb0Zlbi1GUzYkLUYjNidGXG9GX29GZ28tRlM2Ji1GIzYsRl5wRl9vRl5wRl9vRl5wRl9vRl5wRl9vLUZfcDYkUSIyRidGOUY5RjlGYnBGZXBGOUY5Rl9vLUYsNiVGanAvRjBGPUY5Rl9vRmVuLUZTNiQtRiM2J0Zcb0Zfb0Znby1GUzYmLUYjNixGXnBGX29GXnBGX29GXnBGX29GY3FGX29GY3FGOUY5RmJwRmVwRjlGOUZfb0ZmcUZfb0Zlbi1GUzYkLUYjNidGXG9GX29GZ28tRlM2Ji1GIzYsRl5wRl9vRl5wRl9vRmNxRl9vRmNxRl9vRmNxRjlGOUZicEZlcEY5RjlGX29GZnFGX29GZW4tRlM2JC1GIzYnRlxvRl9vRmdvLUZTNiYtRiM2LEZecEZfb0ZjcUZfb0ZjcUZfb0ZjcUZfb0ZjcUY5RjlGYnBGZXBGOUY5Rl9vRmZxRl9vRmVuLUZTNiQtRiM2J0Zcb0Zfb0Znby1GUzYmLUYjNixGY3FGX29GY3FGX29GY3FGX29GY3FGX29GY3FGOUY5RmJwRmVwRjlGOUY5RjlGYnBGZXBGOUY5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEoUmVzMjEyYUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ2ZhY3RvckYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYjLUZTNiYtRiM2PS1GLDYlUSVkaWZmRidGL0YyLUZTNiQtRiM2Ji1GLDYlUSdSZXMyMTJGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJ1RidGL0YyLUZTNiYtRiM2Ky1JI21uR0YkNiRRIjFGJ0Y5Rl9vRl5wRl9vRl5wRl9vRl5wRl9vRl5wRjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGOUZfby1GLDYlUS4mZGlhbW9uZHN1aXQ7RidGL0YyRl9vRmVuLUZTNiQtRiM2JkZcb0Zfb0Znby1GUzYmLUYjNitGXnBGX29GXnBGX29GXnBGX29GXnBGX28tRl9wNiRRIjJGJ0Y5RjlGYnBGZXBGOUZfby1GLDYlRmpwL0YwRj1GOUZfb0Zlbi1GUzYkLUYjNiZGXG9GX29GZ28tRlM2Ji1GIzYrRl5wRl9vRl5wRl9vRl5wRl9vRmNxRl9vRmNxRjlGYnBGZXBGOUZfb0ZmcUZfb0Zlbi1GUzYkLUYjNiZGXG9GX29GZ28tRlM2Ji1GIzYrRl5wRl9vRl5wRl9vRmNxRl9vRmNxRl9vRmNxRjlGYnBGZXBGOUZfb0ZmcUZfb0Zlbi1GUzYkLUYjNiZGXG9GX29GZ28tRlM2Ji1GIzYrRl5wRl9vRmNxRl9vRmNxRl9vRmNxRl9vRmNxRjlGYnBGZXBGOUZfb0ZmcUZfb0Zlbi1GUzYkLUYjNiZGXG9GX29GZ28tRlM2Ji1GIzYrRmNxRl9vRmNxRl9vRmNxRl9vRmNxRl9vRmNxRjlGYnBGZXBGOUY5RmJwRmVwRjk=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1026" drawlabel="true">
<Input>
<Text-field prompt="E &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEoUmVzMjEyYkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ2ZhY3RvckYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUZTNiYtRiM2Oy1GLDYlUSVkaWZmRidGL0YyLUZTNiQtRiM2KS1GLDYlUSdSZXMyMTJGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJ1RidGL0YyLUZTNiYtRiM2LC1JI21uR0YkNiRRIjFGJ0Y5Rl9vRl5wRl9vRl5wRl9vRl5wRl9vLUZfcDYkUSIzRidGOUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGPUY5RjlGX28tRiw2JVEoJmRpYW1zO0YnRi9GMkZfb0Zlbi1GUzYkLUYjNilGXG9GX29GZ28tRlM2Ji1GIzYsRl5wRl9vRl5wRl9vRl5wRl9vLUZfcDYkUSIyRidGOUZfb0ZicEY5RjlGZXBGaHBGW3FGXnFGOUY5Rl9vRmBxRl9vRmVuLUZTNiQtRiM2KUZcb0Zfb0Znby1GUzYmLUYjNixGXnBGX29GXnBGX29GW3JGX29GW3JGX29GYnBGOUY5RmVwRmhwRltxRl5xRjlGOUZfb0ZgcUZfb0Zlbi1GUzYkLUYjNilGXG9GX29GZ28tRlM2Ji1GIzYsRl5wRl9vRltyRl9vRltyRl9vRltyRl9vRmJwRjlGOUZlcEZocEZbcUZecUY5RjlGX29GYHFGX29GZW4tRlM2JC1GIzYnRlxvRl9vRmdvLUZTNiYtRiM2LEZbckZfb0ZbckZfb0ZbckZfb0ZbckZfb0ZicEY5RjlGZXBGaHBGOUY5RltxRl5xRjlGOUZlcEZocEZbcUZecUY5RjlGW3FGXnFGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEoUmVzMjEyYkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ2ZhY3RvckYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYjLUZTNiYtRiM2OC1GLDYlUSVkaWZmRidGL0YyLUZTNiQtRiM2Ji1GLDYlUSdSZXMyMTJGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJ1RidGL0YyLUZTNiYtRiM2Ky1JI21uR0YkNiRRIjFGJ0Y5Rl9vRl5wRl9vRl5wRl9vRl5wRl9vLUZfcDYkUSIzRidGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRjlGX28tRiw2JVEoJmRpYW1zO0YnRi9GMkZfb0Zlbi1GUzYkLUYjNiZGXG9GX29GZ28tRlM2Ji1GIzYrRl5wRl9vRl5wRl9vRl5wRl9vLUZfcDYkUSIyRidGOUZfb0ZicEY5RmVwRmhwRjlGX29GW3FGX29GZW4tRlM2JC1GIzYmRlxvRl9vRmdvLUZTNiYtRiM2K0ZecEZfb0ZecEZfb0ZmcUZfb0ZmcUZfb0ZicEY5RmVwRmhwRjlGX29GW3FGX29GZW4tRlM2JC1GIzYmRlxvRl9vRmdvLUZTNiYtRiM2K0ZecEZfb0ZmcUZfb0ZmcUZfb0ZmcUZfb0ZicEY5RmVwRmhwRjlGX29GW3FGX29GZW4tRlM2JC1GIzYmRlxvRl9vRmdvLUZTNiYtRiM2K0ZmcUZfb0ZmcUZfb0ZmcUZfb0ZmcUZfb0ZicEY5RmVwRmhwRjlGOUZlcEZocEY5</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">NyssJCooIyIiIiIjO0YmLCYqJi1JJWRpZmZHJSpwcm90ZWN0ZWRHNiQtSSJGRzYiNicmSSJ1R0YwNiRGJkYmJkYzNiRGJiIiIyZGMzYkRiYiIiQmRjM2JEY3RjcmRjM2JEY3RjpGOEYmLUYrNiRGKkY4RiZGJiomRjdGJi1GKzYkLUYrNiRGLkYyRjhGJkYmRiYsJiomIiIlRiZGREYmRiYqJClGKkY3RiZGJkYmRiZJKCZkaWFtcztHRjAsOCoqI0Y6RidGJkZKRiYtRis2JEYuRj1GJkY/RiZGJioqIyIiJkYnRiZGT0YmRipGJkZCRiZGJiooI0YmRkhGJkZERiYtRis2JC1GKzYkRi5GNUY4RiZGJioqRlJGJkZYRiZGKkYmRj9GJkYmKihGJUYmKUYqRjpGJi1GKzYkRipGPUYmRiYqKiNGJiIiKUYmRk9GJkZERiZGP0YmRiYqKkZVRiZGREYmRipGJkZnbkYmRiYqKEYlRiYtRis2JEZERj1GJkZKRiZGJiooI0ZTRltvRiZGWEYmRkJGJkYmKihGVUYmRkRGJkZeb0YmRiYqKEYlRiZGSkYmRlZGJkYmRkssOCoqRk5GJkYqRiZGT0YmRlZGJkYmKigjRjpGW29GJkZYRiZGVkYmRiYqKkZORiZGSkYmRk9GJkZnbkYmRiYqKkZORiZGKkYmKUZPRjdGJkY/RiZGJioqRk5GJkZeb0YmRipGJkZPRiZGJioqRmdvRiYtRis2JEYuRjtGJkYqRiZGP0YmRiYqKkZORiZGWEYmRk9GJkY/RiZGJioqRmdvRiZGWEYmRipGJkZnbkYmRiYqKEZORiZGam9GJkZCRiZGJiooRmdvRiZGXm9GJkZYRiZGJiooI0Y6RkhGJkZdcEYmRkJGJkYmRkssRCooRmpuRiZGam9GJkZeb0YmRiYqKCNGJkY3RiZGXXBGJkZeb0YmRiYqKEZVRiZGREYmLUYrNiRGXXBGPUYmISIiKihGJUYmRkpGJkZqcEYmRlxxKipGJUYmRipGJkZPRiYtRis2JEZYRj1GJkYmKihGam5GJkZYRiZGX3FGJkYmKipGTkYmRipGJkZqb0YmRmduRiZGJioqRmpuRiZGWEYmRmduRiZGT0YmRiYqKkZocEYmRl1wRiZGKkYmRmduRiZGJioqRlVGJkZdcEYmRj9GJkZPRiZGJioqRiVGJkYqRiZGT0YmLUYrNiRGKkY7RiZGJiooRmhwRiZGXXBGJkZWRiZGJiooRmpuRiZGWEYmRmdxRiZGJiooRmpuRiZGVkYmRmpvRiZGJiooRiVGJkY/RiYpRk9GOkYmRiYqKkYlRiZGWEYmRipGJi1GKzYkRk9GPUYmRiYqKkZqbkYmRkRGJkZPRiZGX3JGJkZccUZLLDYqKEZqbkYmRlhGJkZqcEYmRlxxKihGJUYmRmpvRiZGX3FGJkYmKihGVUYmRl1wRiZGZ3FGJkYmKipGVUYmRl1wRiZGZ25GJkZPRiZGJiooRlVGJkZdcEYmRl9xRiZGJiooRiVGJkZncUYmRmpvRiZGJiooRiVGJkZnbkYmRl1yRiZGJioqRmpuRiZGXXBGJkYqRiZGX3JGJkYmKipGJUYmRipGJkZPRiZGanBGJkZccSoqRiVGJkZYRiZGT0YmRl9yRiZGXHE=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1027" drawlabel="true">
<Input>
<Text-field prompt="E &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JC1GNjYmLUYjNlAtRiw2JVElZGlmZkYnRi9GMi1GNjYkLUYjNictRiw2JVEnUmVzMjEyRidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZQLyUqc3ltbWV0cmljR0ZQLyUobGFyZ2VvcEdGUC8lLm1vdmFibGVsaW1pdHNHRlAvJSdhY2NlbnRHRlAvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJ1RidGL0YyLUY2NiYtRiM2LC1JI21uR0YkNiRRIjFGJ0ZMRkhGZG9GSEZkb0ZILUZlbzYkUSIzRidGTEZIRmhvRkxGTC8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZMRkxGSC1GLDYlUSgmZGlhbXM7RidGL0YyRkhGPi1GNjYkLUYjNidGRUZIRl1vLUY2NiYtRiM2LEZkb0ZIRmRvRkgtRmVvNiRRIjJGJ0ZMRkhGaG9GSEZob0ZMRkxGW3BGXnBGTEZMRkhGYXBGSEY+LUY2NiQtRiM2J0ZFRkhGXW8tRjY2Ji1GIzYsRmRvRkhGXHFGSEZccUZIRmhvRkhGaG9GTEZMRltwRl5wRkxGTEZIRmFwRkhGPi1GNjYkLUYjNidGRUZIRl1vLUY2NiYtRiM2LEZccUZIRlxxRkhGXHFGSEZob0ZIRmhvRkxGTEZbcEZecEZMRkxGSEZhcEZIRj4tRjY2JC1GIzYnRkVGSEZdby1GNjYmLUYjNixGZG9GSEZkb0ZIRmhvRkhGaG9GSEZob0ZMRkxGW3BGXnBGTEZMRkhGYXBGSEY+LUY2NiQtRiM2J0ZFRkhGXW8tRjY2Ji1GIzYsRmRvRkhGXHFGSEZob0ZIRmhvRkhGaG9GTEZMRltwRl5wRkxGTEZIRmFwRkhGPi1GNjYkLUYjNidGRUZIRl1vLUY2NiYtRiM2LEZccUZIRlxxRkhGaG9GSEZob0ZIRmhvRkxGTEZbcEZecEZMRkxGSEZhcEZIRj4tRjY2JC1GIzYnRkVGSEZdby1GNjYmLUYjNixGZG9GSEZob0ZIRmhvRkhGaG9GSEZob0ZMRkxGW3BGXnBGTEZMRkhGYXBGSEY+Rl9zRkgtRiM2J0ZhcEZIRj4tRjY2JC1GIzYnRkVGSEZdby1GNjYmLUYjNixGaG9GSEZob0ZIRmhvRkhGaG9GSEZob0ZMRkxGW3BGXnBGTEZMRkwtRiw2I1EhRidGTEZMRltwRl5wRkxGTC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0ZQRkw=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYkLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Iy1GNjYmLUYjNk8tRiw2JVElZGlmZkYnRi9GMi1GNjYkLUYjNiYtRiw2JVEnUmVzMjEyRidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZQLyUqc3ltbWV0cmljR0ZQLyUobGFyZ2VvcEdGUC8lLm1vdmFibGVsaW1pdHNHRlAvJSdhY2NlbnRHRlAvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJ1RidGL0YyLUY2NiYtRiM2Ky1JI21uR0YkNiRRIjFGJ0ZMRkhGZG9GSEZkb0ZILUZlbzYkUSIzRidGTEZIRmhvRkwvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGTEZILUYsNiVRKCZkaWFtcztGJ0YvRjJGSEY+LUY2NiQtRiM2JkZFRkhGXW8tRjY2Ji1GIzYrRmRvRkhGZG9GSC1GZW82JFEiMkYnRkxGSEZob0ZIRmhvRkxGW3BGXnBGTEZIRmFwRkhGPi1GNjYkLUYjNiZGRUZIRl1vLUY2NiYtRiM2K0Zkb0ZIRlxxRkhGXHFGSEZob0ZIRmhvRkxGW3BGXnBGTEZIRmFwRkhGPi1GNjYkLUYjNiZGRUZIRl1vLUY2NiYtRiM2K0ZccUZIRlxxRkhGXHFGSEZob0ZIRmhvRkxGW3BGXnBGTEZIRmFwRkhGPi1GNjYkLUYjNiZGRUZIRl1vLUY2NiYtRiM2K0Zkb0ZIRmRvRkhGaG9GSEZob0ZIRmhvRkxGW3BGXnBGTEZIRmFwRkhGPi1GNjYkLUYjNiZGRUZIRl1vLUY2NiYtRiM2K0Zkb0ZIRlxxRkhGaG9GSEZob0ZIRmhvRkxGW3BGXnBGTEZIRmFwRkhGPi1GNjYkLUYjNiZGRUZIRl1vLUY2NiYtRiM2K0ZccUZIRlxxRkhGaG9GSEZob0ZIRmhvRkxGW3BGXnBGTEZIRmFwRkhGPi1GNjYkLUYjNiZGRUZIRl1vLUY2NiYtRiM2K0Zkb0ZIRmhvRkhGaG9GSEZob0ZIRmhvRkxGW3BGXnBGTEZIRmFwRkhGPkZfc0ZILUYjNiZGYXBGSEY+LUY2NiQtRiM2JkZFRkhGXW8tRjY2Ji1GIzYrRmhvRkhGaG9GSEZob0ZIRmhvRkhGaG9GTEZbcEZecEZMLUYsNiNRIUYnRkxGW3BGXnBGTA==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NzUiIiFJKCZkaWFtcztHNiJGI0YkRiNGJEYjRiRGI0YkRiNGJEYjRiRGI0YkRiNGJEYj</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L991" drawlabel="true">
<Input>
<Text-field prompt="E &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoUmVzMjEyYUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2Ji1GIzYkLUkjbW5HRiQ2JFEiOUYnL0YzUSdub3JtYWxGJ0Y+Rj4vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRidGPg==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYkLUkjbWlHRiQ2JVEoUmVzMjEyYUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2Ji1GIzYjLUkjbW5HRiQ2JFEiOUYnL0YzUSdub3JtYWxGJ0Y+LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYn</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZELUYjNictSSZtZnJhY0dGJDYoLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1GMTYkUSIyRidGNC8lLmxpbmV0aGlja25lc3NHRjMvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGPi8lKWJldmVsbGVkR1EmZmFsc2VGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y0LyUmZmVuY2VHRkMvJSpzZXBhcmF0b3JHRkMvJSlzdHJldGNoeUdGQy8lKnN5bW1ldHJpY0dGQy8lKGxhcmdlb3BHRkMvJS5tb3ZhYmxlbGltaXRzR0ZDLyUnYWNjZW50R0ZDLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGWC1GIzYmLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEiRkYnLyUnaXRhbGljR1EldHJ1ZUYnL0Y1USdpdGFsaWNGJy1GIzYlLUZobjYlLUZbbzYlUSJ1RidGXm9GYW8tRiM2J0Y3LUZFNi1RIixGJ0Y0RkgvRktGYG9GTEZORlBGUkZURlYvRlpRLDAuMzMzMzMzM2VtRidGNy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRidGNC8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRmJwRjRGZXBGRC1GaG42JUZqbi1GIzYnLUZobjYlRmdvLUYjNidGMEZccEYwRmJwRjRGZXBGXHBGZW9GYnBGNEZlcEY0RmJwRjQtRkU2LVEoJm1pbnVzO0YnRjRGSEZKRkxGTkZQRlJGVC9GV1EsMC4yMjIyMjIyZW1GJy9GWkZkcS1GIzYnLUYuNihGMC1GMTYkUSI0RidGNEY6RjxGP0ZBRkQtRiM2Ji1GaG42JUZqbi1GIzYnRmVvRlxwRmVvRmJwRjRGZXBGRC1GaG42JUZqbi1GIzYlRlxxRmJwRjRGZXBGNEZicEY0RmBxLUYjNictRi42KEYwLUYxNiRRIzE2RidGNEY6RjxGP0ZBRkQtRiM2Ji1JKG1zdWJzdXBHRiQ2J0Zqbi1GIzYlLUZobjYlRmdvLUYjNidGMEZccC1GMTYkUSIzRidGNEZicEY0RmVwRmJwRjRGNy8lMXN1cGVyc2NyaXB0c2hpZnRHRmdwRmVwRkRGX3JGNEZicEY0RmBxLUYjNidGaXJGRC1GIzYoLUZobjYlRmpuLUYjNiUtRmhuNiVGZ28tRiM2J0Y3RlxwRmlzRmJwRjRGZXBGYnBGNEZlcEZELUZobjYlRmpuLUYjNiUtRmhuNiVGZ28tRiM2J0YwRlxwRjdGYnBGNEZlcEZicEY0RmVwRkQtRmhuNiVGam4tRiM2J0ZedUZccEZmdEZicEY0RmVwRjRGYnBGNC1GRTYtUSIrRidGNEZIRkpGTEZORlBGUkZURmNxRmVxLUYjNidGaXJGRC1GIzYoLUZobjYlRmpuLUYjNidGZXNGXHBGZXNGYnBGNEZlcEZELUZhczYnRmpuRmR0RjdGXHRGZXBGREZnbkY0RmJwRjRGZnUtRiM2J0ZocUZELUYjNiYtRmhuNiVGam4tRiM2J0ZedUZccEZedUZicEY0RmVwRkRGZ25GNEZicEY0RmZ1LUYjNidGLUZELUYjNihGanRGRC1GaG42JUZqbi1GIzYnRmVzRlxwRmZ0RmJwRjRGZXBGREZnbkY0RmJwRjRGYHEtRiM2J0ZpckZELUYjNigtRmhuNiVGam4tRiM2J0Zlc0ZccEZlb0ZicEY0RmVwRkRGYnRGREZqdEY0RmJwRjRGZnUtRiM2Jy1GLjYoRjAtRjE2JFEiOEYnRjRGOkY8Rj9GQUZELUYjNigtRmhuNiVGam5GY3NGZXBGREZidUZERmduRjRGYnBGNEZmdS1GIzYnRl14RkQtRiM2KEZkeEZERmduRkRGZ3dGNEZicEY0RmZ1LUYjNidGaXJGRC1GIzYmRmF2RkRGZ3ZGNEZicEY0RmZ1LUYjNidGXXhGRC1GIzYqRmR4RkRGYnRGREZnbkZERl93RjRGYnBGNEZmdS1GIzYnRmlyRkQtRiM2KEZfd0ZERmF2RkRGanRGNEZicEY0RmZ1LUYjNidGaHFGRC1GIzYmRl12RkQtRmFzNidGam5GY29GN0ZcdEZlcEY0RmJwRjRGZnUtRiM2J0ZdeEZELUYjNiZGYXZGREZocEY0RmJwRjRGZnUtRiM2J0ZpckZELUYjNihGZHhGRC1GaG42JUZqbi1GIzYnRmVvRlxwRmZ0RmJwRjRGZXBGREZqdEY0RmJwRjRGYHEtRiM2J0ZdeEZELUYjNihGYnRGREZjckZERmR6RjRGYnBGNEY0">LEQqKCMiIiIiIiNGJS1JJWRpZmZHJSpwcm90ZWN0ZWRHNiQtSSJGRzYiNicmSSJ1R0YtNiRGJUYlJkYwNiRGJUYmJkYwNiRGJSIiJCZGMDYkRiZGJiZGMDYkRiZGNkY3RiUtRig2JC1GKDYkRitGL0Y3RiVGJSooI0YlIiIlRiUtRig2JEYnRjdGJUY9RiUhIiIqKCNGJSIjO0YlKS1GKDYkRitGNEYmRiVGQkYlRkQqKkZGRiUtRig2JEYrRjlGJS1GKDYkRitGMkYlLUYoNiRGTkY5RiVGRCoqRkZGJS1GKDYkRklGNEYlKUZMRiZGJUYnRiVGJSooRkBGJS1GKDYkRk5GMkYlRidGJUYlKipGJEYlRk5GJS1GKDYkRklGOUYlRidGJUYlKipGRkYlLUYoNiRGSUY3RiVGTEYlRk5GJUZEKiojRiUiIilGJUZJRiVGUEYlRidGJUYlKipGam5GJUZJRiVGJ0YlRmduRiVGJSooRkZGJUZVRiVGV0YlRiUqLEZqbkYlRklGJUZMRiVGJ0YlRlpGJUYlKipGRkYlRlpGJUZVRiVGTkYlRiUqKEZARiVGU0YlKUYnRiZGJUYlKihGam5GJUZVRiVGO0YlRiUqKkZGRiVGSUYlLUYoNiRGJ0Y5RiVGTkYlRiUqKkZqbkYlRkxGJUY9RiVGZG9GJUZE</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L990" drawlabel="true">
<Input>
<Text-field prompt="E &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRictRiM2JC1GLDYlUSdmYWN0b3JGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JC1GLDYlUSVzdWJzRidGNEY3LUY7NiQtRiM2Ji1GOzYmLUYjNmFyLUklbXN1YkdGJDYlLUYsNiVRImZGJ0Y0RjctRiM2Iy1GLDYlUSJyRidGNEY3LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictSSNtb0dGJDYtUSI9RicvRjhRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Zqbi8lKXN0cmV0Y2h5R0Zqbi8lKnN5bW1ldHJpY0dGam4vJShsYXJnZW9wR0Zqbi8lLm1vdmFibGVsaW1pdHNHRmpuLyUnYWNjZW50R0Zqbi8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmlvLUZZNi1RKiZ1bWludXMwO0YnRmZuRmhuRltvRl1vRl9vRmFvRmNvRmVvL0Zob1EsMC4yMjIyMjIyZW1GJy9GW3BGYHAtSSZtZnJhY0dGJDYoLUYjNiMtSSNtbkdGJDYkUSIxRidGZm4tRiM2Iy1GaHA2JFEiNEYnRmZuLyUubGluZXRoaWNrbmVzc0dGanAvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZHEvJSliZXZlbGxlZEdGam4tSShtc3Vic3VwR0YkNihGTS1GIzYjLUYsNiVRImFGJ0Y0RjctRiM2Iy1GaHA2JFEiMkYnRmZuLyUxc3VwZXJzY3JpcHRzaGlmdEdGV0ZVL0krbXNlbWFudGljc0dGJFEsW25vbmUsbm9uZV1GJy1GWTYtUSIsRidGZm5GaG4vRlxvRjZGXW9GX29GYW9GY29GZW8vRmhvUSYwLjBlbUYnL0ZbcFEsMC4zMzMzMzMzZW1GJy1GSzYlRk0tRiM2Iy1GLDYlUSNhckYnRjRGN0ZVRlhGXHAtRmNwNihGZXBGYXJGYHFGYnFGZXFGZ3EtRks2JUZNRlxyRlUtRlk2LVEifkYnRmZuRmhuRltvRl1vRl9vRmFvRmNvRmVvRl9zL0ZbcEZgcy1GSzYlRk0tRiM2Iy1GLDYlUSNhYUYnRjRGN0ZVRltzLUZLNiVGTS1GIzYjLUYsNiVRI2JyRidGNEY3RlVGWEZccEZqc0ZcdEZedC1GSzYlRk0tRiM2Iy1GLDYlUSNhYkYnRjRGN0ZVRltzLUZLNiVGTS1GIzYjLUYsNiVRI3JyRidGNEY3RlVGWEZicEZpcUZedEZidEZbcy1GSzYlRk0tRiM2Iy1GLDYlUSNyc0YnRjRGN0ZVRlhGXHBGanNGXHRGXnQtRjs2JC1GIzYlRistRiM2LUYrRlxwLUZjcDYoRmdwRmFyRmBxRmJxRmVxRmdxLUZLNiVGTS1GIzYjLUYsNiVRImJGJ0Y0RjdGVUZidC1GWTYtUTEmSW52aXNpYmxlVGltZXM7RidGZm5GaG5GW29GXW9GX29GYW9GY29GZW9GX3NGYXRGXHBGW3dGXHRGZHdGYHVGK0ZmbkZbcy1GSzYlRk0tRiM2Iy1GLDYlUSNydEYnRjRGN0ZVRlhGXHBGanNGXHRGXnRGXnQtRks2JUZNLUYjNiMtRiw2JVEjYXRGJ0Y0RjdGVUZbcy1GSzYlRk0tRiM2Iy1GLDYlUSN0dEYnRjRGN0ZVRlhGXHAtRks2JUZNLUYjNiMtRiw2JVEidEYnRjRGN0ZVLUZLNiVGTS1GIzYjLUYsNiVRI2JiRidGNEY3RlVGW3MtRks2JUZNLUYjNiMtRiw2JVEjYnRGJ0Y0RjdGVUZYRlxwRlt3Rl13RmN5RltzLUZLNiVGTS1GIzYjLUYsNiVRI3N0RidGNEY3RlVGWEZccEZbdy1GSzYlRk0tRiM2Iy1GLDYlUSJzRidGNEY3RlVGY3ktRlk2LVEoJm1pbnVzO0YnRmZuRmhuRltvRl1vRl9vRmFvRmNvRmVvRl9wRmFwRlx5RmB1RltzLUZLNiVGTS1GIzYjLUYsNiVRI2JzRidGNEY3RlVGWEZccEZeeEZfW2xGXXdGYHVGX1tsRlt3Rlx0RmN5RltzLUZLNiVGTS1GIzYjLUYsNiVRI2FzRidGNEY3RlVGWEZccEZbd0Zdd0ZidEZkd0ZccEZbd0ZcdEZkd0ZgdUZbcy1GSzYlRk0tRiM2Iy1GLDYlUSNzc0YnRjRGN0ZVRlgtRmNwNihGZ3BGW3FGYHFGYnFGZXFGZ3FGXnRGY3lGZHctRmpxNidGTUZcckZjckZmckZVLUZZNi1RIitGJ0ZmbkZobkZbb0Zdb0Zfb0Zhb0Zjb0Zlb0ZfcEZhcEZcdEZkd0ZeeEZbXWxGZ1xsRl50RmJ0RmR3LUZqcTYnRk1GX3dGY3JGZnJGVUZfW2xGY3JGXnRGaHpGZHdGYHVGZm4vJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRltzRj8tRjs2JC1GIzYmLUYsNiVRJFN1YkYnRjRGN0Zbcy1GIzYlRistRiM2JUYrLUYjNiVGKy1GIzYlRistRiM2JUYrLUYjNidGKy1GIzZFRistRiM2Ji1GY3A2KEZncEZjckZgcUZicUZlcUZncUZkdy1GIzYlLUZLNiUtRiw2JVEiRkYnRjRGNy1GIzYjLUZLNiUtRiw2JVEidUYnRjRGNy1GIzYlRmNyRltzRmNyRlVGVUZkdy1GSzYlRmNfbC1GIzYlLUZLNiVGal9sLUYjNiVGZ3BGW3NGZ3BGVUZbc0ZoX2xGVUYrRl9bbC1GIzYmLUZjcDYoRmdwRl1xRmBxRmJxRmVxRmdxRmR3LUYjNiUtRks2JUZjX2wtRiM2JUZoX2xGW3NGaF9sRlVGZHctRks2JUZjX2wtRiM2I0ZjYGxGVUYrRl9bbC1GIzYmLUZjcDYoRmdwLUZocDYkUSMxNkYnRmZuRmBxRmJxRmVxRmdxRmR3LUYjNiUtRmpxNidGY19sLUYjNiMtRks2JUZqX2wtRiM2JUZncEZbcy1GaHA2JFEiM0YnRmZuRlVGY3JGZnJGVUZkd0ZdYWxGK0ZfW2wtRiM2JkZnYWxGZHctRiM2Jy1GSzYlRmNfbC1GIzYjLUZLNiVGal9sLUYjNiVGY3JGW3NGZmJsRlVGVUZkdy1GSzYlRmNfbC1GIzYjLUZLNiVGal9sLUYjNiVGZ3BGW3NGY3JGVUZVRmR3LUZLNiVGY19sLUYjNiVGaWNsRltzRmFjbEZVRitGW11sLUYjNiZGZ2FsRmR3LUYjNictRks2JUZjX2wtRiM2JUZiYmxGW3NGYmJsRlVGZHctRmpxNidGY19sRl9jbEZjckZmckZVRmR3RmFfbEYrRltdbC1GIzYmRmlgbEZkdy1GIzYlLUZLNiVGY19sLUYjNiVGaWNsRltzRmljbEZVRmR3RmFfbEYrRltdbC1GIzYmRl1fbEZkdy1GIzYnRmVjbEZkdy1GSzYlRmNfbC1GIzYlRmJibEZbc0ZhY2xGVUZkd0ZhX2xGK0ZfW2wtRiM2JkZnYWxGZHctRiM2Jy1GSzYlRmNfbC1GIzYlRmJibEZbc0ZoX2xGVUZkd0ZdY2xGZHdGZWNsRitGW11sLUYjNiYtRmNwNihGZ3AtRmhwNiRRIjhGJ0ZmbkZgcUZicUZlcUZncUZkdy1GIzYnLUZLNiVGY19sRmBibEZVRmR3Rl1kbEZkd0ZhX2xGK0ZbXWwtRiM2JkZlZmxGZHctRiM2J0ZcZ2xGZHdGYV9sRmR3Rl9mbEYrRltdbC1GIzYmRmdhbEZkdy1GIzYlRmlkbEZkd0ZfZWxGK0ZbXWwtRiM2JkZlZmxGZHctRiM2KUZcZ2xGZHdGXWNsRmR3RmFfbEZkd0ZnZWxGK0ZbXWwtRiM2JkZnYWxGZHctRiM2J0ZnZWxGZHdGaWRsRmR3RmVjbEYrRltdbC1GIzYmRmlgbEZkdy1GIzYlRmVkbEZkdy1GanE2J0ZjX2xGZl9sRmNyRmZyRlVGK0ZbXWwtRiM2JkZlZmxGZHctRiM2JUZpZGxGZHdGX2BsRitGW11sLUYjNiZGZ2FsRmR3LUYjNidGXGdsRmR3LUZLNiVGY19sLUYjNiVGaF9sRltzRmFjbEZVRmR3RmVjbEYrRl9bbC1GIzYmRmVmbEZkdy1GIzYnRl1jbEZkd0ZhYWxGZHdGXGlsRitGK0YrLUYjNiNGK0YrRitGK0YrRitGK0YrRmZuRmZuRmZuRis=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkmbWZyYWNHRiQ2KC1JI21uR0YkNiRRIjFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictRi82JFEjNjRGJ0YyLyUubGluZXRoaWNrbmVzc0dGMS8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Y8LyUpYmV2ZWxsZWRHUSZmYWxzZUYnLUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnRjIvJSZmZW5jZUdGQS8lKnNlcGFyYXRvckdGQS8lKXN0cmV0Y2h5R0ZBLyUqc3ltbWV0cmljR0ZBLyUobGFyZ2VvcEdGQS8lLm1vdmFibGVsaW1pdHNHRkEvJSdhY2NlbnRHRkEvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZWLUYjNiYtSSVtc3ViR0YkNiUtSSNtaUdGJDYlUSJmRicvJSdpdGFsaWNHUSV0cnVlRicvRjNRJ2l0YWxpY0YnLUYjNiUtRmluNiVRI2FhRidGXG9GX28vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnRjIvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0ZCLUklbXN1cEdGJDYlLUkobWZlbmNlZEdGJDYkLUYjNiYtRiM2Ji1GLzYkUSI0RidGMkZCLUZmbjYlRmhuLUYjNiUtRmluNiVRInRGJ0Zcb0Zfb0Zmb0YyRmlvRjItRkM2LVEiK0YnRjJGRkZIRkpGTEZORlBGUi9GVVEsMC4yMjIyMjIyZW1GJy9GWEZkcS1GIzYkLUkobXN1YnN1cEdGJDYnRmhuLUYjNiUtRmluNiVRImJGJ0Zcb0Zfb0Zmb0YyLUYvNiRRIjJGJ0YyLyUxc3VwZXJzY3JpcHRzaGlmdEdGW3BGaW9GMkYyRjJGYHJGY3JGMkZmb0Yy">LCQqKCMiIiIiI2tGJSZJImZHNiI2I0kjYWFHRilGJSksJiomIiIlRiUmRig2I0kidEdGKUYlRiUqJCkmRig2I0kiYkdGKSIiI0YlRiVGOEYlRiU=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L998" drawlabel="true">
<Input>
<Text-field prompt="E &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY7LUkjbW9HRiQ2MVEiI0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUrZm9yZWdyb3VuZEdRLFsyNTUsMCwyNTVdRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lMGZvbnRfc3R5bGVfbmFtZUdRJVRleHRGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRicvJSZmZW5jZUdGNy8lKnNlcGFyYXRvckdGNy8lKXN0cmV0Y2h5R0Y3LyUqc3ltbWV0cmljR0Y3LyUobGFyZ2VvcEdGNy8lLm1vdmFibGVsaW1pdHNHRjcvJSdhY2NlbnRHRjcvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZOLUYsNjBRIn5GJ0YyRjVGOC9GPFEnbm9ybWFsRidGPkZARkJGREZGRkhGSkZMRk8tSSNtaUdGJDYoUSNTb0YnRi9GMkY1RjhGO0ZRLUYsNjJRKGZpbmFsbHlGJy8lJWJvbGRHRjFGMkY1RjgvRjxRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRmpuRj5GQEZCRkRGRkZIRkpGTEZPRlEtRlc2KFEkdGhlRidGL0YyRjVGOEY7RlEtRlc2KFEkTUFFRidGL0YyRjVGOEY7RlEtRlc2KFEqY29uZGl0aW9uRidGL0YyRjVGOEY7RlEtRlc2KFEjaXNGJ0YvRjJGNUY4RjtGUS1GVzYoUShjaGVja2VkRidGL0YyRjVGOEY7RlEtRlc2KFElaGVyZUYnRi9GMkY1RjhGO0ZRLUZXNihRI2FzRidGL0YyRjVGOEY7RlEtRlc2KFEld2VsbEYnRi9GMkY1RjhGOy1GLDYwUSIhRidGMkY1RjhGVEY+RkBGQkZERkZGSEZKL0ZNUSwwLjExMTExMTFlbUYnL0ZQRmlwL0YzUShbMCwwLDBdRidGNUZU">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY7LUkjbW9HRiQ2MVEiI0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUrZm9yZWdyb3VuZEdRLFsyNTUsMCwyNTVdRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lMGZvbnRfc3R5bGVfbmFtZUdRJVRleHRGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRicvJSZmZW5jZUdGNy8lKnNlcGFyYXRvckdGNy8lKXN0cmV0Y2h5R0Y3LyUqc3ltbWV0cmljR0Y3LyUobGFyZ2VvcEdGNy8lLm1vdmFibGVsaW1pdHNHRjcvJSdhY2NlbnRHRjcvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZOLUYsNjBRIn5GJ0YyRjVGOC9GPFEnbm9ybWFsRidGPkZARkJGREZGRkhGSkZMRk8tSSNtaUdGJDYoUSNTb0YnRi9GMkY1RjhGO0ZRLUYsNjJRKGZpbmFsbHlGJy8lJWJvbGRHRjFGMkY1RjgvRjxRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRmpuRj5GQEZCRkRGRkZIRkpGTEZPRlEtRlc2KFEkdGhlRidGL0YyRjVGOEY7RlEtRlc2KFEkTUFFRidGL0YyRjVGOEY7RlEtRlc2KFEqY29uZGl0aW9uRidGL0YyRjVGOEY7RlEtRlc2KFEjaXNGJ0YvRjJGNUY4RjtGUS1GVzYoUShjaGVja2VkRidGL0YyRjVGOEY7RlEtRlc2KFElaGVyZUYnRi9GMkY1RjhGO0ZRLUZXNihRI2FzRidGL0YyRjVGOEY7RlEtRlc2KFEld2VsbEYnRi9GMkY1RjhGOy1GLDYwUSIhRidGMkY1RjhGVEY+RkBGQkZERkZGSEZKL0ZNUSwwLjExMTExMTFlbUYnL0ZQRmlwL0YzUShbMCwwLDBdRidGNUZU</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L996" drawlabel="true">
<Input>
<Text-field prompt="E &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2I1EhRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L992" drawlabel="true">
<Input>
<Text-field prompt="E &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L986" drawlabel="true">
<Input>
<Text-field prompt="E &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSdmYWN0b3JGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSVzdWJzRidGNEY3LUY7NiQtRiM2Ji1GOzYmLUYjNl9xLUklbXN1YkdGJDYlLUYsNiVRImZGJ0Y0RjctRiM2JC1GLDYlUSJyRidGNEY3L0Y4USdub3JtYWxGJy8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUkjbW9HRiQ2LVEiPUYnRlUvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRmpuLyUpc3RyZXRjaHlHRmpuLyUqc3ltbWV0cmljR0Zqbi8lKGxhcmdlb3BHRmpuLyUubW92YWJsZWxpbWl0c0dGam4vJSdhY2NlbnRHRmpuLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGaW8tRmVuNi1RKiZ1bWludXMwO0YnRlVGaG5GW29GXW9GX29GYW9GY29GZW8vRmhvUSwwLjIyMjIyMjJlbUYnL0ZbcEZgcC1JJm1mcmFjR0YkNigtRiM2JC1JI21uR0YkNiRRIjFGJ0ZVRlUtRiM2JC1GaHA2JFEiNEYnRlVGVS8lLmxpbmV0aGlja25lc3NHRmpwLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmRxLyUpYmV2ZWxsZWRHRmpuLUkobXN1YnN1cEdGJDYoRk0tRiM2JC1GLDYlUSJhRidGNEY3RlUtRiM2JC1GaHA2JFEiMkYnRlVGVS8lMXN1cGVyc2NyaXB0c2hpZnRHRllGVy9JK21zZW1hbnRpY3NHRiRRLFtub25lLG5vbmVdRictRmVuNi1RIixGJ0ZVRmhuL0Zcb0Y2Rl1vRl9vRmFvRmNvRmVvL0Zob1EmMC4wZW1GJy9GW3BRLDAuMzMzMzMzM2VtRictRks2JUZNLUYjNiUtRiw2JVEic0YnRjRGN0Y0RjdGV0ZaRlxwLUZjcDYoRmdwLUYjNiVGY3JGNEY3RmBxRmJxRmVxRmdxLUZLNiVGTS1GIzYlRl5yRjRGN0ZXLUZLNiVGTS1GIzYlLUYsNiVRImJGJ0Y0RjdGNEY3RldGW3MtRks2JUZNLUYjNiQtRiw2JVEjYXJGJ0Y0RjdGVUZXRlpGXHAtRmNwNihGZXBGYXJGYHFGYnFGZXFGZ3EtRks2JUZNRlxyRlctRmVuNi1RIn5GJ0ZVRmhuRltvRl1vRl9vRmFvRmNvRmVvRl9zL0ZbcEZgcy1GSzYlRk0tRiM2JC1GLDYlUSNhYUYnRjRGN0ZVRldGW3MtRks2JUZNLUYjNiQtRiw2JVEjYnJGJ0Y0RjdGVUZXRlpGXHBGYHVGYnVGZHUtRks2JUZNLUYjNiQtRiw2JVEjYWJGJ0Y0RjdGVUZXRltzLUZLNiVGTS1GIzYkLUYsNiVRI3JyRidGNEY3RlVGV0ZaRmJwRmlxRmR1Rmh1RltzLUZLNiVGTS1GIzYkLUYsNiVRI3JzRidGNEY3RlVGV0ZaRlxwRmB1RmJ1RmR1LUY7NiQtRiM2JkYrLUYjNitGXHAtRmNwNihGZ3BGYXJGYHFGYnFGZXFGZ3EtRks2JUZNLUYjNiRGZnRGVUZXRmh1LUZlbjYtUSgmbWludXM7RidGVUZobkZbb0Zdb0Zfb0Zhb0Zjb0Zlb0ZfcEZhcEZheEZidUZmdkZVRitGVUZVRltzLUZLNiVGTS1GIzYkLUYsNiVRI3J0RidGNEY3RlVGV0ZaRlxwRmB1RmJ1RmR1RmR1LUZLNiVGTS1GIzYkLUYsNiVRI2F0RidGNEY3RlVGV0Zbcy1GSzYlRk0tRiM2JC1GLDYlUSN0dEYnRjRGN0ZVRldGWkZccC1GSzYlRk0tRiM2JC1GLDYlUSJ0RidGNEY3RlVGVy1GSzYlRk0tRiM2JC1GLDYlUSNiYkYnRjRGN0ZVRldGW3MtRks2JUZNLUYjNiQtRiw2JVEjYnRGJ0Y0RjdGVUZXRlpGXHBGYXhGY3hGZnpGW3MtRks2JUZNLUYjNiQtRiw2JVEjc3RGJ0Y0RjdGVUZXRlpGXHBGYXgtRjs2JC1GIzYmRistRiM2KEYrRlxwRmF4RmJ1RmN4RlVGK0ZVRlVGZnpGZ3hGX3pGZnZGW3MtRks2JUZNLUYjNiQtRiw2JVEjYnNGJ0Y0RjdGVUZXRlpGXHBGYXlGZ3hGY3hGZnZGZ3hGYXhGYnVGZnpGW3MtRks2JUZNLUYjNiUtRiw2JVEjYXNGJ0Y0RjdGNEY3RldGWkZccEZqc0ZidC1GSzYlRk0tRiM2JUZcdkY0RjdGV0ZneEZqc0ZedC1GSzYlRk0tRiM2JUZqdkY0RjdGV0ZVRlUvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRltzLUY7NiYtRiM2X3JGaHVGZHVGYnUtRmVuNi1RIitGJ0ZVRmhuRltvRl1vRl9vRmFvRmNvRmVvRl9wRmFwRmNyRmR1Rml0RltzLUYsNiVRLiZkaWFtb25kc3VpdDtGJy9GNUZqbkZVRltzRmZ6RmR1RmN4RmFebEZjckZkdUZdW2xGW3NGZF5sRltzRmh1RmN4RmFebEZjckZkdUZmdkZidUZhXmxGY3JGZHUtRks2JUZNLUYjNiRGXF1sRlVGV0ZhXmxGY3JGZHVGX3ZGW3NGZF5sRltzRmZ6RmJ1RmFebEZjckZkdUZmdkZjeEZhXmxGY3JGZHVGYVxsRmFebEZjckZkdUZheUZbc0ZkXmxGW3NGaHVGSkZhXmxGXXdGW3NGZF5sRltzRmZ6Rl96RmFebEZoeUZbc0ZkXmxGW3NGaHUtRks2JUZNLUYjNiRGZ3NGVUZXRmFebEZjckZkdUZmdkZKRmFebEZjckZkdUZkd0Zbc0ZkXmxGW3NGZnpGXF9sRmFebEZjckZkdUZmdkZfekZhXmxGY3JGZHVGZFtsRltzRmRebEZbc0ZodUZfekZhXmxGZnpGSkZhXmxGY3JGZHVGZnZGXF9sRmFebEZjckZkdUZqeEZhXmwtRks2JUZNLUYjNiQtRiw2JVEjc3NGJ0Y0RjdGVUZXRlVGVS9GaF1sUSJbRicvRltebFEiXUYnRlVGVUZVRlVGVUYrLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRmpuRlU=">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</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDZFLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YyLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjsvJSpzeW1tZXRyaWNHRjsvJShsYXJnZW9wR0Y7LyUubW92YWJsZWxpbWl0c0dGOy8lJ2FjY2VudEdGOy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkjbWlHRiQ2JVEoJmRpYW1zO0YnLyUnaXRhbGljR0Y+L0YzUSdpdGFsaWNGJ0Y1Ri5GNUZPRjVGLkY1Rk9GNUYuRjVGT0Y1Ri5GNUZPRjVGLkY1Rk9GNUYuRjVGT0Y1Ri5GNUZPRjUtRiw2LC1GLDYmLUklbXN1YkdGJDYlLUZQNiVRImZGJ0ZTRlUtRiw2JS1GUDYlUSNhYUYnRlNGVS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRidGMi8lL3N1YnNjcmlwdHNoaWZ0R0YxLUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0YyRjkvRj1GO0Y/RkFGQ0ZFRkdGSS9GTUZLLUZmbjYlRmhuLUYsNiUtRlA2JVEidEYnRlNGVUZgb0YyRmNvRjItRjY2LVEoJm1pbnVzO0YnRjJGOUZob0Y/RkFGQ0ZFRkcvRkpRLDAuMjIyMjIyMmVtRicvRk1GZXAtRiw2Jy1JJm1mcmFjR0YkNigtRi82JFEiMUYnRjItRi82JFEiNEYnRjIvJS5saW5ldGhpY2tuZXNzR0ZecS8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZmcS8lKWJldmVsbGVkR0Y7RmVvLUYsNiYtRmZuNiVGaG4tRiw2JS1GUDYlUSNiYkYnRlNGVUZgb0YyRmNvRmVvLUkobXN1YnN1cEdGJDYnRmhuLUYsNiUtRlA2JVEiYUYnRlNGVUZgb0YyLUYvNiRRIjJGJ0YyLyUxc3VwZXJzY3JpcHRzaGlmdEdGMUZjb0YyRmBvRjJGYXAtRiw2KC1GZm42JUZobi1GLDYlLUZQNiVRI2FiRidGU0ZVRmBvRjJGY29GZW8tRmZuNiVGaG5GZ3JGY29GZW8tRmZuNiVGaG4tRiw2JS1GUDYlUSJiRidGU0ZVRmBvRjJGY29GMkZhcC1GLDYmRmpzRmVvLUZmbjYlRmhuLUYsNiUtRlA2JVEjYXRGJ0ZTRlVGYG9GMkZjb0YyLUY2Ni1RIitGJ0YyRjlGaG9GP0ZBRkNGRUZHRmRwRmZwLUZmbjYlRmhuLUYsNiUtRlA2JVEjc3NGJ0ZTRlVGYG9GMkZjb0YyRmBvRjJGMi8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJw==">NzMiIiFJKCZkaWFtcztHNiJGI0YkRiNGJEYjRiRGI0YkRiNGJEYjRiRGI0YkLCwqJiZJImZHRiU2I0kjYWFHRiUiIiImRik2I0kidEdGJUYsRiwqKCNGLCIiJUYsJkYpNiNJI2JiR0YlRiwpJkYpNiNJImFHRiUiIiNGLCEiIiooJkYpNiNJI2FiR0YlRixGN0YsJkYpNiNJImJHRiVGLEY7KiZGN0YsJkYpNiNJI2F0R0YlRixGOyZGKTYjSSNzc0dGJUYs</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1040" drawlabel="true">
<Input>
<Text-field prompt="E &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDZFLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YyLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjsvJSpzeW1tZXRyaWNHRjsvJShsYXJnZW9wR0Y7LyUubW92YWJsZWxpbWl0c0dGOy8lJ2FjY2VudEdGOy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkjbWlHRiQ2JVEoJmRpYW1zO0YnLyUnaXRhbGljR0Y+L0YzUSdpdGFsaWNGJ0Y1Ri5GNUZPRjVGLkY1Rk9GNUYuRjVGT0Y1Ri5GNUZPRjVGLkY1Rk9GNUYuRjVGT0Y1Ri5GNUZPRjUtRiw2Ki1GLDYmLUklbXN1YkdGJDYlLUZQNiVRImZGJ0ZTRlUtRiw2JS1GUDYlUSNhYUYnRlNGVS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRidGMi8lL3N1YnNjcmlwdHNoaWZ0R0YxLUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0YyRjkvRj1GO0Y/RkFGQ0ZFRkdGSS9GTUZLLUZmbjYlRmhuLUYsNiUtRlA2JVEidEYnRlNGVUZgb0YyRmNvRjItRjY2LVEoJm1pbnVzO0YnRjJGOUZob0Y/RkFGQ0ZFRkcvRkpRLDAuMjIyMjIyMmVtRicvRk1GZXAtRiw2Jy1JJm1mcmFjR0YkNigtRi82JFEiMUYnRjItRi82JFEiNEYnRjIvJS5saW5ldGhpY2tuZXNzR0ZecS8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZmcS8lKWJldmVsbGVkR0Y7RmVvLUYsNigtRmZuNiVGaG4tRiw2JS1GUDYlUSNhYkYnRlNGVUZgb0YyRmNvRmVvLUZmbjYlRmhuLUYsNiUtRlA2JVEiYUYnRlNGVUZgb0YyRmNvRmVvLUZmbjYlRmhuLUYsNiUtRlA2JVEiYkYnRlNGVUZgb0YyRmNvRjJGYG9GMkZhcC1GLDYnLUZqcDYoRlxxLUYvNiRRIjJGJ0YyRmJxRmRxRmdxRmlxRmVvLUYsNiZGZHJGZW8tRmZuNiVGaG4tRiw2JS1GUDYlUSNhdEYnRlNGVUZgb0YyRmNvRjJGYG9GMi1GNjYtUSIrRidGMkY5RmhvRj9GQUZDRkVGR0ZkcEZmcC1GLDYnRmlwRmVvLUYsNiZGZW5GZW8tSShtc3Vic3VwR0YkNidGaG5GXXNGZnMvJTFzdXBlcnNjcmlwdHNoaWZ0R0YxRmNvRjJGYG9GMkYyRmBvRjJGMi8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJw==">NzMiIiFJKCZkaWFtcztHNiJGI0YkRiNGJEYjRiRGI0YkRiNGJEYjRiRGI0YkLCoqJiZJImZHRiU2I0kjYWFHRiUiIiImRik2I0kidEdGJUYsRiwqKiNGLCIiJUYsJkYpNiNJI2FiR0YlRiwmRik2I0kiYUdGJUYsJkYpNiNJImJHRiVGLCEiIiooI0YsIiIjRixGNkYsJkYpNiNJI2F0R0YlRixGPCooRjFGLEYoRiwpRjlGP0YsRiw=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L985" drawlabel="true">
<Input>
<Text-field prompt="E &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZALUkjbW9HRiQ2MVEiI0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUrZm9yZWdyb3VuZEdRLFsyNTUsMCwyNTVdRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lMGZvbnRfc3R5bGVfbmFtZUdRJVRleHRGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRicvJSZmZW5jZUdGNy8lKnNlcGFyYXRvckdGNy8lKXN0cmV0Y2h5R0Y3LyUqc3ltbWV0cmljR0Y3LyUobGFyZ2VvcEdGNy8lLm1vdmFibGVsaW1pdHNHRjcvJSdhY2NlbnRHRjcvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZOLUYsNjBRIn5GJ0YyRjVGOC9GPFEnbm9ybWFsRidGPkZARkJGREZGRkhGSkZMRk8tSSNtaUdGJDYoUSVUaHVzRidGL0YyRjVGOEY7RlEtRlc2KFElb25seUYnRi9GMkY1RjhGO0ZRLUZXNihRJHRoZUYnRi9GMkY1RjhGO0ZRLUZXNihRJWxhc3RGJ0YvRjJGNUY4RjtGUS1GVzYoUSRNQUVGJ0YvRjJGNUY4RjtGUS1GVzYoUSpjb25kaXRpb25GJ0YvRjJGNUY4RjtGUS1GVzYoUSVtdXN0RidGL0YyRjVGOEY7RlEtRlc2KFEjYmVGJ0YvRjJGNUY4RjtGUS1GVzYoUSlvYnRhaW5lZEYnRi9GMkY1RjhGOy1GLDYwUSIuRidGMkY1RjhGVEY+RkBGQkZERkZGSEZKRkxGT0ZRLUZXNihRJUhlcmVGJ0YvRjJGNUY4RjtGUS1GVzYoUSNpdEYnRi9GMkY1RjhGO0ZRLUZXNihRI2lzRidGL0YyRjVGOEY7LUYsNjBRIjpGJ0YyRjVGOEZURj5GQEZCRkRGRkZIRkovRk1RLDAuMjc3Nzc3OGVtRicvRlBGXHEvRjNRKFswLDAsMF1GJ0Y1RlQ=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZALUkjbW9HRiQ2MVEiI0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUrZm9yZWdyb3VuZEdRLFsyNTUsMCwyNTVdRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lMGZvbnRfc3R5bGVfbmFtZUdRJVRleHRGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRicvJSZmZW5jZUdGNy8lKnNlcGFyYXRvckdGNy8lKXN0cmV0Y2h5R0Y3LyUqc3ltbWV0cmljR0Y3LyUobGFyZ2VvcEdGNy8lLm1vdmFibGVsaW1pdHNHRjcvJSdhY2NlbnRHRjcvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZOLUYsNjBRIn5GJ0YyRjVGOC9GPFEnbm9ybWFsRidGPkZARkJGREZGRkhGSkZMRk8tSSNtaUdGJDYoUSVUaHVzRidGL0YyRjVGOEY7RlEtRlc2KFElb25seUYnRi9GMkY1RjhGO0ZRLUZXNihRJHRoZUYnRi9GMkY1RjhGO0ZRLUZXNihRJWxhc3RGJ0YvRjJGNUY4RjtGUS1GVzYoUSRNQUVGJ0YvRjJGNUY4RjtGUS1GVzYoUSpjb25kaXRpb25GJ0YvRjJGNUY4RjtGUS1GVzYoUSVtdXN0RidGL0YyRjVGOEY7RlEtRlc2KFEjYmVGJ0YvRjJGNUY4RjtGUS1GVzYoUSlvYnRhaW5lZEYnRi9GMkY1RjhGOy1GLDYwUSIuRidGMkY1RjhGVEY+RkBGQkZERkZGSEZKRkxGT0ZRLUZXNihRJUhlcmVGJ0YvRjJGNUY4RjtGUS1GVzYoUSNpdEYnRi9GMkY1RjhGO0ZRLUZXNihRI2lzRidGL0YyRjVGOEY7LUYsNjBRIjpGJ0YyRjVGOEZURj5GQEZCRkRGRkZIRkovRk1RLDAuMjc3Nzc3OGVtRicvRlBGXHEvRjNRKFswLDAsMF1GJ0Y1RlQ=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1038" drawlabel="true">
<Input>
<Text-field prompt="E &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoUmVzMjEyYUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2Ji1GIzYkLUkjbW5HRiQ2JFEiOUYnL0YzUSdub3JtYWxGJ0Y+Rj4vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRidGPg==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYkLUkjbWlHRiQ2JVEoUmVzMjEyYUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2Ji1GIzYjLUkjbW5HRiQ2JFEiOUYnL0YzUSdub3JtYWxGJ0Y+LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYn</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LEQqKCMiIiIiIiNGJS1JJWRpZmZHJSpwcm90ZWN0ZWRHNiQtSSJGRzYiNicmSSJ1R0YtNiRGJUYlJkYwNiRGJUYmJkYwNiRGJSIiJCZGMDYkRiZGJiZGMDYkRiZGNkY3RiUtRig2JC1GKDYkRitGL0Y3RiVGJSooI0YlIiIlRiUtRig2JEYnRjdGJUY9RiUhIiIqKCNGJSIjO0YlKS1GKDYkRitGNEYmRiVGQkYlRkQqKkZGRiUtRig2JEYrRjlGJS1GKDYkRitGMkYlLUYoNiRGTkY5RiVGRCoqRkZGJS1GKDYkRklGNEYlKUZMRiZGJUYnRiVGJSooRkBGJS1GKDYkRk5GMkYlRidGJUYlKipGJEYlRk5GJS1GKDYkRklGOUYlRidGJUYlKipGRkYlLUYoNiRGSUY3RiVGTEYlRk5GJUZEKiojRiUiIilGJUZJRiVGUEYlRidGJUYlKipGam5GJUZJRiVGJ0YlRmduRiVGJSooRkZGJUZVRiVGV0YlRiUqLEZqbkYlRklGJUZMRiVGJ0YlRlpGJUYlKipGRkYlRlpGJUZVRiVGTkYlRiUqKEZARiVGU0YlKUYnRiZGJUYlKihGam5GJUZVRiVGO0YlRiUqKkZGRiVGSUYlLUYoNiRGJ0Y5RiVGTkYlRiUqKkZqbkYlRkxGJUY9RiVGZG9GJUZE</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1039" drawlabel="true">
<Input>
<Text-field prompt="E &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtRiM2Jy1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSIxRidGLy1GTDYkUSM2NEYnRi8vJS5saW5ldGhpY2tuZXNzR0ZOLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRlYvJSliZXZlbGxlZEdGNC1GLDYtUTEmSW52aXNpYmxlVGltZXM7RidGL0YyRjVGN0Y5RjtGPUY/L0ZCUSYwLjBlbUYnL0ZFRmluLUYjNiYtSShtZmVuY2VkR0YkNiQtRiM2Ji1GIzYkLUkobXN1YnN1cEdGJDYnLUkjbWlHRiQ2JVEiZkYnLyUnaXRhbGljR1EldHJ1ZUYnL0YwUSdpdGFsaWNGJy1GIzYlLUZobzYlUSJiRidGW3BGXnAvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnRi8tRkw2JFEiMkYnRi8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnLyUvc3Vic2NyaXB0c2hpZnRHRl1xRi8tRiw2LVEiK0YnRi9GMkY1RjdGOUY7Rj1GP0ZBRkQtRiM2Ji1GTDYkUSI0RidGL0Zlbi1JJW1zdWJHRiQ2JUZnby1GIzYlLUZobzYlUSJ0RidGW3BGXnBGZXBGL0ZecUYvRi9GL0Zlbi1GXm82JC1GIzYrRistRiM2Ji1GaXE2JUZnby1GIzYlLUZobzYlUSNhYUYnRltwRl5wRmVwRi9GXnFGZW5GZG9GL0ZgcS1GIzYoLUZpcTYlRmdvLUYjNiUtRmhvNiVRImFGJ0ZbcEZecEZlcEYvRl5xRmVuLUZpcTYlRmdvLUYjNiUtRmhvNiVRI2FiRidGW3BGXnBGZXBGL0ZecUZlbi1GaXE2JUZnb0ZgcEZecUYvRmBxLUYjNihGaHBGZW5GX3NGZW4tRmlxNiVGZ28tRiM2JS1GaG82JVEjYXRGJ0ZbcEZecEZlcEYvRl5xRi8tRiw2LVEoJm1pbnVzO0YnRi9GMkY1RjdGOUY7Rj1GP0ZBRkQtRiM2KEZlcUZlbkZmckZlbkZocUYvRi9GL0YvRmVwRi9GZXBGLw==">LCQqKCMiIiIiI2tGJSwmKiQpJkkiZkc2IjYjSSJiR0YsIiIjRiVGJSomIiIlRiUmRis2I0kidEdGLEYlRiVGJSwqKiYmRis2I0kjYWFHRixGJUYpRiUhIiIqKCZGKzYjSSJhR0YsRiUmRis2I0kjYWJHRixGJUYqRiVGJSooRi9GJUY8RiUmRis2I0kjYXRHRixGJUYlKihGMUYlRjdGJUYyRiVGOkYlRjo=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1037" drawlabel="true">
<Input>
<Text-field prompt="E &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY5LUkjbW9HRiQ2MVEiI0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUrZm9yZWdyb3VuZEdRLFsyNTUsMCwyNTVdRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lMGZvbnRfc3R5bGVfbmFtZUdRJVRleHRGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRicvJSZmZW5jZUdGNy8lKnNlcGFyYXRvckdGNy8lKXN0cmV0Y2h5R0Y3LyUqc3ltbWV0cmljR0Y3LyUobGFyZ2VvcEdGNy8lLm1vdmFibGVsaW1pdHNHRjcvJSdhY2NlbnRHRjcvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZOLUYsNjBRIn5GJ0YyRjVGOC9GPFEnbm9ybWFsRidGPkZARkJGREZGRkhGSkZMRk8tSSNtaUdGJDYoUSpUaGVyZWZvcmVGJ0YvRjJGNUY4RjtGUS1GVzYoUSN3ZUYnRi9GMkY1RjhGO0ZRLUZXNihRJGFyZUYnRi9GMkY1RjhGO0ZRLUYsNjBRJWRvbmVGJ0YyRjVGOEZURj5GQEZCRkRGRkZIRkpGTEZPRlEtRlc2KFEld2l0aEYnRi9GMkY1RjhGO0ZRLUZXNihRJHRoZUYnRi9GMkY1RjhGO0ZRLUZXNihRJmZpcnN0RidGL0YyRjVGOEY7RlEtRlc2KFEpc2luZ3VsYXJGJ0YvRjJGNUY4RjtGUS1GVzYoUSVjYXNlRidGL0YyRjVGOEY7LUYsNjBRIiFGJ0YyRjVGOEZURj5GQEZCRkRGRkZIRkovRk1RLDAuMTExMTExMWVtRicvRlBGYHAvRjNRKFswLDAsMF1GJ0Y1RlQ=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY5LUkjbW9HRiQ2MVEiI0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUrZm9yZWdyb3VuZEdRLFsyNTUsMCwyNTVdRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lMGZvbnRfc3R5bGVfbmFtZUdRJVRleHRGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRicvJSZmZW5jZUdGNy8lKnNlcGFyYXRvckdGNy8lKXN0cmV0Y2h5R0Y3LyUqc3ltbWV0cmljR0Y3LyUobGFyZ2VvcEdGNy8lLm1vdmFibGVsaW1pdHNHRjcvJSdhY2NlbnRHRjcvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZOLUYsNjBRIn5GJ0YyRjVGOC9GPFEnbm9ybWFsRidGPkZARkJGREZGRkhGSkZMRk8tSSNtaUdGJDYoUSpUaGVyZWZvcmVGJ0YvRjJGNUY4RjtGUS1GVzYoUSN3ZUYnRi9GMkY1RjhGO0ZRLUZXNihRJGFyZUYnRi9GMkY1RjhGO0ZRLUYsNjBRJWRvbmVGJ0YyRjVGOEZURj5GQEZCRkRGRkZIRkpGTEZPRlEtRlc2KFEld2l0aEYnRi9GMkY1RjhGO0ZRLUZXNihRJHRoZUYnRi9GMkY1RjhGO0ZRLUZXNihRJmZpcnN0RidGL0YyRjVGOEY7RlEtRlc2KFEpc2luZ3VsYXJGJ0YvRjJGNUY4RjtGUS1GVzYoUSVjYXNlRidGL0YyRjVGOEY7LUYsNjBRIiFGJ0YyRjVGOEZURj5GQEZCRkRGRkZIRkovRk1RLDAuMTExMTExMWVtRicvRlBGYHAvRjNRKFswLDAsMF1GJ0Y1RlQ=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1036" drawlabel="true">
<Input>
<Text-field prompt="E &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2I1EhRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L924" drawlabel="true">
<Input>
<Text-field prompt="E &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbW9HRiQ2LlEiI0YnLyUrZm9yZWdyb3VuZEdRLFsyNTUsMCwyNTVdRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y3LyUpc3RyZXRjaHlHRjcvJSpzeW1tZXRyaWNHRjcvJShsYXJnZW9wR0Y3LyUubW92YWJsZWxpbWl0c0dGNy8lJ2FjY2VudEdGNy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkYtSShtc3Vic3VwR0YkNictSSNtaUdGJDYmUWFvfk5vd353ZX5zaGFsbH5jaGVja350aGV+c2Vjb25kfnNpbmd1bGFyfmNhc2V+Z2l2ZW5+Ynl+dGhlfmNvbmRpdGlvbn5+ZkYnLyUnaXRhbGljR1EldHJ1ZUYnRi8vRjNRJ2l0YWxpY0YnLUYjNiQtRk02JlEiYUYnRlBGL0ZTRjItSSNtbkdGJDYlUSIyRidGL0YyLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJy8lL3N1YnNjcmlwdHNoaWZ0R0Zqbi1GLDYuUSIrRidGL0YyRjVGOEY6RjxGPkZARkIvRkVRLDAuMjIyMjIyMmVtRicvRkhGYW8tRmVuNiVRIjRGJ0YvRjItRiw2LVExJkludmlzaWJsZVRpbWVzO0YnRjJGNUY4RjpGPEY+RkBGQkZERkctSSVtc3ViR0YkNiUtRk02JlEiZkYnRlBGL0ZTLUYjNiQtRk02JlEickYnRlBGL0ZTRjJGW28tRiw2LlEiPUYnRi9GMkY1RjhGOkY8Rj5GQEZCL0ZFUSwwLjI3Nzc3NzhlbUYnL0ZIRmhwLUZKNidGXHAtRiM2JC1GTTYmUSJiRidGUEYvRlNGMkZaRmhuRltvRl1vRmNvRmZvLUZqbzYlRlxwLUYjNiQtRk02JlEidEYnRlBGL0ZTRjJGW29GZHAtRmVuNiVGam5GL0YyL0YwUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y3RjI=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbW9HRiQ2LlEiI0YnLyUrZm9yZWdyb3VuZEdRLFsyNTUsMCwyNTVdRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y3LyUpc3RyZXRjaHlHRjcvJSpzeW1tZXRyaWNHRjcvJShsYXJnZW9wR0Y3LyUubW92YWJsZWxpbWl0c0dGNy8lJ2FjY2VudEdGNy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkYtSShtc3Vic3VwR0YkNictSSNtaUdGJDYmUWFvfk5vd353ZX5zaGFsbH5jaGVja350aGV+c2Vjb25kfnNpbmd1bGFyfmNhc2V+Z2l2ZW5+Ynl+dGhlfmNvbmRpdGlvbn5+ZkYnLyUnaXRhbGljR1EldHJ1ZUYnRi8vRjNRJ2l0YWxpY0YnLUYjNiQtRk02JlEiYUYnRlBGL0ZTRjItSSNtbkdGJDYlUSIyRidGL0YyLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJy8lL3N1YnNjcmlwdHNoaWZ0R0Zqbi1GLDYuUSIrRidGL0YyRjVGOEY6RjxGPkZARkIvRkVRLDAuMjIyMjIyMmVtRicvRkhGYW8tRmVuNiVRIjRGJ0YvRjItRiw2LVExJkludmlzaWJsZVRpbWVzO0YnRjJGNUY4RjpGPEY+RkBGQkZERkctSSVtc3ViR0YkNiUtRk02JlEiZkYnRlBGL0ZTLUYjNiQtRk02JlEickYnRlBGL0ZTRjJGW28tRiw2LlEiPUYnRi9GMkY1RjhGOkY8Rj5GQEZCL0ZFUSwwLjI3Nzc3NzhlbUYnL0ZIRmhwLUZKNidGXHAtRiM2JC1GTTYmUSJiRidGUEYvRlNGMkZaRmhuRltvRl1vRmNvRmZvLUZqbzYlRlxwLUYjNiQtRk02JlEidEYnRlBGL0ZTRjJGW29GZHAtRmVuNiVGam5GL0YyL0YwUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y3RjI=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L932" drawlabel="true">
<Input>
<Text-field prompt="E &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">NzMiIiFJKCZkaWFtcztHNiJGI0YkLCgqJiZJImZHRiU2I0kiYUdGJSIiIiZGKTYjSSNhYkdGJUYsRiwqJiZGKTYjSSNhYUdGJUYsJkYpNiNJImJHRiVGLEYsKiYiIiNGLCZGKTYjSSNhc0dGJUYsRixGJCwoKiYmRik2I0kjYmJHRiVGLEYoRixGLComRjRGLEYtRixGLComRjhGLCZGKTYjSSNic0dGJUYsRixGJEYjRiRGI0YkLCgqJkYxRiwmRik2I0kic0dGJUYsRiwqKCNGLEY4RixGLUYsKUYoRjhGLCEiIiomRihGLEY5RixGTkYkLCgqJkY+RixGSEYsRiwqKEZMRixGLUYsKUY0RjhGLEZOKiZGNEYsRkNGLEZORiQsLCooI0YsIiIlRixGMUYsRlNGLEZOKihGV0YsRj5GLEZNRixGTiooRjhGLEYtRixGSEYsRiwqKkZMRixGKEYsRjRGLEYtRixGLCZGKTYjSSNzc0dGJUYs</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L931" drawlabel="true">
<Input>
<Text-field prompt="E &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2I1EhRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L930" drawlabel="true">
<Input>
<Text-field prompt="E &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUShSZXMxMTJhRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYmLUYjNiQtSSNtbkdGJDYkUSIzRicvRjhRJ25vcm1hbEYnRkNGQy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZDRisvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRidGQw==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUShSZXMxMTJhRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYmLUYjNiQtSSNtbkdGJDYkUSIzRicvRjhRJ25vcm1hbEYnRkNGQy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZDRisvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRidGQw==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LEQqKiMiIiIiIztGJS1JJWRpZmZHJSpwcm90ZWN0ZWRHNiQtRig2JC1JIkZHNiI2JyZJInVHRi82JEYlRiUmRjI2JEYlIiIjJkYyNiRGJSIiJCZGMjYkRjZGNiZGMjYkRjZGOUYxRjxGJS1GKDYkRi1GN0YlLUYoNiRGLUY0RiVGJSoqI0YlRjZGJUYrRiUtRig2JEY+RjxGJUZARiUhIiIqKkYkRiUpRj5GNkYlLUYoNiQtRig2JEYtRjxGPEYlRitGJUZGKigjRiUiIilGJUZIRiUtRig2JEYrRjpGJUZGKihGJEYlLUYoNiRGK0YxRiUpRktGNkYlRiUqKCNGJSIiJUYlRitGJS1GKDYkRkBGNEYlRkYqKEYkRiVGSEYlRllGJUZGKipGTkYlLUYoNiRGQEY3RiVGS0YlRitGJUZGKihGV0YlLUYoNiRGLUY6RiVGU0YlRiUqKkYkRiUtRig2JEYrRjdGJUZARiVGS0YlRkYqKkZORiVGam5GJUZdb0YlRj5GJUYlKihGQ0YlRitGJUZQRiVGRiosRk5GJUY+RiVGS0YlRitGJUZERiVGRioqRk5GJUZLRiVGK0YlRidGJUZGKipGJEYlRkhGJUZARiVGREYlRkYqKEZXRiVGSUYlKUYrRjZGJUZGKipGJEYlRj5GJUZARiVGZ25GJUYl</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L923" drawlabel="true">
<Input>
<Text-field prompt="E &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkmbWZyYWNHRiQ2KC1JI21uR0YkNiRRIjFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictRi82JFEjNjRGJ0YyLyUubGluZXRoaWNrbmVzc0dGMS8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Y8LyUpYmV2ZWxsZWRHUSZmYWxzZUYnLUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnRjIvJSZmZW5jZUdGQS8lKnNlcGFyYXRvckdGQS8lKXN0cmV0Y2h5R0ZBLyUqc3ltbWV0cmljR0ZBLyUobGFyZ2VvcEdGQS8lLm1vdmFibGVsaW1pdHNHRkEvJSdhY2NlbnRHRkEvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZWLUYjNigtSSVtc3ViR0YkNiUtSSNtaUdGJDYlUSJmRicvJSdpdGFsaWNHUSV0cnVlRicvRjNRJ2l0YWxpY0YnLUYjNiUtRmluNiVRImFGJ0Zcb0Zfby8lK2ZvcmVncm91bmRHUShbMCwwLDBdRidGMi8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRkItSShtZmVuY2VkR0YkNiQtRiM2Ji1GIzYmRmVuRkItRmZuNiVGaG4tRiM2JS1GaW42JVEiYkYnRlxvRl9vRmZvRjJGaW9GMi1GQzYtUSIrRidGMkZGRkhGSkZMRk5GUEZSL0ZVUSwwLjIyMjIyMjJlbUYnL0ZYRl5xLUYjNiYtRi82JFEiMkYnRjJGQi1GZm42JUZobi1GIzYlLUZpbjYlUSJzRidGXG9GX29GZm9GMkZpb0YyRjJGMkZCLUZdcDYkLUYjNigtRiM2JkZlbkZCLUZmbjYlRmhuLUYjNiUtRmluNiVRI2FiRidGXG9GX29GZm9GMkZpb0YyRmpwLUYjNiYtRmZuNiVGaG4tRiM2JS1GaW42JVEjYWFGJ0Zcb0Zfb0Zmb0YyRmlvRkJGY3BGMkZqcC1GIzYmRmJxRkItRmZuNiVGaG4tRiM2JS1GaW42JVEjYXNGJ0Zcb0Zfb0Zmb0YyRmlvRjJGMkYyRjJGZm9GMg==">LCQqKiMiIiIiI2tGJSZJImZHNiI2I0kiYUdGKUYlLCYqJkYnRiUmRig2I0kiYkdGKUYlRiUqJiIiI0YlJkYoNiNJInNHRilGJUYlRiUsKComRidGJSZGKDYjSSNhYkdGKUYlRiUqJiZGKDYjSSNhYUdGKUYlRi5GJUYlKiZGMkYlJkYoNiNJI2FzR0YpRiVGJUYlRiU=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L933" drawlabel="true">
<Input>
<Text-field prompt="E &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY2LUkjbW9HRiQ2LlEiI0YnLyUrZm9yZWdyb3VuZEdRLFsyNTUsMCwyNTVdRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y3LyUpc3RyZXRjaHlHRjcvJSpzeW1tZXRyaWNHRjcvJShsYXJnZW9wR0Y3LyUubW92YWJsZWxpbWl0c0dGNy8lJ2FjY2VudEdGNy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkYtRiw2LlEifkYnRi9GMkY1RjhGOkY8Rj5GQEZCRkRGRy1GLDYuUSlhc3N1bWluZ0YnRi9GMkY1RjhGOkY8Rj5GQEZCRkRGR0ZJLUkjbWlHRiQ2JlEqcHJlc2VudGx5RicvJSdpdGFsaWNHUSV0cnVlRidGLy9GM1EnaXRhbGljRidGSS1JKG1mZW5jZWRHRiQ2JS1GIzYpLUklbXN1YkdGJDYlLUZQNiZRImZGJ0ZTRi9GVi1GIzYmLUZQNiZRImFGJ0ZTRi9GVkZTRi9GVi8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUYsNi5RIixGJ0YvRjJGNS9GOUZVRjpGPEY+RkBGQkZEL0ZIUSwwLjMzMzMzMzNlbUYnLUYjNictRmhuNiVGam4tRiM2Ji1GUDYmUSJiRidGU0YvRlZGU0YvRlZGYm9GU0YvRlYvSSttc2VtYW50aWNzR0YkUStkb25vdHBydW5lRictRlA2I1EhRidGU0YvRlZGL0YyLUYsNi5RKyZOb3RFcXVhbDtGJ0YvRjJGNUY4RjpGPEY+RkBGQi9GRVEsMC4yNzc3Nzc4ZW1GJy9GSEZecS1GWTYlLUYjNigtSSNtbkdGJDYlRmRvRi9GMkZlb0ZkcS9GMFEoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGN0YyRi9GMkZJLUYsNjBRJGFuZEYnLyUlYm9sZEdGVUYvL0YzUSVib2xkRicvJStmb250d2VpZ2h0R0ZhckY1RjhGOkY8Rj5GQEZCRkRGR0ZJLUYjNiktRmhuNiVGam4tRiM2J0Zfb0YvRmlxLyUwZm9udF9zdHlsZV9uYW1lR1EqMkR+T3V0cHV0RidGMkZiby1GLDYtUTEmSW52aXNpYmxlVGltZXM7RidGMkY1RjhGOkY8Rj5GQEZCRkRGRy1GaG42JUZqbi1GIzYnRmFwRi9GaXFGanJGMkZib0YvRmlxRmpyRjItRiw2LlEiK0YnRi9GMkY1RjhGOkY8Rj5GQEZCL0ZFUSwwLjIyMjIyMjJlbUYnL0ZIRmhzLUYjNiktRmVxNiVRIjJGJ0YvRjJGXXMtRmhuNiVGam4tRiM2Jy1GUDYmUSJzRidGU0YvRlZGL0ZpcUZqckYyRmJvRi9GaXFGanJGMkZqcEZkcUZncUZpcUYy">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY2LUkjbW9HRiQ2LlEiI0YnLyUrZm9yZWdyb3VuZEdRLFsyNTUsMCwyNTVdRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y3LyUpc3RyZXRjaHlHRjcvJSpzeW1tZXRyaWNHRjcvJShsYXJnZW9wR0Y3LyUubW92YWJsZWxpbWl0c0dGNy8lJ2FjY2VudEdGNy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkYtRiw2LlEifkYnRi9GMkY1RjhGOkY8Rj5GQEZCRkRGRy1GLDYuUSlhc3N1bWluZ0YnRi9GMkY1RjhGOkY8Rj5GQEZCRkRGR0ZJLUkjbWlHRiQ2JlEqcHJlc2VudGx5RicvJSdpdGFsaWNHUSV0cnVlRidGLy9GM1EnaXRhbGljRidGSS1JKG1mZW5jZWRHRiQ2JS1GIzYpLUklbXN1YkdGJDYlLUZQNiZRImZGJ0ZTRi9GVi1GIzYmLUZQNiZRImFGJ0ZTRi9GVkZTRi9GVi8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUYsNi5RIixGJ0YvRjJGNS9GOUZVRjpGPEY+RkBGQkZEL0ZIUSwwLjMzMzMzMzNlbUYnLUYjNictRmhuNiVGam4tRiM2Ji1GUDYmUSJiRidGU0YvRlZGU0YvRlZGYm9GU0YvRlYvSSttc2VtYW50aWNzR0YkUStkb25vdHBydW5lRictRlA2I1EhRidGU0YvRlZGL0YyLUYsNi5RKyZOb3RFcXVhbDtGJ0YvRjJGNUY4RjpGPEY+RkBGQi9GRVEsMC4yNzc3Nzc4ZW1GJy9GSEZecS1GWTYlLUYjNigtSSNtbkdGJDYlRmRvRi9GMkZlb0ZkcS9GMFEoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGN0YyRi9GMkZJLUYsNjBRJGFuZEYnLyUlYm9sZEdGVUYvL0YzUSVib2xkRicvJStmb250d2VpZ2h0R0ZhckY1RjhGOkY8Rj5GQEZCRkRGR0ZJLUYjNiktRmhuNiVGam4tRiM2J0Zfb0YvRmlxLyUwZm9udF9zdHlsZV9uYW1lR1EqMkR+T3V0cHV0RidGMkZiby1GLDYtUTEmSW52aXNpYmxlVGltZXM7RidGMkY1RjhGOkY8Rj5GQEZCRkRGRy1GaG42JUZqbi1GIzYnRmFwRi9GaXFGanJGMkZib0YvRmlxRmpyRjItRiw2LlEiK0YnRi9GMkY1RjhGOkY8Rj5GQEZCL0ZFUSwwLjIyMjIyMjJlbUYnL0ZIRmhzLUYjNiktRmVxNiVRIjJGJ0YvRjJGXXMtRmhuNiVGam4tRiM2Jy1GUDYmUSJzRidGU0YvRlZGL0ZpcUZqckYyRmJvRi9GaXFGanJGMkZqcEZkcUZncUZpcUYy</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L935" drawlabel="true">
<Input>
<Text-field prompt="E &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDZFLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YyLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjsvJSpzeW1tZXRyaWNHRjsvJShsYXJnZW9wR0Y7LyUubW92YWJsZWxpbWl0c0dGOy8lJ2FjY2VudEdGOy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkjbWlHRiQ2JVEoJmRpYW1zO0YnLyUnaXRhbGljR0Y+L0YzUSdpdGFsaWNGJ0Y1Ri5GNUZPRjVGLkY1Rk9GNUYuRjVGT0Y1Ri5GNUZPRjVGLkY1Rk9GNS1GLDYnLUkmbWZyYWNHRiQ2KC1GLzYkUSIxRidGMi1GLzYkUSIyRidGMi8lLmxpbmV0aGlja25lc3NHRmhuLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmBvLyUpYmV2ZWxsZWRHRjstRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjJGOS9GPUY7Rj9GQUZDRkVGR0ZJL0ZNRkstRiw2Ji1JJW1zdWJHRiQ2JS1GUDYlUSJmRidGU0ZVLUYsNiUtRlA2JVEjYWFGJ0ZTRlUvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnRjIvJS9zdWJzY3JpcHRzaGlmdEdGMUZlby1GIzYkLUYsNiYtRiw2Ji1GXXA2JUZfcC1GLDYlLUZQNiVRImFGJ0ZTRlVGZ3BGMkZqcEZlby1GXXA2JUZfcC1GLDYlLUZQNiVRImJGJ0ZTRlVGZ3BGMkZqcEYyLUY2Ni1RIitGJ0YyRjlGaG9GP0ZBRkNGRUZHL0ZKUSwwLjIyMjIyMjJlbUYnL0ZNRmRyLUYsNiZGaW5GZW8tRl1wNiVGX3AtRiw2JS1GUDYlUSJzRidGU0ZVRmdwRjJGanBGMkYyRjJGMkZncEYyRjVGT0Y1LUYsNidGWUZlby1GLDYmLUZdcDYlRl9wLUYsNiUtRlA2JVEjYmJGJ0ZTRlVGZ3BGMkZqcEZlb0ZccUYyRmdwRjJGNUZPRjUtRiw2LS1GNjYtUSomdW1pbnVzMDtGJ0YyRjlGaG9GP0ZBRkNGRUZHRmNyRmVyLUYsNictRlo2KEZmbi1GLzYkUSI0RidGMkZcb0Zeb0Zhb0Zjb0Zlby1GLDYmRlxwRmVvLUkobXN1YnN1cEdGJDYnRl9wRltyRmluLyUxc3VwZXJzY3JpcHRzaGlmdEdGMUZqcEYyRmdwRjItRjY2LVEoJm1pbnVzO0YnRjJGOUZob0Y/RkFGQ0ZFRkdGY3JGZXItRiw2J0ZhdEZlby1GLDYmRmNzRmVvLUZpdDYnRl9wRmRxRmluRlt1RmpwRjJGZ3BGMkZgci1GLDYoRmluRmVvLUZdcDYlRl9wLUYsNiUtRlA2JVEjYWJGJ0ZTRlVGZ3BGMkZqcEZlb0ZockYyRmByLUYsNidGWUZlby1GLDYoRmJxRmVvRmlxRmVvRmh1RjJGZ3BGMkZgci1GXXA2JUZfcC1GLDYlLUZQNiVRI3NzRidGU0ZVRmdwRjJGanBGMkZncEYyRjIvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRic=">NzMiIiFJKCZkaWFtcztHNiJGI0YkRiNGJEYjRiRGI0YkRiNGJCwkKigjIiIiIiIjRikmSSJmR0YlNiNJI2FhR0YlRiksJiomJkYsNiNJImFHRiVGKSZGLDYjSSJiR0YlRilGKSomRipGKSZGLDYjSSJzR0YlRilGKUYpRilGJCwkKihGKEYpJkYsNiNJI2JiR0YlRilGL0YpRilGJCwsKigjRikiIiVGKUYrRikpRjRGKkYpISIiKihGQkYpRj1GKSlGMUYqRilGRSooRipGKSZGLDYjSSNhYkdGJUYpRjhGKUYpKipGKEYpRjFGKUY0RilGSUYpRikmRiw2I0kjc3NHRiVGKQ==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L934" drawlabel="true">
<Input>
<Text-field prompt="E &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2I1EhRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L922" drawlabel="true">
<Input>
<Text-field prompt="E &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEoUmVzMTEyYUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2Ji1GIzYkLUkjbW5HRiQ2JFEiNUYnL0YzUSdub3JtYWxGJ0Y+Rj4vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRiw2I1EhRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRidGPg==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEoUmVzMTEyYUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2Ji1GIzYkLUkjbW5HRiQ2JFEiNUYnL0YzUSdub3JtYWxGJ0Y+Rj4vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRiw2I1EhRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRidGPg==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LFIqKiMiIiIiIilGJS1JJWRpZmZHJSpwcm90ZWN0ZWRHNiQtRig2JC1JIkZHNiI2JyZJInVHRi82JEYlRiUmRjI2JEYlIiIjJkYyNiRGJSIiJCZGMjYkRjZGNiZGMjYkRjZGOUYxRjxGJS1GKDYkRi1GN0YlLUYoNiRGLUY6RiVGJSoqI0YlRjZGJUYrRiUtRig2JEY+RjxGJUZARiUhIiIqKiNGJSIjO0YlRidGJS1GKDYkRi1GPEYlLUYoNiRGLUY0RiVGRioqRkNGJUYrRiUtRig2JEZKRjxGJUZMRiVGRioqRkhGJSlGPkY2RiVGT0YlRkxGJUZGKigjRjkiIiVGJUYrRiUtRig2JEZMRjpGJUZGKigjRiVGVUYlLUYoNiRGK0Y0RiVGQEYlRiUqKEYkRiVGTEYlLUYoNiRGTEY0RiVGRioqRiRGJS1GKDYkRj5GOkYlRkpGJUYrRiVGRiooRkhGJSlGSkY2RiVGWkYlRiUqKCNGOUZJRiVGUkYlRlZGJUZGKipGSEYlRlJGJUZARiVGREYlRkYqKkZIRiVGPkYlLUYoNiRGTEY8RiVGTEYlRiUqKkZIRiUtRig2JEZMRjdGJUZKRiVGTEYlRkYqKkZIRiVGPkYlRkpGJUZnbkYlRkYqKEZZRiUtRig2JEYrRjpGJUZMRiVGRioqRiRGJUY+RiVGSkYlRmlvRiVGRiosRiRGJUY+RiVGSkYlRkxGJUZERiVGRiooRllGJUZERiUpRkxGNkYlRkYqLEYkRiVGPkYlRkpGJUYrRiVGT0YlRkYqKkZIRiVGPkYlRkxGJUZqbkYlRiUqKkZIRiVGREYlRl1vRiVGK0YlRkYqKkYkRiVGSkYlRitGJUZib0YlRkYqKkYkRiVGPkYlRkBGJUZlb0YlRiU=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L921" drawlabel="true">
<Input>
<Text-field prompt="E &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkmbWZyYWNHRiQ2KC1JI21uR0YkNiRRIjFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictRi82JFEjNjRGJ0YyLyUubGluZXRoaWNrbmVzc0dGMS8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Y8LyUpYmV2ZWxsZWRHUSZmYWxzZUYnLUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnRjIvJSZmZW5jZUdGQS8lKnNlcGFyYXRvckdGQS8lKXN0cmV0Y2h5R0ZBLyUqc3ltbWV0cmljR0ZBLyUobGFyZ2VvcEdGQS8lLm1vdmFibGVsaW1pdHNHRkEvJSdhY2NlbnRHRkEvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZWLUYjNiYtSShtZmVuY2VkR0YkNiQtRiM2Ji1GIzYmLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEiZkYnLyUnaXRhbGljR1EldHJ1ZUYnL0YzUSdpdGFsaWNGJy1GIzYlLUZgbzYlUSJhRidGY29GZm8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnRjIvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0ZCLUZdbzYlRl9vLUYjNiUtRmBvNiVRImJGJ0Zjb0Zmb0ZdcEYyRmBwRjItRkM2LVEiK0YnRjJGRkZIRkpGTEZORlBGUi9GVVEsMC4yMjIyMjIyZW1GJy9GWEZecS1GIzYmLUYvNiRRIjJGJ0YyRkItRl1vNiVGX28tRiM2JS1GYG82JVEic0YnRmNvRmZvRl1wRjJGYHBGMkYyRjJGQi1GZm42JC1GIzYsLUYjNiYtRl1vNiVGX28tRiM2JS1GYG82JVEjYmJGJ0Zjb0Zmb0ZdcEYyRmBwRkItSShtc3Vic3VwR0YkNidGX29GaG9GYnEvJTFzdXBlcnNjcmlwdHNoaWZ0R0ZicEZgcEYyLUZDNi1RKCZtaW51cztGJ0YyRkZGSEZKRkxGTkZQRlJGXXFGX3EtRiM2KkZicUZCRlxvRkJGY3BGQi1GXW82JUZfby1GIzYlLUZgbzYlUSNhYkYnRmNvRmZvRl1wRjJGYHBGMkZqcC1GIzYmLUZdbzYlRl9vLUYjNiUtRmBvNiVRI2FhRidGY29GZm9GXXBGMkZgcEZCLUZqcjYnRl9vRmVwRmJxRlxzRmBwRjJGXnMtRiM2KC1GLzYkUSI4RidGMkZCRmNzRkJGZXFGMkZecy1GIzYmLUYvNiRRIjRGJ0YyRkItRl1vNiVGX28tRiM2JS1GYG82JVEjc3NGJ0Zjb0Zmb0ZdcEYyRmBwRjJGMkYyRjJGXXBGMg==">LCQqKCMiIiIiI2tGJSwmKiYmSSJmRzYiNiNJImFHRitGJSZGKjYjSSJiR0YrRiVGJSomIiIjRiUmRio2I0kic0dGK0YlRiVGJSwsKiYmRio2I0kjYmJHRitGJSlGKUYyRiVGJSoqRjJGJUYpRiVGLkYlJkYqNiNJI2FiR0YrRiUhIiIqJiZGKjYjSSNhYUdGK0YlKUYuRjJGJUYlKigiIilGJUY9RiVGM0YlRkAqJiIiJUYlJkYqNiNJI3NzR0YrRiVGQEYlRiU=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L920" drawlabel="true">
<Input>
<Text-field prompt="E &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEoUmVzMTEyYUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2Ji1GIzYkLUkjbW5HRiQ2JFEiN0YnL0YzUSdub3JtYWxGJ0Y+Rj4vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRiw2I1EhRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRidGPg==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEoUmVzMTEyYUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2Ji1GIzYkLUkjbW5HRiQ2JFEiN0YnL0YzUSdub3JtYWxGJ0Y+Rj4vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRiw2I1EhRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRidGPg==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LEYqKiMiIiIiIilGJS1JJWRpZmZHJSpwcm90ZWN0ZWRHNiQtSSJGRzYiNicmSSJ1R0YtNiRGJUYlJkYwNiRGJSIiIyZGMDYkRiUiIiQmRjA2JEY0RjQmRjA2JEY0RjdGOkYlLUYoNiRGK0YvRiUtRig2JC1GKDYkRitGOEY6RiUhIiIqKiNGJSIjO0YlKS1GKDYkRitGNUY0RiUtRig2JEYnRjpGJUZARiVGQiooI0YlRjRGJS1GKDYkRitGMkYlLUYoNiRGTUY4RiVGQioqI0YlIiIlRiVGR0YlRidGJUZPRiVGQioqRiRGJUZHRiUtRig2JEZNRjpGJUZARiVGJSooRkxGJUY8RiUtRig2JEZARjhGJUZCKihGJEYlRkZGJUZYRiVGQioqRkRGJSlGJ0Y0RiVGPEYlRklGJUZCKipGREYlLUYoNiRGR0Y4RiVGJ0YlRk1GJUZCKipGREYlRkdGJUY+RiVGTUYlRiUqKkYkRiVGR0YlRkBGJUZobkYlRiUqLEYkRiVGR0YlRidGJUZARiUtRig2JEZHRjpGJUZCKipGTEYlRk1GJUZdb0YlRkBGJUZCKihGUkYlRklGJSlGTUY0RiVGQioqRkxGJUY8RiVGSUYlRkBGJUZCKixGJEYlRkdGJUYnRiVGTUYlRklGJUZCKipGREYlRl1vRiVGZm5GJUZNRiVGQioqRkRGJUYnRiVGTUYlRlVGJUZC</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L919" drawlabel="true">
<Input>
<Text-field prompt="E &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtRiM2Jy1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSIxRidGLy1GTDYkUSMxNkYnRi8vJS5saW5ldGhpY2tuZXNzR0ZOLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRlYvJSliZXZlbGxlZEdGNC1GLDYtUTEmSW52aXNpYmxlVGltZXM7RidGL0YyRjVGN0Y5RjtGPUY/L0ZCUSYwLjBlbUYnL0ZFRmluLUYjNiYtSSVtc3ViR0YkNiUtSSNtaUdGJDYlUSJmRicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLUYjNiUtRmFvNiVRI2JiRidGZG9GZ28vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnRi8vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0Zlbi1JJW1zdXBHRiQ2JS1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYjNiYtRl5vNiVGYG8tRiM2JS1GYW82JVEiYUYnRmRvRmdvRl5wRi9GYXBGZW4tRl5vNiVGYG8tRiM2JS1GYW82JVEiYkYnRmRvRmdvRl5wRi9GYXBGLy1GLDYtUSIrRidGL0YyRjVGN0Y5RjtGPUY/RkFGRC1GIzYmLUZMNiRRIjJGJ0YvRmVuLUZebzYlRmBvLUYjNiUtRmFvNiVRInNGJ0Zkb0Znb0ZecEYvRmFwRi9GL0YvRmFyLyUxc3VwZXJzY3JpcHRzaGlmdEdGY3BGL0ZecEYvRl5wRi8=">LCQqKCMiIiIiIztGJSZJImZHNiI2I0kjYmJHRilGJSksJiomJkYoNiNJImFHRilGJSZGKDYjSSJiR0YpRiVGJSomIiIjRiUmRig2I0kic0dGKUYlRiVGNkYlISIi</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1041" drawlabel="true">
<Input>
<Text-field prompt="E &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LlEiI0YnLyUrZm9yZWdyb3VuZEdRLFsyNTUsMCwyNTVdRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y3LyUpc3RyZXRjaHlHRjcvJSpzeW1tZXRyaWNHRjcvJShsYXJnZW9wR0Y3LyUubW92YWJsZWxpbWl0c0dGNy8lJ2FjY2VudEdGNy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkYtSSNtaUdGJDYmUUd+VGh1c353ZX5hcmV+ZG9uZX5pbn50aGV+Y2FzZX5hc353ZWxsIUYnLyUnaXRhbGljR1EldHJ1ZUYnRi8vRjNRJ2l0YWxpY0YnL0YwUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y3RjI=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LlEiI0YnLyUrZm9yZWdyb3VuZEdRLFsyNTUsMCwyNTVdRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y3LyUpc3RyZXRjaHlHRjcvJSpzeW1tZXRyaWNHRjcvJShsYXJnZW9wR0Y3LyUubW92YWJsZWxpbWl0c0dGNy8lJ2FjY2VudEdGNy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkYtSSNtaUdGJDYmUUd+VGh1c353ZX5hcmV+ZG9uZX5pbn50aGV+Y2FzZX5hc353ZWxsIUYnLyUnaXRhbGljR1EldHJ1ZUYnRi8vRjNRJ2l0YWxpY0YnL0YwUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y3RjI=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L918" drawlabel="true">
<Input>
<Text-field prompt="E &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2I1EhRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L917" drawlabel="true">
<Input>
<Text-field prompt="E &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZHLUkjbW9HRiQ2LlEiI0YnLyUrZm9yZWdyb3VuZEdRLFsyNTUsMCwyNTVdRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y3LyUpc3RyZXRjaHlHRjcvJSpzeW1tZXRyaWNHRjcvJShsYXJnZW9wR0Y3LyUubW92YWJsZWxpbWl0c0dGNy8lJ2FjY2VudEdGNy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkYtSSNtaUdGJDYmUVF+RmluYWxseX5jb25zaWRlcn50d29+bW9yZX5vdmVyZGV0ZXJtaW5lZH5jYXNlc35GJy8lJ2l0YWxpY0dRJXRydWVGJ0YvL0YzUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JS1GIzYnLUklbXN1YkdGJDYlLUZKNiZRImZGJ0ZNRi9GUC1GIzYkLUZKNiZRImFGJ0ZNRi9GUEYyLyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRiw2LlEiLEYnRi9GMkY1L0Y5Rk9GOkY8Rj5GQEZCRkQvRkhRLDAuMzMzMzMzM2VtRictRiM2JC1GWDYlRlotRiM2JC1GSjYmUSJiRidGTUYvRlBGMkZcb0YyLUZKNiNRIUYnRjJGL0YyLUYsNi5RKyZOb3RFcXVhbDtGJ0YvRjJGNUY4RjpGPEY+RkBGQi9GRVEsMC4yNzc3Nzc4ZW1GJy9GSEZlcC1GUzYlLUYjNiYtSSNtbkdGJDYlRl5vRi9GMkZfb0ZbcUYyRi9GMi1GLDYuUSJ+RidGL0YyRjVGOEY6RjxGPkZARkJGREZHLUYsNjBRJGFuZEYnLyUlYm9sZEdGT0YvL0YzUSVib2xkRicvJStmb250d2VpZ2h0R0ZncUY1RjhGOkY8Rj5GQEZCRkRGR0ZecUZXLUYsNi1RMSZJbnZpc2libGVUaW1lcztGJ0YyRjVGOEY6RjxGPkZARkJGREZHRmdvLUYsNi5RIitGJ0YvRjJGNUY4RjpGPEY+RkBGQi9GRVEsMC4yMjIyMjIyZW1GJy9GSEZhci1GXHE2JVEiMkYnRi9GMkZqcS1GWDYlRlotRiM2JC1GSjYmUSJzRidGTUYvRlBGMkZcby1GLDYuUSI9RidGL0YyRjVGOEY6RjxGPkZARkJGZHBGZnBGW3FGX29GXnFGXnFGXnEtSShtc3Vic3VwR0YkNidGWkZnbkZjci8lMXN1cGVyc2NyaXB0c2hpZnRHRl5vRlxvRl1yLUZccTYlUSI0RidGL0YyRmpxLUZYNiVGWi1GIzYkLUZKNiZRInJGJ0ZNRi9GUEYyRlxvRl1zLUZhczYnRlpGaW9GY3JGY3NGXG9GXXJGZXNGanEtRlg2JUZaLUYjNiQtRko2JlEidEYnRk1GL0ZQRjJGXG9GXXNGW3EvRjBRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjdGMg==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZHLUkjbW9HRiQ2LlEiI0YnLyUrZm9yZWdyb3VuZEdRLFsyNTUsMCwyNTVdRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y3LyUpc3RyZXRjaHlHRjcvJSpzeW1tZXRyaWNHRjcvJShsYXJnZW9wR0Y3LyUubW92YWJsZWxpbWl0c0dGNy8lJ2FjY2VudEdGNy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkYtSSNtaUdGJDYmUVF+RmluYWxseX5jb25zaWRlcn50d29+bW9yZX5vdmVyZGV0ZXJtaW5lZH5jYXNlc35GJy8lJ2l0YWxpY0dRJXRydWVGJ0YvL0YzUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JS1GIzYnLUklbXN1YkdGJDYlLUZKNiZRImZGJ0ZNRi9GUC1GIzYkLUZKNiZRImFGJ0ZNRi9GUEYyLyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRiw2LlEiLEYnRi9GMkY1L0Y5Rk9GOkY8Rj5GQEZCRkQvRkhRLDAuMzMzMzMzM2VtRictRiM2JC1GWDYlRlotRiM2JC1GSjYmUSJiRidGTUYvRlBGMkZcb0YyLUZKNiNRIUYnRjJGL0YyLUYsNi5RKyZOb3RFcXVhbDtGJ0YvRjJGNUY4RjpGPEY+RkBGQi9GRVEsMC4yNzc3Nzc4ZW1GJy9GSEZlcC1GUzYlLUYjNiYtSSNtbkdGJDYlRl5vRi9GMkZfb0ZbcUYyRi9GMi1GLDYuUSJ+RidGL0YyRjVGOEY6RjxGPkZARkJGREZHLUYsNjBRJGFuZEYnLyUlYm9sZEdGT0YvL0YzUSVib2xkRicvJStmb250d2VpZ2h0R0ZncUY1RjhGOkY8Rj5GQEZCRkRGR0ZecUZXLUYsNi1RMSZJbnZpc2libGVUaW1lcztGJ0YyRjVGOEY6RjxGPkZARkJGREZHRmdvLUYsNi5RIitGJ0YvRjJGNUY4RjpGPEY+RkBGQi9GRVEsMC4yMjIyMjIyZW1GJy9GSEZhci1GXHE2JVEiMkYnRi9GMkZqcS1GWDYlRlotRiM2JC1GSjYmUSJzRidGTUYvRlBGMkZcby1GLDYuUSI9RidGL0YyRjVGOEY6RjxGPkZARkJGZHBGZnBGW3FGX29GXnFGXnFGXnEtSShtc3Vic3VwR0YkNidGWkZnbkZjci8lMXN1cGVyc2NyaXB0c2hpZnRHRl5vRlxvRl1yLUZccTYlUSI0RidGL0YyRmpxLUZYNiVGWi1GIzYkLUZKNiZRInJGJ0ZNRi9GUEYyRlxvRl1zLUZhczYnRlpGaW9GY3JGY3NGXG9GXXJGZXNGanEtRlg2JUZaLUYjNiQtRko2JlEidEYnRk1GL0ZQRjJGXG9GXXNGW3EvRjBRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjdGMg==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L916" drawlabel="true">
<Input>
<Text-field prompt="E &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NzMiIiFJKCZkaWFtcztHNiJGI0YkRiNGJEYjRiRGI0YkRiNGJEYjRiRGI0YkRiM=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L915" drawlabel="true">
<Input>
<Text-field prompt="E &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbW9HRiQ2LlEiI0YnLyUrZm9yZWdyb3VuZEdRLFsyNTUsMCwyNTVdRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y3LyUpc3RyZXRjaHlHRjcvJSpzeW1tZXRyaWNHRjcvJShsYXJnZW9wR0Y3LyUubW92YWJsZWxpbWl0c0dGNy8lJ2FjY2VudEdGNy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkYtSSVtc3ViR0YkNiUtSSNtaUdGJDYmUTB+YW5kfnRoZX5jYXNlfmZGJy8lJ2l0YWxpY0dRJXRydWVGJ0YvL0YzUSdpdGFsaWNGJy1GIzYkLUZNNiZRImFGJ0ZQRi9GU0YyLyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRiw2LlEiPUYnRi9GMkY1RjhGOkY8Rj5GQEZCL0ZFUSwwLjI3Nzc3NzhlbUYnL0ZIRltvLUZKNiUtRk02JlEiZkYnRlBGL0ZTLUYjNiQtRk02JlEiYkYnRlBGL0ZTRjJGWkZnbi1GSjYlRl9vLUYjNiYtRk02JlEickYnRlBGL0ZTRlBGL0ZTRlpGZ24tRko2JUZfby1GIzYmLUZNNiZRInRGJ0ZQRi9GU0ZQRi9GU0ZaRmduLUkjbW5HRiQ2JUZmbkYvRjIvRjBRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjdGMg==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbW9HRiQ2LlEiI0YnLyUrZm9yZWdyb3VuZEdRLFsyNTUsMCwyNTVdRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y3LyUpc3RyZXRjaHlHRjcvJSpzeW1tZXRyaWNHRjcvJShsYXJnZW9wR0Y3LyUubW92YWJsZWxpbWl0c0dGNy8lJ2FjY2VudEdGNy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkYtSSVtc3ViR0YkNiUtSSNtaUdGJDYmUTB+YW5kfnRoZX5jYXNlfmZGJy8lJ2l0YWxpY0dRJXRydWVGJ0YvL0YzUSdpdGFsaWNGJy1GIzYkLUZNNiZRImFGJ0ZQRi9GU0YyLyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRiw2LlEiPUYnRi9GMkY1RjhGOkY8Rj5GQEZCL0ZFUSwwLjI3Nzc3NzhlbUYnL0ZIRltvLUZKNiUtRk02JlEiZkYnRlBGL0ZTLUYjNiQtRk02JlEiYkYnRlBGL0ZTRjJGWkZnbi1GSjYlRl9vLUYjNiYtRk02JlEickYnRlBGL0ZTRlBGL0ZTRlpGZ24tRko2JUZfby1GIzYmLUZNNiZRInRGJ0ZQRi9GU0ZQRi9GU0ZaRmduLUkjbW5HRiQ2JUZmbkYvRjIvRjBRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRjdGMg==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L914" drawlabel="true">
<Input>
<Text-field prompt="E &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NzMiIiFJKCZkaWFtcztHNiJGI0YkRiNGJEYjRiRGI0YkRiNGJEYjRiRGI0YkJkkiZkdGJTYjSSNzc0dGJQ==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L913" drawlabel="true">
<Input>
<Text-field prompt="E &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEoUmVzMTEyYUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2Ji1GIzYkLUkjbW5HRiQ2JFEiNUYnL0YzUSdub3JtYWxGJ0Y+Rj4vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRiw2I1EhRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRidGPg==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEoUmVzMTEyYUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2Ji1GIzYkLUkjbW5HRiQ2JFEiNUYnL0YzUSdub3JtYWxGJ0Y+Rj4vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRiw2I1EhRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRidGPg==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LFIqKiMiIiIiIilGJS1JJWRpZmZHJSpwcm90ZWN0ZWRHNiQtRig2JC1JIkZHNiI2JyZJInVHRi82JEYlRiUmRjI2JEYlIiIjJkYyNiRGJSIiJCZGMjYkRjZGNiZGMjYkRjZGOUYxRjxGJS1GKDYkRi1GN0YlLUYoNiRGLUY6RiVGJSoqI0YlRjZGJUYrRiUtRig2JEY+RjxGJUZARiUhIiIqKiNGJSIjO0YlRidGJS1GKDYkRi1GPEYlLUYoNiRGLUY0RiVGRioqRkNGJUYrRiUtRig2JEZKRjxGJUZMRiVGRioqRkhGJSlGPkY2RiVGT0YlRkxGJUZGKigjRjkiIiVGJUYrRiUtRig2JEZMRjpGJUZGKigjRiVGVUYlLUYoNiRGK0Y0RiVGQEYlRiUqKEYkRiVGTEYlLUYoNiRGTEY0RiVGRioqRiRGJS1GKDYkRj5GOkYlRkpGJUYrRiVGRiooRkhGJSlGSkY2RiVGWkYlRiUqKCNGOUZJRiVGUkYlRlZGJUZGKipGSEYlRlJGJUZARiVGREYlRkYqKkZIRiVGPkYlLUYoNiRGTEY8RiVGTEYlRiUqKkZIRiUtRig2JEZMRjdGJUZKRiVGTEYlRkYqKkZIRiVGPkYlRkpGJUZnbkYlRkYqKEZZRiUtRig2JEYrRjpGJUZMRiVGRioqRiRGJUY+RiVGSkYlRmlvRiVGRiosRiRGJUY+RiVGSkYlRkxGJUZERiVGRiooRllGJUZERiUpRkxGNkYlRkYqLEYkRiVGPkYlRkpGJUYrRiVGT0YlRkYqKkZIRiVGPkYlRkxGJUZqbkYlRiUqKkZIRiVGREYlRl1vRiVGK0YlRkYqKkYkRiVGSkYlRitGJUZib0YlRkYqKkYkRiVGPkYlRkBGJUZlb0YlRiU=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L912" drawlabel="true">
<Input>
<Text-field prompt="E &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtRiM2Jy1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSIxRidGLy1GTDYkUSI4RidGLy8lLmxpbmV0aGlja25lc3NHRk4vJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGVi8lKWJldmVsbGVkR0Y0LUYsNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRJjAuMGVtRicvRkVGaW4tRiM2Ji1JJW1zdWJHRiQ2JS1JI21pR0YkNiVRImZGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictRiM2JS1GYW82JVEic0YnRmRvRmdvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJ0YvLyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGZW4tRl5vNiVGYG8tRiM2JS1GYW82JVEjc3NGJ0Zkb0Znb0ZecEYvRmFwRi9GXnBGL0ZecEYv">LCQqKCMiIiIiIilGJSZJImZHNiI2I0kic0dGKUYlJkYoNiNJI3NzR0YpRiUhIiI=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1046" drawlabel="true">
<Input>
<Text-field prompt="E &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY7LUkjbW9HRiQ2LlEiI0YnLyUrZm9yZWdyb3VuZEdRLFsyNTUsMCwyNTVdRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y3LyUpc3RyZXRjaHlHRjcvJSpzeW1tZXRyaWNHRjcvJShsYXJnZW9wR0Y3LyUubW92YWJsZWxpbWl0c0dGNy8lJ2FjY2VudEdGNy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkYtSSVtc3ViR0YkNiUtSSNtaUdGJDYmUVh+VGhlfnZlcnl+bGFzdH5jYXNlfih1cH50b35zeW1tZXRyeSl+dGhhdH5pc35sZWZ0fmlzOn5mRicvJSdpdGFsaWNHUSV0cnVlRidGLy9GM1EnaXRhbGljRictRiM2JC1GTTYmUSJhRidGUEYvRlNGMi8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUYsNi5RKyZOb3RFcXVhbDtGJ0YvRjJGNUY4RjpGPEY+RkBGQi9GRVEsMC4yNzc3Nzc4ZW1GJy9GSEZbby1JI21uR0YkNiVGZm5GL0YyLUYsNi5RIixGJ0YvRjJGNS9GOUZSRjpGPEY+RkBGQkZEL0ZIUSwwLjMzMzMzMzNlbUYnLUYsNi5RIn5GJ0YvRjJGNUY4RjpGPEY+RkBGQkZERkctRiw2LUZob0YyRjVGOEY6RjxGPkZARkJGREZHLUkobXN1YnN1cEdGJDYnLUZNNiZRImZGJ0ZQRi9GU0ZVLUZebzYlUSIyRidGL0YyLyUxc3VwZXJzY3JpcHRzaGlmdEdGZm5GWi1GLDYuUSIrRidGL0YyRjVGOEY6RjxGPkZARkIvRkVRLDAuMjIyMjIyMmVtRicvRkhGanAtRl5vNiVRIjRGJ0YvRjItRiw2LVExJkludmlzaWJsZVRpbWVzO0YnRjJGNUY4RjpGPEY+RkBGQkZERkctRko2JUZecC1GIzYkLUZNNiZRInJGJ0ZQRi9GU0YyRlotRiw2LlEiPUYnRi9GMkY1RjhGOkY8Rj5GQEZCRmpuRlxvRl1vRmBvRmZvRmZvLUZKNiVGXnAtRiM2JC1GTTYmUSJiRidGUEYvRlNGMkZaRmlxLUZKNiVGXnAtRiM2JC1GTTYmUSJ0RidGUEYvRlNGMkZaRmlxLUZebzYlUSMwLkYnRi9GMi9GMFEoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGN0Yy">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY7LUkjbW9HRiQ2LlEiI0YnLyUrZm9yZWdyb3VuZEdRLFsyNTUsMCwyNTVdRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y3LyUpc3RyZXRjaHlHRjcvJSpzeW1tZXRyaWNHRjcvJShsYXJnZW9wR0Y3LyUubW92YWJsZWxpbWl0c0dGNy8lJ2FjY2VudEdGNy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkYtSSVtc3ViR0YkNiUtSSNtaUdGJDYmUVh+VGhlfnZlcnl+bGFzdH5jYXNlfih1cH50b35zeW1tZXRyeSl+dGhhdH5pc35sZWZ0fmlzOn5mRicvJSdpdGFsaWNHUSV0cnVlRidGLy9GM1EnaXRhbGljRictRiM2JC1GTTYmUSJhRidGUEYvRlNGMi8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUYsNi5RKyZOb3RFcXVhbDtGJ0YvRjJGNUY4RjpGPEY+RkBGQi9GRVEsMC4yNzc3Nzc4ZW1GJy9GSEZbby1JI21uR0YkNiVGZm5GL0YyLUYsNi5RIixGJ0YvRjJGNS9GOUZSRjpGPEY+RkBGQkZEL0ZIUSwwLjMzMzMzMzNlbUYnLUYsNi5RIn5GJ0YvRjJGNUY4RjpGPEY+RkBGQkZERkctRiw2LUZob0YyRjVGOEY6RjxGPkZARkJGREZHLUkobXN1YnN1cEdGJDYnLUZNNiZRImZGJ0ZQRi9GU0ZVLUZebzYlUSIyRidGL0YyLyUxc3VwZXJzY3JpcHRzaGlmdEdGZm5GWi1GLDYuUSIrRidGL0YyRjVGOEY6RjxGPkZARkIvRkVRLDAuMjIyMjIyMmVtRicvRkhGanAtRl5vNiVRIjRGJ0YvRjItRiw2LVExJkludmlzaWJsZVRpbWVzO0YnRjJGNUY4RjpGPEY+RkBGQkZERkctRko2JUZecC1GIzYkLUZNNiZRInJGJ0ZQRi9GU0YyRlotRiw2LlEiPUYnRi9GMkY1RjhGOkY8Rj5GQEZCRmpuRlxvRl1vRmBvRmZvRmZvLUZKNiVGXnAtRiM2JC1GTTYmUSJiRidGUEYvRlNGMkZaRmlxLUZKNiVGXnAtRiM2JC1GTTYmUSJ0RidGUEYvRlNGMkZaRmlxLUZebzYlUSMwLkYnRi9GMi9GMFEoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGN0Yy</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1045" drawlabel="true">
<Input>
<Text-field prompt="E &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDZFLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YyLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjsvJSpzeW1tZXRyaWNHRjsvJShsYXJnZW9wR0Y7LyUubW92YWJsZWxpbWl0c0dGOy8lJ2FjY2VudEdGOy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkjbWlHRiQ2JVEoJmRpYW1zO0YnLyUnaXRhbGljR0Y+L0YzUSdpdGFsaWNGJ0Y1Ri5GNUZPRjUtRiw2Ji1GLzYkUSIyRidGMi1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGMkY5L0Y9RjtGP0ZBRkNGRUZHRkkvRk1GSy1JJW1zdWJHRiQ2JS1GUDYlUSJmRidGU0ZVLUYsNiUtRlA2JVEjYXNGJ0ZTRlUvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnRjIvJS9zdWJzY3JpcHRzaGlmdEdGMUYyRjVGT0Y1Ri5GNUZPRjVGLkY1Rk9GNUYuRjVGT0Y1LUYsNictRjY2LVEqJnVtaW51czA7RidGMkY5RmluRj9GQUZDRkVGRy9GSlEsMC4yMjIyMjIyZW1GJy9GTUZhcC1GLDYmLUZcbzYlRl5vLUYsNiUtRlA2JVEiYUYnRlNGVUZmb0YyRmlvRmZuRltvRjItRjY2LVEiK0YnRjJGOUZpbkY/RkFGQ0ZFRkdGYHBGYnAtRiw2Ji1GXG82JUZeby1GLDYlLUZQNiVRInNGJ0ZTRlVGZm9GMkZpb0Zmbi1GXG82JUZeby1GLDYlLUZQNiVRI2FhRidGU0ZVRmZvRjJGaW9GMkYyRjVGT0Y1Ri5GNUZPRjUtRlxvNiVGXm8tRiw2JS1GUDYlUSNzc0YnRlNGVUZmb0YyRmlvRmZvRjJGMi8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJw==">NzMiIiFJKCZkaWFtcztHNiJGI0YkLCQqJiIiIyIiIiZJImZHRiU2I0kjYXNHRiVGKUYpRiRGI0YkRiNGJEYjRiQsJiomJkYrNiNJImFHRiVGKUYqRikhIiIqJiZGKzYjSSJzR0YlRikmRis2I0kjYWFHRiVGKUYpRiRGI0YkJkYrNiNJI3NzR0Yl</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1047" drawlabel="true">
<Input>
<Text-field prompt="E &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEoUmVzMTEyYUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2Ji1GIzYkLUkjbW5HRiQ2JFEiNUYnL0YzUSdub3JtYWxGJ0Y+Rj4vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRiw2I1EhRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRidGPg==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2JVEoUmVzMTEyYUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2Ji1GIzYjLUkjbW5HRiQ2JFEiNUYnL0YzUSdub3JtYWxGJ0Y+LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUYsNiNRIUYn</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LFIqKCMiIiIiIilGJS1JJWRpZmZHJSpwcm90ZWN0ZWRHNiQtSSJGRzYiNicmSSJ1R0YtNiRGJUYlJkYwNiRGJSIiIyZGMDYkRiUiIiQmRjA2JEY0RjQmRjA2JEY0RjdGMkYlLUYoNiRGJ0YyRiUhIiIqKiNGJUY0RiUtRig2JEYrRi9GJS1GKDYkLUYoNiRGK0Y1RjpGJS1GKDYkRitGOEYlRj4qKkYkRiUtRig2JEZBRjpGJUZFRiVGR0YlRiUqKiNGJSIjO0YlRkNGJSktRig2JEYrRjpGNEYlRkFGJUY+KipGJEYlLUYoNiRGRUY4RiVGUEYlRkFGJUY+KipGJEYlRkVGJUZQRiUtRig2JEZBRjhGJUY+KipGTUYlKUZFRjRGJS1GKDYkRlBGOkYlRidGJUY+KixGJEYlRkVGJUZQRiVGQUYlRlpGJUY+KipGTUYlRkpGJUZQRiVGJ0YlRj4qKkZARiVGQUYlRlpGJUYnRiVGPiooRk1GJUZPRiUtRig2JEZBRjJGJUYlKigjRjdGTkYlRllGJS1GKDYkRidGOEYlRj4qKCNGJSIiJUYlRidGJUZWRiVGPiooI0Y3RmJvRiVGXm9GJUZBRiVGPiooRmFvRiVGR0YlRmpuRiVGJSosRiRGJUZFRiVGUEYlRidGJUZDRiVGPiooRmFvRiVGQ0YlKUYnRjRGJUY+KipGTUYlLUYoNiRGJ0Y1RiVGUEYlRidGJUY+KipGTUYlRkVGJS1GKDYkRidGOkYlRidGJUYlKipGTUYlRkVGJUZQRiVGPEYlRj4qKkZNRiVGWUYlRkdGJUZDRiVGPioqRk1GJUZFRiVGJ0YlRlNGJUYlKipGJEYlRkVGJUZHRiVGam9GJUYlKipGJEYlRlBGJUZBRiVGXXBGJUY+</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1048" drawlabel="true">
<Input>
<Text-field prompt="E &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtRiM2Jy1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSIxRidGLy1GTDYkUSI4RidGLy8lLmxpbmV0aGlja25lc3NHRk4vJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGVi8lKWJldmVsbGVkR0Y0LUYsNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRJjAuMGVtRicvRkVGaW4tRiM2Ji1JJW1zdWJHRiQ2JS1JI21pR0YkNiVRImZGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictRiM2JS1GYW82JVEic0YnRmRvRmdvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJ0YvLyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGZW4tRl5vNiVGYG8tRiM2JS1GYW82JVEjc3NGJ0Zkb0Znb0ZecEYvRmFwRi9GXnBGL0ZecEYv">LCQqKCMiIiIiIilGJSZJImZHNiI2I0kic0dGKUYlJkYoNiNJI3NzR0YpRiUhIiI=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1044" drawlabel="true">
<Input>
<Text-field prompt="E &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZKLUkjbW9HRiQ2LlEiI0YnLyUrZm9yZWdyb3VuZEdRLFsyNTUsMCwyNTVdRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y3LyUpc3RyZXRjaHlHRjcvJSpzeW1tZXRyaWNHRjcvJShsYXJnZW9wR0Y3LyUubW92YWJsZWxpbWl0c0dGNy8lJ2FjY2VudEdGNy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkYtSSVtc3ViR0YkNiUtSSNtaUdGJDYmUSZ+SWZ+ZkYnLyUnaXRhbGljR1EldHJ1ZUYnRi8vRjNRJ2l0YWxpY0YnLUYjNiYtRk02JlEic0YnRlBGL0ZTRlBGL0ZTLyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRiw2LlEiPUYnRi9GMkY1RjhGOkY8Rj5GQEZCL0ZFUSwwLjI3Nzc3NzhlbUYnL0ZIRltvLUkjbW5HRiQ2JUZmbkYvRjItRiw2LlEifkYnRi9GMkY1RjhGOkY8Rj5GQEZCRkRGRy1GTTYmUSRhbGxGJ0ZQRi9GU0Zgby1GTTYmUShmb2xsb3dzRidGUEYvRlMtRiw2LlEiLEYnRi9GMkY1L0Y5RlJGOkY8Rj5GQEZCRkQvRkhRLDAuMzMzMzMzM2VtRidGYG8tRk02JlEjc29GJ0ZQRi9GU0Zgby1GTTYmUSRsZXRGJ0ZQRi9GU0Zgby1GTTYmUSN1c0YnRlBGL0ZTRmBvLUZNNiZRKGFzc3VlbWVGJ0ZQRi9GU0Zgby1GSjYlLUZNNiZRImZGJ0ZQRi9GUy1GIzYmLUZNNiZRI3NzRidGUEYvRlNGUEYvRlNGWkZnbi1GXm82JVEjMC5GJ0YvRjJGYG8tRk02JlElVGhlbkYnRlBGL0ZTRmBvLUZKNiUtRk02JlEiREYnL0ZRRjdGL0YyRlVGWi1JKG1mZW5jZWRHRiQ2JS1GIzYoLUZKNiVGXXEtRiM2Ji1GTTYmUSNyc0YnRlBGL0ZTRlBGL0ZTRlpGZ24tRiw2LlEjLi5GJ0YvRjJGNUY4RjpGPEY+RkBGQi9GRVEsMC4yMjIyMjIyZW1GJ0ZHL0YwUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y3RjJGL0YyRmBvLUZNNiZRJmdpdmVzRidGUEYvRlNGYG8tRko2JUZdcS1GIzYmLUZNNiZRI2FzRidGUEYvRlNGUEYvRlNGWkZnbkZlcUZgby1GTTYmUSNXZUYnRlBGL0ZTRmBvLUZNNiZRJWhhdmVGJ0ZQRi9GU0Zgb0Zic0Zkc0Yy">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZKLUkjbW9HRiQ2LlEiI0YnLyUrZm9yZWdyb3VuZEdRLFsyNTUsMCwyNTVdRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y3LyUpc3RyZXRjaHlHRjcvJSpzeW1tZXRyaWNHRjcvJShsYXJnZW9wR0Y3LyUubW92YWJsZWxpbWl0c0dGNy8lJ2FjY2VudEdGNy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkYtSSVtc3ViR0YkNiUtSSNtaUdGJDYmUSZ+SWZ+ZkYnLyUnaXRhbGljR1EldHJ1ZUYnRi8vRjNRJ2l0YWxpY0YnLUYjNiYtRk02JlEic0YnRlBGL0ZTRlBGL0ZTLyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRiw2LlEiPUYnRi9GMkY1RjhGOkY8Rj5GQEZCL0ZFUSwwLjI3Nzc3NzhlbUYnL0ZIRltvLUkjbW5HRiQ2JUZmbkYvRjItRiw2LlEifkYnRi9GMkY1RjhGOkY8Rj5GQEZCRkRGRy1GTTYmUSRhbGxGJ0ZQRi9GU0Zgby1GTTYmUShmb2xsb3dzRidGUEYvRlMtRiw2LlEiLEYnRi9GMkY1L0Y5RlJGOkY8Rj5GQEZCRkQvRkhRLDAuMzMzMzMzM2VtRidGYG8tRk02JlEjc29GJ0ZQRi9GU0Zgby1GTTYmUSRsZXRGJ0ZQRi9GU0Zgby1GTTYmUSN1c0YnRlBGL0ZTRmBvLUZNNiZRKGFzc3VlbWVGJ0ZQRi9GU0Zgby1GSjYlLUZNNiZRImZGJ0ZQRi9GUy1GIzYmLUZNNiZRI3NzRidGUEYvRlNGUEYvRlNGWkZnbi1GXm82JVEjMC5GJ0YvRjJGYG8tRk02JlElVGhlbkYnRlBGL0ZTRmBvLUZKNiUtRk02JlEiREYnL0ZRRjdGL0YyRlVGWi1JKG1mZW5jZWRHRiQ2JS1GIzYoLUZKNiVGXXEtRiM2Ji1GTTYmUSNyc0YnRlBGL0ZTRlBGL0ZTRlpGZ24tRiw2LlEjLi5GJ0YvRjJGNUY4RjpGPEY+RkBGQi9GRVEsMC4yMjIyMjIyZW1GJ0ZHL0YwUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y3RjJGL0YyRmBvLUZNNiZRJmdpdmVzRidGUEYvRlNGYG8tRko2JUZdcS1GIzYmLUZNNiZRI2FzRidGUEYvRlNGUEYvRlNGWkZnbkZlcUZgby1GTTYmUSNXZUYnRlBGL0ZTRmBvLUZNNiZRJWhhdmVGJ0ZQRi9GU0Zgb0Zic0Zkc0Yy</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1049" drawlabel="true">
<Input>
<Text-field prompt="E &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoUmVzMjEyYUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2Ji1GIzYkLUkjbW5HRiQ2JFEiNUYnL0YzUSdub3JtYWxGJ0Y+Rj4vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRidGPg==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYkLUkjbWlHRiQ2JVEoUmVzMjEyYUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2Ji1GIzYjLUkjbW5HRiQ2JFEiNUYnL0YzUSdub3JtYWxGJ0Y+LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYn</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LEYqKCMiIiIiIiNGJS1JJWRpZmZHJSpwcm90ZWN0ZWRHNiQtSSJGRzYiNicmSSJ1R0YtNiRGJUYlJkYwNiRGJUYmJkYwNiRGJSIiJCZGMDYkRiZGJiZGMDYkRiZGNkYyRiUtRig2JC1GKDYkRitGL0YyRiVGJSoqI0YlIiIpRiUtRig2JEYrRjlGJUY9RiUtRig2JEY9RjlGJSEiIioqI0YlIiM7RiUtRig2JEYrRjRGJUYnRiUtRig2JEYnRjRGJUYlKipGSEYlKUZKRiZGJS1GKDYkRitGN0YlLUYoNiRGSkY0RiVGJSoqRkhGJUZSRiUpRkJGJkYlRj1GJUYlKipGQEYlRkxGJUZCRiVGPUYlRkYqKkZARiVGUEYlRkpGJS1GKDYkRj1GNEYlRiUqKkZIRiVGT0YlRidGJS1GKDYkRkpGOUYlRiUqLEZARiVGSkYlRkJGJUYnRiVGUkYlRiUqLEZARiVGSkYlRkJGJUY9RiVGZW5GJUYlKipGJEYlRj1GJUZSRiVGUEYlRiUqKEZARiVGVUYlLUYoNiRGPUYvRiVGJSooI0YlIiIlRiVGUkYlKUYnRiZGJUYlKipGSEYlRidGJUZCRiVGWEYlRkYqKkZeb0YlRkpGJUZCRiVGO0YlRiUqKkZIRiVGREYlRkpGJUYnRiVGJSooRiRGJUZQRiVGW29GJUYlKipGJEYlRj1GJUZlbkYlRidGJUYl</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1050" drawlabel="true">
<Input>
<Text-field prompt="E &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkmbWZyYWNHRiQ2KC1JI21uR0YkNiRRIjFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictRi82JFEiNEYnRjIvJS5saW5ldGhpY2tuZXNzR0YxLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRjwvJSliZXZlbGxlZEdRJmZhbHNlRictSSNtb0dGJDYtUTEmSW52aXNpYmxlVGltZXM7RidGMi8lJmZlbmNlR0ZBLyUqc2VwYXJhdG9yR0ZBLyUpc3RyZXRjaHlHRkEvJSpzeW1tZXRyaWNHRkEvJShsYXJnZW9wR0ZBLyUubW92YWJsZWxpbWl0c0dGQS8lJ2FjY2VudEdGQS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRlYtRiM2Ji1JJW1zdWJHRiQ2JS1JI21pR0YkNiVRImZGJy8lJ2l0YWxpY0dRJXRydWVGJy9GM1EnaXRhbGljRictRiM2JS1GaW42JVEjYWFGJ0Zcb0Zfby8lK2ZvcmVncm91bmRHUShbMCwwLDBdRidGMi8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRkItSShtc3Vic3VwR0YkNidGaG4tRiM2JS1GaW42JVEic0YnRlxvRl9vRmZvRjItRi82JFEiMkYnRjIvJTFzdXBlcnNjcmlwdHNoaWZ0R0ZbcEZpb0YyRmZvRjI=">LCQqKCMiIiIiIiVGJSZJImZHNiI2I0kjYWFHRilGJSkmRig2I0kic0dGKSIiI0YlRiU=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1043" drawlabel="true">
<Input>
<Text-field prompt="E &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LlEiI0YnLyUrZm9yZWdyb3VuZEdRLFsyNTUsMCwyNTVdRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y3LyUpc3RyZXRjaHlHRjcvJSpzeW1tZXRyaWNHRjcvJShsYXJnZW9wR0Y3LyUubW92YWJsZWxpbWl0c0dGNy8lJ2FjY2VudEdGNy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkYtSSNtaUdGJDYmUUh+Li4ufmFuZH5zb35nZXR+dGhlfmxhc3R+TUFFfmNvbmRpdGlvbi5GJy8lJ2l0YWxpY0dRJXRydWVGJ0YvL0YzUSdpdGFsaWNGJy9GMFEoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGN0Yy">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LlEiI0YnLyUrZm9yZWdyb3VuZEdRLFsyNTUsMCwyNTVdRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y3LyUpc3RyZXRjaHlHRjcvJSpzeW1tZXRyaWNHRjcvJShsYXJnZW9wR0Y3LyUubW92YWJsZWxpbWl0c0dGNy8lJ2FjY2VudEdGNy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkYtSSNtaUdGJDYmUUh+Li4ufmFuZH5zb35nZXR+dGhlfmxhc3R+TUFFfmNvbmRpdGlvbi5GJy8lJ2l0YWxpY0dRJXRydWVGJ0YvL0YzUSdpdGFsaWNGJy9GMFEoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGN0Yy</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1042" drawlabel="true">
<Input>
<Text-field prompt="E &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2I1EhRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L911" drawlabel="true">
<Input>
<Text-field prompt="E &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2I1EhRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L910" drawlabel="true">
<Input>
<Text-field prompt="E &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY2LUkjbW9HRiQ2MFEiI0YnLyUlYm9sZEdRJXRydWVGJy8lK2ZvcmVncm91bmRHUSxbMjU1LDAsMjU1XUYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0Y3LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y8LyUpc3RyZXRjaHlHRjwvJSpzeW1tZXRyaWNHRjwvJShsYXJnZW9wR0Y8LyUubW92YWJsZWxpbWl0c0dGPC8lJ2FjY2VudEdGPC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkstSSNtaUdGJDYoUS5+Q29uY2x1c2lvbjp+RidGLy8lJ2l0YWxpY0dGMUYyL0Y2USxib2xkLWl0YWxpY0YnRjgtRk82JlEqY29uZGl0aW9uRidGUkYyL0Y2USdpdGFsaWNGJy1GTzYoUSt+Q290dG9uPTB+RidGL0ZSRjJGVEY4LUZPNiZRKGltcGxpZXNGJ0ZSRjJGWS1GLDYwUSJ+RidGL0YyRjVGOEY6Rj1GP0ZBRkNGRUZHRklGTC1GTzYoUSZNb25nZUYnRi9GUkYyRlRGOC1GLDYwUSomdW1pbnVzMDtGJ0YvRjJGNUY4RjpGPUY/RkFGQ0ZFRkcvRkpRLDAuMjIyMjIyMmVtRicvRk1GZW8tRk82KFEnQW1wZXJlRidGL0ZSRjJGVEY4RltvLUZPNihGWEYvRlJGMkZURjhGW28tRiw2MFEiIUYnRi9GMkY1RjhGOkY9Rj9GQUZDRkVGRy9GSlEsMC4xMTExMTExZW1GJy9GTUZgcEZccEZccEYvL0YzUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y8RjVGOA==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY2LUkjbW9HRiQ2MFEiI0YnLyUlYm9sZEdRJXRydWVGJy8lK2ZvcmVncm91bmRHUSxbMjU1LDAsMjU1XUYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0Y3LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y8LyUpc3RyZXRjaHlHRjwvJSpzeW1tZXRyaWNHRjwvJShsYXJnZW9wR0Y8LyUubW92YWJsZWxpbWl0c0dGPC8lJ2FjY2VudEdGPC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkstSSNtaUdGJDYoUS5+Q29uY2x1c2lvbjp+RidGLy8lJ2l0YWxpY0dGMUYyL0Y2USxib2xkLWl0YWxpY0YnRjgtRk82JlEqY29uZGl0aW9uRidGUkYyL0Y2USdpdGFsaWNGJy1GTzYoUSt+Q290dG9uPTB+RidGL0ZSRjJGVEY4LUZPNiZRKGltcGxpZXNGJ0ZSRjJGWS1GLDYwUSJ+RidGL0YyRjVGOEY6Rj1GP0ZBRkNGRUZHRklGTC1GTzYoUSZNb25nZUYnRi9GUkYyRlRGOC1GLDYwUSomdW1pbnVzMDtGJ0YvRjJGNUY4RjpGPUY/RkFGQ0ZFRkcvRkpRLDAuMjIyMjIyMmVtRicvRk1GZW8tRk82KFEnQW1wZXJlRidGL0ZSRjJGVEY4RltvLUZPNihGWEYvRlJGMkZURjhGW28tRiw2MFEiIUYnRi9GMkY1RjhGOkY9Rj9GQUZDRkVGRy9GSlEsMC4xMTExMTExZW1GJy9GTUZgcEZccEZccEYvL0YzUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0Y8RjVGOA==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L909" drawlabel="true">
<Input>
<Text-field prompt="E &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2I1EhRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L908" drawlabel="true">
<Input>
<Text-field prompt="E &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2I1EhRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">JSFH</Equation></Text-field>
</Input>
</Group><RTable handle="8446744080409493654">TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2NzQ0MDgwNDA5NDkzNjU0WCwlKWFueXRoaW5nRzYiNiJbZ2whIiUhISEjKiIkIiQsJC0lJWRpZmZHNiQtJSJGRzYnJiUidUc2JCIiIkYxJkYvNiRGMSIiIyZGLzYkRjEiIiQmRi82JEY0RjQmRi82JEY0RjdGLiEiIiwkLUYpNiRGK0YyI0Y8RjQsJC1GKTYkRitGNUZARj0sJC1GKTYkRitGOEY8LCQtRik2JEYrRjpGQEZBRkdGMUYl</RTable><RTable handle="8446744080409493806">TTdSMApJQVJUQUJMRV9TQVZFLzE4NDQ2NzQ0MDgwNDA5NDkzODA2WCwlKWFueXRoaW5nRzYiNiJbZ2whIiUhISEjKiIkIiQiIiIiIiFGKEYoRidGKEYoRihGJ0Yl</RTable>
</Worksheet>

==> anc/BKEF-2012-IV-2D_component_quasilinear_integrability-Lax.mw <==
<?xml version="1.0" encoding="UTF-8"?>
<Worksheet>
<Version major="16" minor="0"/>
<Label-Scheme value="2" prefix=""/>
<View-Properties presentation="false"></View-Properties>
<MapleNet-Properties elisiondigitsbefore="100" labelling="true" indentamount="4" elisiontermsthreshold="10000" ansi="false" errorbreak="1" useclientjvm="true" echo="1" imaginaryunit="I" labelwidth="20" contextmenusize="automatic" plotdriver="opengl" elisiondigitsafter="100" plotoutput="terminal" helpbrowser="standard" rtablesize="10" elisiontermsbefore="100" elisiondigitsthreshold="10000" typesetting="standard" plotdevice="inline" verboseproc="1" showassumed="1" errorcursor="false" longdelim="true" plotoptions="" quiet="false" elisiontermsafter="100" screenwidth="79" preplot="" prettyprint="3" displayprecision="-1" screenpixelheight="768" warnlevel="3" screenheight="25" latexwidth="6.0" postplot="" prompt="&gt; " ShowLabels="true"/>
<Styles><Font name="Ordered List 1" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 2" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 3" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 5" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Author" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Warning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Caption Reference" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input Placeholder" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[200,0,200]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="true"/>
<Font name="Maple Plot" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Code" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Line Printed Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Diagnostic" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[40,120,40]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Inert Output" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[144,144,144]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Normal" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roma" foreground="[0,128,128]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Maple Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Dash Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Input" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkError" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Header and Footer" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Error" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 1" background="[255,255,255]" bold="true" executable="false" family="Times New Roma" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Bullet Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roma" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Equation Label" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 3" background="[255,255,255]" bold="true" executable="false" family="Times New Roma" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="14" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 2" background="[255,255,255]" bold="true" executable="false" family="Times New Roma" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="16" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkWarning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Dictionary Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roma" foreground="[147,0,15]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Caption Text" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="List Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Layout name="Ordered List 1" alignment="left" bullet="numeric" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 2" alignment="left" bullet="alphabetic" firstindent="0" leftmargin="36" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 3" alignment="left" bullet="roman" firstindent="0" leftmargin="72" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 4" alignment="left" bullet="ALPHABETIC" firstindent="0" leftmargin="108" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 5" alignment="left" bullet="ROMAN" firstindent="0" leftmargin="144" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Author" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="8" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Warning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Annotation Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Plot" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Line Printed Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Text Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="newline" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Diagnostic" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Normal" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Output" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.3" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Dash Item" alignment="left" bullet="dash" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkError" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Error" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 1" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="4" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Bullet Item" alignment="left" bullet="dot" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 4" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 3" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 2" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="2" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkWarning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="List Item" alignment="left" bullet="indent" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Pencil-style name="Pencil 5" pen-color="[255,0,0]" pen-height="5.0" pen-width="5.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 4" pen-color="[0,0,255]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 3" pen-color="[0,0,0]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 2" pen-color="[0,0,255]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 1" pen-color="[0,0,0]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Highlighter-style name="Highlighter 2" pen-color="[255,204,0]" pen-height="14.0" pen-width="14.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 1" pen-color="[255,153,255]" pen-height="12.0" pen-width="8.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 4" pen-color="[0,255,255]" pen-height="32.0" pen-width="32.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 3" pen-color="[51,255,0]" pen-height="24.0" pen-width="24.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 5" pen-color="[255,255,0]" pen-height="48.0" pen-width="48.0" pen-opacity="0.8"/>
</Styles>
<Task-table>
    <Task-category name="&lt;default&gt;">
    </Task-category>
</Task-table>
<Task>
</Task>
<Group labelreference="L2495" drawlabel="true">
<Input>
<Text-field style="Text" foreground="[0,128,0]" layout="Normal"><Font foreground="[0,128,0]">This is the worksheet accompanying the paper E.Ferapontov &amp; B.Kruglikov &quot;Dispersionless integrable systems in 3D and Einstein-Weyl geometry&quot;. 
The file ran on <Font bold="true" italic="true">Maple</Font><Font italic="true"> </Font>version 16, the package <Font bold="true">DifferentialGeometry </Font>was used.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L2496" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L517" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">We consider the 2 component systems of hydrodynamic type and study it's integrability in Lax/pseudopotential sense via EW property of the linearization conformal structure</Font></Text-field>
</Input>
</Group>
<Group labelreference="L519" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font encoding="UTF-8" foreground="[255,0,255]">We first check that the fields X,Y form a Lax pair in 4D (t,x,y,w=\316\273), as well as the similar property for their 3D analogs (when we let \316\273=\316\273(t,x,y)). 
</Font><Font foreground="[255,0,255]">We start by deriving the compatibility condition for the system {w_t=D_y[f(u,v,w)],w_x=D_y[g(u,v,w)]}.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L2052" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2051" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY4LUkjbWlHRiQ2JVEocmVzdGFydEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIjpGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSV3aXRoRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiQtRiw2JVE1RGlmZmVyZW50aWFsR2VvbWV0cnlGJ0YvRjJGOUY5RjVGTy1GUzYkLUYjNiQtRiw2JVEnVGVuc29yRidGL0YyRjlGOUY1Rk8tRlM2JC1GIzYkLUYsNiVRJlRvb2xzRidGL0YyRjlGOUY1Rk8tRlM2JC1GIzYkLUYsNiVRLEpldENhbGN1bHVzRidGL0YyRjlGOUY1Rk8tRlM2JC1GIzYkLUYsNiVRLkxpbmVhckFsZ2VicmFGJ0YvRjJGOUY5RjVGTy1GUzYkLUYjNjAtRiw2JVEpUERFdG9vbHNGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRltxL0ZORlxxLUYsNiVRJURfRHhGJ0YvRjJGZ3BGX3EtRiw2JVEoZGVjbGFyZUYnRi9GMkZncEZfcS1GLDYlUSZUb0pldEYnRi9GMkZncEZfcS1GLDYlUShGcm9tSmV0RidGL0YyRjlGOUY1LyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY4LUkjbWlHRiQ2JVEocmVzdGFydEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIjpGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSV3aXRoRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiQtRiw2JVE1RGlmZmVyZW50aWFsR2VvbWV0cnlGJ0YvRjJGOUY5RjVGTy1GUzYkLUYjNiQtRiw2JVEnVGVuc29yRidGL0YyRjlGOUY1Rk8tRlM2JC1GIzYkLUYsNiVRJlRvb2xzRidGL0YyRjlGOUY1Rk8tRlM2JC1GIzYkLUYsNiVRLEpldENhbGN1bHVzRidGL0YyRjlGOUY1Rk8tRlM2JC1GIzYkLUYsNiVRLkxpbmVhckFsZ2VicmFGJ0YvRjJGOUY5RjVGTy1GUzYkLUYjNjAtRiw2JVEpUERFdG9vbHNGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRltxL0ZORlxxLUYsNiVRJURfRHhGJ0YvRjJGZ3BGX3EtRiw2JVEoZGVjbGFyZUYnRi9GMkZncEZfcS1GLDYlUSZUb0pldEYnRi9GMkZncEZfcS1GLDYlUShGcm9tSmV0RidGL0YyRjlGOUY1LyUrZXhlY3V0YWJsZUdGPUY5</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2050" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYrLUY2NiYtRiM2KS1GLDYlUSJ0RidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJ4RidGL0YyRkEtRiw2JVEieUYnRi9GMi8lK2V4ZWN1dGFibGVHRklGRUZFLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRkEtRjY2Ji1GIzYpLUYsNiVRInVGJ0YvRjJGQS1GLDYlUSJ2RidGL0YyRkEtRiw2JVEid0YnRi9GMkZcb0ZFRkVGXm9GYW9GQS1GLDYlUSNMMkYnRi9GMkZBLUkjbW5HRiQ2JFEiMkYnRkVGXG9GRUZFLUZCNi1RIjpGJ0ZFRkcvRktGSUZMRk5GUEZSRlQvRldRLDAuMjc3Nzc3OGVtRicvRlpGXXFGXG9GRQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYrLUY2NiYtRiM2KS1GLDYlUSJ0RidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJ4RidGL0YyRkEtRiw2JVEieUYnRi9GMi8lK2V4ZWN1dGFibGVHRklGRUZFLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRkEtRjY2Ji1GIzYpLUYsNiVRInVGJ0YvRjJGQS1GLDYlUSJ2RidGL0YyRkEtRiw2JVEid0YnRi9GMkZcb0ZFRkVGXm9GYW9GQS1GLDYlUSNMMkYnRi9GMkZBLUkjbW5HRiQ2JFEiMkYnRkVGXG9GRUZFLUZCNi1RIjpGJ0ZFRkcvRktGSUZMRk5GUEZSRlQvRldRLDAuMjc3Nzc3OGVtRicvRlpGXXFGXG9GRQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2210" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY4LUkjbWlHRiQ2JVEoZGVjbGFyZUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRImFGJ0YvRjItRjY2JC1GIzYmLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2JC1GNjYmLUYjNiQtRiw2I1EhRicvRjNRJ25vcm1hbEYnRlAvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGUC8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUkjbW9HRiQ2LVEiLEYnRlAvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGW28vJSpzeW1tZXRyaWNHRltvLyUobGFyZ2VvcEdGW28vJS5tb3ZhYmxlbGltaXRzR0Zbby8lJ2FjY2VudEdGW28vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GQjYlLUYsNiVRInZGJ0YvRjJGR0ZYRlBGUEZQRlAtRmZuNi1RIjpGJ0ZQRmluL0Zdb0Zbb0Zeb0Zgb0Zib0Zkb0Zmby9GaW9RLDAuMjc3Nzc3OGVtRicvRlxwRmhwRistRjY2JC1GIzYlLUYsNiVRImJGJ0YvRjJGPUZQRlBGY3BGKy1GNjYkLUYjNiUtRiw2JVEicEYnRi9GMkY9RlBGUEZjcEYrLUY2NiQtRiM2JS1GLDYlUSJxRidGL0YyRj1GUEZQRmNwRistRjY2JC1GIzYlLUYsNiVRInJGJ0YvRjJGPUZQRlBGY3BGKy1GNjYkLUYjNiUtRiw2JVEic0YnRi9GMkY9RlBGUEZjcC1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0Zqby8lJmRlcHRoR0Zicy8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GZm42LVEifkYnRlBGaW5GZnBGXm9GYG9GYm9GZG9GZm9GaG8vRlxwRmpvLyUrZXhlY3V0YWJsZUdGW29GUA==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY4LUkjbWlHRiQ2JVEoZGVjbGFyZUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRImFGJ0YvRjItRjY2JC1GIzYmLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2JC1GNjYmLUYjNiQtRiw2I1EhRicvRjNRJ25vcm1hbEYnRlAvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGUC8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUkjbW9HRiQ2LVEiLEYnRlAvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGW28vJSpzeW1tZXRyaWNHRltvLyUobGFyZ2VvcEdGW28vJS5tb3ZhYmxlbGltaXRzR0Zbby8lJ2FjY2VudEdGW28vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GQjYlLUYsNiVRInZGJ0YvRjJGR0ZYRlBGUEZQRlAtRmZuNi1RIjpGJ0ZQRmluL0Zdb0Zbb0Zeb0Zgb0Zib0Zkb0Zmby9GaW9RLDAuMjc3Nzc3OGVtRicvRlxwRmhwRistRjY2JC1GIzYlLUYsNiVRImJGJ0YvRjJGPUZQRlBGY3BGKy1GNjYkLUYjNiUtRiw2JVEicEYnRi9GMkY9RlBGUEZjcEYrLUY2NiQtRiM2JS1GLDYlUSJxRidGL0YyRj1GUEZQRmNwRistRjY2JC1GIzYlLUYsNiVRInJGJ0YvRjJGPUZQRlBGY3BGKy1GNjYkLUYjNiUtRiw2JVEic0YnRi9GMkY9RlBGUEZjcC1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0Zqby8lJmRlcHRoR0Zicy8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GZm42LVEifkYnRlBGaW5GZnBGXm9GYG9GYm9GZG9GZm9GaG8vRlxwRmpvLyUrZXhlY3V0YWJsZUdGW29GUA==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2077" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2079" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjUzFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzY/LUklbXN1YkdGJDYlLUYsNiVRIndGJ0YvRjItRiM2JS1JI21uR0YkNiRRIjFGJ0Y5Ri9GMi8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUkmbWZyYWNHRiQ2KC1GIzYkLUY2Ni1RKyZQYXJ0aWFsRDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GaW9GOS1GIzYlRmVvLUZVNiUtRiw2JVEidUYnRi9GMi1GIzYkLUZQNiYtRiM2JC1GLDYjUSFGJ0Y5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGOUZqbkY5LyUubGluZXRoaWNrbmVzc0dGaW4vJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZXEvJSliZXZlbGxlZEdGPS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIRmhvRmpvLUYsNiVRImZGJ0YvRjItRlA2JC1GIzYoRl1wLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGaG8vRk5RLDAuMzMzMzMzM2VtRictRlU2JS1GLDYlUSJ2RidGL0YyRmJwRmpuRmRyLUZVNiVGV0ZicEZqbkY5RjktRjY2LVEnJnNkb3Q7RidGOUY7Rj5GQEZCRkRGRkZIRmhvRmpvLUZVNiVGX3AtRiM2JC1GZ242JFEiM0YnRjlGOUZqbi1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORl90LUZhbzYoRmNvLUYjNiVGZW9GanJGOUZhcUZjcUZmcUZocUZqcUZdckZgckZhcy1GVTYlRlxzRmZzRmpuRlt0LUZhbzYoRmNvLUYjNiZGaHAtRiM2JUZlb0Zfc0Y5RmhwRjlGYXFGY3FGZnFGaHFGanFGXXJGYHJGYXMtRlU2JUZXRmZzRmpuRmRyLUZVNiVGVy1GIzYlLUZnbjYkUSIyRidGOUYvRjJGam5GXW8tRiM2N0Zgb0ZqcS1GLDYlUSJnRidGL0YyRmByRmFzRmRzRlt0RmF0RmpxRmh1RmByRmFzRmV0Rlt0Rmd0RmpxRmh1RmByRmFzRl11RjlGaHAvJStleGVjdXRhYmxlR0Y9RjlGOS9GXHFRInxmckYnL0ZfcVEifGhyRictRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GW3ZGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjUzFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzY/LUklbXN1YkdGJDYlLUYsNiVRIndGJ0YvRjItRiM2JS1JI21uR0YkNiRRIjFGJ0Y5Ri9GMi8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUkmbWZyYWNHRiQ2KC1GIzYkLUY2Ni1RKyZQYXJ0aWFsRDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GaW9GOS1GIzYlRmVvLUZVNiUtRiw2JVEidUYnRi9GMi1GIzYkLUZQNiYtRiM2JC1GLDYjUSFGJ0Y5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGOUZqbkY5LyUubGluZXRoaWNrbmVzc0dGaW4vJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZXEvJSliZXZlbGxlZEdGPS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIRmhvRmpvLUYsNiVRImZGJ0YvRjItRlA2JC1GIzYoRl1wLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGaG8vRk5RLDAuMzMzMzMzM2VtRictRlU2JS1GLDYlUSJ2RidGL0YyRmJwRmpuRmRyLUZVNiVGV0ZicEZqbkY5RjktRjY2LVEnJnNkb3Q7RidGOUY7Rj5GQEZCRkRGRkZIRmhvRmpvLUZVNiVGX3AtRiM2JC1GZ242JFEiM0YnRjlGOUZqbi1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORl90LUZhbzYoRmNvLUYjNiVGZW9GanJGOUZhcUZjcUZmcUZocUZqcUZdckZgckZhcy1GVTYlRlxzRmZzRmpuRlt0LUZhbzYoRmNvLUYjNiZGaHAtRiM2JUZlb0Zfc0Y5RmhwRjlGYXFGY3FGZnFGaHFGanFGXXJGYHJGYXMtRlU2JUZXRmZzRmpuRmRyLUZVNiVGVy1GIzYlLUZnbjYkUSIyRidGOUYvRjJGam5GXW8tRiM2N0Zgb0ZqcS1GLDYlUSJnRidGL0YyRmByRmFzRmRzRlt0RmF0RmpxRmh1RmByRmFzRmV0Rlt0Rmd0RmpxRmh1RmByRmFzRl11RjlGaHAvJStleGVjdXRhYmxlR0Y9RjlGOS9GXHFRInxmckYnL0ZfcVEifGhyRictRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GW3ZGOQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2099" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUrZXhlY3V0YWJsZUdGNEYv">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUrZXhlY3V0YWJsZUdGNEYv</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2081" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkUzJ4RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2Oi1JJW1zdWJHRiQ2JS1GLDYlUSJ3RidGL0YyLUYjNictSSNtbkdGJDYkUSIxRidGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnRmZuRi9GMi8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRKlRvdGFsRGlmZkYnRi9GMi1GUDYkLUYjNigtRiw2JVElc3Vic0YnRi9GMi1GUDYkLUYjNictRiw2JVEjUzFGJ0YvRjJGam4tRlU2JUZXLUYjNiVGZm5GL0YyRmJvLyUrZXhlY3V0YWJsZUdGPUY5RjlGam5GZm5GXXFGOUY5RmpuLUZVNiVGVy1GIzYmRmZuRmpuLUZnbjYkUSIyRidGOUY5RmJvRmVvRmhvLUZQNiQtRiM2J0ZfcC1GUDYkLUYjNiZGZnBGam4tRlU2JUZXLUYjNiRGZm5GOUZib0Y5RjlGam5GY3FGOUY5RmpuLUZVNiVGVy1GIzYmRmZuRmpuLUZnbjYkUSIzRidGOUY5RmJvRmVvRmhvLUZQNiQtRiM2J0ZfcEZqcUZqbkZmckY5RjlGam4tRlU2JUZXLUYjNiZGY3FGam5GY3FGOUZib0Zlb0Zoby1GUDYkLUYjNidGX3AtRlA2JC1GIzYmRmZwRmpuLUZVNiVGVy1GIzYkRmNxRjlGYm9GOUY5RmpuRmNxRjlGOUZqbi1GIzYnLUZVNiVGVy1GIzYmRmNxRmpuRmZyRjlGYm9GZW9GaG8tRlA2JC1GIzYnRl9wRmVzRmpuRmZyRjlGOUY5LUYsNiNRIUYnRl1xRjlGOS8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRictRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GXXFGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkUzJ4RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2Oi1JJW1zdWJHRiQ2JS1GLDYlUSJ3RidGL0YyLUYjNictSSNtbkdGJDYkUSIxRidGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnRmZuRi9GMi8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRKlRvdGFsRGlmZkYnRi9GMi1GUDYkLUYjNigtRiw2JVElc3Vic0YnRi9GMi1GUDYkLUYjNictRiw2JVEjUzFGJ0YvRjJGam4tRlU2JUZXLUYjNiVGZm5GL0YyRmJvLyUrZXhlY3V0YWJsZUdGPUY5RjlGam5GZm5GXXFGOUY5RmpuLUZVNiVGVy1GIzYmRmZuRmpuLUZnbjYkUSIyRidGOUY5RmJvRmVvRmhvLUZQNiQtRiM2J0ZfcC1GUDYkLUYjNiZGZnBGam4tRlU2JUZXLUYjNiRGZm5GOUZib0Y5RjlGam5GY3FGOUY5RmpuLUZVNiVGVy1GIzYmRmZuRmpuLUZnbjYkUSIzRidGOUY5RmJvRmVvRmhvLUZQNiQtRiM2J0ZfcEZqcUZqbkZmckY5RjlGam4tRlU2JUZXLUYjNiZGY3FGam5GY3FGOUZib0Zlb0Zoby1GUDYkLUYjNidGX3AtRlA2JC1GIzYmRmZwRmpuLUZVNiVGVy1GIzYkRmNxRjlGYm9GOUY5RmpuRmNxRjlGOUZqbi1GIzYnLUZVNiVGVy1GIzYmRmNxRmpuRmZyRjlGYm9GZW9GaG8tRlA2JC1GIzYnRl9wRmVzRmpuRmZyRjlGOUY5LUYsNiNRIUYnRl1xRjlGOS8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRictRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GXXFGOQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2112" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2082" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZMLUkjbWlHRiQ2JVEiRkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GUy1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNiQtSSNtbkdGJDYlUSIxRidGL0YyRjkvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmJvLUYsNiVRImFGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ji1GVjYlRlgtRiM2JC1GaG82Ji1GIzYkLUYsNiNRIUYnRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Y5RltvLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGUi9GTlEsMC4zMzMzMzMzZW1GJy1GVjYlLUYsNiVRInZGJ0YvRjJGXnBGW29GOUY5LUY2Ni1RJyZzZG90O0YnRjlGO0Y+RkBGQkZERkZGSEZSRlQtRlY2JUZYLUYjNiQtRmhuNiRRIjJGJ0Y5RjlGW29GXm8tRiw2JVEicEYnRi9GMkZnb0ZocS1GVjYlRlgtRiM2JC1GaG42JFEiM0YnRjlGOUZbb0Zeby1GLDYlUSJxRidGL0YyRmdvRmhxLUZWNiVGZXFGZ3JGW28tRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdGUy8lJmRlcHRoR0Zpcy8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GLDYlUSJHRidGL0YyRjUtRlY2JUZlcS1GIzYkLUZobjYkRmpuRjlGOUZbb0Zeby1GLDYlUSJiRidGL0YyRmdvRmhxLUZWNiVGZXFGXXJGW29GXm8tRiw2JVEickYnRi9GMkZnb0ZocUZlckZeby1GLDYlUSJzRidGL0YyRmdvRmhxRl9zRmFzLyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZMLUkjbWlHRiQ2JVEiRkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GUy1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNiQtSSNtbkdGJDYlUSIxRidGL0YyRjkvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmJvLUYsNiVRImFGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ji1GVjYlRlgtRiM2JC1GaG82Ji1GIzYkLUYsNiNRIUYnRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Y5RltvLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGUi9GTlEsMC4zMzMzMzMzZW1GJy1GVjYlLUYsNiVRInZGJ0YvRjJGXnBGW29GOUY5LUY2Ni1RJyZzZG90O0YnRjlGO0Y+RkBGQkZERkZGSEZSRlQtRlY2JUZYLUYjNiQtRmhuNiRRIjJGJ0Y5RjlGW29GXm8tRiw2JVEicEYnRi9GMkZnb0ZocS1GVjYlRlgtRiM2JC1GaG42JFEiM0YnRjlGOUZbb0Zeby1GLDYlUSJxRidGL0YyRmdvRmhxLUZWNiVGZXFGZ3JGW28tRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdGUy8lJmRlcHRoR0Zpcy8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GLDYlUSJHRidGL0YyRjUtRlY2JUZlcS1GIzYkLUZobjYkRmpuRjlGOUZbb0Zeby1GLDYlUSJiRidGL0YyRmdvRmhxLUZWNiVGZXFGXXJGW29GXm8tRiw2JVEickYnRi9GMkZnb0ZocUZlckZeby1GLDYlUSJzRidGL0YyRmdvRmhxRl9zRmFzLyUrZXhlY3V0YWJsZUdGPUY5</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2103" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjZGVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUTlEaWZmZXJlbnRpYWxFcXVhdGlvbkRhdGFGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ji1GUzYmLUYjNiotRiw2JVEiRkYnRi9GMi1GNjYuUSIsRidGL0YyRjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEiR0YnRi9GMi1GNjYtRmpuRjlGO0Zbb0ZARkJGREZGRkhGXG9GXm8tRiw2JVEjUzFGJ0YvRjItRlM2Ji1GIzYlLUkjbW5HRiQ2JFEiMUYnRjlGL0YyRjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGL0YyRjlGYHBGY3BGY28tRlM2Ji1GIzYoLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2JEZccEY5LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGY28tRltxNiUtRiw2JVEidkYnRi9GMkZgcUZicUZjby1GW3E2JS1GLDYlUSJ3RidGL0YyRmpvRmJxRjlGOUZgcEZjcEY5RjktRiw2I1EhRicvJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjZGVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUTlEaWZmZXJlbnRpYWxFcXVhdGlvbkRhdGFGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ji1GUzYmLUYjNiotRiw2JVEiRkYnRi9GMi1GNjYuUSIsRidGL0YyRjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEiR0YnRi9GMi1GNjYtRmpuRjlGO0Zbb0ZARkJGREZGRkhGXG9GXm8tRiw2JVEjUzFGJ0YvRjItRlM2Ji1GIzYlLUkjbW5HRiQ2JFEiMUYnRjlGL0YyRjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGL0YyRjlGYHBGY3BGY28tRlM2Ji1GIzYoLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2JEZccEY5LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGY28tRltxNiUtRiw2JVEidkYnRi9GMkZgcUZicUZjby1GW3E2JS1GLDYlUSJ3RidGL0YyRmpvRmJxRjlGOUZgcEZjcEY5RjktRiw2I1EhRicvJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2107" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEkZGUxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEoUHJvbG9uZ0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRI2RlRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictSSNtbkdGJDYkUSIxRidGOUY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVElZGVUUkYnRi9GMkY1LUYsNiVRL1RyYW5zZm9ybWF0aW9uRidGL0YyLUZTNiQtRiM2JEYrRjlGOUZgby8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEkZGUxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEoUHJvbG9uZ0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRI2RlRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictSSNtbkdGJDYkUSIxRidGOUY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVElZGVUUkYnRi9GMkY1LUYsNiVRL1RyYW5zZm9ybWF0aW9uRidGL0YyLUZTNiQtRiM2JEYrRjlGOUZgby8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2120" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUrZXhlY3V0YWJsZUdGNEYv">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUrZXhlY3V0YWJsZUdGNEYv</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2121" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkUzJhRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2KS1GLDYjUSFGJy1JJW1zdWJHRiQ2JS1GLDYlUSJ3RidGL0YyLUYjNiYtSSNtbkdGJDYkUSIyRidGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUZqbjYkUSIzRidGOUY5LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEqVG90YWxEaWZmRidGL0YyLUZQNiQtRiM2Jy1GLDYlUSVzdWJzRidGL0YyLUZQNiQtRiM2Ji1GLDYlUSNTMUYnRi9GMkZdby1GWDYlRlotRiM2JEZpbkY5RmhvRjlGOUZdb0Zlb0Y5RjkvJStleGVjdXRhYmxlR0Y9RjlGOS8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRictRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GY3FGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkUzJhRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2KS1GLDYjUSFGJy1JJW1zdWJHRiQ2JS1GLDYlUSJ3RidGL0YyLUYjNiYtSSNtbkdGJDYkUSIyRidGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUZqbjYkUSIzRidGOUY5LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEqVG90YWxEaWZmRidGL0YyLUZQNiQtRiM2Jy1GLDYlUSVzdWJzRidGL0YyLUZQNiQtRiM2Ji1GLDYlUSNTMUYnRi9GMkZdby1GWDYlRlotRiM2JEZpbkY5RmhvRjlGOUZdb0Zlb0Y5RjkvJStleGVjdXRhYmxlR0Y9RjlGOS8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRictRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GY3FGOQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2119" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjUzJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYsLUYsNiVRJXN1YnNGJ0YvRjItRlA2JC1GIzYqLUYsNiVRJFMyYUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUklbXN1YkdGJDYlLUYsNiVRIndGJ0YvRjItRiM2Ji1JI21uR0YkNiRRIjJGJ0Y5RmhuRmhvRjkvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSlQdWxsYmFja0YnRi9GMi1GUDYkLUYjNigtRiw2JVElZGVUUkYnRi9GMkZobi1GLDYlUSpUb3RhbERpZmZGJ0YvRjItRlA2JC1GIzYoRlQtRlA2JC1GIzYmLUYsNiVRI1MxRidGL0YyRmhuLUZhbzYlRmNvLUYjNiRGaG9GOUZccEY5RjlGaG5GaG8vJStleGVjdXRhYmxlR0Y9RjlGOUZeckY5RjlGXnJGOUY5RmhuRmVuLUZQNiYtRiM2JS1GaW82JFEiMUYnRjlGXnJGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmhuRmdxLUZQNiYtRiM2JUZob0ZeckY5RjlGZ3JGanJGXnJGOUY5L0ZoclEifGZyRicvRltzUSJ8aHJGJy1GLDYjUSFGJ0ZeckY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjUzJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYsLUYsNiVRJXN1YnNGJ0YvRjItRlA2JC1GIzYqLUYsNiVRJFMyYUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUklbXN1YkdGJDYlLUYsNiVRIndGJ0YvRjItRiM2Ji1JI21uR0YkNiRRIjJGJ0Y5RmhuRmhvRjkvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSlQdWxsYmFja0YnRi9GMi1GUDYkLUYjNigtRiw2JVElZGVUUkYnRi9GMkZobi1GLDYlUSpUb3RhbERpZmZGJ0YvRjItRlA2JC1GIzYoRlQtRlA2JC1GIzYmLUYsNiVRI1MxRidGL0YyRmhuLUZhbzYlRmNvLUYjNiRGaG9GOUZccEY5RjlGaG5GaG8vJStleGVjdXRhYmxlR0Y9RjlGOUZeckY5RjlGXnJGOUY5RmhuRmVuLUZQNiYtRiM2JS1GaW82JFEiMUYnRjlGXnJGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmhuRmdxLUZQNiYtRiM2JUZob0ZeckY5RjlGZ3JGanJGXnJGOUY5L0ZoclEifGZyRicvRltzUSJ8aHJGJy1GLDYjUSFGJ0ZeckY5</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2118" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVEkUzJ4RicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLyUrZXhlY3V0YWJsZUdGNEYv">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVEkUzJ4RicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLyUrZXhlY3V0YWJsZUdGNEYv</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2106" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2075" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkRGVTRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEpc2ltcGxpZnlGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVzdWJzRidGL0YyLUZTNiQtRiM2KC1GLDYlUSNTMkYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRKVB1bGxiYWNrRidGL0YyLUZTNiQtRiM2Ki1GLDYlUSVkZVRSRidGL0YyRltvLUklbXN1YkdGJDYlLUYsNiVRIndGJ0YvRjItRiM2Jy1JI21uR0YkNiRRIjFGJ0Y5RltvLUZmcDYkUSIyRidGOUYvRjIvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmNxLUYsNiVRKlRvdGFsRGlmZkYnRi9GMi1GUzYkLUYjNidGVy1GUzYkLUYjNiYtRiw2JVEjUzFGJ0YvRjJGW28tRl5wNiVGYHAtRiM2JEZpcEY5RlxxRjlGOUZbb0ZlcEY5RjkvJStleGVjdXRhYmxlR0Y9RjlGOUZnckY5RjlGZ3JGOUY5RmdyRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkRGVTRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEpc2ltcGxpZnlGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVzdWJzRidGL0YyLUZTNiQtRiM2KC1GLDYlUSNTMkYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRKVB1bGxiYWNrRidGL0YyLUZTNiQtRiM2Ki1GLDYlUSVkZVRSRidGL0YyRltvLUklbXN1YkdGJDYlLUYsNiVRIndGJ0YvRjItRiM2Jy1JI21uR0YkNiRRIjFGJ0Y5RltvLUZmcDYkUSIyRidGOUYvRjIvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmNxLUYsNiVRKlRvdGFsRGlmZkYnRi9GMi1GUzYkLUYjNidGVy1GUzYkLUYjNiYtRiw2JVEjUzFGJ0YvRjJGW28tRl5wNiVGYHAtRiM2JEZpcEY5RlxxRjlGOUZbb0ZlcEY5RjkvJStleGVjdXRhYmxlR0Y9RjlGOUZnckY5RjlGZ3JGOUY5RmdyRjk=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2478" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">This is the compatibility constraint, but it contains many conditions: all the coefficients of jets of u</Font></Text-field>
</Input>
</Group>
<Group labelreference="L2109" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2111" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkUW4xRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVElZGlmZkYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRJERlU0YnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2Jy1JI21uR0YkNiRRIjJGJ0Y5RlotRmVvNiRRIjNGJ0Y5Ri9GMi8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLyUrZXhlY3V0YWJsZUdGPUY5RjlGXnBGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkUW4xRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVElZGlmZkYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRJERlU0YnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2Jy1JI21uR0YkNiRRIjJGJ0Y5RlotRmVvNiRRIjNGJ0Y5Ri9GMi8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLyUrZXhlY3V0YWJsZUdGPUY5RjlGXnBGOQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2123" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkUW4yRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVElZGlmZkYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRJERlU0YnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUklbXN1YkdGJDYlLUYsNiVRInZGJ0YvRjItRiM2Ji1JI21uR0YkNiRRIjJGJ0Y5RlotRmVvNiRRIjNGJ0Y5RjkvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0Y5RjkvJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkUW4yRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVElZGlmZkYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRJERlU0YnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUklbXN1YkdGJDYlLUYsNiVRInZGJ0YvRjItRiM2Ji1JI21uR0YkNiRRIjJGJ0Y5RlotRmVvNiRRIjNGJ0Y5RjkvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0Y5RjkvJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2122" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkUW4zRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVElZGlmZkYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRJERlU0YnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2Ji1JI21uR0YkNiRRIjNGJ0Y5RlpGZG9GOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRjlGOS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkUW4zRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVElZGlmZkYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRJERlU0YnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2Ji1JI21uR0YkNiRRIjNGJ0Y5RlpGZG9GOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRjlGOS8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2124" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkUW40RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVElZGlmZkYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRJERlU0YnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUklbXN1YkdGJDYlLUYsNiVRInZGJ0YvRjItRiM2Ji1JI21uR0YkNiRRIjNGJ0Y5RlpGZG9GOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRjlGOS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkUW40RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVElZGlmZkYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRJERlU0YnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUklbXN1YkdGJDYlLUYsNiVRInZGJ0YvRjItRiM2Ji1JI21uR0YkNiRRIjNGJ0Y5RlpGZG9GOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRjlGOS8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2125" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JkYrLUYjNiUtRiw2JVElZGlmZkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRJERlU0YnRjZGOS1JI21vR0YkNi1RIixGJy9GOlEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjgvJSlzdHJldGNoeUdGTC8lKnN5bW1ldHJpY0dGTC8lKGxhcmdlb3BHRkwvJS5tb3ZhYmxlbGltaXRzR0ZMLyUnYWNjZW50R0ZMLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictSSVtc3ViR0YkNiUtRiw2JVEid0YnRjZGOS1GIzYmLUkjbW5HRiQ2JFEiM0YnRkhGREZhb0ZILyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGSEZIRkhGK0ZIRisvJStleGVjdXRhYmxlR0ZMRkg=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JkYrLUYjNiUtRiw2JVElZGlmZkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRJERlU0YnRjZGOS1JI21vR0YkNi1RIixGJy9GOlEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjgvJSlzdHJldGNoeUdGTC8lKnN5bW1ldHJpY0dGTC8lKGxhcmdlb3BHRkwvJS5tb3ZhYmxlbGltaXRzR0ZMLyUnYWNjZW50R0ZMLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictSSVtc3ViR0YkNiUtRiw2JVEid0YnRjZGOS1GIzYmLUkjbW5HRiQ2JFEiM0YnRkhGREZhb0ZILyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGSEZIRkhGK0ZIRisvJStleGVjdXRhYmxlR0ZMRkg=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2127" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVElZGlmZkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRJERlU0YnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictSSVtc3ViR0YkNiUtRiw2JVEidUYnRi9GMi1GIzYkLUkjbW5HRiQ2JFEiMkYnRkFGQS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRj0tRlk2JUZlbi1GIzYlRmpuRi9GMkZeb0ZBRkEtRiw2I1EhRicvJStleGVjdXRhYmxlR0ZFRkE=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVElZGlmZkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRJERlU0YnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictSSVtc3ViR0YkNiUtRiw2JVEidUYnRi9GMi1GIzYkLUkjbW5HRiQ2JFEiMkYnRkFGQS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRj0tRlk2JUZlbi1GIzYlRmpuRi9GMkZeb0ZBRkEtRiw2I1EhRicvJStleGVjdXRhYmxlR0ZFRkE=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2126" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkUW41RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVElZGlmZkYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRJERlU0YnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2JC1JI21uR0YkNiRRIjJGJ0Y5RjkvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0ZaLUZdbzYlRl9vLUYjNiQtRmVvNiRRIjNGJ0Y5RjlGaG9GOUY5LyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkUW41RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVElZGlmZkYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRJERlU0YnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2JC1JI21uR0YkNiRRIjJGJ0Y5RjkvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0ZaLUZdbzYlRl9vLUYjNiQtRmVvNiRRIjNGJ0Y5RjlGaG9GOUY5LyUrZXhlY3V0YWJsZUdGPUY5</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2129" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElZGlmZkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRJERlU0YnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictSSVtc3ViR0YkNiUtRiw2JVEidUYnRi9GMi1GIzYkLUkjbW5HRiQ2JFEiMkYnRkFGQS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRj0tRlk2JS1GLDYlUSJ2RidGL0YyRmhuRl5vRkFGQS8lK2V4ZWN1dGFibGVHRkVGQQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElZGlmZkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRJERlU0YnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictSSVtc3ViR0YkNiUtRiw2JVEidUYnRi9GMi1GIzYkLUkjbW5HRiQ2JFEiMkYnRkFGQS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRj0tRlk2JS1GLDYlUSJ2RidGL0YyRmhuRl5vRkFGQS8lK2V4ZWN1dGFibGVHRkVGQQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2128" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2Jy1GLDYlUSRRbjZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GOFEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkIvJSlzdHJldGNoeUdGQi8lKnN5bW1ldHJpY0dGQi8lKGxhcmdlb3BHRkIvJS5tb3ZhYmxlbGltaXRzR0ZCLyUnYWNjZW50R0ZCLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGUS1GLDYlUSVkaWZmRidGNEY3LUkobWZlbmNlZEdGJDYkLUYjNigtRiw2JVEkRGVTRidGNEY3LUY7Ni1RIixGJ0Y+RkAvRkRGNkZFRkdGSUZLRk0vRlBRJjAuMGVtRicvRlNRLDAuMzMzMzMzM2VtRictSSVtc3ViR0YkNiUtRiw2JVEidUYnRjRGNy1GIzYkLUkjbW5HRiQ2JFEiMkYnRj5GPi8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRmluLUZibzYlLUYsNiVRInZGJ0Y0RjctRiM2JC1Gam82JFEiM0YnRj5GPkZdcEY+Rj5GPkYrLyUrZXhlY3V0YWJsZUdGQkY+">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2Jy1GLDYlUSRRbjZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GOFEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkIvJSlzdHJldGNoeUdGQi8lKnN5bW1ldHJpY0dGQi8lKGxhcmdlb3BHRkIvJS5tb3ZhYmxlbGltaXRzR0ZCLyUnYWNjZW50R0ZCLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGUS1GLDYlUSVkaWZmRidGNEY3LUkobWZlbmNlZEdGJDYkLUYjNigtRiw2JVEkRGVTRidGNEY3LUY7Ni1RIixGJ0Y+RkAvRkRGNkZFRkdGSUZLRk0vRlBRJjAuMGVtRicvRlNRLDAuMzMzMzMzM2VtRictSSVtc3ViR0YkNiUtRiw2JVEidUYnRjRGNy1GIzYkLUkjbW5HRiQ2JFEiMkYnRj5GPi8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRmluLUZibzYlLUYsNiVRInZGJ0Y0RjctRiM2JC1Gam82JFEiM0YnRj5GPkZdcEY+Rj5GPkYrLyUrZXhlY3V0YWJsZUdGQkY+</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2131" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkUW43RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVElZGlmZkYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRJERlU0YnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2JC1JI21uR0YkNiRRIjJGJ0Y5RjkvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0ZaLUZdbzYlLUYsNiVRIndGJ0YvRjItRiM2JC1GZW82JFEiM0YnRjlGOUZob0Y5RjkvJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkUW43RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVElZGlmZkYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRJERlU0YnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2JC1JI21uR0YkNiRRIjJGJ0Y5RjkvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0ZaLUZdbzYlLUYsNiVRIndGJ0YvRjItRiM2JC1GZW82JFEiM0YnRjlGOUZob0Y5RjkvJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2130" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkUW44RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVElZGlmZkYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRJERlU0YnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2JC1JI21uR0YkNiRRIjNGJ0Y5RjkvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0ZaRlxvRjlGOS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkUW44RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVElZGlmZkYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRJERlU0YnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2JC1JI21uR0YkNiRRIjNGJ0Y5RjkvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0ZaRlxvRjlGOS8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2132" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkUW45RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVElZGlmZkYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRJERlU0YnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2JC1JI21uR0YkNiRRIjNGJ0Y5RjkvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0ZaLUZdbzYlLUYsNiVRInZGJ0YvRjItRiM2JC1GZW82JFEiMkYnRjlGOUZob0Y5RjkvJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkUW45RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVElZGlmZkYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRJERlU0YnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2JC1JI21uR0YkNiRRIjNGJ0Y5RjkvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0ZaLUZdbzYlLUYsNiVRInZGJ0YvRjItRiM2JC1GZW82JFEiMkYnRjlGOUZob0Y5RjkvJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2133" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElUW4xMEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJWRpZmZGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSREZVNGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNiQtSSNtbkdGJDYkUSIzRidGOUY5LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGWi1GXW82JS1GLDYlUSJ2RidGL0YyRmJvRmhvRjlGOS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElUW4xMEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJWRpZmZGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSREZVNGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNiQtSSNtbkdGJDYkUSIzRidGOUY5LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGWi1GXW82JS1GLDYlUSJ2RidGL0YyRmJvRmhvRjlGOS8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2135" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElUW4xMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJWRpZmZGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSREZVNGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNiQtSSNtbkdGJDYkUSIzRidGOUY5LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGWi1GXW82JS1GLDYlUSJ3RidGL0YyRmJvRmhvRjlGOS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElUW4xMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJWRpZmZGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSREZVNGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNiQtSSNtbkdGJDYkUSIzRidGOUY5LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGWi1GXW82JS1GLDYlUSJ3RidGL0YyRmJvRmhvRjlGOS8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2140" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElZGlmZkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRJERlU0YnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictSSVtc3ViR0YkNiUtRiw2JVEidkYnRi9GMi1GIzYkLUkjbW5HRiQ2JFEiMkYnRkFGQS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRj1GWEZBRkEvJStleGVjdXRhYmxlR0ZFRkE=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElZGlmZkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRJERlU0YnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictSSVtc3ViR0YkNiUtRiw2JVEidkYnRi9GMi1GIzYkLUkjbW5HRiQ2JFEiMkYnRkFGQS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRj1GWEZBRkEvJStleGVjdXRhYmxlR0ZFRkE=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2141" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElUW4xMkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJWRpZmZGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSREZVNGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1JJW1zdWJHRiQ2JS1GLDYlUSJ2RidGL0YyLUYjNiQtSSNtbkdGJDYkUSIyRidGOUY5LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGWi1GXW82JUZfby1GIzYkLUZlbzYkUSIzRidGOUY5RmhvRjlGOS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElUW4xMkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJWRpZmZGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSREZVNGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1JJW1zdWJHRiQ2JS1GLDYlUSJ2RidGL0YyLUYjNiQtSSNtbkdGJDYkUSIyRidGOUY5LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGWi1GXW82JUZfby1GIzYkLUZlbzYkUSIzRidGOUY5RmhvRjlGOS8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2142" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElUW4xM0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJWRpZmZGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSREZVNGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1JJW1zdWJHRiQ2JS1GLDYlUSJ2RidGL0YyLUYjNiQtSSNtbkdGJDYkUSIyRidGOUY5LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGWi1GXW82JS1GLDYlUSJ3RidGL0YyLUYjNiQtRmVvNiRRIjNGJ0Y5RjlGaG9GOUY5LyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElUW4xM0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJWRpZmZGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSREZVNGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1JJW1zdWJHRiQ2JS1GLDYlUSJ2RidGL0YyLUYjNiQtSSNtbkdGJDYkUSIyRidGOUY5LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGWi1GXW82JS1GLDYlUSJ3RidGL0YyLUYjNiQtRmVvNiRRIjNGJ0Y5RjlGaG9GOUY5LyUrZXhlY3V0YWJsZUdGPUY5</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2139" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElUW4xNEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJWRpZmZGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSREZVNGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1JJW1zdWJHRiQ2JS1GLDYlUSJ2RidGL0YyLUYjNiQtSSNtbkdGJDYkUSIzRidGOUY5LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGWkZcb0Y5RjkvJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElUW4xNEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJWRpZmZGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSREZVNGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1JJW1zdWJHRiQ2JS1GLDYlUSJ2RidGL0YyLUYjNiQtSSNtbkdGJDYkUSIzRidGOUY5LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGWkZcb0Y5RjkvJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2144" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElUW4xNUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJWRpZmZGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSREZVNGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1JJW1zdWJHRiQ2JS1GLDYlUSJ2RidGL0YyLUYjNiQtSSNtbkdGJDYkUSIzRidGOUY5LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGWi1GXW82JS1GLDYlUSJ3RidGL0YyRmJvRmhvRjlGOS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElUW4xNUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJWRpZmZGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSREZVNGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1JJW1zdWJHRiQ2JS1GLDYlUSJ2RidGL0YyLUYjNiQtSSNtbkdGJDYkUSIzRidGOUY5LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGWi1GXW82JS1GLDYlUSJ3RidGL0YyRmJvRmhvRjlGOS8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2145" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElZGlmZkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRJERlU0YnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictSSVtc3ViR0YkNiUtRiw2JVEid0YnRi9GMi1GIzYkLUkjbW5HRiQ2JFEiM0YnRkFGQS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRj1GWEZBRkEvJStleGVjdXRhYmxlR0ZFRkE=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElZGlmZkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRJERlU0YnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictSSVtc3ViR0YkNiUtRiw2JVEid0YnRi9GMi1GIzYkLUkjbW5HRiQ2JFEiM0YnRkFGQS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRj1GWEZBRkEvJStleGVjdXRhYmxlR0ZFRkE=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2174" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2173" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2178" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEmRHBWYXJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYoLUYsNiVRImZGJ0YvRjItRlA2JC1GIzYoLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2JC1GUDYmLUYjNiQtRiw2I1EhRidGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRjkvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUZmbjYlLUYsNiVRInZGJ0YvRjJGW29Gam9GXXAtRmZuNiUtRiw2JVEid0YnRi9GMkZbb0Zqb0Y5RjlGXXAtRiw2JVEiZ0YnRi9GMkZXRjlGOUZkb0Znby1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEmRHBWYXJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYoLUYsNiVRImZGJ0YvRjItRlA2JC1GIzYoLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2JC1GUDYmLUYjNiQtRiw2I1EhRidGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRjkvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUZmbjYlLUYsNiVRInZGJ0YvRjJGW29Gam9GXXAtRmZuNiUtRiw2JVEid0YnRi9GMkZbb0Zqb0Y5RjlGXXAtRiw2JVEiZ0YnRi9GMkZXRjlGOUZkb0Znby1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2175" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjUW5GJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GIzYlLUYsNiVRJlRvSmV0RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiotRlU2Ji1GIzZALUYsNiVRJFFuMUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRJFFuMkYnRi9GMkZqbi1GLDYlUSRRbjNGJ0YvRjJGam4tRiw2JVEkUW40RidGL0YyRmpuLUYsNiVRJFFuNUYnRi9GMkZqbi1GLDYlUSRRbjZGJ0YvRjJGam4tRiw2JVEkUW43RidGL0YyRmpuLUYsNiVRJFFuOEYnRi9GMkZqbi1GLDYlUSRRbjlGJ0YvRjJGam4tRiw2JVElUW4xMEYnRi9GMkZqbi1GLDYlUSVRbjExRidGL0YyRmpuLUYsNiVRJVFuMTJGJ0YvRjJGam4tRiw2JVElUW4xM0YnRi9GMkZqbi1GLDYlUSVRbjE0RidGL0YyRmpuLUYsNiVRJVFuMTVGJ0YvRjJGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmpuLUYsNiVRJkRwVmFyRidGL0YyRmpuLUYsNiVRKW5vdGF0aW9uRidGL0YyLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRK2pldG51bWJlcnNGJ0YvRjJGOUY5RjktRiw2I1EhRicvJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjUW5GJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GIzYlLUYsNiVRJlRvSmV0RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiotRlU2Ji1GIzZALUYsNiVRJFFuMUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRJFFuMkYnRi9GMkZqbi1GLDYlUSRRbjNGJ0YvRjJGam4tRiw2JVEkUW40RidGL0YyRmpuLUYsNiVRJFFuNUYnRi9GMkZqbi1GLDYlUSRRbjZGJ0YvRjJGam4tRiw2JVEkUW43RidGL0YyRmpuLUYsNiVRJFFuOEYnRi9GMkZqbi1GLDYlUSRRbjlGJ0YvRjJGam4tRiw2JVElUW4xMEYnRi9GMkZqbi1GLDYlUSVRbjExRidGL0YyRmpuLUYsNiVRJVFuMTJGJ0YvRjJGam4tRiw2JVElUW4xM0YnRi9GMkZqbi1GLDYlUSVRbjE0RidGL0YyRmpuLUYsNiVRJVFuMTVGJ0YvRjJGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmpuLUYsNiVRJkRwVmFyRidGL0YyRmpuLUYsNiVRKW5vdGF0aW9uRidGL0YyLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRK2pldG51bWJlcnNGJ0YvRjJGOUY5RjktRiw2I1EhRicvJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2158" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2217" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">We got the required eqns and hereafter we shall resolve them, making the compatibility into a substitution</Font></Text-field>
</Input>
</Group>
<Group labelreference="L2179" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2186" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYqLUY2NiYtRiM2KC1GLDYlUSJ1RidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJ2RidGL0YyRkEtRiw2JVEid0YnRi9GMkZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GNjYmLUYjNiYtRiw2JVEiZkYnRi9GMkZBLUYsNiVRImdGJ0YvRjJGRUZFRlxvRl9vRkEtRiw2JVEkVEVRRidGL0YyRkEtSSNtbkdGJDYkUSIyRidGRUZFRkUtRkI2LVEiOkYnRkVGRy9GS0ZJRkxGTkZQRlJGVC9GV1EsMC4yNzc3Nzc4ZW1GJy9GWkZocC8lK2V4ZWN1dGFibGVHRklGRQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYqLUY2NiYtRiM2KC1GLDYlUSJ1RidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJ2RidGL0YyRkEtRiw2JVEid0YnRi9GMkZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GNjYmLUYjNiYtRiw2JVEiZkYnRi9GMkZBLUYsNiVRImdGJ0YvRjJGRUZFRlxvRl9vRkEtRiw2JVEkVEVRRidGL0YyRkEtSSNtbkdGJDYkUSIyRidGRUZFRkUtRkI2LVEiOkYnRkVGRy9GS0ZJRkxGTkZQRlJGVC9GV1EsMC4yNzc3Nzc4ZW1GJy9GWkZocC8lK2V4ZWN1dGFibGVHRklGRQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2185" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjUW5GJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSVzdWJzRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNictRlM2Ji1GIzYrLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2JS1GUzYmLUYjNiUtRiw2I1EhRidGL0YyRjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGL0YyLyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GaG4tRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GZm42JS1GLDYlUSJ2RidGL0YyRltvRmpvRl1wRmpwLyUrZXhlY3V0YWJsZUdGPUY5RjlGZG9GZ29GYHAtRlM2Ji1GIzZELUYjNiotRmZuNiUtRiw2JVEiZkYnRi9GMi1GIzYoLUkjbW5HRiQ2JFEiMUYnRjkvJStmb3JlZ3JvdW5kR1EqWzAsMCwyNTVdRidGXXEvJSlyZWFkb25seUdGMS8lMGZvbnRfc3R5bGVfbmFtZUdRKjJEfk91dHB1dEYnRjlGam8tRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZccy1GIzYqLUZmbjYlLUYsNiVRImdGJ0YvRjJGanFGam8tRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSEZkcC9GTkZlcC1GLDYlUSJhRidGL0YyRmByRl1xRmNyRmVyRjlGYHJGXXFGY3JGZXJGOUZgcC1GIzYqLUZmbjYlRmdxLUYjNigtRl1yNiRRIjJGJ0Y5RmByRl1xRmNyRmVyRjlGam9GaHItRiM2Ki1GZm42JUZic0ZgdEZqb0Zlcy1GLDYlUSJiRidGL0YyRmByRl1xRmNyRmVyRjlGYHJGXXFGY3JGZXJGOUZgcC1GIzYuLUYjNiotRmZuNiVGZ3EtRiM2KC1GXXI2JFEiM0YnRjlGYHJGXXFGY3JGZXJGOUZqb0Zlc0Zgc0ZgckZdcUZjckZlckY5RmhyLUYjNipGYHNGZXMtRiw2JVEicEYnRi9GMkZgckZdcUZjckZlckY5RmhyLUYjNipGZ3RGZXMtRiw2JVEickYnRi9GMkZgckZdcUZjckZlckY5LUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGW3NGXXMtRiM2Ki1GZm42JUZic0ZidUZqb0Zlc0ZlcUZgckZdcUZjckZlckY5RmByRl1xRmNyRmVyRjlGYHAtRiM2Li1GIzYqRmB1RmVzRmd0RmByRl1xRmNyRmVyRjlGaHItRiM2KkZgc0Zlcy1GLDYlUSJxRidGL0YyRmByRl1xRmNyRmVyRjlGaHItRiM2KkZndEZlcy1GLDYlUSJzRidGL0YyRmByRl1xRmNyRmVyRjlGYXYtRiM2KkZmdkZlc0ZedEZgckZdcUZjckZlckY5RmByRl1xRmNyRmVyRjlGYHAtRiM2LC1GZm42JUZncS1GIzYqRlxyRmBwRlxyRmByRl1xRmNyRmVyRjlGam9GaHItRiM2Ki1GZm42JUZic0ZceEZqb0Zlc0Zpc0ZgckZdcUZjckZlckY5RmhyLUYjNipGYHNGZXMtRmZuNiVGaXMtRiM2KC1GZm42JUZobi1GIzYoLUZTNiYtRiM2KEZhb0ZgckZdcUZjckZlckY5RjlGZG9GZ29GYHJGXXFGY3JGZXJGOUZqb0ZgckZdcUZjckZlckY5RmpvRmByRl1xRmNyRmVyRjlGYHJGXXFGY3JGZXJGOUZgcC1GIzYsLUZmbjYlRmdxLUYjNipGXHJGYHBGYnRGYHJGXXFGY3JGZXJGOUZqb0Zoci1GIzYqRmBzRmVzLUZmbjYlRmlzLUYjNigtRmZuNiVGanBGanhGam9GYHJGXXFGY3JGZXJGOUZqb0ZgckZdcUZjckZlckY5RmhyLUYjNiotRmZuNiVGYnNGZHlGam9GZXNGaXNGYHJGXXFGY3JGZXJGOUZgckZdcUZjckZlckY5RmBwLUYjNiotRmZuNiVGZ3EtRiM2KkZcckZgcEZkdUZgckZdcUZjckZlckY5RmpvRmhyLUYjNiotRmZuNiVGYnNGZnpGam9GZXNGaXNGYHJGXXFGY3JGZXJGOUZgckZdcUZjckZlckY5RmBwLUYjNjYtRiM2LEZidEZlc0ZgdUZlc0ZgeEZgckZdcUZjckZlckY5RmhyLUYjNixGYnRGZXNGYHNGZXMtRmZuNiVGaXVGZnhGam9GYHJGXXFGY3JGZXJGOUZoci1GIzYsRmJ0RmVzRmB4RmVzRml1RmByRl1xRmNyRmVyRjlGYXYtRiM2LEZidEZlc0ZmdkZlc0Zqd0ZgckZdcUZjckZlckY5RmF2LUYjNixGYnRGZXNGanpGZXNGZXFGYHJGXXFGY3JGZXJGOUZoci1GIzYsRmJ0RmVzRmB6RmVzRl52RmByRl1xRmNyRmVyRjlGaHItRiM2LEZidEZlc0ZndEZlcy1GZm42JUZedkZmeEZqb0ZgckZdcUZjckZlckY5RmhyLUYjNixGYnRGZXNGZHpGZXNGYHNGYHJGXXFGY3JGZXJGOUZgckZdcUZjckZlckY5RmBwLUYjNixGYnlGaHItRiM2KkZgekZlc0ZpdEZgckZdcUZjckZlckY5RmhyLUYjNipGZ3RGZXMtRmZuNiVGaXRGZnhGam9GYHJGXXFGY3JGZXJGOUZgckZdcUZjckZlckY5RmBwLUYjNkItRiM2KkZgc0Zlcy1GZm42JUZpdUZqeUZqb0ZgckZdcUZjckZlckY5RmhyLUYjNipGYHpGZXNGY3dGYHJGXXFGY3JGZXJGOUZoci1GIzYqLUZmbjYlRmJzLUYjNipGYnRGYHBGYnRGYHJGXXFGY3JGZXJGOUZqb0Zlc0ZedkZgckZdcUZjckZlckY5RmhyLUYjNipGZ3RGZXMtRmZuNiVGY3dGZnhGam9GYHJGXXFGY3JGZXJGOUZoci1GIzYqRmd0RmVzLUZmbjYlRl52Rmp5RmpvRmByRl1xRmNyRmVyRjlGYXYtRiM2KkZqekZlc0ZedEZgckZdcUZjckZlckY5RmF2LUYjNiotRmZuNiVGYnMtRiM2KkZidEZgcEZkdUZgckZdcUZjckZlckY5RmpvRmVzRmVxRmByRl1xRmNyRmVyRjlGYXYtRiM2LEZidEZlc0ZmdkZlc0ZieUZgckZdcUZjckZlckY5RmhyLUYjNipGZHpGZXNGZ3RGYHJGXXFGY3JGZXJGOUZoci1GIzYqLUZmbjYlRmdxRmZebEZqb0Zlc0Zgc0ZgckZdcUZjckZlckY5RmhyLUYjNixGYnRGZXNGYHVGZXNGYHpGYHJGXXFGY3JGZXJGOUZoci1GIzYqRmB4RmVzRl53RmByRl1xRmNyRmVyRjlGaHItRiM2KkZgekZlc0ZpdUZgckZdcUZjckZlckY5RmhyLUYjNipGYHNGZXMtRmZuNiVGXndGZnhGam9GYHJGXXFGY3JGZXJGOUZgckZdcUZjckZlckY5RmBwLUYjNjItRiM2KkZkXmxGZXNGXnZGYHJGXXFGY3JGZXJGOUZhdi1GIzYqLUZmbjYlRmJzLUYjNipGZHVGYHBGZHVGYHJGXXFGY3JGZXJGOUZqb0Zlc0ZlcUZgckZdcUZjckZlckY5RmF2LUYjNipGZHpGZXNGZnZGYHJGXXFGY3JGZXJGOUZoci1GIzYqLUZmbjYlRmdxRmJgbEZqb0Zlc0Zgc0ZgckZdcUZjckZlckY5RmhyLUYjNipGYHVGZXNGanpGYHJGXXFGY3JGZXJGOUZoci1GIzYqRmp6RmVzRml1RmByRl1xRmNyRmVyRjlGYHJGXXFGY3JGZXJGOUZgcC1GIzYsLUZmbjYlRmdxRmZdbEZqb0Zoci1GIzYqRmRdbEZlc0ZpdEZgckZdcUZjckZlckY5RmhyLUYjNipGZ3RGZXMtRmZuNiVGaXRGanlGam9GYHJGXXFGY3JGZXJGOUZgckZdcUZjckZlckY5RmBwLUYjNipGXl9sRmhyLUYjNipGZF5sRmVzRml0RmByRl1xRmNyRmVyRjlGYHJGXXFGY3JGZXJGOUZgcC1GIzY2LUYjNixGYnRGZXNGZ3RGZXMtRmZuNiVGY3dGanlGam9GYHJGXXFGY3JGZXJGOUZoci1GIzYsRmJ0RmVzRmBzRmVzLUZmbjYlRl53Rmp5RmpvRmByRl1xRmNyRmVyRjlGYXYtRiM2LEZidEZlc0ZkXmxGZXNGXnRGYHJGXXFGY3JGZXJGOUZoci1GIzYsRmJ0RmVzRmRdbEZlc0Zjd0ZgckZdcUZjckZlckY5RmhyLUYjNixGYnRGZXNGYHVGZXNGZF1sRmByRl1xRmNyRmVyRjlGaHItRiM2LEZidEZlc0ZgekZlc0Zed0ZgckZdcUZjckZlckY5RmhyLUYjNixGYnRGZXNGXl9sRmVzRmd0RmByRl1xRmNyRmVyRjlGYXYtRiM2LEZidEZlc0ZmdkZlc0ZgYWxGYHJGXXFGY3JGZXJGOUZgckZdcUZjckZlckY5RmBwLUYjNjItRiM2KkZkXmxGZXNGY3dGYHJGXXFGY3JGZXJGOUZhdi1GIzYqRmBgbEZlc0ZedEZgckZdcUZjckZlckY5RmF2LUYjNipGXl9sRmVzRmZ2RmByRl1xRmNyRmVyRjlGaHItRiM2KkZoYGxGZXNGZ3RGYHJGXXFGY3JGZXJGOUZoci1GIzYqRmB1RmVzRmRebEZgckZdcUZjckZlckY5RmhyLUYjNipGanpGZXNGXndGYHJGXXFGY3JGZXJGOUZgckZdcUZjckZlckY5RmByRl1xRmNyRmVyRjlGOUZkb0Znb0ZdcUY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GXXFGOQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2184" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVElU3ZsMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJnNvbHZlRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiYtRiw2JVEjUW5GJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GUzYmLUYjNkItSSVtc3ViR0YkNiUtRiw2JVEiZkYnRi9GMi1GIzYkLUkjbW5HRiQ2JFEiMUYnRjlGOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRlotRmFvNiVGY28tRiM2JC1GaW82JFEiMkYnRjlGOUZccEZaLUZhbzYlRmNvLUYjNiQtRmlvNiRRIjNGJ0Y5RjlGXHBGWi1GYW82JS1GLDYlUSJnRidGL0YyRmhwRlxwRlotRmFvNiVGY28tRiM2JkZob0ZaRmhvRjlGXHBGWi1GYW82JUZjby1GIzYmRmhvRlpGY3BGOUZccEZaLUZhbzYlRmNvLUYjNiZGaG9GWkZqcEY5RlxwRlotRmFvNiVGY28tRiM2JkZjcEZaRmNwRjlGXHBGWi1GYW82JUZjby1GIzYmRmNwRlpGanBGOUZccEZaLUZhbzYlRmNvLUYjNiZGanBGWkZqcEY5RlxwRlotRmFvNiVGX3FGZHFGXHBGWi1GYW82JUZfcUZocUZccEZaLUZhbzYlRl9xRlxyRlxwRlotRmFvNiVGX3FGYHJGXHBGWi1GYW82JUZfcUZkckZccEZaLUZhbzYlRl9xRmhyRlxwRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Y5RjktRlM2Ji1GIzYlRmhvLyUrZXhlY3V0YWJsZUdGPUY5RjlGZnNGaXMtRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GYHRGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVElU3ZsMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJnNvbHZlRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiYtRiw2JVEjUW5GJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GUzYmLUYjNkItSSVtc3ViR0YkNiUtRiw2JVEiZkYnRi9GMi1GIzYkLUkjbW5HRiQ2JFEiMUYnRjlGOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRlotRmFvNiVGY28tRiM2JC1GaW82JFEiMkYnRjlGOUZccEZaLUZhbzYlRmNvLUYjNiQtRmlvNiRRIjNGJ0Y5RjlGXHBGWi1GYW82JS1GLDYlUSJnRidGL0YyRmhwRlxwRlotRmFvNiVGY28tRiM2JkZob0ZaRmhvRjlGXHBGWi1GYW82JUZjby1GIzYmRmhvRlpGY3BGOUZccEZaLUZhbzYlRmNvLUYjNiZGaG9GWkZqcEY5RlxwRlotRmFvNiVGY28tRiM2JkZjcEZaRmNwRjlGXHBGWi1GYW82JUZjby1GIzYmRmNwRlpGanBGOUZccEZaLUZhbzYlRmNvLUYjNiZGanBGWkZqcEY5RlxwRlotRmFvNiVGX3FGZHFGXHBGWi1GYW82JUZfcUZocUZccEZaLUZhbzYlRl9xRlxyRlxwRlotRmFvNiVGX3FGYHJGXHBGWi1GYW82JUZfcUZkckZccEZaLUZhbzYlRl9xRmhyRlxwRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Y5RjktRlM2Ji1GIzYlRmhvLyUrZXhlY3V0YWJsZUdGPUY5RjlGZnNGaXMtRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GYHRGOQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2183" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElU3ZsMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2Ji1GIzYlLUkjbW5HRiQ2JFEiNEYnL0YzUSdub3JtYWxGJy8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnRj5GPi8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZARj4=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElU3ZsMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2Ji1GIzYlLUkjbW5HRiQ2JFEiNEYnL0YzUSdub3JtYWxGJy8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnRj5GPi8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZARj4=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2205" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY2LUkjbWlHRiQ2JVEoZGVjbGFyZUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRImFGJ0YvRjItRjY2JC1GIzYmLUYsNiVRInVGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiVRInZGJ0YvRjJGSEZIRkhGSC1GRTYtUSI6RidGSEZKL0ZORkxGT0ZRRlNGVUZXL0ZaUSwwLjI3Nzc3NzhlbUYnL0ZnbkZhb0YrLUY2NiQtRiM2JS1GLDYlUSJiRidGL0YyRj1GSEZIRlxvRistRjY2JC1GIzYlLUYsNiVRInBGJ0YvRjJGPUZIRkhGXG9GKy1GNjYkLUYjNiUtRiw2JVEicUYnRi9GMkY9RkhGSEZcb0YrLUY2NiQtRiM2JS1GLDYlUSJyRidGL0YyRj1GSEZIRlxvRistRjY2JC1GIzYlLUYsNiVRInNGJ0YvRjJGPUZIRkhGXG8vJStleGVjdXRhYmxlR0ZMRkg=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY2LUkjbWlHRiQ2JVEoZGVjbGFyZUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRImFGJ0YvRjItRjY2JC1GIzYmLUYsNiVRInVGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiVRInZGJ0YvRjJGSEZIRkhGSC1GRTYtUSI6RidGSEZKL0ZORkxGT0ZRRlNGVUZXL0ZaUSwwLjI3Nzc3NzhlbUYnL0ZnbkZhb0YrLUY2NiQtRiM2JS1GLDYlUSJiRidGL0YyRj1GSEZIRlxvRistRjY2JC1GIzYlLUYsNiVRInBGJ0YvRjJGPUZIRkhGXG9GKy1GNjYkLUYjNiUtRiw2JVEicUYnRi9GMkY9RkhGSEZcb0YrLUY2NiQtRiM2JS1GLDYlUSJyRidGL0YyRj1GSEZIRlxvRistRjY2JC1GIzYlLUYsNiVRInNGJ0YvRjJGPUZIRkhGXG8vJStleGVjdXRhYmxlR0ZMRkg=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2182" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkRzIzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEpc2ltcGxpZnlGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVzdWJzRidGL0YyLUZTNiQtRiM2KC1GLDYlUSVTdmwxRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEqVG90YWxEaWZmRidGL0YyLUZTNiQtRiM2KEZXLUZTNiQtRiM2KC1GUzYmLUYjNkEtRiw2JVEiYUYnRi9GMi1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZicC1GUzYkLUYjNiYtRiw2JVEidUYnRi9GMkZbby1GLDYlUSJ2RidGL0YyRjlGOUZbby1GLDYlUSJiRidGL0YyRmVwRmJxLUZTNiQtRiM2J0ZccUZbb0ZfcS8lK2V4ZWN1dGFibGVHRj1GOUY5RltvLUYsNiVRInBGJ0YvRjJGZXBGW3JGZXFGW28tRiw2JVEicUYnRi9GMkZlcEZeckZlcUZbby1GLDYlUSJyRidGL0YyRmVwRmFyRmVxRltvLUYsNiVRInNGJ0YvRjJGZXBGZHJGZXFGaXFGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRltvRlctRlM2JC1GIzYnRmhuRltvLUklbXN1YkdGJDYlLUYsNiVRImdGJ0YvRjItRiM2JS1JI21uR0YkNiRRIjNGJ0Y5Ri9GMi8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRmlxRjlGOUZpcUY5RjlGW28tRmpzNiRRIjJGJ0Y5RmlxRjlGOUZpcUY5RjlGaXFGOUY5RmlxRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkRzIzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEpc2ltcGxpZnlGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVzdWJzRidGL0YyLUZTNiQtRiM2KC1GLDYlUSVTdmwxRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEqVG90YWxEaWZmRidGL0YyLUZTNiQtRiM2KEZXLUZTNiQtRiM2KC1GUzYmLUYjNkEtRiw2JVEiYUYnRi9GMi1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZicC1GUzYkLUYjNiYtRiw2JVEidUYnRi9GMkZbby1GLDYlUSJ2RidGL0YyRjlGOUZbby1GLDYlUSJiRidGL0YyRmVwRmJxLUZTNiQtRiM2J0ZccUZbb0ZfcS8lK2V4ZWN1dGFibGVHRj1GOUY5RltvLUYsNiVRInBGJ0YvRjJGZXBGW3JGZXFGW28tRiw2JVEicUYnRi9GMkZlcEZeckZlcUZbby1GLDYlUSJyRidGL0YyRmVwRmFyRmVxRltvLUYsNiVRInNGJ0YvRjJGZXBGZHJGZXFGaXFGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRltvRlctRlM2JC1GIzYnRmhuRltvLUklbXN1YkdGJDYlLUYsNiVRImdGJ0YvRjItRiM2JS1JI21uR0YkNiRRIjNGJ0Y5Ri9GMi8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRmlxRjlGOUZpcUY5RjlGW28tRmpzNiRRIjJGJ0Y5RmlxRjlGOUZpcUY5RjlGaXFGOUY5RmlxRjk=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2157" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkU3ZsRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEpc2ltcGxpZnlGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GUzYmLUYjNi0tRiw2JVEjb3BGJ0YvRjItRlM2JC1GIzYmLUYsNiVRJXN1YnNGJ0YvRjItRlM2JC1GIzYpLUklbXN1YkdGJDYlLUYsNiVRImdGJ0YvRjItRiM2Ji1JI21uR0YkNiRRIjJGJ0Y5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRlxwNiRRIjNGJ0Y5RjkvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSRHMjNGJ0YvRjJGX3AtRlM2Ji1GIzZNLUYsNiVRJVN2bDFGJ0YvRjItRlM2Ji1GIzYlLUZccDYkUSIxRidGOS8lK2V4ZWN1dGFibGVHRj1GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRl9wRmdxLUZTNiYtRiM2JEZbcEY5RjlGY3JGZnJGX3BGZ3EtRlM2Ji1GIzYkRmdwRjlGOUZjckZmckZfcEZncS1GUzYmLUYjNiQtRlxwNiRRIjRGJ0Y5RjlGOUZjckZmckZfcEZncS1GUzYmLUYjNiQtRlxwNiRRIjVGJ0Y5RjlGOUZjckZmckZfcEZncS1GUzYmLUYjNiQtRlxwNiRRIjZGJ0Y5RjlGOUZjckZmckZfcEZncS1GUzYmLUYjNiQtRlxwNiRRIjdGJ0Y5RjlGOUZjckZmckZfcEZncS1GUzYmLUYjNiQtRlxwNiRRIjhGJ0Y5RjlGOUZjckZmckZfcEZncS1GUzYmLUYjNiQtRlxwNiRRIjlGJ0Y5RjlGOUZjckZmckZfcEZncS1GUzYmLUYjNiQtRlxwNiRRIzEwRidGOUY5RjlGY3JGZnJGX3BGZ3EtRlM2Ji1GIzYkLUZccDYkUSMxMUYnRjlGOUY5RmNyRmZyRl9wRmdxLUZTNiYtRiM2JC1GXHA2JFEjMTJGJ0Y5RjlGOUZjckZmckZfcEZncS1GUzYmLUYjNiQtRlxwNiRRIzEzRidGOUY5RjlGY3JGZnJGX3AtRiM2JUZncS1GUzYmLUYjNiQtRlxwNiRRIzE0RidGOUY5RjlGY3JGZnJGOS1GLDYjUSFGJ0ZhckY5RjlGY3JGZnJGYXJGOUY5RmFyRjlGOUZfcC1GZG82JUZmby1GIzYnRltwRl9wRmdwRi9GMkZqcEZdcUZgcUZfcEZcby1GUzYkLUYjNipGY29GXXFGYHFGX3BGZ3EtRlM2Ji1GIzYlLUZccDYkUSMxNkYnRjlGYXJGOUY5RmNyRmZyRmFyRjlGOUZhckY5RjlGY3JGZnJGYXJGOUY5RmFyRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkU3ZsRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEpc2ltcGxpZnlGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GUzYmLUYjNi0tRiw2JVEjb3BGJ0YvRjItRlM2JC1GIzYmLUYsNiVRJXN1YnNGJ0YvRjItRlM2JC1GIzYpLUklbXN1YkdGJDYlLUYsNiVRImdGJ0YvRjItRiM2Ji1JI21uR0YkNiRRIjJGJ0Y5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRlxwNiRRIjNGJ0Y5RjkvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSRHMjNGJ0YvRjJGX3AtRlM2Ji1GIzZNLUYsNiVRJVN2bDFGJ0YvRjItRlM2Ji1GIzYlLUZccDYkUSIxRidGOS8lK2V4ZWN1dGFibGVHRj1GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRl9wRmdxLUZTNiYtRiM2JEZbcEY5RjlGY3JGZnJGX3BGZ3EtRlM2Ji1GIzYkRmdwRjlGOUZjckZmckZfcEZncS1GUzYmLUYjNiQtRlxwNiRRIjRGJ0Y5RjlGOUZjckZmckZfcEZncS1GUzYmLUYjNiQtRlxwNiRRIjVGJ0Y5RjlGOUZjckZmckZfcEZncS1GUzYmLUYjNiQtRlxwNiRRIjZGJ0Y5RjlGOUZjckZmckZfcEZncS1GUzYmLUYjNiQtRlxwNiRRIjdGJ0Y5RjlGOUZjckZmckZfcEZncS1GUzYmLUYjNiQtRlxwNiRRIjhGJ0Y5RjlGOUZjckZmckZfcEZncS1GUzYmLUYjNiQtRlxwNiRRIjlGJ0Y5RjlGOUZjckZmckZfcEZncS1GUzYmLUYjNiQtRlxwNiRRIzEwRidGOUY5RjlGY3JGZnJGX3BGZ3EtRlM2Ji1GIzYkLUZccDYkUSMxMUYnRjlGOUY5RmNyRmZyRl9wRmdxLUZTNiYtRiM2JC1GXHA2JFEjMTJGJ0Y5RjlGOUZjckZmckZfcEZncS1GUzYmLUYjNiQtRlxwNiRRIzEzRidGOUY5RjlGY3JGZnJGX3AtRiM2JUZncS1GUzYmLUYjNiQtRlxwNiRRIzE0RidGOUY5RjlGY3JGZnJGOS1GLDYjUSFGJ0ZhckY5RjlGY3JGZnJGYXJGOUY5RmFyRjlGOUZfcC1GZG82JUZmby1GIzYnRltwRl9wRmdwRi9GMkZqcEZdcUZgcUZfcEZcby1GUzYkLUYjNipGY29GXXFGYHFGX3BGZ3EtRlM2Ji1GIzYlLUZccDYkUSMxNkYnRjlGYXJGOUY5RmNyRmZyRmFyRjlGOUZhckY5RjlGY3JGZnJGYXJGOUY5RmFyRjk=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2479" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">Done: this Svl is the complete compatibility (a bit more detailed but equivalent to the condtions from Ferapontov and Khusnutdinova [2004])</Font></Text-field>
</Input>
</Group>
<Group labelreference="L2156" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2220" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">Now that we get compatibility (which we can substitute to check vanishing modulo the eqn) we start computing with 3D pair </Font></Text-field>
</Input>
</Group>
<Group labelreference="L2143" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2151" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYqLUY2NiYtRiM2KC1GLDYlUSJ0RidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJ4RidGL0YyRkEtRiw2JVEieUYnRi9GMkZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GNjYmLUYjNigtRiw2JVEidUYnRi9GMkZBLUYsNiVRInZGJ0YvRjJGQS1GLDYlUSJ3RidGL0YyRkVGRUZcb0Zfb0ZBLUYsNiVRI0wyRidGL0YyRkEtSSNtbkdGJDYkUSIyRidGRUZFRkUtRkI2LVEiOkYnRkVGRy9GS0ZJRkxGTkZQRlJGVC9GV1EsMC4yNzc3Nzc4ZW1GJy9GWkZbcS8lK2V4ZWN1dGFibGVHRklGRQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYqLUY2NiYtRiM2KC1GLDYlUSJ0RidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJ4RidGL0YyRkEtRiw2JVEieUYnRi9GMkZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GNjYmLUYjNigtRiw2JVEidUYnRi9GMkZBLUYsNiVRInZGJ0YvRjJGQS1GLDYlUSJ3RidGL0YyRkVGRUZcb0Zfb0ZBLUYsNiVRI0wyRidGL0YyRkEtSSNtbkdGJDYkUSIyRidGRUZFRkUtRkI2LVEiOkYnRkVGRy9GS0ZJRkxGTkZQRlJGVC9GV1EsMC4yNzc3Nzc4ZW1GJy9GWkZbcS8lK2V4ZWN1dGFibGVHRklGRQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2134" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEmYWxpYXNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2QS1GLDYlUSJhRidGL0YyLUkjbW9HRiQ2LVEiPUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGRS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZURjotRjY2JC1GIzYqLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2KC1GNjYmLUYjNigtRiw2I1EhRicvJStmb3JlZ3JvdW5kR1EqWzAsMCwyNTVdRicvJStleGVjdXRhYmxlR0ZFLyUpcmVhZG9ubHlHRjEvJTBmb250X3N0eWxlX25hbWVHUSoyRH5PdXRwdXRGJ0ZBRkEvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGZG9GZ29GaW9GW3BGQS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY+Ni1RIixGJ0ZBRkMvRkdGMUZIRkpGTEZORlAvRlNRJjAuMGVtRicvRlZRLDAuMzMzMzMzM2VtRictRmZuNiUtRiw2JVEidkYnRi9GMkZbb0ZkcEZkb0Znb0Zpb0ZbcEZBRkFGZ3AtRiw2JVEicEYnRi9GMkY9RmRxLUY2NiQtRiM2Ji1GZm42JUZobi1GIzYkLUY2NiYtRiM2JEZhb0ZBRkFGXnBGYXBGQUZkcEZncC1GZm42JUZhcUZdckZkcEZBRkFGZ3AtRiw2JVEiYkYnRi9GMkY9RmVyRmdxRmdwLUYsNiVRInFGJ0YvRjJGPUZockZXRmdwLUYsNiVRInJGJ0YvRjJGPUZbc0ZncUZncC1GLDYlUSJzRidGL0YyRj1GXnNGZ3FGZ29GQUZBLUY+Ni1RIjpGJ0ZBRkNGRkZIRkpGTEZORlBGUkZVRmdvRkE=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEmYWxpYXNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2QS1GLDYlUSJhRidGL0YyLUkjbW9HRiQ2LVEiPUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGRS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZURjotRjY2JC1GIzYqLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2KC1GNjYmLUYjNigtRiw2I1EhRicvJStmb3JlZ3JvdW5kR1EqWzAsMCwyNTVdRicvJStleGVjdXRhYmxlR0ZFLyUpcmVhZG9ubHlHRjEvJTBmb250X3N0eWxlX25hbWVHUSoyRH5PdXRwdXRGJ0ZBRkEvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGZG9GZ29GaW9GW3BGQS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY+Ni1RIixGJ0ZBRkMvRkdGMUZIRkpGTEZORlAvRlNRJjAuMGVtRicvRlZRLDAuMzMzMzMzM2VtRictRmZuNiUtRiw2JVEidkYnRi9GMkZbb0ZkcEZkb0Znb0Zpb0ZbcEZBRkFGZ3AtRiw2JVEicEYnRi9GMkY9RmRxLUY2NiQtRiM2Ji1GZm42JUZobi1GIzYkLUY2NiYtRiM2JEZhb0ZBRkFGXnBGYXBGQUZkcEZncC1GZm42JUZhcUZdckZkcEZBRkFGZ3AtRiw2JVEiYkYnRi9GMkY9RmVyRmdxRmdwLUYsNiVRInFGJ0YvRjJGPUZockZXRmdwLUYsNiVRInJGJ0YvRjJGPUZbc0ZncUZncC1GLDYlUSJzRidGL0YyRj1GXnNGZ3FGZ29GQUZBLUY+Ni1RIjpGJ0ZBRkNGRkZIRkpGTEZORlBGUkZVRmdvRkE=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2078" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElU2VEMEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKXNpbXBsaWZ5RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiYtRiw2JVElc3Vic0YnRi9GMi1GUzYkLUYjNigtRiw2JVEjUzJGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSlQdWxsYmFja0YnRi9GMi1GUzYkLUYjNj0tRiw2JVElZGVUUkYnRi9GMkZbby1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GYXAtRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZfby9GTkZgby1GLDYlUSpUb3RhbERpZmZGJ0YvRjItRlM2JC1GIzYqLUkmbWZyYWNHRiQ2KC1GIzYkLUY2Ni1RKyZQYXJ0aWFsRDtGJ0Y5RjtGPkZARkJGREZGRkhGX29GZnBGOS1GIzYmLUYsNiNRIUYnLUYjNiVGY3EtSSVtc3ViR0YkNiUtRiw2JVEid0YnRi9GMi1GIzYkLUZTNiYtRiM2JEZocUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRjlGaHFGOS8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZ3MvJSliZXZlbGxlZEdGPS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIRl9vRmZwLUYsNiVRImdGJ0YvRjItRlM2JC1GIzYoLUZecjYlLUYsNiVRInVGJ0YvRjJGY3JGX3NGW28tRl5yNiUtRiw2JVEidkYnRi9GMkZjckZfc0Zbb0ZdckY5RjlGW28tSSNtbkdGJDYkRmRzRjkvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIRmBwRmJwRl5xRlx0LUYsNiVRImZGJ0YvRjJGYnQtRjY2LVEnJnNkb3Q7RidGOUY7Rj5GQEZCRkRGRkZIRl9vRmZwRmdwLUZTNiQtRiM2KkZecUZcdEZfdEZidEZbby1GYXU2JFEiM0YnRjlGY3VGOUY5RmV1RmdwLUZTNiQtRiM2KUZecUZcdEZodUZidEZbby1GYXU2JFEiMkYnRjlGOUY5LUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGYHBGYnBGXnFGXHRGX3RGYnRGW3ZGZ3AtRlM2JC1GIzYpRl5xRlx0Rmh1RmJ0RltvRmJ2RjlGOUZjdUY5RjlGY3VGOUY5RmN1RjlGOUZjdUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElU2VEMEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKXNpbXBsaWZ5RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiYtRiw2JVElc3Vic0YnRi9GMi1GUzYkLUYjNigtRiw2JVEjUzJGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSlQdWxsYmFja0YnRi9GMi1GUzYkLUYjNj0tRiw2JVElZGVUUkYnRi9GMkZbby1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GYXAtRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZfby9GTkZgby1GLDYlUSpUb3RhbERpZmZGJ0YvRjItRlM2JC1GIzYqLUkmbWZyYWNHRiQ2KC1GIzYkLUY2Ni1RKyZQYXJ0aWFsRDtGJ0Y5RjtGPkZARkJGREZGRkhGX29GZnBGOS1GIzYmLUYsNiNRIUYnLUYjNiVGY3EtSSVtc3ViR0YkNiUtRiw2JVEid0YnRi9GMi1GIzYkLUZTNiYtRiM2JEZocUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRjlGaHFGOS8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZ3MvJSliZXZlbGxlZEdGPS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIRl9vRmZwLUYsNiVRImdGJ0YvRjItRlM2JC1GIzYoLUZecjYlLUYsNiVRInVGJ0YvRjJGY3JGX3NGW28tRl5yNiUtRiw2JVEidkYnRi9GMkZjckZfc0Zbb0ZdckY5RjlGW28tSSNtbkdGJDYkRmRzRjkvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIRmBwRmJwRl5xRlx0LUYsNiVRImZGJ0YvRjJGYnQtRjY2LVEnJnNkb3Q7RidGOUY7Rj5GQEZCRkRGRkZIRl9vRmZwRmdwLUZTNiQtRiM2KkZecUZcdEZfdEZidEZbby1GYXU2JFEiM0YnRjlGY3VGOUY5RmV1RmdwLUZTNiQtRiM2KUZecUZcdEZodUZidEZbby1GYXU2JFEiMkYnRjlGOUY5LUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGYHBGYnBGXnFGXHRGX3RGYnRGW3ZGZ3AtRlM2JC1GIzYpRl5xRlx0Rmh1RmJ0RltvRmJ2RjlGOUZjdUY5RjlGY3VGOUY5RmN1RjlGOUZjdUY5</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2211" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEmU2VEMGFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSlzaW1wbGlmeUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRJXN1YnNGJ0YvRjItRlM2JC1GIzYnLUZTNiYtRiM2Ly1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNiUtRlM2Ji1GIzYlLUYsNiNRIUYnRi9GMkY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRi9GMi8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNRl9vLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRl1vNiUtRiw2JVEidkYnRi9GMkZib0ZhcEZkcEZhcUZncC1GXW82JS1GLDYlUSJ3RidGL0YyRmJvRmFwRmRwRmZxLyUrZXhlY3V0YWJsZUdGPUY5RjlGW3BGXnBGZ3AtRiw2JVElU2VEMEYnRi9GMkZpcUY5RjlGaXFGOUY5RmlxRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEmU2VEMGFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSlzaW1wbGlmeUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRJXN1YnNGJ0YvRjItRlM2JC1GIzYnLUZTNiYtRiM2Ly1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNiUtRlM2Ji1GIzYlLUYsNiNRIUYnRi9GMkY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRi9GMi8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNRl9vLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRl1vNiUtRiw2JVEidkYnRi9GMkZib0ZhcEZkcEZhcUZncC1GXW82JS1GLDYlUSJ3RidGL0YyRmJvRmFwRmRwRmZxLyUrZXhlY3V0YWJsZUdGPUY5RjlGW3BGXnBGZ3AtRiw2JVElU2VEMEYnRi9GMkZpcUY5RjlGaXFGOUY5RmlxRjk=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2208" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElU0VEMEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJlRvSmV0RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNistRiw2JVEmU2VEMGFGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GUzYmLUYjNiotRiw2JVEiZkYnRi9GMi1GUzYkLUYjNigtRiw2JVEidUYnRi9GMkZaLUYsNiVRInZGJ0YvRjJGWi1GLDYlUSJ3RidGL0YyRjlGOUZaLUYsNiVRImdGJ0YvRjJGY28tRiw2I1EhRicvJStleGVjdXRhYmxlR0Y9RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZaLUYsNiVRKW5vdGF0aW9uRidGL0YyLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRK2pldG51bWJlcnNGJ0YvRjJGZnBGOUY5RmZwRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElU0VEMEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJlRvSmV0RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNistRiw2JVEmU2VEMGFGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GUzYmLUYjNiotRiw2JVEiZkYnRi9GMi1GUzYkLUYjNigtRiw2JVEidUYnRi9GMkZaLUYsNiVRInZGJ0YvRjJGWi1GLDYlUSJ3RidGL0YyRjlGOUZaLUYsNiVRImdGJ0YvRjJGY28tRiw2I1EhRicvJStleGVjdXRhYmxlR0Y9RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZaLUYsNiVRKW5vdGF0aW9uRidGL0YyLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRK2pldG51bWJlcnNGJ0YvRjJGZnBGOUY5RmZwRjk=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2207" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVzdWJzRidGL0YyLUY2NiQtRiM2Jy1GLDYlUSRTdmxGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiVRJVNFRDBGJ0YvRjIvJStleGVjdXRhYmxlR0ZMRkhGSEZcb0ZIRkhGXG9GSA==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVzdWJzRidGL0YyLUY2NiQtRiM2Jy1GLDYlUSRTdmxGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiVRJVNFRDBGJ0YvRjIvJStleGVjdXRhYmxlR0ZMRkhGSEZcb0ZIRkhGXG9GSA==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2480" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">Thus we see the Lax pair condition in 3D</Font></Text-field>
</Input>
</Group>
<Group labelreference="L2218" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L2219" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">This worked perfect, so we also do the 4D pair </Font></Text-field>
</Input>
</Group>
<Group labelreference="L2209" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2206" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYqLUY2NiYtRiM2KC1GLDYlUSJ0RidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJ4RidGL0YyRkEtRiw2JVEieUYnRi9GMkZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GNjYmLUYjNiYtRiw2JVEidUYnRi9GMkZBLUYsNiVRInZGJ0YvRjJGRUZFRlxvRl9vRkEtRiw2JVEjTDFGJ0YvRjJGQS1JI21uR0YkNiRRIjJGJ0ZFRkVGRS1GQjYtUSI6RidGRUZHL0ZLRklGTEZORlBGUkZUL0ZXUSwwLjI3Nzc3NzhlbUYnL0ZaRmhwLyUrZXhlY3V0YWJsZUdGSUZF">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYqLUY2NiYtRiM2KC1GLDYlUSJ0RidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJ4RidGL0YyRkEtRiw2JVEieUYnRi9GMkZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GNjYmLUYjNiYtRiw2JVEidUYnRi9GMkZBLUYsNiVRInZGJ0YvRjJGRUZFRlxvRl9vRkEtRiw2JVEjTDFGJ0YvRjJGQS1JI21uR0YkNiRRIjJGJ0ZFRkVGRS1GQjYtUSI6RidGRUZHL0ZLRklGTEZORlBGUkZUL0ZXUSwwLjI3Nzc3NzhlbUYnL0ZaRmhwLyUrZXhlY3V0YWJsZUdGSUZF</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2080" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2047" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEmU2VEMWFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSlzaW1wbGlmeUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRJXN1YnNGJ0YvRjItRlM2JC1GIzYmLUZTNiYtRiM2Ki1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNiQtRlM2Ji1GIzYkLUYsNiNRIUYnRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Y5LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GX28tRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GXW82JS1GLDYlUSJ2RidGL0YyRmJvRmFwRmRwRmFxRjlGOUZbcEZecEZncC1GLDYlUSVTZUQxRidGL0YyRjlGOS8lK2V4ZWN1dGFibGVHRj1GOUY5RmdxRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEmU2VEMWFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSlzaW1wbGlmeUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRJXN1YnNGJ0YvRjItRlM2JC1GIzYmLUZTNiYtRiM2Ki1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNiQtRlM2Ji1GIzYkLUYsNiNRIUYnRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Y5LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GX28tRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GXW82JS1GLDYlUSJ2RidGL0YyRmJvRmFwRmRwRmFxRjlGOUZbcEZecEZncC1GLDYlUSVTZUQxRidGL0YyRjlGOS8lK2V4ZWN1dGFibGVHRj1GOUY5RmdxRjk=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2069" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElU0VEMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJlRvSmV0RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiotRiw2JVEmU2VEMWFGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GUzYmLUYjNiktRiw2JVEiZkYnRi9GMi1GUzYkLUYjNigtRiw2JVEidUYnRi9GMkZaLUYsNiVRInZGJ0YvRjJGWi1GLDYlUSJ3RidGL0YyRjlGOUZaLUYsNiVRImdGJ0YvRjJGY28tRiw2I1EhRidGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRlotRiw2JVEpbm90YXRpb25GJ0YvRjItRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEramV0bnVtYmVyc0YnRi9GMkY5RjkvJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElU0VEMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJlRvSmV0RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiotRiw2JVEmU2VEMWFGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GUzYmLUYjNiktRiw2JVEiZkYnRi9GMi1GUzYkLUYjNigtRiw2JVEidUYnRi9GMkZaLUYsNiVRInZGJ0YvRjJGWi1GLDYlUSJ3RidGL0YyRjlGOUZaLUYsNiVRImdGJ0YvRjJGY28tRiw2I1EhRidGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRlotRiw2JVEpbm90YXRpb25GJ0YvRjItRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEramV0bnVtYmVyc0YnRi9GMkY5RjkvJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2068" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVElU0VEMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKCZtaW51cztGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSVTRUQwRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVElU0VEMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKCZtaW51cztGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSVTRUQwRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2067" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSlzaW1wbGlmeUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJXN1YnNGJ0Y0RjctRjs2JC1GIzYmLUYsNiVRJFN2bEYnRjRGNy1JI21vR0YkNi1RIixGJy9GOFEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjYvJSlzdHJldGNoeUdGUS8lKnN5bW1ldHJpY0dGUS8lKGxhcmdlb3BHRlEvJS5tb3ZhYmxlbGltaXRzR0ZRLyUnYWNjZW50R0ZRLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVElU0VEMUYnRjRGN0ZNRk1GTUZNRk1GKy8lK2V4ZWN1dGFibGVHRlFGTQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSlzaW1wbGlmeUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJXN1YnNGJ0Y0RjctRjs2JC1GIzYmLUYsNiVRJFN2bEYnRjRGNy1JI21vR0YkNi1RIixGJy9GOFEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjYvJSlzdHJldGNoeUdGUS8lKnN5bW1ldHJpY0dGUS8lKGxhcmdlb3BHRlEvJS5tb3ZhYmxlbGltaXRzR0ZRLyUnYWNjZW50R0ZRLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVElU0VEMUYnRjRGN0ZNRk1GTUZNRk1GKy8lK2V4ZWN1dGFibGVHRlFGTQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2066" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2216" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2213" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEmU2VEMmFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSlzaW1wbGlmeUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRJXN1YnNGJ0YvRjItRlM2JC1GIzYmLUZTNiYtRiM2Ki1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNiQtRlM2Ji1GIzYkLUYsNiNRIUYnRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Y5LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GX28tRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GXW82JS1GLDYlUSJ2RidGL0YyRmJvRmFwRmRwRmFxRjlGOUZbcEZecEZncC1GLDYlUSVTZUQyRidGL0YyRjlGOS8lK2V4ZWN1dGFibGVHRj1GOUY5RmdxRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEmU2VEMmFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSlzaW1wbGlmeUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRJXN1YnNGJ0YvRjItRlM2JC1GIzYmLUZTNiYtRiM2Ki1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNiQtRlM2Ji1GIzYkLUYsNiNRIUYnRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Y5LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GX28tRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GXW82JS1GLDYlUSJ2RidGL0YyRmJvRmFwRmRwRmFxRjlGOUZbcEZecEZncC1GLDYlUSVTZUQyRidGL0YyRjlGOS8lK2V4ZWN1dGFibGVHRj1GOUY5RmdxRjk=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2214" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElU0VEMkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJlRvSmV0RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiotRiw2JVEmU2VEMmFGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GUzYmLUYjNiktRiw2JVEiZkYnRi9GMi1GUzYkLUYjNigtRiw2JVEidUYnRi9GMkZaLUYsNiVRInZGJ0YvRjJGWi1GLDYlUSJ3RidGL0YyRjlGOUZaLUYsNiVRImdGJ0YvRjJGY28tRiw2I1EhRidGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRlotRiw2JVEpbm90YXRpb25GJ0YvRjItRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEramV0bnVtYmVyc0YnRi9GMkY5RjkvJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElU0VEMkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJlRvSmV0RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiotRiw2JVEmU2VEMmFGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GUzYmLUYjNiktRiw2JVEiZkYnRi9GMi1GUzYkLUYjNigtRiw2JVEidUYnRi9GMkZaLUYsNiVRInZGJ0YvRjJGWi1GLDYlUSJ3RidGL0YyRjlGOUZaLUYsNiVRImdGJ0YvRjJGY28tRiw2I1EhRidGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRlotRiw2JVEpbm90YXRpb25GJ0YvRjItRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEramV0bnVtYmVyc0YnRi9GMkY5RjkvJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2212" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSlzaW1wbGlmeUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJXN1YnNGJ0Y0RjctRjs2JC1GIzYmLUYsNiVRJFN2bEYnRjRGNy1JI21vR0YkNi1RIixGJy9GOFEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjYvJSlzdHJldGNoeUdGUS8lKnN5bW1ldHJpY0dGUS8lKGxhcmdlb3BHRlEvJS5tb3ZhYmxlbGltaXRzR0ZRLyUnYWNjZW50R0ZRLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVElU0VEMkYnRjRGN0ZNRk1GTUZNRk1GKy8lK2V4ZWN1dGFibGVHRlFGTQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSlzaW1wbGlmeUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJXN1YnNGJ0Y0RjctRjs2JC1GIzYmLUYsNiVRJFN2bEYnRjRGNy1JI21vR0YkNi1RIixGJy9GOFEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjYvJSlzdHJldGNoeUdGUS8lKnN5bW1ldHJpY0dGUS8lKGxhcmdlb3BHRlEvJS5tb3ZhYmxlbGltaXRzR0ZRLyUnYWNjZW50R0ZRLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVElU0VEMkYnRjRGN0ZNRk1GTUZNRk1GKy8lK2V4ZWN1dGFibGVHRlFGTQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2065" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">Yes, we got commutativity modulo the equation. Now we are ready to check that the surfacess wiped by X,Y in 3D are totally geodesic.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L2064" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2063" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font encoding="UTF-8" foreground="[255,0,255]">We at first check that the covector \316\270=f_\316\273*dt+g_\316\273</Font><Font foreground="[255,0,255]">*dx+dy, annihilating the plane in 3D spanned by X,Y, is null (below K=g_v/g_u):</Font></Text-field>
</Input>
</Group>
<Group labelreference="L2061" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2QS1GLDYlUSJwRidGL0YyLUkjbW9HRiQ2LVEnJnNkb3Q7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZFLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRlQtRiw2JVEic0YnRi9GMi1GPjYtUSgmbWludXM7RidGQUZDRkZGSEZKRkxGTkZQL0ZTUSwwLjIyMjIyMjJlbUYnL0ZWRmhuLUYsNiVRInFGJ0YvRjJGPS1GLDYlUSJyRidGL0YyLUY+Ni1RIitGJ0ZBRkNGRkZIRkpGTEZORlBGZ25GaW4tSSZtZnJhY0dGJDYoLUYjNiYtRjY2JC1GIzYnRjpGYG9GVy8lK2V4ZWN1dGFibGVHRkVGQUZBLUYsNiNRIUYnRlxwRkEtRiM2Jy1GLDYlUSJhRidGL0YyRlotRiw2JVEiYkYnRi9GMkYvRjIvJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRl5xLyUpYmV2ZWxsZWRHRkVGPS1GNjYkLUYjNitGZnBGPS1GNjYkLUYjNilGOkZgb0Zdb0Y9LUYsNiVRIktGJ0YvRjJGXHBGQUZBRlpGY3BGPS1GNjYkLUYjNidGV0Zgby1GZG82KC1GIzYlRmpuRlxwRkEtRiM2JUZbckYvRjJGaXBGXHFGX3FGYXFGXHBGQUZBRlxwRkFGQUZgby1GZG82KC1GIzYlLUY2NiQtRiM2KkZjcEY9RldGYG9GZnBGPUY6RkFGQUZecEZBRmFwRmlwRlxxRl9xRmFxRj0tRjY2JC1GIzYtRldGYG8tRmRvNihGam5GZnJGaXBGXHFGX3FGYXFGWkY6RlpGXW9GPUZbckZccEZBRkFGYG8tRmRvNigtRiM2JkZecC1GIzYlRl5wLUY2NiQtRiM2JkZjcEZgb0ZmcEZBRkFGQUZecEZBLUYjNiUtSSVtc3VwR0YkNiUtRjY2JEZhcEZBLUYjNiUtSSNtbkdGJDYkUSIyRidGQUYvRjIvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRi9GMkZpcEZccUZfcUZhcUY9LUY2NiQtRiM2KkZmcEY9LUY2NiQtRiM2KEY6RmBvRl1vRj1GW3JGQUZBRlpGY3BGPS1GNjYkLUYjNiZGV0Zgby1GZG82KC1GIzYkRmpuRkEtRiM2JEZbckZBRmlwRlxxRl9xRmFxRkFGQUZBRkFGPS1GNjYkLUYjNixGV0Zgby1GZG82KEZqbkZgdkZpcEZccUZfcUZhcUZaRjpGWkZdb0Y9RltyRkFGQUZgby1GZG82KC1GanQ2JEZbcUZBLUYjNiYtRmN0NiUtRjY2JC1GIzYmRmNwRlpGZnBGQUZBLUYjNiRGaXRGQUZddUZecEYvRjJGaXBGXHFGX3FGYXFGPS1GIzYlRl5wLUZjdDYlRmB1Rmd0Rl11RkFGYG8tRmRvNigtRiM2J0ZjcC1GPjYtUSJ+RidGQUZDRkZGSEZKRkxGTkZQRlJGVUZmcEYvRjJGXHdGaXBGXHFGX3FGYXFGPS1GY3Q2JUZidkZndEZddUZccEZBRkFGXHBGQQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2QS1GLDYlUSJwRidGL0YyLUkjbW9HRiQ2LVEnJnNkb3Q7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZFLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRlQtRiw2JVEic0YnRi9GMi1GPjYtUSgmbWludXM7RidGQUZDRkZGSEZKRkxGTkZQL0ZTUSwwLjIyMjIyMjJlbUYnL0ZWRmhuLUYsNiVRInFGJ0YvRjJGPS1GLDYlUSJyRidGL0YyLUY+Ni1RIitGJ0ZBRkNGRkZIRkpGTEZORlBGZ25GaW4tSSZtZnJhY0dGJDYoLUYjNiYtRjY2JC1GIzYnRjpGYG9GVy8lK2V4ZWN1dGFibGVHRkVGQUZBLUYsNiNRIUYnRlxwRkEtRiM2Jy1GLDYlUSJhRidGL0YyRlotRiw2JVEiYkYnRi9GMkYvRjIvJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRl5xLyUpYmV2ZWxsZWRHRkVGPS1GNjYkLUYjNitGZnBGPS1GNjYkLUYjNilGOkZgb0Zdb0Y9LUYsNiVRIktGJ0YvRjJGXHBGQUZBRlpGY3BGPS1GNjYkLUYjNidGV0Zgby1GZG82KC1GIzYlRmpuRlxwRkEtRiM2JUZbckYvRjJGaXBGXHFGX3FGYXFGXHBGQUZBRlxwRkFGQUZgby1GZG82KC1GIzYlLUY2NiQtRiM2KkZjcEY9RldGYG9GZnBGPUY6RkFGQUZecEZBRmFwRmlwRlxxRl9xRmFxRj0tRjY2JC1GIzYtRldGYG8tRmRvNihGam5GZnJGaXBGXHFGX3FGYXFGWkY6RlpGXW9GPUZbckZccEZBRkFGYG8tRmRvNigtRiM2JkZecC1GIzYlRl5wLUY2NiQtRiM2JkZjcEZgb0ZmcEZBRkFGQUZecEZBLUYjNiUtSSVtc3VwR0YkNiUtRjY2JEZhcEZBLUYjNiUtSSNtbkdGJDYkUSIyRidGQUYvRjIvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRi9GMkZpcEZccUZfcUZhcUY9LUY2NiQtRiM2KkZmcEY9LUY2NiQtRiM2KEY6RmBvRl1vRj1GW3JGQUZBRlpGY3BGPS1GNjYkLUYjNiZGV0Zgby1GZG82KC1GIzYkRmpuRkEtRiM2JEZbckZBRmlwRlxxRl9xRmFxRkFGQUZBRkFGPS1GNjYkLUYjNixGV0Zgby1GZG82KEZqbkZgdkZpcEZccUZfcUZhcUZaRjpGWkZdb0Y9RltyRkFGQUZgby1GZG82KC1GanQ2JEZbcUZBLUYjNiYtRmN0NiUtRjY2JC1GIzYmRmNwRlpGZnBGQUZBLUYjNiRGaXRGQUZddUZecEYvRjJGaXBGXHFGX3FGYXFGPS1GIzYlRl5wLUZjdDYlRmB1Rmd0Rl11RkFGYG8tRmRvNigtRiM2J0ZjcC1GPjYtUSJ+RidGQUZDRkZGSEZKRkxGTkZQRlJGVUZmcEYvRjJGXHdGaXBGXHFGX3FGYXFGPS1GY3Q2JUZidkZndEZddUZccEZBRkFGXHBGQQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2232" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2370" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">Now let us specify the equation and calculate the connection</Font></Text-field>
</Input>
</Group>
<Group labelreference="L2369" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L2362" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYrLUY2NiYtRiM2KC1GLDYlUSJ0RidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJ4RidGL0YyRkEtRiw2JVEieUYnRi9GMkZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GNjYmLUYjNiYtRiw2JVEidUYnRi9GMkZBLUYsNiVRInZGJ0YvRjJGRUZFRlxvRl9vRkEtRkI2LVEifkYnRkVGRy9GS0ZJRkxGTkZQRlJGVEZWL0ZaRlgtRiw2JVEjSjJGJ0YvRjJGQS1JI21uR0YkNiRRIjNGJ0ZFRkVGRS1GQjYtUSI6RidGRUZHRl9wRkxGTkZQRlJGVC9GV1EsMC4yNzc3Nzc4ZW1GJy9GWkZccS8lK2V4ZWN1dGFibGVHRklGRQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYrLUY2NiYtRiM2KC1GLDYlUSJ0RidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJ4RidGL0YyRkEtRiw2JVEieUYnRi9GMkZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GNjYmLUYjNiYtRiw2JVEidUYnRi9GMkZBLUYsNiVRInZGJ0YvRjJGRUZFRlxvRl9vRkEtRkI2LVEifkYnRkVGRy9GS0ZJRkxGTkZQRlJGVEZWL0ZaRlgtRiw2JVEjSjJGJ0YvRjJGQS1JI21uR0YkNiRRIjNGJ0ZFRkVGRS1GQjYtUSI6RidGRUZHRl9wRkxGTkZQRlJGVC9GV1EsMC4yNzc3Nzc4ZW1GJy9GWkZccS8lK2V4ZWN1dGFibGVHRklGRQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2344" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZMLUkjbWlHRiQ2JVEiRkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GUy1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNiUtSSNtbkdGJDYlUSIxRidGL0YyRi9GMi8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GYm8tRiw2JVEiYUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUZWNiVGWC1GIzYkLUZobzYmLUYjNiQtRiw2I1EhRidGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRjlGW28tRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZSL0ZOUSwwLjMzMzMzMzNlbUYnLUZWNiUtRiw2JVEidkYnRi9GMkZecEZbb0Y5RjktRjY2LVEnJnNkb3Q7RidGOUY7Rj5GQEZCRkRGRkZIRlJGVC1GVjYlRlgtRiM2JS1GaG42JFEiMkYnRjlGL0YyRltvRl5vLUYsNiVRInBGJ0YvRjJGZ29GaHEtRlY2JUZYLUYjNiUtRmhuNiRRIjNGJ0Y5Ri9GMkZbb0Zeby1GLDYlUSJxRidGL0YyLUZobzYkLUYjNictRlY2JUZYLUYjNiUtRmhvNiYtRiM2JUZkcEYvRjJGOUZncEZqcEYvRjJGW29GXXEtRlY2JUZlcUZlc0Zbby8lK2V4ZWN1dGFibGVHRj1GOUY5RmhxLUZWNiVGZXFGZ3JGW28tRjY2LVEiO0YnRjlGO0ZgcUZARkJGREZGRkhGUkZNLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRlMvJSZkZXB0aEdGaXQvJSpsaW5lYnJlYWtHUShuZXdsaW5lRictRiw2JVEiR0YnRi9GMkY1LUZWNiVGZXEtRiM2JS1GaG42JEZqbkY5Ri9GMkZbb0Zeby1GLDYlUSJiRidGL0YyRmdvRmhxLUZWNiVGZXFGXXJGW29GXm8tRiw2JVEickYnRi9GMkZfc0ZocUZlckZeby1GLDYlUSJzRidGL0YyRmdvRmhxRl90RmF0Rl10Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZMLUkjbWlHRiQ2JVEiRkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GUy1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNiUtSSNtbkdGJDYlUSIxRidGL0YyRi9GMi8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GYm8tRiw2JVEiYUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUZWNiVGWC1GIzYkLUZobzYmLUYjNiQtRiw2I1EhRidGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRjlGW28tRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZSL0ZOUSwwLjMzMzMzMzNlbUYnLUZWNiUtRiw2JVEidkYnRi9GMkZecEZbb0Y5RjktRjY2LVEnJnNkb3Q7RidGOUY7Rj5GQEZCRkRGRkZIRlJGVC1GVjYlRlgtRiM2JS1GaG42JFEiMkYnRjlGL0YyRltvRl5vLUYsNiVRInBGJ0YvRjJGZ29GaHEtRlY2JUZYLUYjNiUtRmhuNiRRIjNGJ0Y5Ri9GMkZbb0Zeby1GLDYlUSJxRidGL0YyLUZobzYkLUYjNictRlY2JUZYLUYjNiUtRmhvNiYtRiM2JUZkcEYvRjJGOUZncEZqcEYvRjJGW29GXXEtRlY2JUZlcUZlc0Zbby8lK2V4ZWN1dGFibGVHRj1GOUY5RmhxLUZWNiVGZXFGZ3JGW28tRjY2LVEiO0YnRjlGO0ZgcUZARkJGREZGRkhGUkZNLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRlMvJSZkZXB0aEdGaXQvJSpsaW5lYnJlYWtHUShuZXdsaW5lRictRiw2JVEiR0YnRi9GMkY1LUZWNiVGZXEtRiM2JS1GaG42JEZqbkY5Ri9GMkZbb0Zeby1GLDYlUSJiRidGL0YyRmdvRmhxLUZWNiVGZXFGXXJGW29GXm8tRiw2JVEickYnRi9GMkZfc0ZocUZlckZeby1GLDYlUSJzRidGL0YyRmdvRmhxRl90RmF0Rl10Rjk=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2358" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2JVEjRFJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2JC1GIzYxLUYsNiVRJWRpZmZGJ0YvRjItRlA2JC1GIzYmLUYsNiVRIkZGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNiQtSSNtbkdGJDYkUSIxRidGOUY5LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGOUY5LUY2Ni1RJyZzZG90O0YnRjlGO0Y+RkBGQkZERkZGSEZcby9GTkZdby1GYW82JS1GLDYlUScmIzk1ODtGJy9GMEY9RjlGZm9GXHAtRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZdcUZULUZQNiQtRiM2JkZlbkZobi1GYW82JUZjby1GIzYkLUZpbzYkUSIyRidGOUY5RlxwRjlGOUZfcC1GYW82JUZlcEZlcUZccEZpcEZULUZQNiQtRiM2JkZlbkZobi1GYW82JUZjby1GIzYkLUZpbzYkUSIzRidGOUY5RlxwRjlGOUZfcC1GYW82JUZlcEZickZccEY5RjlGX3AtRlA2JC1GIzYxRlQtRlA2JC1GIzYmLUYsNiVRIkdGJ0YvRjJGaG4tRmFvNiUtRiw2JVEidkYnRi9GMkZmb0ZccEY5RjlGX3BGY3BGaXBGVC1GUDYkLUYjNiZGYXNGaG4tRmFvNiVGZnNGZXFGXHBGOUY5Rl9wRmpxRmlwRlQtRlA2JC1GIzYmRmFzRmhuLUZhbzYlRmZzRmJyRlxwRjlGOUZfcEZnckY5RjktRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSEZccUZecS1GUDYkLUYjNjJGVC1GUDYkLUYjNidGZW5GaG4tRmFvNiVGZnMtRiM2JUZob0YvRjJGXHAvJStleGVjdXRhYmxlR0Y9RjlGOUZfcC1GYW82JUZlcEZidUZccEZpcEZULUZQNiQtRiM2JkZlbkZobkZddEY5RjlGX3BGanFGaXBGVC1GUDYkLUYjNiZGZW5GaG5GY3RGOUY5Rl9wRmdyRmR1RjlGOUZfcC1GUDYkLUYjNjFGVC1GUDYkLUYjNiZGYXNGaG5GYG9GOUY5Rl9wRmNwRmlwRlQtRlA2JC1GIzYmRmFzRmhuRmNxRjlGOUZfcEZqcUZpcEZULUZQNiQtRiM2JkZhc0ZobkZgckY5RjlGX3BGZ3JGOUY5RmR1Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2JVEjRFJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2JC1GIzYxLUYsNiVRJWRpZmZGJ0YvRjItRlA2JC1GIzYmLUYsNiVRIkZGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNiQtSSNtbkdGJDYkUSIxRidGOUY5LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGOUY5LUY2Ni1RJyZzZG90O0YnRjlGO0Y+RkBGQkZERkZGSEZcby9GTkZdby1GYW82JS1GLDYlUScmIzk1ODtGJy9GMEY9RjlGZm9GXHAtRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZdcUZULUZQNiQtRiM2JkZlbkZobi1GYW82JUZjby1GIzYkLUZpbzYkUSIyRidGOUY5RlxwRjlGOUZfcC1GYW82JUZlcEZlcUZccEZpcEZULUZQNiQtRiM2JkZlbkZobi1GYW82JUZjby1GIzYkLUZpbzYkUSIzRidGOUY5RlxwRjlGOUZfcC1GYW82JUZlcEZickZccEY5RjlGX3AtRlA2JC1GIzYxRlQtRlA2JC1GIzYmLUYsNiVRIkdGJ0YvRjJGaG4tRmFvNiUtRiw2JVEidkYnRi9GMkZmb0ZccEY5RjlGX3BGY3BGaXBGVC1GUDYkLUYjNiZGYXNGaG4tRmFvNiVGZnNGZXFGXHBGOUY5Rl9wRmpxRmlwRlQtRlA2JC1GIzYmRmFzRmhuLUZhbzYlRmZzRmJyRlxwRjlGOUZfcEZnckY5RjktRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSEZccUZecS1GUDYkLUYjNjJGVC1GUDYkLUYjNidGZW5GaG4tRmFvNiVGZnMtRiM2JUZob0YvRjJGXHAvJStleGVjdXRhYmxlR0Y9RjlGOUZfcC1GYW82JUZlcEZidUZccEZpcEZULUZQNiQtRiM2JkZlbkZobkZddEY5RjlGX3BGanFGaXBGVC1GUDYkLUYjNiZGZW5GaG5GY3RGOUY5Rl9wRmdyRmR1RjlGOUZfcC1GUDYkLUYjNjFGVC1GUDYkLUYjNiZGYXNGaG5GYG9GOUY5Rl9wRmNwRmlwRlQtRlA2JC1GIzYmRmFzRmhuRmNxRjlGOUZfcEZqcUZpcEZULUZQNiQtRiM2JkZhc0ZobkZgckY5RjlGX3BGZ3JGOUY5RmR1Rjk=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2352" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEiQUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkjbW5HRiQ2JFEiMkYnRjktRjY2LVEnJnNkb3Q7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORlctRiw2JVEnTWF0cml4RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiUtRmduNiYtRiM2KS1GZ242Ji1GIzYyLUkmbWZyYWNHRiQ2KC1GUDYkUSIxRidGOS1GIzYkRk9GOS8lLmxpbmV0aGlja25lc3NHRmhvLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRl9wLyUpYmV2ZWxsZWRHRj0tRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZWRlgtRiw2JVElZGlmZkYnRi9GMi1GZ242JC1GIzYpLUYsNiVRI0RSRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGVi9GTlEsMC4zMzMzMzMzZW1GJy1JJW1zdWJHRiQ2JS1GLDYlUScmIzk1ODtGJy9GMEY9RjktRiM2JUZmb0YvRjIvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0ZhcUZncS8lK2V4ZWN1dGFibGVHRj1GOUY5RmFxLUZkbzYoRmZvLUYjNiVGT0YvRjJGW3BGXXBGYHBGYnBGZHBGZ3AtRmduNiQtRiM2KUZecUZhcS1GaHE2JUZqcS1GIzYkRmZvRjlGYHJGYXEtRmhxNiVGanFGaW9GYHJGY3JGOUY5RmFxRmNvRmRwLUYjNiVGZ3AtRmduNiQtRiM2KEZecUZhcUZdc0ZhcS1GaHE2JUZqcS1GIzYkLUZQNiRRIjNGJ0Y5RjlGYHJGOUY5RjktRiw2I1EhRidGY3JGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmFxLUZnbjYmLUYjNjJGY29GZHBGZ3AtRmduNiQtRiM2KEZecUZhcUZdc0ZhcUZhc0Y5RjlGYXFGY29GZHBGZ3AtRmduNiQtRiM2KEZecUZhcUZhc0ZhcUZhc0Y5RjlGYXFGY29GZHBGZ3AtRmduNiQtRiM2KEZecUZhcUZhc0ZhcUZpc0Y5RjlGY3JGOUY5RmN0RmZ0RmFxLUZnbjYmLUYjNjJGY29GZHBGZ3BGZXNGYXFGY29GZHBGZ3BGZXVGYXFGY29GZHBGZ3AtRmduNiQtRiM2KEZecUZhcUZpc0ZhcUZpc0Y5RjlGY3JGOUY5RmN0RmZ0RmNyRjlGOUZjdEZmdEZjckY5RjlGY3JGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEiQUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkjbW5HRiQ2JFEiMkYnRjktRjY2LVEnJnNkb3Q7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORlctRiw2JVEnTWF0cml4RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiUtRmduNiYtRiM2KS1GZ242Ji1GIzYyLUkmbWZyYWNHRiQ2KC1GUDYkUSIxRidGOS1GIzYkRk9GOS8lLmxpbmV0aGlja25lc3NHRmhvLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRl9wLyUpYmV2ZWxsZWRHRj0tRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZWRlgtRiw2JVElZGlmZkYnRi9GMi1GZ242JC1GIzYpLUYsNiVRI0RSRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGVi9GTlEsMC4zMzMzMzMzZW1GJy1JJW1zdWJHRiQ2JS1GLDYlUScmIzk1ODtGJy9GMEY9RjktRiM2JUZmb0YvRjIvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0ZhcUZncS8lK2V4ZWN1dGFibGVHRj1GOUY5RmFxLUZkbzYoRmZvLUYjNiVGT0YvRjJGW3BGXXBGYHBGYnBGZHBGZ3AtRmduNiQtRiM2KUZecUZhcS1GaHE2JUZqcS1GIzYkRmZvRjlGYHJGYXEtRmhxNiVGanFGaW9GYHJGY3JGOUY5RmFxRmNvRmRwLUYjNiVGZ3AtRmduNiQtRiM2KEZecUZhcUZdc0ZhcS1GaHE2JUZqcS1GIzYkLUZQNiRRIjNGJ0Y5RjlGYHJGOUY5RjktRiw2I1EhRidGY3JGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmFxLUZnbjYmLUYjNjJGY29GZHBGZ3AtRmduNiQtRiM2KEZecUZhcUZdc0ZhcUZhc0Y5RjlGYXFGY29GZHBGZ3AtRmduNiQtRiM2KEZecUZhcUZhc0ZhcUZhc0Y5RjlGYXFGY29GZHBGZ3AtRmduNiQtRiM2KEZecUZhcUZhc0ZhcUZpc0Y5RjlGY3JGOUY5RmN0RmZ0RmFxLUZnbjYmLUYjNjJGY29GZHBGZ3BGZXNGYXFGY29GZHBGZ3BGZXVGYXFGY29GZHBGZ3AtRmduNiQtRiM2KEZecUZhcUZpc0ZhcUZpc0Y5RjlGY3JGOUY5RmN0RmZ0RmNyRjlGOUZjdEZmdEZjckY5RjlGY3JGOQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2354" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEjQUFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSdleHBhbmRGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUS5NYXRyaXhJbnZlcnNlRidGL0YyLUZTNiQtRiM2JC1GLDYlUSJBRidGL0YyRjlGOUY5RjktRjY2LVEiO0YnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJ0ZNLUYsNiVRJ2ZhY3RvckYnRi9GMi1GUzYkLUYjNiYtRiw2JVEsRGV0ZXJtaW5hbnRGJ0YvRjJGWi8lK2V4ZWN1dGFibGVHRj1GOUY5RltwRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEjQUFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSdleHBhbmRGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUS5NYXRyaXhJbnZlcnNlRidGL0YyLUZTNiQtRiM2JC1GLDYlUSJBRidGL0YyRjlGOUY5RjktRjY2LVEiO0YnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJ0ZNLUYsNiVRJ2ZhY3RvckYnRi9GMi1GUzYkLUYjNiYtRiw2JVEsRGV0ZXJtaW5hbnRGJ0YvRjJGWi8lK2V4ZWN1dGFibGVHRj1GOUY5RltwRjk=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2353" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjQU1GJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSlzaW1wbGlmeUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRKEFkam9pbnRGJ0YvRjItRlM2JC1GIzYkLUYsNiVRIkFGJ0YvRjJGOUY5LyUrZXhlY3V0YWJsZUdGPUY5RjlGW29GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjQU1GJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSlzaW1wbGlmeUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRKEFkam9pbnRGJ0YvRjItRlM2JC1GIzYkLUYsNiVRIkFGJ0YvRjJGOUY5LyUrZXhlY3V0YWJsZUdGPUY5RjlGW29GOQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2356" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2342" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">Here A is the matrix of the linearized operator, AA - the inverse (metric) and AJ=AM the adjoint matrix (which we use as a representative for the conformal class)</Font></Text-field>
</Input>
</Group>
<Group labelreference="L2341" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2349" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjYUFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzY+LUYsNiVRKlRvdGFsRGlmZkYnRi9GMi1GUDYkLUYjNictRiw2JVEiQUYnRi9GMi1GUDYmLUYjNiYtSSNtbkdGJDYkUSIxRidGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnRlxvRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zgb0Zcb0Y5RjktRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZicEZULUZQNiQtRiM2J0Zlbi1GUDYmLUYjNiZGXG9GYG8tRl1vNiRRIjJGJ0Y5RjlGOUZob0ZbcEZgb0ZccUY5RjlGXnBGVC1GUDYkLUYjNidGZW4tRlA2Ji1GIzYmRlxvRmBvLUZdbzYkUSIzRidGOUY5RjlGaG9GW3BGYG9GZ3FGOUY5RmBvRlQtRlA2JC1GIzYnRmVuLUZQNiYtRiM2JkZccUZgb0Zcb0Y5RjlGaG9GW3BGYG9GXG9GOUY5Rl5wRlQtRlA2JC1GIzYnRmVuLUZQNiYtRiM2JkZccUZgb0ZccUY5RjlGaG9GW3BGYG9GXHFGOUY5Rl5wRlQtRlA2JC1GIzYnRmVuLUZQNiYtRiM2JkZccUZgb0ZncUY5RjlGaG9GW3BGYG9GZ3FGOUY5RmBvRlQtRlA2JC1GIzYnRmVuLUZQNiYtRiM2JkZncUZgb0Zcb0Y5RjlGaG9GW3BGYG9GXG9GOUY5Rl5wRlQtRlA2JC1GIzYnRmVuLUZQNiYtRiM2JkZncUZgb0ZccUY5RjlGaG9GW3BGYG9GXHFGOUY5Rl5wLUYjNiVGVC1GUDYkLUYjNidGZW4tRlA2Ji1GIzYmRmdxRmBvRmdxRjlGOUZob0ZbcEZgb0ZncUY5RjlGOS1GLDYjUSFGJy8lK2V4ZWN1dGFibGVHRj1GOUY5RmhvRltwLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRl91Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjYUFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzY+LUYsNiVRKlRvdGFsRGlmZkYnRi9GMi1GUDYkLUYjNictRiw2JVEiQUYnRi9GMi1GUDYmLUYjNiYtSSNtbkdGJDYkUSIxRidGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnRlxvRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zgb0Zcb0Y5RjktRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZicEZULUZQNiQtRiM2J0Zlbi1GUDYmLUYjNiZGXG9GYG8tRl1vNiRRIjJGJ0Y5RjlGOUZob0ZbcEZgb0ZccUY5RjlGXnBGVC1GUDYkLUYjNidGZW4tRlA2Ji1GIzYmRlxvRmBvLUZdbzYkUSIzRidGOUY5RjlGaG9GW3BGYG9GZ3FGOUY5RmBvRlQtRlA2JC1GIzYnRmVuLUZQNiYtRiM2JkZccUZgb0Zcb0Y5RjlGaG9GW3BGYG9GXG9GOUY5Rl5wRlQtRlA2JC1GIzYnRmVuLUZQNiYtRiM2JkZccUZgb0ZccUY5RjlGaG9GW3BGYG9GXHFGOUY5Rl5wRlQtRlA2JC1GIzYnRmVuLUZQNiYtRiM2JkZccUZgb0ZncUY5RjlGaG9GW3BGYG9GZ3FGOUY5RmBvRlQtRlA2JC1GIzYnRmVuLUZQNiYtRiM2JkZncUZgb0Zcb0Y5RjlGaG9GW3BGYG9GXG9GOUY5Rl5wRlQtRlA2JC1GIzYnRmVuLUZQNiYtRiM2JkZncUZgb0ZccUY5RjlGaG9GW3BGYG9GXHFGOUY5Rl5wLUYjNiVGVC1GUDYkLUYjNidGZW4tRlA2Ji1GIzYmRmdxRmBvRmdxRjlGOUZob0ZbcEZgb0ZncUY5RjlGOS1GLDYjUSFGJy8lK2V4ZWN1dGFibGVHRj1GOUY5RmhvRltwLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRl91Rjk=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2351" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEnJiM5Njk7RicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnRjIvJSZmZW5jZUdGMS8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0YxLyUqc3ltbWV0cmljR0YxLyUobGFyZ2VvcEdGMS8lLm1vdmFibGVsaW1pdHNHRjEvJSdhY2NlbnRHRjEvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZJLUkjbW5HRiQ2JFEiMkYnRjItRjY2LVEnJnNkb3Q7RidGMkY5RjtGPUY/RkFGQ0ZFL0ZIUSYwLjBlbUYnL0ZLRlQtSShtZmVuY2VkR0YkNiYtRiM2XG8tRiw2JVEjQUFGJy9GMFEldHJ1ZUYnL0YzUSdpdGFsaWNGJy1GVzYmLUYjNiYtRk02JFEiMUYnRjItRjY2LVEiLEYnRjJGOS9GPEZpbkY9Rj9GQUZDRkVGUy9GS1EsMC4zMzMzMzMzZW1GJ0Zgb0YyRjIvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGUC1GNjYtUSJ+RidGMkY5RjtGPUY/RkFGQ0ZFRlNGVS1GLDYlUSNhQUYnRmhuRmpuLUZXNiYtRiM2JEZgb0YyRjJGaW9GXHAtRjY2LVEiK0YnRjJGOUY7Rj1GP0ZBRkNGRS9GSFEsMC4yMjIyMjIyZW1GJy9GS0ZdcUZlbi1GVzYmLUYjNiZGYG9GY29GTEYyRjJGaW9GXHBGUEZfcEZicC1GVzYmLUYjNiRGTEYyRjJGaW9GXHBGaXBGZW4tRlc2Ji1GIzYmRmBvRmNvLUZNNiRRIjNGJ0YyRjJGMkZpb0ZccEZQRl9wRmJwLUZXNiYtRiM2JEZbckYyRjJGaW9GXHBGY29GZW4tRlc2Ji1GIzYmRkxGY29GYG9GMkYyRmlvRlxwRlBGX3BGYnBGZXBGaXBGZW4tRlc2Ji1GIzYmRkxGY29GTEYyRjJGaW9GXHBGUEZfcEZicEZjcUZpcEZlbi1GVzYmLUYjNiZGTEZjb0ZbckYyRjJGaW9GXHBGUEZfcEZicEZeckZjb0Zlbi1GVzYmLUYjNiZGW3JGY29GYG9GMkYyRmlvRlxwRlBGX3BGYnBGZXBGaXBGZW4tRlc2Ji1GIzYmRltyRmNvRkxGMkYyRmlvRlxwRlBGX3BGYnBGY3FGaXBGZW4tRlc2Ji1GIzYmRltyRmNvRltyRjJGMkZpb0ZccEZQRl9wRmJwRl5yLyUrZXhlY3V0YWJsZUdGMUYyRjJGaW9GXHAtRjY2LVEiOkYnRjJGOUY7Rj1GP0ZBRkNGRUZHRkpGanNGMg==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEnJiM5Njk7RicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnRjIvJSZmZW5jZUdGMS8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0YxLyUqc3ltbWV0cmljR0YxLyUobGFyZ2VvcEdGMS8lLm1vdmFibGVsaW1pdHNHRjEvJSdhY2NlbnRHRjEvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZJLUkjbW5HRiQ2JFEiMkYnRjItRjY2LVEnJnNkb3Q7RidGMkY5RjtGPUY/RkFGQ0ZFL0ZIUSYwLjBlbUYnL0ZLRlQtSShtZmVuY2VkR0YkNiYtRiM2XG8tRiw2JVEjQUFGJy9GMFEldHJ1ZUYnL0YzUSdpdGFsaWNGJy1GVzYmLUYjNiYtRk02JFEiMUYnRjItRjY2LVEiLEYnRjJGOS9GPEZpbkY9Rj9GQUZDRkVGUy9GS1EsMC4zMzMzMzMzZW1GJ0Zgb0YyRjIvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGUC1GNjYtUSJ+RidGMkY5RjtGPUY/RkFGQ0ZFRlNGVS1GLDYlUSNhQUYnRmhuRmpuLUZXNiYtRiM2JEZgb0YyRjJGaW9GXHAtRjY2LVEiK0YnRjJGOUY7Rj1GP0ZBRkNGRS9GSFEsMC4yMjIyMjIyZW1GJy9GS0ZdcUZlbi1GVzYmLUYjNiZGYG9GY29GTEYyRjJGaW9GXHBGUEZfcEZicC1GVzYmLUYjNiRGTEYyRjJGaW9GXHBGaXBGZW4tRlc2Ji1GIzYmRmBvRmNvLUZNNiRRIjNGJ0YyRjJGMkZpb0ZccEZQRl9wRmJwLUZXNiYtRiM2JEZbckYyRjJGaW9GXHBGY29GZW4tRlc2Ji1GIzYmRkxGY29GYG9GMkYyRmlvRlxwRlBGX3BGYnBGZXBGaXBGZW4tRlc2Ji1GIzYmRkxGY29GTEYyRjJGaW9GXHBGUEZfcEZicEZjcUZpcEZlbi1GVzYmLUYjNiZGTEZjb0ZbckYyRjJGaW9GXHBGUEZfcEZicEZeckZjb0Zlbi1GVzYmLUYjNiZGW3JGY29GYG9GMkYyRmlvRlxwRlBGX3BGYnBGZXBGaXBGZW4tRlc2Ji1GIzYmRltyRmNvRkxGMkYyRmlvRlxwRlBGX3BGYnBGY3FGaXBGZW4tRlc2Ji1GIzYmRltyRmNvRltyRjJGMkZpb0ZccEZQRl9wRmJwRl5yLyUrZXhlY3V0YWJsZUdGMUYyRjJGaW9GXHAtRjY2LVEiOkYnRjJGOUY7Rj1GP0ZBRkNGRUZHRkpGanNGMg==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2481" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">This is our form connection Omega, but we will use the general form U below</Font></Text-field>
</Input>
</Group>
<Group labelreference="L2350" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2363" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2JVEoRGVwVmFyc0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNigtRiw2JVEidUYnRi9GMi1GUDYkLUYjNigtRiw2JVEidEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRInhGJ0YvRjJGaG4tRiw2JVEieUYnRi9GMkY5RjlGaG4tRiw2JVEidkYnRi9GMkZXRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSNBSkYnRi9GMkY1LUYsNiVRKXNpbXBsaWZ5RidGL0YyLUZQNiQtRiM2JS1GLDYlUShGcm9tSmV0RidGL0YyLUZQNiQtRiM2Ji1GLDYlUSNBTUYnRi9GMkZobkYrRjlGOUY5RjlGX3AvJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2JVEoRGVwVmFyc0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNigtRiw2JVEidUYnRi9GMi1GUDYkLUYjNigtRiw2JVEidEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRInhGJ0YvRjJGaG4tRiw2JVEieUYnRi9GMkY5RjlGaG4tRiw2JVEidkYnRi9GMkZXRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSNBSkYnRi9GMkY1LUYsNiVRKXNpbXBsaWZ5RidGL0YyLUZQNiQtRiM2JS1GLDYlUShGcm9tSmV0RidGL0YyLUZQNiQtRiM2Ji1GLDYlUSNBTUYnRi9GMkZobkYrRjlGOUY5RjlGX3AvJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2359" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2365" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYmLUY2NiYtRiM2KC1GLDYlUSJ0RidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJ4RidGL0YyRkEtRiw2JVEieUYnRi9GMkZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GLDYlUSJNRidGL0YyRkVGRS1GQjYtUSI6RidGRUZHL0ZLRklGTEZORlBGUkZUL0ZXUSwwLjI3Nzc3NzhlbUYnL0ZaRmpvLyUrZXhlY3V0YWJsZUdGSUZF">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYmLUY2NiYtRiM2KC1GLDYlUSJ0RidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJ4RidGL0YyRkEtRiw2JVEieUYnRi9GMkZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GLDYlUSJNRidGL0YyRkVGRS1GQjYtUSI6RidGRUZHL0ZLRklGTEZORlBGUkZUL0ZXUSwwLjI3Nzc3NzhlbUYnL0ZaRmpvLyUrZXhlY3V0YWJsZUdGSUZF</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2346" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjZ2dGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSdldmFsREdGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Z3AtRiw2JlEjQUpGJ0YvLyUrZm9yZWdyb3VuZEdRKlswLDEyOCwwXUYnRjItRlM2Jy1GIzYqLUkjbW5HRiQ2JVEiMUYnRlpGOS1GNjYuUSIsRidGWkY5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRidGW28vJSVib2xkR0YxRlovJStleGVjdXRhYmxlR0Y9L0YzUSVib2xkRicvJStmb250d2VpZ2h0R0ZccEZaRjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LlEnJnNkb3Q7RidGWkY5RjtGPkZARkJGREZGRkhGY28vRk5GZG8tRiw2JlEjZHRGJ0YvRlpGMi1GNjYuUSJ+RidGWkY5RjtGPkZARkJGREZGRkhGY29GaHAtRjY2LlEiJkYnRlpGOUY7Rj5GQEZCRkRGRkZIRmNvRmhwLUYsNiZRInRGJ0YvRlpGMkZccUZpcC1GNjYuUSIrRidGWkY5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GaXFGVy1GUzYnLUYjNipGW29GX28tRlxvNiVRIjJGJ0ZaRjlGZ29GWkZpb0ZbcEZdcEZaRjlGX3BGYnBGZXBGaXBGXHFGX3FGYnFGXHEtRiw2JlEjZHhGJ0YvRlpGMkZlcUZXLUZTNictRiM2KkZbb0Zfby1GXG82JVEiM0YnRlpGOUZnb0ZaRmlvRltwRl1wRlpGOUZfcEZicEZlcEZpcEZccUZfcUZicUZccS1GLDYmUSNkeUYnRi9GWkYyRmVxRlctRlM2Jy1GIzYqRl9yRl9vRltvRmdvRlpGaW9GW3BGXXBGWkY5Rl9wRmJwRmVwRmJyRlxxRl9xRmJxRlxxRmlwRmVxRlctRlM2Jy1GIzYqRl9yRl9vRl9yRmdvRlpGaW9GW3BGXXBGWkY5Rl9wRmJwRmVwRmJyRlxxRl9xRmJxRlxxRmJyRmVxRlctRlM2Jy1GIzYnRl9yRl9vRmlyRmlvRjlGWkY5Rl9wRmJwRmVwRmJyRlxxRl9xRmJxRlxxRlxzRmVxRlctRlM2Jy1GIzYmRmlyRl9vRltvRjlGWkY5Rl9wRmJwRmVwRlxzRlxxRl9xRmJxRlxxRmlwRmVxRlctRlM2Jy1GIzYmRmlyRl9vRl9yRjlGWkY5Rl9wRmJwRmVwRlxzRlxxRl9xRmJxRlxxRmJyRmVxRlctRlM2Jy1GIzYnRmlyRl9vRmlyRmlvRjlGWkY5Rl9wRmJwRmVwRlxzRlxxRl9xRmJxRlxxRlxzRmlvRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZpb0Y5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjZ2dGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSdldmFsREdGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Z3AtRiw2JlEjQUpGJ0YvLyUrZm9yZWdyb3VuZEdRKlswLDEyOCwwXUYnRjItRlM2Jy1GIzYqLUkjbW5HRiQ2JVEiMUYnRlpGOS1GNjYuUSIsRidGWkY5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRidGW28vJSVib2xkR0YxRlovJStleGVjdXRhYmxlR0Y9L0YzUSVib2xkRicvJStmb250d2VpZ2h0R0ZccEZaRjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LlEnJnNkb3Q7RidGWkY5RjtGPkZARkJGREZGRkhGY28vRk5GZG8tRiw2JlEjZHRGJ0YvRlpGMi1GNjYuUSJ+RidGWkY5RjtGPkZARkJGREZGRkhGY29GaHAtRjY2LlEiJkYnRlpGOUY7Rj5GQEZCRkRGRkZIRmNvRmhwLUYsNiZRInRGJ0YvRlpGMkZccUZpcC1GNjYuUSIrRidGWkY5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GaXFGVy1GUzYnLUYjNipGW29GX28tRlxvNiVRIjJGJ0ZaRjlGZ29GWkZpb0ZbcEZdcEZaRjlGX3BGYnBGZXBGaXBGXHFGX3FGYnFGXHEtRiw2JlEjZHhGJ0YvRlpGMkZlcUZXLUZTNictRiM2KkZbb0Zfby1GXG82JVEiM0YnRlpGOUZnb0ZaRmlvRltwRl1wRlpGOUZfcEZicEZlcEZpcEZccUZfcUZicUZccS1GLDYmUSNkeUYnRi9GWkYyRmVxRlctRlM2Jy1GIzYqRl9yRl9vRltvRmdvRlpGaW9GW3BGXXBGWkY5Rl9wRmJwRmVwRmJyRlxxRl9xRmJxRlxxRmlwRmVxRlctRlM2Jy1GIzYqRl9yRl9vRl9yRmdvRlpGaW9GW3BGXXBGWkY5Rl9wRmJwRmVwRmJyRlxxRl9xRmJxRlxxRmJyRmVxRlctRlM2Jy1GIzYnRl9yRl9vRmlyRmlvRjlGWkY5Rl9wRmJwRmVwRmJyRlxxRl9xRmJxRlxxRlxzRmVxRlctRlM2Jy1GIzYmRmlyRl9vRltvRjlGWkY5Rl9wRmJwRmVwRlxzRlxxRl9xRmJxRlxxRmlwRmVxRlctRlM2Jy1GIzYmRmlyRl9vRl9yRjlGWkY5Rl9wRmJwRmVwRlxzRlxxRl9xRmJxRlxxRmJyRmVxRlctRlM2Jy1GIzYnRmlyRl9vRmlyRmlvRjlGWkY5Rl9wRmJwRmVwRlxzRlxxRl9xRmJxRlxxRlxzRmlvRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZpb0Y5</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2343" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2366" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2367" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEuVG9yc2lvblRlbnNvckYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRIkNGJ0YvRjIvJStleGVjdXRhYmxlR1EmZmFsc2VGJy9GM1Enbm9ybWFsRidGQC1JI21vR0YkNi1RIjtGJ0ZALyUmZmVuY2VHRj8vJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGPy8lKnN5bW1ldHJpY0dGPy8lKGxhcmdlb3BHRj8vJS5tb3ZhYmxlbGltaXRzR0Y/LyUnYWNjZW50R0Y/LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMjc3Nzc3OGVtRidGPUZA">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEuVG9yc2lvblRlbnNvckYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRIkNGJ0YvRjIvJStleGVjdXRhYmxlR1EmZmFsc2VGJy9GM1Enbm9ybWFsRidGQC1JI21vR0YkNi1RIjtGJ0ZALyUmZmVuY2VHRj8vJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGPy8lKnN5bW1ldHJpY0dGPy8lKGxhcmdlb3BHRj8vJS5tb3ZhYmxlbGltaXRzR0Y/LyUnYWNjZW50R0Y/LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMjc3Nzc3OGVtRidGPUZA</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2347" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY1LUkjbWlHRiQ2JVEoJiM5Mzc7MUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKXNpbXBsaWZ5RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiYtRiw2JVEoRnJvbUpldEYnRi9GMi1GUzYkLUYjNictRiw2JVEnJiM5Njk7RicvRjBGPUY5LUZTNiYtRiM2JC1JI21uR0YkNiRRIjFGJ0Y5RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRKERlcFZhcnNGJ0YvRjJGOUY5LyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdGX3AvJSZkZXB0aEdGX3EvJSpsaW5lYnJlYWtHUShuZXdsaW5lRictRiw2JVEoJiM5Mzc7MkYnRi9GMkY1Rk8tRlM2JC1GIzYlRlctRlM2JC1GIzYnLUYsNiVRKCZvbWVnYTtGJ0Zbb0Y5LUZTNiYtRiM2JC1GYW82JFEiMkYnRjlGOUY5RmRvRmdvRmpvRmJwRjlGOUY5RjlGZ3BGanAtRiw2JVEoJiM5Mzc7M0YnRi9GMkY1Rk8tRlM2JC1GIzYlRlctRlM2JC1GIzYnRmJyLUZTNiYtRiM2JC1GYW82JFEiM0YnRjlGOUY5RmRvRmdvRmpvRmJwRjlGOUY5RjlGZ3BGZXBGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY1LUkjbWlHRiQ2JVEoJiM5Mzc7MUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKXNpbXBsaWZ5RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiYtRiw2JVEoRnJvbUpldEYnRi9GMi1GUzYkLUYjNictRiw2JVEnJiM5Njk7RicvRjBGPUY5LUZTNiYtRiM2JC1JI21uR0YkNiRRIjFGJ0Y5RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRKERlcFZhcnNGJ0YvRjJGOUY5LyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdGX3AvJSZkZXB0aEdGX3EvJSpsaW5lYnJlYWtHUShuZXdsaW5lRictRiw2JVEoJiM5Mzc7MkYnRi9GMkY1Rk8tRlM2JC1GIzYlRlctRlM2JC1GIzYnLUYsNiVRKCZvbWVnYTtGJ0Zbb0Y5LUZTNiYtRiM2JC1GYW82JFEiMkYnRjlGOUY5RmRvRmdvRmpvRmJwRjlGOUY5RjlGZ3BGanAtRiw2JVEoJiM5Mzc7M0YnRi9GMkY1Rk8tRlM2JC1GIzYlRlctRlM2JC1GIzYnRmJyLUZTNiYtRiM2JC1GYW82JFEiM0YnRjlGOUY5RmRvRmdvRmpvRmJwRjlGOUY5RjlGZ3BGZXBGOQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2348" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font encoding="UTF-8" foreground="[255,0,255]">Here we determine the connection C and define the covector \316\251. However we wait to let U=\316\251, we want to obtain this from the total geodesicity condition. </Font></Text-field>
</Input>
</Group>
<Group labelreference="L2355" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY3LUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVEjRXRGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictRiw2LVEqJmNvbG9uZXE7RidGL0YyRjVGN0Y5RjtGPUY/L0ZCUSwwLjI3Nzc3NzhlbUYnL0ZFRlMtRkc2JVEnZXZhbERHRidGSkZNLUkobWZlbmNlZEdGJDYkLUYjNiktRkc2JVE/RGlyZWN0aW9uYWxDb3ZhcmlhbnREZXJpdmF0aXZlRidGSkZNLUZZNiQtRiM2KC1GRzYlUSREX3RGJ0ZKRk0tRiw2LVEiLEYnRi9GMi9GNkZMRjdGOUY7Rj1GP0ZBL0ZFUSwwLjMzMzMzMzNlbUYnLUZHNiVRI2dnRidGSkZNRmFvLUZHNiVRIkNGJ0ZKRk1GL0YvLUYsNi1RKCZtaW51cztGJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRLDAuMjIyMjIyMmVtRicvRkVGYXAtRkc2JVEjVTFGJ0ZKRk0tRiw2LVEnJnNkb3Q7RidGL0YyRjVGN0Y5RjtGPUY/RkFGREZnb0YvRi8tRiw2LVEiOkYnRi9GMkY1RjdGOUY7Rj1GP0ZSRlQtSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdGQy8lJmRlcHRoR0ZhcS8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GXXE2JkZfcUZicUZkcS9GZ3FRJWF1dG9GJy1GRzYlUSNFeEYnRkpGTUZPRlUtRlk2JC1GIzYqRmduLUZZNiQtRiM2KS1GRzYlUSREX3hGJ0ZKRk1GYW9GZ29GYW9Gam8vJStleGVjdXRhYmxlR0Y0Ri9GL0ZdcC1GRzYlUSNVMkYnRkpGTUZmcEZnb0Zbc0YvRi9GaXBGXHEtRkc2JVEjRXlGJ0ZKRk1GT0ZVLUZZNiQtRiM2KUZnbi1GWTYkLUYjNigtRkc2JVEkRF95RidGSkZNRmFvRmdvRmFvRmpvRi9GL0ZdcC1GRzYlUSNVM0YnRkpGTUZmcEZnb0YvRi9GaXBGW3NGLw==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY3LUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVEjRXRGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictRiw2LVEqJmNvbG9uZXE7RidGL0YyRjVGN0Y5RjtGPUY/L0ZCUSwwLjI3Nzc3NzhlbUYnL0ZFRlMtRkc2JVEnZXZhbERHRidGSkZNLUkobWZlbmNlZEdGJDYkLUYjNiktRkc2JVE/RGlyZWN0aW9uYWxDb3ZhcmlhbnREZXJpdmF0aXZlRidGSkZNLUZZNiQtRiM2KC1GRzYlUSREX3RGJ0ZKRk0tRiw2LVEiLEYnRi9GMi9GNkZMRjdGOUY7Rj1GP0ZBL0ZFUSwwLjMzMzMzMzNlbUYnLUZHNiVRI2dnRidGSkZNRmFvLUZHNiVRIkNGJ0ZKRk1GL0YvLUYsNi1RKCZtaW51cztGJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRLDAuMjIyMjIyMmVtRicvRkVGYXAtRkc2JVEjVTFGJ0ZKRk0tRiw2LVEnJnNkb3Q7RidGL0YyRjVGN0Y5RjtGPUY/RkFGREZnb0YvRi8tRiw2LVEiOkYnRi9GMkY1RjdGOUY7Rj1GP0ZSRlQtSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdGQy8lJmRlcHRoR0ZhcS8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GXXE2JkZfcUZicUZkcS9GZ3FRJWF1dG9GJy1GRzYlUSNFeEYnRkpGTUZPRlUtRlk2JC1GIzYqRmduLUZZNiQtRiM2KS1GRzYlUSREX3hGJ0ZKRk1GYW9GZ29GYW9Gam8vJStleGVjdXRhYmxlR0Y0Ri9GL0ZdcC1GRzYlUSNVMkYnRkpGTUZmcEZnb0Zbc0YvRi9GaXBGXHEtRkc2JVEjRXlGJ0ZKRk1GT0ZVLUZZNiQtRiM2KUZnbi1GWTYkLUYjNigtRkc2JVEkRF95RidGSkZNRmFvRmdvRmFvRmpvRi9GL0ZdcC1GRzYlUSNVM0YnRkpGTUZmcEZnb0YvRi9GaXBGW3NGLw==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2357" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2360" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjc0FGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSZzb2x2ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUZTNiYtRiM2ZW8tRiw2JVEmRXEwMDBGJ0YvRjItRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIwRidGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRJkVxMDAxRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDAyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDExRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDEyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDIyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTAwRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTAxRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTAyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTExRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTEyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTIyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjAwRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjAxRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjAyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjExRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjEyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjIyRidGL0YyRmhuRltvLyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRl9vLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGY28vRk5GZG8tRlM2Ji1GIzZHLUYsNiVRJWEwMDBGJ0YvRjJGX28tRiw2JVElYTAwMUYnRi9GMkZfby1GLDYlUSVhMDAyRidGL0YyRl9vLUYsNiVRJWEwMTBGJ0YvRjJGX28tRiw2JVElYTAxMUYnRi9GMkZfby1GLDYlUSVhMDEyRidGL0YyRl9vLUYsNiVRJWEwMjBGJ0YvRjJGX28tRiw2JVElYTAyMUYnRi9GMkZfby1GLDYlUSVhMDIyRidGL0YyRl9vLUYsNiVRJWExMDFGJ0YvRjJGX28tRiw2JVElYTEwMkYnRi9GMkZfby1GLDYlUSVhMTExRidGL0YyRl9vLUYsNiVRJWExMTJGJ0YvRjJGX28tRiw2JVElYTEyMUYnRi9GMkZfby1GLDYlUSVhMTIyRidGL0YyRl9vLUYsNiVRJWEyMDJGJ0YvRjJGX28tRiw2JVElYTIxMkYnRi9GMkZfby1GLDYlUSVhMjIyRidGL0YyRmpyRjlGOS9GXXNRIltGJy9GYHNRIl1GJ0ZqckY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GanJGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjc0FGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSZzb2x2ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUZTNiYtRiM2ZW8tRiw2JVEmRXEwMDBGJ0YvRjItRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIwRidGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRJkVxMDAxRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDAyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDExRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDEyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDIyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTAwRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTAxRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTAyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTExRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTEyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTIyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjAwRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjAxRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjAyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjExRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjEyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjIyRidGL0YyRmhuRltvLyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRl9vLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGY28vRk5GZG8tRlM2Ji1GIzZHLUYsNiVRJWEwMDBGJ0YvRjJGX28tRiw2JVElYTAwMUYnRi9GMkZfby1GLDYlUSVhMDAyRidGL0YyRl9vLUYsNiVRJWEwMTBGJ0YvRjJGX28tRiw2JVElYTAxMUYnRi9GMkZfby1GLDYlUSVhMDEyRidGL0YyRl9vLUYsNiVRJWEwMjBGJ0YvRjJGX28tRiw2JVElYTAyMUYnRi9GMkZfby1GLDYlUSVhMDIyRidGL0YyRl9vLUYsNiVRJWExMDFGJ0YvRjJGX28tRiw2JVElYTEwMkYnRi9GMkZfby1GLDYlUSVhMTExRidGL0YyRl9vLUYsNiVRJWExMTJGJ0YvRjJGX28tRiw2JVElYTEyMUYnRi9GMkZfby1GLDYlUSVhMTIyRidGL0YyRl9vLUYsNiVRJWEyMDJGJ0YvRjJGX28tRiw2JVElYTIxMkYnRi9GMkZfby1GLDYlUSVhMjIyRidGL0YyRmpyRjlGOS9GXXNRIltGJy9GYHNRIl1GJ0ZqckY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GanJGOQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2361" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjQzFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSdldmFsREdGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Jy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmVuLUYsNiVRJXN1YnNGJ0YvRjItRlM2JC1GIzYmLUZTNiYtRiM2JS1GLDYlUSNvcEYnRi9GMi1GUzYkLUYjNiVGYm8tRlM2JC1GIzYkLUYsNiVRI3NBRidGL0YyRjlGOUY5RjlGOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRlovRk5RLDAuMzMzMzMzM2VtRictRiw2JVEiQ0YnRi9GMkY5RjlGV0Y5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjQzFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSdldmFsREdGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Jy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmVuLUYsNiVRJXN1YnNGJ0YvRjItRlM2JC1GIzYmLUZTNiYtRiM2JS1GLDYlUSNvcEYnRi9GMi1GUzYkLUYjNiVGYm8tRlM2JC1GIzYkLUYsNiVRI3NBRidGL0YyRjlGOUY5RjlGOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRlovRk5RLDAuMzMzMzMzM2VtRictRiw2JVEiQ0YnRi9GMkY5RjlGV0Y5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2364" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEnZXZhbERHRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNi0tRiw2JVE0Q292YXJpYW50RGVyaXZhdGl2ZUYnRi9GMi1GNjYkLUYjNiYtRiw2JVEjZ2dGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiVRI0MxRidGL0YyRkhGSC1GRTYtUSgmbWludXM7RidGSEZKL0ZORkxGT0ZRRlNGVUZXL0ZaUSwwLjIyMjIyMjJlbUYnL0ZnbkZhby1GRTYtUSJ+RidGSEZKRl9vRk9GUUZTRlVGV0ZZL0ZnbkZlbkZBRmNvLUZFNi1RIiZGJ0ZIRkpGX29GT0ZRRlNGVUZXRllGZm8tRiw2JVEidEYnRi9GMkZjby1GNjYkLUYjNjEtRiw2JVEjVTFGJ0YvRjItRkU2LVEnJnNkb3Q7RidGSEZKRl9vRk9GUUZTRlVGV0ZZRmZvLUYsNiVRI2R0RidGL0YyLUZFNi1RIitGJ0ZIRkpGX29GT0ZRRlNGVUZXRmBvRmJvRmNvLUYsNiVRI1UyRidGL0YyRmRwLUYsNiVRI2R4RidGL0YyRmpwRmNvLUYsNiVRI1UzRidGL0YyRmNvRmRwLUYsNiVRI2R5RidGL0YyRkhGSEZIRkgtRkU2LVEiO0YnRkhGSkZNRk9GUUZTRlVGV0ZZL0ZnblEsMC4yNzc3Nzc4ZW1GJy8lK2V4ZWN1dGFibGVHRkxGSA==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEnZXZhbERHRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNi0tRiw2JVE0Q292YXJpYW50RGVyaXZhdGl2ZUYnRi9GMi1GNjYkLUYjNiYtRiw2JVEjZ2dGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiVRI0MxRidGL0YyRkhGSC1GRTYtUSgmbWludXM7RidGSEZKL0ZORkxGT0ZRRlNGVUZXL0ZaUSwwLjIyMjIyMjJlbUYnL0ZnbkZhby1GRTYtUSJ+RidGSEZKRl9vRk9GUUZTRlVGV0ZZL0ZnbkZlbkZBRmNvLUZFNi1RIiZGJ0ZIRkpGX29GT0ZRRlNGVUZXRllGZm8tRiw2JVEidEYnRi9GMkZjby1GNjYkLUYjNjEtRiw2JVEjVTFGJ0YvRjItRkU2LVEnJnNkb3Q7RidGSEZKRl9vRk9GUUZTRlVGV0ZZRmZvLUYsNiVRI2R0RidGL0YyLUZFNi1RIitGJ0ZIRkpGX29GT0ZRRlNGVUZXRmBvRmJvRmNvLUYsNiVRI1UyRidGL0YyRmRwLUYsNiVRI2R4RidGL0YyRmpwRmNvLUYsNiVRI1UzRidGL0YyRmNvRmRwLUYsNiVRI2R5RidGL0YyRkhGSEZIRkgtRkU2LVEiO0YnRkhGSkZNRk9GUUZTRlVGV0ZZL0ZnblEsMC4yNzc3Nzc4ZW1GJy8lK2V4ZWN1dGFibGVHRkxGSA==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2371" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2482" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font encoding="UTF-8" foreground="[255,0,255]">We want to check that the connection preserves the conformal class of the form \316\270 in the direction of Ann(\316\270)</Font></Text-field>
</Input>
</Group>
<Group labelreference="L2224" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEnJiM5NTI7RicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnRjIvJSZmZW5jZUdGMS8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0YxLyUqc3ltbWV0cmljR0YxLyUobGFyZ2VvcEdGMS8lLm1vdmFibGVsaW1pdHNHRjEvJSdhY2NlbnRHRjEvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZJLUYsNiVRJ2V2YWxER0YnL0YwUSV0cnVlRicvRjNRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNi0tRiw2JVEjZHlGJ0ZPRlEtRjY2LVEiK0YnRjJGOUY7Rj1GP0ZBRkNGRS9GSFEsMC4yMjIyMjIyZW1GJy9GS0Zpbi1GIzYqLUYjNiotSSVtc3ViR0YkNiUtRiw2JVEiREYnRi9GMi1GIzYoLUkjbW5HRiQ2JFEiM0YnRjIvJStmb3JlZ3JvdW5kR1EqWzAsMCwyNTVdRicvJStleGVjdXRhYmxlR0YxLyUpcmVhZG9ubHlHRlAvJTBmb250X3N0eWxlX25hbWVHUSoyRH5PdXRwdXRGJ0YyLyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRjY2LVEwJkFwcGx5RnVuY3Rpb247RidGMkY5RjtGPUY/RkFGQ0ZFL0ZIUSYwLjBlbUYnL0ZLRlxxLUZUNiQtRiM2KC1GLDYlUSJmRidGT0ZRRltwRl5wRmBwRmJwRjJGMkZbcEZecEZgcEZicEYyRmhwLUZUNiQtRiM2Li1GLDYlUSJ1RidGT0ZRLUZUNiQtRiM2LC1GLDYlUSJ0RidGT0ZRLUY2Ni1RIixGJ0YyRjkvRjxGUEY9Rj9GQUZDRkVGW3EvRktRLDAuMzMzMzMzM2VtRictRiw2JVEieEYnRk9GUUZjci1GLDYlUSJ5RidGT0ZRRltwRl5wRmBwRmJwRjJGMkZjci1GLDYlUSJ2RidGT0ZRRlxyRmNyLUYjNiUtRiw2JVEid0YnRk9GUS1GVDYkLUYjNihGYHJGY3JGaXJGY3JGXHNGMkYyRjJGW3BGXnBGYHBGYnBGMkYyRltwRl5wRmBwRmJwRjItRjY2LVEnJnNkb3Q7RidGMkY5RjtGPUY/RkFGQ0ZFRltxRl1xLUYsNiVRI2R0RidGT0ZRRmVuLUYjNigtRiM2Ki1GIzYqRl9vRmhwLUZUNiQtRiM2KC1GLDYlUSJnRidGT0ZRRltwRl5wRmBwRmJwRjJGMkZbcEZecEZgcEZicEYyRmhwRmVxRltwRl5wRmBwRmJwRjJGW3BGXnBGYHBGYnBGMkZbdC1GLDYlUSNkeEYnRk9GUUZecEYyRjJGXnBGMg==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEnJiM5NTI7RicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnRjIvJSZmZW5jZUdGMS8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0YxLyUqc3ltbWV0cmljR0YxLyUobGFyZ2VvcEdGMS8lLm1vdmFibGVsaW1pdHNHRjEvJSdhY2NlbnRHRjEvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZJLUYsNiVRJ2V2YWxER0YnL0YwUSV0cnVlRicvRjNRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNi0tRiw2JVEjZHlGJ0ZPRlEtRjY2LVEiK0YnRjJGOUY7Rj1GP0ZBRkNGRS9GSFEsMC4yMjIyMjIyZW1GJy9GS0Zpbi1GIzYqLUYjNiotSSVtc3ViR0YkNiUtRiw2JVEiREYnRi9GMi1GIzYoLUkjbW5HRiQ2JFEiM0YnRjIvJStmb3JlZ3JvdW5kR1EqWzAsMCwyNTVdRicvJStleGVjdXRhYmxlR0YxLyUpcmVhZG9ubHlHRlAvJTBmb250X3N0eWxlX25hbWVHUSoyRH5PdXRwdXRGJ0YyLyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRjY2LVEwJkFwcGx5RnVuY3Rpb247RidGMkY5RjtGPUY/RkFGQ0ZFL0ZIUSYwLjBlbUYnL0ZLRlxxLUZUNiQtRiM2KC1GLDYlUSJmRidGT0ZRRltwRl5wRmBwRmJwRjJGMkZbcEZecEZgcEZicEYyRmhwLUZUNiQtRiM2Li1GLDYlUSJ1RidGT0ZRLUZUNiQtRiM2LC1GLDYlUSJ0RidGT0ZRLUY2Ni1RIixGJ0YyRjkvRjxGUEY9Rj9GQUZDRkVGW3EvRktRLDAuMzMzMzMzM2VtRictRiw2JVEieEYnRk9GUUZjci1GLDYlUSJ5RidGT0ZRRltwRl5wRmBwRmJwRjJGMkZjci1GLDYlUSJ2RidGT0ZRRlxyRmNyLUYjNiUtRiw2JVEid0YnRk9GUS1GVDYkLUYjNihGYHJGY3JGaXJGY3JGXHNGMkYyRjJGW3BGXnBGYHBGYnBGMkYyRltwRl5wRmBwRmJwRjItRjY2LVEnJnNkb3Q7RidGMkY5RjtGPUY/RkFGQ0ZFRltxRl1xLUYsNiVRI2R0RidGT0ZRRmVuLUYjNigtRiM2Ki1GIzYqRl9vRmhwLUZUNiQtRiM2KC1GLDYlUSJnRidGT0ZRRltwRl5wRmBwRmJwRjJGMkZbcEZecEZgcEZicEYyRmhwRmVxRltwRl5wRmBwRmJwRjJGW3BGXnBGYHBGYnBGMkZbdC1GLDYlUSNkeEYnRk9GUUZecEYyRjJGXnBGMg==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2221" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEiWEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ2V2YWxER0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYpLUYsNiVRJERfdEYnRi9GMi1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmhuLUYjNictRiw2I1EhRictRiM2Ji1JJW1zdWJHRiQ2JS1GLDYlUSJERicvRjBGPUY5LUYjNiQtSSNtbkdGJDYkUSIzRidGOUY5LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRjY2LVEwJkFwcGx5RnVuY3Rpb247RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmVwLUZTNiQtRiM2JC1GLDYlUSJmRidGL0YyRjlGOUY5RmFwLUZTNiQtRiM2Ky1GLDYlUSJ1RidGL0YyLUZTNiQtRiM2KC1GLDYlUSJ0RidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGZHAvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEieEYnRi9GMkZcci1GLDYlUSJ5RidGL0YyRjlGOUZcci1GLDYlUSJ2RidGL0YyRmVxRlxyLUYjNiUtRiw2JVEid0YnRi9GMkZlcUY5RlxvRjlGOUY5LUY2Ni1RJyZzZG90O0YnRjlGO0Y+RkBGQkZERkZGSEZkcEZmcC1GLDYlUSREX3lGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSJZRidGL0YyRjVGTy1GUzYkLUYjNigtRiw2JVEkRF94RidGL0YyRlotRiM2JkZcby1GIzYmRlxvLUYjNidGXG8tRiM2JkZhb0ZhcC1GUzYkLUYjNiQtRiw2JVEiZ0YnRi9GMkY5RjlGOUZhcEZecUY5RlxvRjlGXG9GOUZgc0Zjc0Y5RjlGaHNGZnNGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEiWEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ2V2YWxER0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYpLUYsNiVRJERfdEYnRi9GMi1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmhuLUYjNictRiw2I1EhRictRiM2Ji1JJW1zdWJHRiQ2JS1GLDYlUSJERicvRjBGPUY5LUYjNiQtSSNtbkdGJDYkUSIzRidGOUY5LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRjY2LVEwJkFwcGx5RnVuY3Rpb247RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmVwLUZTNiQtRiM2JC1GLDYlUSJmRidGL0YyRjlGOUY5RmFwLUZTNiQtRiM2Ky1GLDYlUSJ1RidGL0YyLUZTNiQtRiM2KC1GLDYlUSJ0RidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGZHAvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEieEYnRi9GMkZcci1GLDYlUSJ5RidGL0YyRjlGOUZcci1GLDYlUSJ2RidGL0YyRmVxRlxyLUYjNiUtRiw2JVEid0YnRi9GMkZlcUY5RlxvRjlGOUY5LUY2Ni1RJyZzZG90O0YnRjlGO0Y+RkBGQkZERkZGSEZkcEZmcC1GLDYlUSREX3lGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSJZRidGL0YyRjVGTy1GUzYkLUYjNigtRiw2JVEkRF94RidGL0YyRlotRiM2JkZcby1GIzYmRlxvLUYjNidGXG8tRiM2JkZhb0ZhcC1GUzYkLUYjNiQtRiw2JVEiZ0YnRi9GMkY5RjlGOUZhcEZecUY5RlxvRjlGXG9GOUZgc0Zjc0Y5RjlGaHNGZnNGOQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2222" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkobWZlbmNlZEdGJDYmLUYjNiktSSNtaUdGJDYlUSVIb29rRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUYsNiQtRiM2Jy1GMTYlUSJYRidGNEY3LUkjbW9HRiQ2LVEiLEYnL0Y4USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNi8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GMTYlUScmIzk1MjtGJy9GNUZJRkUvJStleGVjdXRhYmxlR0ZJRkVGRUZBRjAtRiw2JC1GIzYmLUYxNiVRIllGJ0Y0RjdGQUZmbkZFRkVGam5GRUZFLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmpuRkU=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkobWZlbmNlZEdGJDYmLUYjNiktSSNtaUdGJDYlUSVIb29rRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUYsNiQtRiM2Jy1GMTYlUSJYRidGNEY3LUkjbW9HRiQ2LVEiLEYnL0Y4USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNi8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GMTYlUScmIzk1MjtGJy9GNUZJRkUvJStleGVjdXRhYmxlR0ZJRkVGRUZBRjAtRiw2JC1GIzYmLUYxNiVRIllGJ0Y0RjdGQUZmbkZFRkVGam5GRUZFLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmpuRkU=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2228" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY7LUkjbWlHRiQ2JVEpWCYjOTUyO1hGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUTBDb250cmFjdEluZGljZXNGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ki1GLDYlUSdldmFsREdGJ0YvRjItRlM2JC1GIzYnLUYsNiVRP0RpcmVjdGlvbmFsQ292YXJpYW50RGVyaXZhdGl2ZUYnRi9GMi1GUzYkLUYjNiktRiw2JVEiWEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRJyYjOTUyO0YnL0YwRj1GOUZiby1GLDYlUSNDMUYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LUYsNiNRIUYnRmFwRjlGOUZib0Zfb0Ziby1GUzYmLUYjNiUtRlM2Ji1GIzYnLUkjbW5HRiQ2JFEiMUYnRjlGYm9GXnFGYXBGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmFwRjlGOUZicUZlcUZhcEY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdGZ28vJSZkZXB0aEdGYHIvJSpsaW5lYnJlYWtHUShuZXdsaW5lRictRiw2JVEpWCYjOTUyO1lGJ0YvRjJGNUZPLUZTNiQtRiM2KUZXLUZTNiQtRiM2JkZobi1GUzYkLUYjNihGX29GYm8tRiw2JVEoJnRoZXRhO0YnRl1wRjlGYm9GXnBGOUY5RmNwRjlGOUZiby1GLDYlUSJZRidGL0YyRmJvLUZTNiYtRiM2JC1GUzYmLUYjNiZGXnFGYm9GXnFGOUY5RmJxRmVxRjlGOUZicUZlcUY5RjlGaHFGW3ItRiw2JVEpWSYjOTUyO1hGJ0YvRjJGNUZPLUZTNiQtRiM2KUZXLUZTNiQtRiM2JUZobi1GUzYkLUYjNihGanNGYm9Gam9GYm9GXnBGOUY5RjlGOUZib0Zfb0Zib0ZddEY5RjlGaHFGW3ItRiw2JVEpWSYjOTUyO1lGJ0YvRjJGNUZPLUZTNiQtRiM2KUZXRlx1RmJvRmpzRmJvRl10RjlGOUZocUZhcEY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY7LUkjbWlHRiQ2JVEpWCYjOTUyO1hGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUTBDb250cmFjdEluZGljZXNGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ki1GLDYlUSdldmFsREdGJ0YvRjItRlM2JC1GIzYnLUYsNiVRP0RpcmVjdGlvbmFsQ292YXJpYW50RGVyaXZhdGl2ZUYnRi9GMi1GUzYkLUYjNiktRiw2JVEiWEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRJyYjOTUyO0YnL0YwRj1GOUZiby1GLDYlUSNDMUYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LUYsNiNRIUYnRmFwRjlGOUZib0Zfb0Ziby1GUzYmLUYjNiUtRlM2Ji1GIzYnLUkjbW5HRiQ2JFEiMUYnRjlGYm9GXnFGYXBGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmFwRjlGOUZicUZlcUZhcEY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdGZ28vJSZkZXB0aEdGYHIvJSpsaW5lYnJlYWtHUShuZXdsaW5lRictRiw2JVEpWCYjOTUyO1lGJ0YvRjJGNUZPLUZTNiQtRiM2KUZXLUZTNiQtRiM2JkZobi1GUzYkLUYjNihGX29GYm8tRiw2JVEoJnRoZXRhO0YnRl1wRjlGYm9GXnBGOUY5RmNwRjlGOUZiby1GLDYlUSJZRidGL0YyRmJvLUZTNiYtRiM2JC1GUzYmLUYjNiZGXnFGYm9GXnFGOUY5RmJxRmVxRjlGOUZicUZlcUY5RjlGaHFGW3ItRiw2JVEpWSYjOTUyO1hGJ0YvRjJGNUZPLUZTNiQtRiM2KUZXLUZTNiQtRiM2JUZobi1GUzYkLUYjNihGanNGYm9Gam9GYm9GXnBGOUY5RjlGOUZib0Zfb0Zib0ZddEY5RjlGaHFGW3ItRiw2JVEpWSYjOTUyO1lGJ0YvRjJGNUZPLUZTNiQtRiM2KUZXRlx1RmJvRmpzRmJvRl10RjlGOUZocUZhcEY5</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2223" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2483" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">These are the 4 condtions to check and determine the connection for U (=Omega). 
Let us restrict them to the equations of the Lax pair and their compatibility conditions</Font></Text-field>
</Input>
</Group>
<Group labelreference="L2388" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2387" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEsQ2hhbmdlRnJhbWVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSNMMkYnRi9GMi8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnL0YzUSdub3JtYWxGJ0ZALUkjbW9HRiQ2LVEiO0YnRkAvJSZmZW5jZUdGPy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0Y/LyUqc3ltbWV0cmljR0Y/LyUobGFyZ2VvcEdGPy8lLm1vdmFibGVsaW1pdHNHRj8vJSdhY2NlbnRHRj8vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4yNzc3Nzc4ZW1GJ0Y9RkA=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEsQ2hhbmdlRnJhbWVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSNMMkYnRi9GMi8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnL0YzUSdub3JtYWxGJ0ZALUkjbW9HRiQ2LVEiO0YnRkAvJSZmZW5jZUdGPy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0Y/LyUqc3ltbWV0cmljR0Y/LyUobGFyZ2VvcEdGPy8lLm1vdmFibGVsaW1pdHNHRj8vJSdhY2NlbnRHRj8vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4yNzc3Nzc4ZW1GJ0Y9RkA=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2386" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEmVG9vbHNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6LUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ0RHaW5mb0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiNRIUYnLUkjbXNHRiQ2I1EtQ3VycmVudEZyYW1lRidGVy8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIjtGJ0Y5RjsvRj9GMUZARkJGREZGRkhGSi9GTlEsMC4yNzc3Nzc4ZW1GJ0ZobkY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEmVG9vbHNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6LUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ0RHaW5mb0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiNRIUYnLUkjbXNHRiQ2I1EtQ3VycmVudEZyYW1lRidGVy8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIjtGJ0Y5RjsvRj9GMUZARkJGREZGRkhGSi9GTlEsMC4yNzc3Nzc4ZW1GJ0ZobkY5</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2389" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2377" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2Jy1GLDYlUSNkZUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0Y4USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGQi8lKXN0cmV0Y2h5R0ZCLyUqc3ltbWV0cmljR0ZCLyUobGFyZ2VvcEdGQi8lLm1vdmFibGVsaW1pdHNHRkIvJSdhY2NlbnRHRkIvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZRLUYsNiVROURpZmZlcmVudGlhbEVxdWF0aW9uRGF0YUYnRjRGNy1JKG1mZW5jZWRHRiQ2JC1GIzYmLUZYNiYtRiM2Ki1GLDYlUSJGRicvRjVGQkY+LUY7Ni1RIixGJ0Y+RkAvRkRGNkZFRkdGSUZLRk0vRlBRJjAuMGVtRicvRlNRLDAuMzMzMzMzM2VtRictRiw2JVEiR0YnRl1vRj5GXm8tSSVtc3ViR0YkNiUtRiw2JVEid0YnRjRGNy1GIzYkLUkjbW5HRiQ2JFEiMUYnRj5GPi8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY7Ni1RIj1GJ0Y+RkBGQ0ZFRkdGSUZLRk1GT0ZSLUZqbzYlRlxwLUYjNiVGYXBGNEY3RmVwRj5GPi8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zeby1GWDYmLUYjNigtRmpvNiUtRiw2JVEidUYnRjRGN0ZfcEZlcEZeby1Gam82JS1GLDYlUSJ2RidGNEY3Rl9wRmVwRl5vRmlvRj5GPkZfcUZicUY+Rj5GPkYrLyUrZXhlY3V0YWJsZUdGQkY+">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2Jy1GLDYlUSNkZUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0Y4USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGQi8lKXN0cmV0Y2h5R0ZCLyUqc3ltbWV0cmljR0ZCLyUobGFyZ2VvcEdGQi8lLm1vdmFibGVsaW1pdHNHRkIvJSdhY2NlbnRHRkIvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZRLUYsNiVROURpZmZlcmVudGlhbEVxdWF0aW9uRGF0YUYnRjRGNy1JKG1mZW5jZWRHRiQ2JC1GIzYmLUZYNiYtRiM2Ki1GLDYlUSJGRicvRjVGQkY+LUY7Ni1RIixGJ0Y+RkAvRkRGNkZFRkdGSUZLRk0vRlBRJjAuMGVtRicvRlNRLDAuMzMzMzMzM2VtRictRiw2JVEiR0YnRl1vRj5GXm8tSSVtc3ViR0YkNiUtRiw2JVEid0YnRjRGNy1GIzYkLUkjbW5HRiQ2JFEiMUYnRj5GPi8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY7Ni1RIj1GJ0Y+RkBGQ0ZFRkdGSUZLRk1GT0ZSLUZqbzYlRlxwLUYjNiVGYXBGNEY3RmVwRj5GPi8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zeby1GWDYmLUYjNigtRmpvNiUtRiw2JVEidUYnRjRGN0ZfcEZlcEZeby1Gam82JS1GLDYlUSJ2RidGNEY3Rl9wRmVwRl5vRmlvRj5GPkZfcUZicUY+Rj5GPkYrLyUrZXhlY3V0YWJsZUdGQkY+</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2378" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEkZGUxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEoUHJvbG9uZ0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRI2RlRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictSSNtbkdGJDYkUSIxRidGOUY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEmZGVUUkFGJ0YvRjJGNS1GLDYlUS9UcmFuc2Zvcm1hdGlvbkYnRi9GMi1GUzYkLUYjNiRGK0Y5RjlGYG8vJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEkZGUxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEoUHJvbG9uZ0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRI2RlRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictSSNtbkdGJDYkUSIxRidGOUY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEmZGVUUkFGJ0YvRjJGNS1GLDYlUS9UcmFuc2Zvcm1hdGlvbkYnRi9GMi1GUzYkLUYjNiRGK0Y5RjlGYG8vJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2381" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2401" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEpRGVwVmFyc1BGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYpLUYsNiVRI29wRidGL0YyLUZQNiQtRiM2JS1GLDYlUShEZXBWYXJzRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJ3RidGL0YyLUZQNiQtRiM2KS1GLDYlUSJ0RidGL0YyRmpuLUYsNiVRInhGJ0YvRjJGam4tRiw2JVEieUYnRi9GMkZobkY5RjlGaG5GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmhuRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEpRGVwVmFyc1BGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYpLUYsNiVRI29wRidGL0YyLUZQNiQtRiM2JS1GLDYlUShEZXBWYXJzRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJ3RidGL0YyLUZQNiQtRiM2KS1GLDYlUSJ0RidGL0YyRmpuLUYsNiVRInhGJ0YvRjJGam4tRiw2JVEieUYnRi9GMkZobkY5RjlGaG5GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmhuRjk=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2400" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2226" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY2LUkjbWlHRiQ2JVEkWFgxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEpUHVsbGJhY2tGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSZkZVRSQUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRJXN1YnNGJ0YvRjItRlM2JC1GIzYoLUYsNiVRI1MxRidGL0YyRlotRiw2JVEmVG9KZXRGJ0YvRjItRlM2JC1GIzYqLUYsNiVRKVgmIzk1MjtYRidGL0YyRlotRiw2JVEpRGVwVmFyc1BGJ0YvRjJGWi1GLDYlUSlub3RhdGlvbkYnRi9GMi1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUStqZXRudW1iZXJzRidGL0YyRjlGOS8lK2V4ZWN1dGFibGVHRj1GOUY5RlxxRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0Zpbi8lJmRlcHRoR0ZmcS8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GLDYlUSRYWDJGJ0YvRjJGNUZmby1GUzYkLUYjNitGXG8tRlM2JC1GIzYmLUZTNiYtRiM2Li1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNiQtRlM2Ji1GIzYkLUYsNiNRIUYnRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Y5LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGZnBGYHNGWi1GXnM2JS1GLDYlUSJ2RidGL0YyRmNzRmJ0RmZwRmd0RlotRl5zNiUtRiw2JVEid0YnRi9GMi1GIzYlLUZTNiYtRiM2JUZpc0YvRjJGOUZcdEZfdEYvRjJGYnRGZnBGXHVGOUY5Rlx0Rl90RlpGK0Y5RjlGWi1GUzYmLUYjNiktRiw2JVEiZkYnRi9GMi1GUzYkLUYjNihGYHNGWkZndEZaRlx1RjlGOUZaLUYsNiVRImdGJ0YvRjJGXHZGaXNGOUY5Rlx0Rl90RlpGY3BGZnBGaXBGOUY5Rl5xRmFxLUYsNiVRJFhYM0YnRi9GMkY1LUYsNiVRKXNpbXBsaWZ5RidGL0YyLUZTNiQtRiM2JUZcby1GUzYkLUYjNiYtRiw2JVEkU3ZsRidGL0YyRlpGXnJGOUY5RjlGOUZecS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmhuL0ZORmluRlxxRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY2LUkjbWlHRiQ2JVEkWFgxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEpUHVsbGJhY2tGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSZkZVRSQUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRJXN1YnNGJ0YvRjItRlM2JC1GIzYoLUYsNiVRI1MxRidGL0YyRlotRiw2JVEmVG9KZXRGJ0YvRjItRlM2JC1GIzYqLUYsNiVRKVgmIzk1MjtYRidGL0YyRlotRiw2JVEpRGVwVmFyc1BGJ0YvRjJGWi1GLDYlUSlub3RhdGlvbkYnRi9GMi1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUStqZXRudW1iZXJzRidGL0YyRjlGOS8lK2V4ZWN1dGFibGVHRj1GOUY5RlxxRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0Zpbi8lJmRlcHRoR0ZmcS8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GLDYlUSRYWDJGJ0YvRjJGNUZmby1GUzYkLUYjNitGXG8tRlM2JC1GIzYmLUZTNiYtRiM2Li1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNiQtRlM2Ji1GIzYkLUYsNiNRIUYnRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Y5LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGZnBGYHNGWi1GXnM2JS1GLDYlUSJ2RidGL0YyRmNzRmJ0RmZwRmd0RlotRl5zNiUtRiw2JVEid0YnRi9GMi1GIzYlLUZTNiYtRiM2JUZpc0YvRjJGOUZcdEZfdEYvRjJGYnRGZnBGXHVGOUY5Rlx0Rl90RlpGK0Y5RjlGWi1GUzYmLUYjNiktRiw2JVEiZkYnRi9GMi1GUzYkLUYjNihGYHNGWkZndEZaRlx1RjlGOUZaLUYsNiVRImdGJ0YvRjJGXHZGaXNGOUY5Rlx0Rl90RlpGY3BGZnBGaXBGOUY5Rl5xRmFxLUYsNiVRJFhYM0YnRi9GMkY1LUYsNiVRKXNpbXBsaWZ5RidGL0YyLUZTNiQtRiM2JUZcby1GUzYkLUYjNiYtRiw2JVEkU3ZsRidGL0YyRlpGXnJGOUY5RjlGOUZecS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmhuL0ZORmluRlxxRjk=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2390" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY2LUkjbWlHRiQ2JVEkWFkxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEpUHVsbGJhY2tGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSZkZVRSQUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRJXN1YnNGJ0YvRjItRlM2JC1GIzYoLUYsNiVRI1MxRidGL0YyRlotRiw2JVEmVG9KZXRGJ0YvRjItRlM2JC1GIzYqLUYsNiVRKVgmIzk1MjtZRidGL0YyRlotRiw2JVEpRGVwVmFyc1BGJ0YvRjJGWi1GLDYlUSlub3RhdGlvbkYnRi9GMi1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUStqZXRudW1iZXJzRidGL0YyRjlGOS8lK2V4ZWN1dGFibGVHRj1GOUY5RlxxRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0Zpbi8lJmRlcHRoR0ZmcS8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GLDYlUSRYWTJGJ0YvRjJGNUZmby1GUzYkLUYjNitGXG8tRlM2JC1GIzYmLUZTNiYtRiM2Li1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNiQtRlM2Ji1GIzYkLUYsNiNRIUYnRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Y5LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGZnBGYHNGWi1GXnM2JS1GLDYlUSJ2RidGL0YyRmNzRmJ0RmZwRmd0RlotRl5zNiUtRiw2JVEid0YnRi9GMkZjc0ZidEZmcEZcdUY5RjlGXHRGX3RGWkYrRjlGOUZaLUZTNiYtRiM2KS1GLDYlUSJmRidGL0YyLUZTNiQtRiM2KEZgc0ZaRmd0RlpGXHVGOUY5RlotRiw2JVEiZ0YnRi9GMkZmdUZpc0Y5RjlGXHRGX3RGWkZjcEZmcEZpcEY5RjlGXnFGYXEtRiw2JVEkWFkzRidGL0YyRjUtRiw2JVEpc2ltcGxpZnlGJ0YvRjItRlM2JC1GIzYlRlxvLUZTNiQtRiM2Ji1GLDYlUSRTdmxGJ0YvRjJGWkZeckY5RjlGOUY5Rl5xLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGaG4vRk5GaW5GXHFGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY2LUkjbWlHRiQ2JVEkWFkxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEpUHVsbGJhY2tGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSZkZVRSQUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRJXN1YnNGJ0YvRjItRlM2JC1GIzYoLUYsNiVRI1MxRidGL0YyRlotRiw2JVEmVG9KZXRGJ0YvRjItRlM2JC1GIzYqLUYsNiVRKVgmIzk1MjtZRidGL0YyRlotRiw2JVEpRGVwVmFyc1BGJ0YvRjJGWi1GLDYlUSlub3RhdGlvbkYnRi9GMi1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUStqZXRudW1iZXJzRidGL0YyRjlGOS8lK2V4ZWN1dGFibGVHRj1GOUY5RlxxRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0Zpbi8lJmRlcHRoR0ZmcS8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GLDYlUSRYWTJGJ0YvRjJGNUZmby1GUzYkLUYjNitGXG8tRlM2JC1GIzYmLUZTNiYtRiM2Li1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNiQtRlM2Ji1GIzYkLUYsNiNRIUYnRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Y5LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGZnBGYHNGWi1GXnM2JS1GLDYlUSJ2RidGL0YyRmNzRmJ0RmZwRmd0RlotRl5zNiUtRiw2JVEid0YnRi9GMkZjc0ZidEZmcEZcdUY5RjlGXHRGX3RGWkYrRjlGOUZaLUZTNiYtRiM2KS1GLDYlUSJmRidGL0YyLUZTNiQtRiM2KEZgc0ZaRmd0RlpGXHVGOUY5RlotRiw2JVEiZ0YnRi9GMkZmdUZpc0Y5RjlGXHRGX3RGWkZjcEZmcEZpcEY5RjlGXnFGYXEtRiw2JVEkWFkzRidGL0YyRjUtRiw2JVEpc2ltcGxpZnlGJ0YvRjItRlM2JC1GIzYlRlxvLUZTNiQtRiM2Ji1GLDYlUSRTdmxGJ0YvRjJGWkZeckY5RjlGOUY5Rl5xLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGaG4vRk5GaW5GXHFGOQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2391" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY2LUkjbWlHRiQ2JVEkWVgxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEpUHVsbGJhY2tGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSZkZVRSQUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRJXN1YnNGJ0YvRjItRlM2JC1GIzYoLUYsNiVRI1MxRidGL0YyRlotRiw2JVEmVG9KZXRGJ0YvRjItRlM2JC1GIzYqLUYsNiVRKVkmIzk1MjtYRidGL0YyRlotRiw2JVEpRGVwVmFyc1BGJ0YvRjJGWi1GLDYlUSlub3RhdGlvbkYnRi9GMi1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUStqZXRudW1iZXJzRidGL0YyRjlGOS8lK2V4ZWN1dGFibGVHRj1GOUY5RlxxRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0Zpbi8lJmRlcHRoR0ZmcS8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GLDYlUSRZWDJGJ0YvRjJGNUZmby1GUzYkLUYjNitGXG8tRlM2JC1GIzYmLUZTNiYtRiM2Li1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNiQtRlM2Ji1GIzYkLUYsNiNRIUYnRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Y5LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGZnBGYHNGWi1GXnM2JS1GLDYlUSJ2RidGL0YyRmNzRmJ0RmZwRmd0RlotRl5zNiUtRiw2JVEid0YnRi9GMkZjc0ZidEZmcEZcdUY5RjlGXHRGX3RGWkYrRjlGOUZaLUZTNiYtRiM2KS1GLDYlUSJmRidGL0YyLUZTNiQtRiM2KEZgc0ZaRmd0RlpGXHVGOUY5RlotRiw2JVEiZ0YnRi9GMkZmdUZpc0Y5RjlGXHRGX3RGWkZjcEZmcEZpcEY5RjlGXnFGYXEtRiw2JVEkWVgzRidGL0YyRjUtRiw2JVEpc2ltcGxpZnlGJ0YvRjItRlM2JC1GIzYlRlxvLUZTNiQtRiM2Ji1GLDYlUSRTdmxGJ0YvRjJGWkZeckY5RjlGOUY5Rl5xLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGaG4vRk5GaW5GXHFGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY2LUkjbWlHRiQ2JVEkWVgxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEpUHVsbGJhY2tGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSZkZVRSQUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRJXN1YnNGJ0YvRjItRlM2JC1GIzYoLUYsNiVRI1MxRidGL0YyRlotRiw2JVEmVG9KZXRGJ0YvRjItRlM2JC1GIzYqLUYsNiVRKVkmIzk1MjtYRidGL0YyRlotRiw2JVEpRGVwVmFyc1BGJ0YvRjJGWi1GLDYlUSlub3RhdGlvbkYnRi9GMi1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUStqZXRudW1iZXJzRidGL0YyRjlGOS8lK2V4ZWN1dGFibGVHRj1GOUY5RlxxRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0Zpbi8lJmRlcHRoR0ZmcS8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GLDYlUSRZWDJGJ0YvRjJGNUZmby1GUzYkLUYjNitGXG8tRlM2JC1GIzYmLUZTNiYtRiM2Li1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNiQtRlM2Ji1GIzYkLUYsNiNRIUYnRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Y5LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGZnBGYHNGWi1GXnM2JS1GLDYlUSJ2RidGL0YyRmNzRmJ0RmZwRmd0RlotRl5zNiUtRiw2JVEid0YnRi9GMkZjc0ZidEZmcEZcdUY5RjlGXHRGX3RGWkYrRjlGOUZaLUZTNiYtRiM2KS1GLDYlUSJmRidGL0YyLUZTNiQtRiM2KEZgc0ZaRmd0RlpGXHVGOUY5RlotRiw2JVEiZ0YnRi9GMkZmdUZpc0Y5RjlGXHRGX3RGWkZjcEZmcEZpcEY5RjlGXnFGYXEtRiw2JVEkWVgzRidGL0YyRjUtRiw2JVEpc2ltcGxpZnlGJ0YvRjItRlM2JC1GIzYlRlxvLUZTNiQtRiM2Ji1GLDYlUSRTdmxGJ0YvRjJGWkZeckY5RjlGOUY5Rl5xLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGaG4vRk5GaW5GXHFGOQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2227" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY2LUkjbWlHRiQ2JVEkWVkxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEpUHVsbGJhY2tGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSZkZVRSQUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRJXN1YnNGJ0YvRjItRlM2JC1GIzYoLUYsNiVRI1MxRidGL0YyRlotRiw2JVEmVG9KZXRGJ0YvRjItRlM2JC1GIzYqLUYsNiVRKVkmIzk1MjtZRidGL0YyRlotRiw2JVEpRGVwVmFyc1BGJ0YvRjJGWi1GLDYlUSlub3RhdGlvbkYnRi9GMi1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUStqZXRudW1iZXJzRidGL0YyRjlGOS8lK2V4ZWN1dGFibGVHRj1GOUY5RlxxRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0Zpbi8lJmRlcHRoR0ZmcS8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GLDYlUSRZWTJGJ0YvRjJGNUZmby1GUzYkLUYjNitGXG8tRlM2JC1GIzYmLUZTNiYtRiM2Li1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNiQtRlM2Ji1GIzYkLUYsNiNRIUYnRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Y5LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGZnBGYHNGWi1GXnM2JS1GLDYlUSJ2RidGL0YyRmNzRmJ0RmZwRmd0RlotRl5zNiUtRiw2JVEid0YnRi9GMkZjc0ZidEZmcEZcdUY5RjlGXHRGX3RGWkYrRjlGOUZaLUZTNiYtRiM2KS1GLDYlUSJmRidGL0YyLUZTNiQtRiM2KEZgc0ZaRmd0RlpGXHVGOUY5RlotRiw2JVEiZ0YnRi9GMkZmdUZpc0Y5RjlGXHRGX3RGWkZjcEZmcEZpcEY5RjlGXnFGYXEtRiw2JVEkWVkzRidGL0YyRjUtRiw2JVEpc2ltcGxpZnlGJ0YvRjItRlM2JC1GIzYlRlxvLUZTNiQtRiM2Ji1GLDYlUSRTdmxGJ0YvRjJGWkZeckY5RjlGOUY5Rl5xLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGaG4vRk5GaW5GXHFGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY2LUkjbWlHRiQ2JVEkWVkxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEpUHVsbGJhY2tGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSZkZVRSQUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRJXN1YnNGJ0YvRjItRlM2JC1GIzYoLUYsNiVRI1MxRidGL0YyRlotRiw2JVEmVG9KZXRGJ0YvRjItRlM2JC1GIzYqLUYsNiVRKVkmIzk1MjtZRidGL0YyRlotRiw2JVEpRGVwVmFyc1BGJ0YvRjJGWi1GLDYlUSlub3RhdGlvbkYnRi9GMi1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUStqZXRudW1iZXJzRidGL0YyRjlGOS8lK2V4ZWN1dGFibGVHRj1GOUY5RlxxRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0Zpbi8lJmRlcHRoR0ZmcS8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GLDYlUSRZWTJGJ0YvRjJGNUZmby1GUzYkLUYjNitGXG8tRlM2JC1GIzYmLUZTNiYtRiM2Li1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNiQtRlM2Ji1GIzYkLUYsNiNRIUYnRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Y5LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGZnBGYHNGWi1GXnM2JS1GLDYlUSJ2RidGL0YyRmNzRmJ0RmZwRmd0RlotRl5zNiUtRiw2JVEid0YnRi9GMkZjc0ZidEZmcEZcdUY5RjlGXHRGX3RGWkYrRjlGOUZaLUZTNiYtRiM2KS1GLDYlUSJmRidGL0YyLUZTNiQtRiM2KEZgc0ZaRmd0RlpGXHVGOUY5RlotRiw2JVEiZ0YnRi9GMkZmdUZpc0Y5RjlGXHRGX3RGWkZjcEZmcEZpcEY5RjlGXnFGYXEtRiw2JVEkWVkzRidGL0YyRjUtRiw2JVEpc2ltcGxpZnlGJ0YvRjItRlM2JC1GIzYlRlxvLUZTNiQtRiM2Ji1GLDYlUSRTdmxGJ0YvRjJGWkZeckY5RjlGOUY5Rl5xLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGaG4vRk5GaW5GXHFGOQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2484" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">These are the final 4 equations (to this end all our information was used) that allow to determined the connection form. </Font></Text-field>
<Text-field style="Text" layout="Normal"><Font encoding="UTF-8" foreground="[255,0,255]">Let us first check that our \316\251 is a solution.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L2393" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2394" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEnJiM5Mzc7RicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnRjIvJSZmZW5jZUdGMS8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0YxLyUqc3ltbWV0cmljR0YxLyUobGFyZ2VvcEdGMS8lLm1vdmFibGVsaW1pdHNHRjEvJSdhY2NlbnRHRjEvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZJLUY2Ni1RIn5GJ0YyRjlGO0Y9Rj9GQUZDRkUvRkhRJjAuMGVtRicvRktGUC1GLDYlUSVzdWJzRicvRjBRJXRydWVGJy9GM1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2KC1GWjYmLUYjNiotSSVtc3ViR0YkNiUtRiw2JVEidUYnRlVGVy1GIzYkLUZaNiYtRiM2JC1GLDYjUSFGJ0YyRjIvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGMi8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY2Ni1RIj1GJ0YyRjlGO0Y9Rj9GQUZDRkVGR0ZKRl9vLUY2Ni1RIixGJ0YyRjkvRjxGVkY9Rj9GQUZDRkVGTy9GS1EsMC4zMzMzMzMzZW1GJy1GXW82JS1GLDYlUSJ2RidGVUZXRmJvRmFwRmRwRl9xRjJGMkZbcEZecEZncC1GLDYlUSlQdWxsYmFja0YnRlVGVy1GWjYkLUYjNigtRiw2JVEmZGVUUkFGJ0ZVRldGZ3AtRiw2JVEmVG9KZXRGJ0ZVRlctRlo2JC1GIzYqLUZaNiYtRiM2KC1GLDYlUSgmIzkzNzsxRidGVUZXRmdwLUYsNiVRKCYjOTM3OzJGJ0ZVRldGZ3AtRiw2JVEoJiM5Mzc7M0YnRlVGV0YyRjJGW3BGXnBGZ3AtRiw2JVEoRGVwVmFyc0YnRlVGV0ZncC1GLDYlUSlub3RhdGlvbkYnRlVGV0ZkcC1GLDYlUStqZXRudW1iZXJzRidGVUZXRjJGMi8lK2V4ZWN1dGFibGVHRjFGMkYyRmlzRjJGMi1GNjYtUSI6RidGMkY5RjtGPUY/RkFGQ0ZFRkdGSkZpc0Yy">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEnJiM5Mzc7RicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnRjIvJSZmZW5jZUdGMS8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0YxLyUqc3ltbWV0cmljR0YxLyUobGFyZ2VvcEdGMS8lLm1vdmFibGVsaW1pdHNHRjEvJSdhY2NlbnRHRjEvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZJLUY2Ni1RIn5GJ0YyRjlGO0Y9Rj9GQUZDRkUvRkhRJjAuMGVtRicvRktGUC1GLDYlUSVzdWJzRicvRjBRJXRydWVGJy9GM1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2KC1GWjYmLUYjNiotSSVtc3ViR0YkNiUtRiw2JVEidUYnRlVGVy1GIzYkLUZaNiYtRiM2JC1GLDYjUSFGJ0YyRjIvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGMi8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY2Ni1RIj1GJ0YyRjlGO0Y9Rj9GQUZDRkVGR0ZKRl9vLUY2Ni1RIixGJ0YyRjkvRjxGVkY9Rj9GQUZDRkVGTy9GS1EsMC4zMzMzMzMzZW1GJy1GXW82JS1GLDYlUSJ2RidGVUZXRmJvRmFwRmRwRl9xRjJGMkZbcEZecEZncC1GLDYlUSlQdWxsYmFja0YnRlVGVy1GWjYkLUYjNigtRiw2JVEmZGVUUkFGJ0ZVRldGZ3AtRiw2JVEmVG9KZXRGJ0ZVRlctRlo2JC1GIzYqLUZaNiYtRiM2KC1GLDYlUSgmIzkzNzsxRidGVUZXRmdwLUYsNiVRKCYjOTM3OzJGJ0ZVRldGZ3AtRiw2JVEoJiM5Mzc7M0YnRlVGV0YyRjJGW3BGXnBGZ3AtRiw2JVEoRGVwVmFyc0YnRlVGV0ZncC1GLDYlUSlub3RhdGlvbkYnRlVGV0ZkcC1GLDYlUStqZXRudW1iZXJzRidGVUZXRjJGMi8lK2V4ZWN1dGFibGVHRjFGMkYyRmlzRjJGMi1GNjYtUSI6RidGMkY5RjtGPUY/RkFGQ0ZFRkdGSkZpc0Yy</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2239" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2241" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSVzdWJzRidGL0YyLUY2NiQtRiM2Ji1GNjYmLUYjNjEtRiw2JVEjVTFGJ0YvRjItSSNtb0dGJDYtUSI9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZQLyUpc3RyZXRjaHlHRlAvJSpzeW1tZXRyaWNHRlAvJShsYXJnZW9wR0ZQLyUubW92YWJsZWxpbWl0c0dGUC8lJ2FjY2VudEdGUC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmluLUYsNiVRKCZPbWVnYTtGJy9GMEZQRkwtRjY2Ji1GIzYkLUkjbW5HRiQ2JFEiMUYnRkxGTEZMLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUZJNi1RIixGJ0ZMRk4vRlJGMUZTRlVGV0ZZRmVuL0ZoblEmMC4wZW1GJy9GW29RLDAuMzMzMzMzM2VtRictRiw2JVEjVTJGJ0YvRjJGSEZcby1GNjYmLUYjNiQtRmVvNiRRIjJGJ0ZMRkxGTEZob0ZbcEZecC1GLDYlUSNVM0YnRi9GMkZIRlxvLUY2NiYtRiM2JC1GZW82JFEiM0YnRkxGTEZMRmhvRltwRkxGTEZob0ZbcEZecC1GLDYlUSRYWDNGJ0YvRjJGTEZMRkxGTC1GLDYjUSFGJy8lK2V4ZWN1dGFibGVHRlBGTA==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSVzdWJzRidGL0YyLUY2NiQtRiM2Ji1GNjYmLUYjNjEtRiw2JVEjVTFGJ0YvRjItSSNtb0dGJDYtUSI9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZQLyUpc3RyZXRjaHlHRlAvJSpzeW1tZXRyaWNHRlAvJShsYXJnZW9wR0ZQLyUubW92YWJsZWxpbWl0c0dGUC8lJ2FjY2VudEdGUC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmluLUYsNiVRKCZPbWVnYTtGJy9GMEZQRkwtRjY2Ji1GIzYkLUkjbW5HRiQ2JFEiMUYnRkxGTEZMLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUZJNi1RIixGJ0ZMRk4vRlJGMUZTRlVGV0ZZRmVuL0ZoblEmMC4wZW1GJy9GW29RLDAuMzMzMzMzM2VtRictRiw2JVEjVTJGJ0YvRjJGSEZcby1GNjYmLUYjNiQtRmVvNiRRIjJGJ0ZMRkxGTEZob0ZbcEZecC1GLDYlUSNVM0YnRi9GMkZIRlxvLUY2NiYtRiM2JC1GZW82JFEiM0YnRkxGTEZMRmhvRltwRkxGTEZob0ZbcEZecC1GLDYlUSRYWDNGJ0YvRjJGTEZMRkxGTC1GLDYjUSFGJy8lK2V4ZWN1dGFibGVHRlBGTA==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2242" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSVzdWJzRidGL0YyLUY2NiQtRiM2Ji1GNjYmLUYjNjEtRiw2JVEjVTFGJ0YvRjItSSNtb0dGJDYtUSI9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZQLyUpc3RyZXRjaHlHRlAvJSpzeW1tZXRyaWNHRlAvJShsYXJnZW9wR0ZQLyUubW92YWJsZWxpbWl0c0dGUC8lJ2FjY2VudEdGUC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmluLUYsNiVRKCZPbWVnYTtGJy9GMEZQRkwtRjY2Ji1GIzYkLUkjbW5HRiQ2JFEiMUYnRkxGTEZMLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUZJNi1RIixGJ0ZMRk4vRlJGMUZTRlVGV0ZZRmVuL0ZoblEmMC4wZW1GJy9GW29RLDAuMzMzMzMzM2VtRictRiw2JVEjVTJGJ0YvRjJGSEZcby1GNjYmLUYjNiQtRmVvNiRRIjJGJ0ZMRkxGTEZob0ZbcEZecC1GLDYlUSNVM0YnRi9GMkZIRlxvLUY2NiYtRiM2JC1GZW82JFEiM0YnRkxGTEZMRmhvRltwRkxGTEZob0ZbcEZecC1GLDYlUSRYWTNGJ0YvRjJGTEZMRkxGTC1GLDYjUSFGJy8lK2V4ZWN1dGFibGVHRlBGTA==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSVzdWJzRidGL0YyLUY2NiQtRiM2Ji1GNjYmLUYjNjEtRiw2JVEjVTFGJ0YvRjItSSNtb0dGJDYtUSI9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZQLyUpc3RyZXRjaHlHRlAvJSpzeW1tZXRyaWNHRlAvJShsYXJnZW9wR0ZQLyUubW92YWJsZWxpbWl0c0dGUC8lJ2FjY2VudEdGUC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmluLUYsNiVRKCZPbWVnYTtGJy9GMEZQRkwtRjY2Ji1GIzYkLUkjbW5HRiQ2JFEiMUYnRkxGTEZMLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUZJNi1RIixGJ0ZMRk4vRlJGMUZTRlVGV0ZZRmVuL0ZoblEmMC4wZW1GJy9GW29RLDAuMzMzMzMzM2VtRictRiw2JVEjVTJGJ0YvRjJGSEZcby1GNjYmLUYjNiQtRmVvNiRRIjJGJ0ZMRkxGTEZob0ZbcEZecC1GLDYlUSNVM0YnRi9GMkZIRlxvLUY2NiYtRiM2JC1GZW82JFEiM0YnRkxGTEZMRmhvRltwRkxGTEZob0ZbcEZecC1GLDYlUSRYWTNGJ0YvRjJGTEZMRkxGTC1GLDYjUSFGJy8lK2V4ZWN1dGFibGVHRlBGTA==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2243" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSVzdWJzRidGL0YyLUY2NiQtRiM2Ji1GNjYmLUYjNjEtRiw2JVEjVTFGJ0YvRjItSSNtb0dGJDYtUSI9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZQLyUpc3RyZXRjaHlHRlAvJSpzeW1tZXRyaWNHRlAvJShsYXJnZW9wR0ZQLyUubW92YWJsZWxpbWl0c0dGUC8lJ2FjY2VudEdGUC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmluLUYsNiVRKCZPbWVnYTtGJy9GMEZQRkwtRjY2Ji1GIzYkLUkjbW5HRiQ2JFEiMUYnRkxGTEZMLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUZJNi1RIixGJ0ZMRk4vRlJGMUZTRlVGV0ZZRmVuL0ZoblEmMC4wZW1GJy9GW29RLDAuMzMzMzMzM2VtRictRiw2JVEjVTJGJ0YvRjJGSEZcby1GNjYmLUYjNiQtRmVvNiRRIjJGJ0ZMRkxGTEZob0ZbcEZecC1GLDYlUSNVM0YnRi9GMkZIRlxvLUY2NiYtRiM2JC1GZW82JFEiM0YnRkxGTEZMRmhvRltwRkxGTEZob0ZbcEZecC1GLDYlUSRZWDNGJ0YvRjJGTEZMRkxGTC1GLDYjUSFGJy8lK2V4ZWN1dGFibGVHRlBGTA==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSVzdWJzRidGL0YyLUY2NiQtRiM2Ji1GNjYmLUYjNjEtRiw2JVEjVTFGJ0YvRjItSSNtb0dGJDYtUSI9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZQLyUpc3RyZXRjaHlHRlAvJSpzeW1tZXRyaWNHRlAvJShsYXJnZW9wR0ZQLyUubW92YWJsZWxpbWl0c0dGUC8lJ2FjY2VudEdGUC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmluLUYsNiVRKCZPbWVnYTtGJy9GMEZQRkwtRjY2Ji1GIzYkLUkjbW5HRiQ2JFEiMUYnRkxGTEZMLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUZJNi1RIixGJ0ZMRk4vRlJGMUZTRlVGV0ZZRmVuL0ZoblEmMC4wZW1GJy9GW29RLDAuMzMzMzMzM2VtRictRiw2JVEjVTJGJ0YvRjJGSEZcby1GNjYmLUYjNiQtRmVvNiRRIjJGJ0ZMRkxGTEZob0ZbcEZecC1GLDYlUSNVM0YnRi9GMkZIRlxvLUY2NiYtRiM2JC1GZW82JFEiM0YnRkxGTEZMRmhvRltwRkxGTEZob0ZbcEZecC1GLDYlUSRZWDNGJ0YvRjJGTEZMRkxGTC1GLDYjUSFGJy8lK2V4ZWN1dGFibGVHRlBGTA==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2256" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSVzdWJzRidGL0YyLUY2NiQtRiM2Ji1GNjYmLUYjNjEtRiw2JVEjVTFGJ0YvRjItSSNtb0dGJDYtUSI9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZQLyUpc3RyZXRjaHlHRlAvJSpzeW1tZXRyaWNHRlAvJShsYXJnZW9wR0ZQLyUubW92YWJsZWxpbWl0c0dGUC8lJ2FjY2VudEdGUC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmluLUYsNiVRKCZPbWVnYTtGJy9GMEZQRkwtRjY2Ji1GIzYkLUkjbW5HRiQ2JFEiMUYnRkxGTEZMLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUZJNi1RIixGJ0ZMRk4vRlJGMUZTRlVGV0ZZRmVuL0ZoblEmMC4wZW1GJy9GW29RLDAuMzMzMzMzM2VtRictRiw2JVEjVTJGJ0YvRjJGSEZcby1GNjYmLUYjNiQtRmVvNiRRIjJGJ0ZMRkxGTEZob0ZbcEZecC1GLDYlUSNVM0YnRi9GMkZIRlxvLUY2NiYtRiM2JC1GZW82JFEiM0YnRkxGTEZMRmhvRltwRkxGTEZob0ZbcEZecC1GLDYlUSRZWTNGJ0YvRjJGTEZMRkxGTC1GLDYjUSFGJy8lK2V4ZWN1dGFibGVHRlBGTA==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSVzdWJzRidGL0YyLUY2NiQtRiM2Ji1GNjYmLUYjNjEtRiw2JVEjVTFGJ0YvRjItSSNtb0dGJDYtUSI9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZQLyUpc3RyZXRjaHlHRlAvJSpzeW1tZXRyaWNHRlAvJShsYXJnZW9wR0ZQLyUubW92YWJsZWxpbWl0c0dGUC8lJ2FjY2VudEdGUC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmluLUYsNiVRKCZPbWVnYTtGJy9GMEZQRkwtRjY2Ji1GIzYkLUkjbW5HRiQ2JFEiMUYnRkxGTEZMLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUZJNi1RIixGJ0ZMRk4vRlJGMUZTRlVGV0ZZRmVuL0ZoblEmMC4wZW1GJy9GW29RLDAuMzMzMzMzM2VtRictRiw2JVEjVTJGJ0YvRjJGSEZcby1GNjYmLUYjNiQtRmVvNiRRIjJGJ0ZMRkxGTEZob0ZbcEZecC1GLDYlUSNVM0YnRi9GMkZIRlxvLUY2NiYtRiM2JC1GZW82JFEiM0YnRkxGTEZMRmhvRltwRkxGTEZob0ZbcEZecC1GLDYlUSRZWTNGJ0YvRjJGTEZMRkxGTC1GLDYjUSFGJy8lK2V4ZWN1dGFibGVHRlBGTA==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2248" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">Great - as expected!</Font></Text-field>
</Input>
</Group>
<Group labelreference="L2245" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2420" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JkYrLUYsNiVRKCZPbWVnYTtGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkobWZlbmNlZEdGJDYmLUYjNiQtSSNtbkdGJDYkUSIzRidGN0Y3RjcvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGN0YrLyUrZXhlY3V0YWJsZUdGNkY3">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JkYrLUYsNiVRKCZPbWVnYTtGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkobWZlbmNlZEdGJDYmLUYjNiQtSSNtbkdGJDYkUSIzRidGN0Y3RjcvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGN0YrLyUrZXhlY3V0YWJsZUdGNkY3</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2421" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font encoding="UTF-8" foreground="[255,0,255]">This how one of the components looks like, and we want to prove that any solution U coincide with this \316\251.
</Font><Font foreground="[255,0,255]">But direct approach does not work - no unique solution:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L2415" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2417" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEmc29sdmVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Jy1GNjYmLUYjNistRiw2JVEkWFgzRidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSRYWTNGJ0YvRjJGQS1GLDYlUSRZWDNGJ0YvRjJGQS1GLDYlUSRZWTNGJ0YvRjIvJStleGVjdXRhYmxlR0ZJRkVGRS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZBLUY2NiYtRiM2KS1GLDYlUSNVMUYnRi9GMkZBLUYsNiVRI1UyRidGL0YyRkEtRiw2JVEjVTNGJ0YvRjJGX29GRUZFRmFvRmRvRl9vRkVGRUZfb0ZF">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEmc29sdmVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Jy1GNjYmLUYjNistRiw2JVEkWFgzRidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSRYWTNGJ0YvRjJGQS1GLDYlUSRZWDNGJ0YvRjJGQS1GLDYlUSRZWTNGJ0YvRjIvJStleGVjdXRhYmxlR0ZJRkVGRS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZBLUY2NiYtRiM2KS1GLDYlUSNVMUYnRi9GMkZBLUYsNiVRI1UyRidGL0YyRkEtRiw2JVEjVTNGJ0YvRjJGX29GRUZFRmFvRmRvRl9vRkVGRUZfb0ZF</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2246" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjU1VGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSZzb2x2ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUZTNiYtRiM2Ky1GLDYlUSZudW1lckYnRi9GMi1GUzYkLUYjNiQtRiw2JVEkWFgzRidGL0YyRjlGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnRmVuLUZTNiQtRiM2JC1GLDYlUSRYWTNGJ0YvRjJGOUY5Rl9vRmVuLUZTNiQtRiM2JC1GLDYlUSRZWDNGJ0YvRjJGOUY5RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zfby1GUzYmLUYjNigtRiw2JVEjVTFGJ0YvRjJGX28tRiw2JVEjVTJGJ0YvRjJGX28tRiw2JVEjVTNGJ0YvRjJGOUY5RmVwRmhwRjlGOS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjU1VGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSZzb2x2ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUZTNiYtRiM2Ky1GLDYlUSZudW1lckYnRi9GMi1GUzYkLUYjNiQtRiw2JVEkWFgzRidGL0YyRjlGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnRmVuLUZTNiQtRiM2JC1GLDYlUSRYWTNGJ0YvRjJGOUY5Rl9vRmVuLUZTNiQtRiM2JC1GLDYlUSRZWDNGJ0YvRjJGOUY5RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zfby1GUzYmLUYjNigtRiw2JVEjVTFGJ0YvRjJGX28tRiw2JVEjVTJGJ0YvRjJGX28tRiw2JVEjVTNGJ0YvRjJGOUY5RmVwRmhwRjlGOS8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2252" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkTUFURicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEnTWF0cml4RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiUtRlM2Ji1GIzYrLUZTNiYtRiM2LC1GLDYlUSVkaWZmRidGL0YyLUZTNiQtRiM2KC1GLDYlUSZudW1lckYnRi9GMi1GUzYkLUYjNiQtRiw2JVEkWFgzRidGL0YyRjlGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRI1UxRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjlGam9GaW4tRlM2JC1GIzYnRmBvRmNvRmpvLUYsNiVRI1UyRidGL0YyRjlGOUZqby1GIzYlRmluLUZTNiQtRiM2J0Zgb0Zjb0Zqby1GLDYlUSNVM0YnRi9GMkY5RjlGOS1GLDYjUSFGJ0ZlcEY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGam8tRlM2Ji1GIzYrRmluLUZTNiQtRiM2J0Zgby1GUzYkLUYjNiQtRiw2JVEkWFkzRidGL0YyRjlGOUZqb0ZicEY5RjlGam9GaW4tRlM2JC1GIzYnRmBvRmhyRmpvRltxRjlGOUZqby1GIzYlRmluLUZTNiQtRiM2J0Zgb0ZockZqb0ZkcUY5RjlGOUZncUY5RjlGanFGXXJGam8tRlM2Ji1GIzYrRmluLUZTNiQtRiM2J0Zgby1GUzYkLUYjNiQtRiw2JVEkWVgzRidGL0YyRjlGOUZqb0ZicEY5RjlGam9GaW4tRlM2JC1GIzYnRmBvRmF0RmpvRltxRjlGOUZqby1GIzYlRmluLUZTNiQtRiM2J0Zgb0ZhdEZqb0ZkcUY5RjlGOUZncUY5RjlGanFGXXJGam8tRlM2Ji1GIzYnRmdxLUYjNitGaW4tRlM2JC1GIzYnRmBvLUZTNiQtRiM2JC1GLDYlUSRZWTNGJ0YvRjJGOUY5RmpvRmJwRjlGOUZqb0Zpbi1GUzYkLUYjNidGYG9GXHZGam9GW3FGOUY5RmpvLUYjNiVGaW4tRlM2JC1GIzYnRmBvRlx2RmpvRmRxRjlGOUY5RmdxRjlGZ3FGZXBGOUY5RmpxRl1yRmVwRjlGOUZqcUZdckZlcEY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GZXBGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkTUFURicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEnTWF0cml4RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiUtRlM2Ji1GIzYrLUZTNiYtRiM2LC1GLDYlUSVkaWZmRidGL0YyLUZTNiQtRiM2KC1GLDYlUSZudW1lckYnRi9GMi1GUzYkLUYjNiQtRiw2JVEkWFgzRidGL0YyRjlGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRI1UxRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjlGam9GaW4tRlM2JC1GIzYnRmBvRmNvRmpvLUYsNiVRI1UyRidGL0YyRjlGOUZqby1GIzYlRmluLUZTNiQtRiM2J0Zgb0Zjb0Zqby1GLDYlUSNVM0YnRi9GMkY5RjlGOS1GLDYjUSFGJ0ZlcEY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGam8tRlM2Ji1GIzYrRmluLUZTNiQtRiM2J0Zgby1GUzYkLUYjNiQtRiw2JVEkWFkzRidGL0YyRjlGOUZqb0ZicEY5RjlGam9GaW4tRlM2JC1GIzYnRmBvRmhyRmpvRltxRjlGOUZqby1GIzYlRmluLUZTNiQtRiM2J0Zgb0ZockZqb0ZkcUY5RjlGOUZncUY5RjlGanFGXXJGam8tRlM2Ji1GIzYrRmluLUZTNiQtRiM2J0Zgby1GUzYkLUYjNiQtRiw2JVEkWVgzRidGL0YyRjlGOUZqb0ZicEY5RjlGam9GaW4tRlM2JC1GIzYnRmBvRmF0RmpvRltxRjlGOUZqby1GIzYlRmluLUZTNiQtRiM2J0Zgb0ZhdEZqb0ZkcUY5RjlGOUZncUY5RjlGanFGXXJGam8tRlM2Ji1GIzYnRmdxLUYjNitGaW4tRlM2JC1GIzYnRmBvLUZTNiQtRiM2JC1GLDYlUSRZWTNGJ0YvRjJGOUY5RmpvRmJwRjlGOUZqb0Zpbi1GUzYkLUYjNidGYG9GXHZGam9GW3FGOUY5RmpvLUYjNiVGaW4tRlM2JC1GIzYnRmBvRlx2RmpvRmRxRjlGOUY5RmdxRjlGZ3FGZXBGOUY5RmpxRl1yRmVwRjlGOUZqcUZdckZlcEY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GZXBGOQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2408" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEnc0RlbHRhRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiQtRiM2Ky1GLDYlUSJpRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEia0YnRi9GMkZXLUYsNiVRImpGJ0YvRjJGVy1GLDYlUSJsRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LVEoJnNyYXJyO0YnRjlGO0Y+RkBGQkZERkZGSEZlbi9GTkZmbi1GLDYlUSlzaW1wbGlmeUYnRi9GMi1GUDYkLUYjNi8tRiw2JVEkTUFURidGL0YyLUZQNiYtRiM2J0ZURldGXG9GYm9GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUY2Ni1RJyZzZG90O0YnRjlGO0Y+RkBGQkZERkZGSEZlbkZnb0ZfcC1GUDYmLUYjNidGaW5GV0Zfb0Zib0Y5RjlGZnBGaXAtRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZncUZfcC1GUDYmLUYjNidGVEZXRl9vRmJvRjlGOUZmcEZpcEZccUZfcC1GUDYmLUYjNidGaW5GV0Zcb0Zib0Y5RjlGZnBGaXBGYm9GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmJvRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEnc0RlbHRhRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiQtRiM2Ky1GLDYlUSJpRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEia0YnRi9GMkZXLUYsNiVRImpGJ0YvRjJGVy1GLDYlUSJsRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LVEoJnNyYXJyO0YnRjlGO0Y+RkBGQkZERkZGSEZlbi9GTkZmbi1GLDYlUSlzaW1wbGlmeUYnRi9GMi1GUDYkLUYjNi8tRiw2JVEkTUFURidGL0YyLUZQNiYtRiM2J0ZURldGXG9GYm9GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUY2Ni1RJyZzZG90O0YnRjlGO0Y+RkBGQkZERkZGSEZlbkZnb0ZfcC1GUDYmLUYjNidGaW5GV0Zfb0Zib0Y5RjlGZnBGaXAtRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZncUZfcC1GUDYmLUYjNidGVEZXRl9vRmJvRjlGOUZmcEZpcEZccUZfcC1GUDYmLUYjNidGaW5GV0Zcb0Zib0Y5RjlGZnBGaXBGYm9GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmJvRjk=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2412" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkobWZlbmNlZEdGJDYmLUYjNlItSSNtaUdGJDYlUSdzRGVsdGFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiw2JC1GIzYrLUkjbW5HRiQ2JFEiMUYnL0Y4USdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0ZCLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y2LyUpc3RyZXRjaHlHRkovJSpzeW1tZXRyaWNHRkovJShsYXJnZW9wR0ZKLyUubW92YWJsZWxpbWl0c0dGSi8lJ2FjY2VudEdGSi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUY/NiRRIjJGJ0ZCRkRGPkZERmduLyUrZXhlY3V0YWJsZUdGSkZCRkJGREYwLUYsNiQtRiM2KkY+RkRGZ25GREY+RkQtRj82JFEiM0YnRkJGQkZCRkRGMC1GLDYkLUYjNipGPkZERmduRkRGZ25GREZgb0ZCRkJGREYwLUYsNiQtRiM2KkY+RkRGYG9GREY+RkRGZ25GQkZCRkRGMC1GLDYkLUYjNipGPkZERmBvRkRGPkZERmBvRkJGQkZERjAtRiw2JC1GIzYqRj5GREZgb0ZERmduRkRGYG9GQkZCRkRGMC1GLDYkLUYjNipGPkZELUY/NiRRIjRGJ0ZCRkRGPkZERmduRkJGQkZERjAtRiw2JC1GIzYqRj5GREZncEZERj5GREZgb0ZCRkJGREYwLUYsNiQtRiM2KkY+RkRGZ3BGREZnbkZERmBvRkJGQkZERjAtRiw2JC1GIzYsRmduRkRGYG9GREZnbkZERj5GREZnbkZCRkJGREYwLUYsNiQtRiM2KkZnbkZERmBvRkRGPkZERmBvRkJGQkZERjAtRiw2JC1GIzYqRmduRkRGYG9GREZnbkZERmBvRkJGQkZERjAtRiw2JC1GIzYqRmduRkRGZ3BGREY+RkRGZ25GQkZCRkRGMC1GLDYkLUYjNipGZ25GREZncEZERj5GREZgb0ZCRkJGRC1GIzYlRjAtRiw2JC1GIzYqRmduRkRGZ3BGREZnbkZERmBvRkJGQkZCRkQtRiM2K0YwLUYsNiQtRiM2KkZgb0ZERmdwRkRGPkZERmduRkJGQkZERjAtRiw2JC1GIzYqRmBvRkRGZ3BGREY+RkRGYG9GQkZCRkQtRiM2JUYwLUYsNiQtRiM2KkZgb0ZERmdwRkRGZ25GREZgb0ZCRkJGQi1GMTYjUSFGJ0ZCRlx0RmpuRkJGQi8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZcdEZqbkZC">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkobWZlbmNlZEdGJDYmLUYjNlItSSNtaUdGJDYlUSdzRGVsdGFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiw2JC1GIzYrLUkjbW5HRiQ2JFEiMUYnL0Y4USdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0ZCLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y2LyUpc3RyZXRjaHlHRkovJSpzeW1tZXRyaWNHRkovJShsYXJnZW9wR0ZKLyUubW92YWJsZWxpbWl0c0dGSi8lJ2FjY2VudEdGSi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUY/NiRRIjJGJ0ZCRkRGPkZERmduLyUrZXhlY3V0YWJsZUdGSkZCRkJGREYwLUYsNiQtRiM2KkY+RkRGZ25GREY+RkQtRj82JFEiM0YnRkJGQkZCRkRGMC1GLDYkLUYjNipGPkZERmduRkRGZ25GREZgb0ZCRkJGREYwLUYsNiQtRiM2KkY+RkRGYG9GREY+RkRGZ25GQkZCRkRGMC1GLDYkLUYjNipGPkZERmBvRkRGPkZERmBvRkJGQkZERjAtRiw2JC1GIzYqRj5GREZgb0ZERmduRkRGYG9GQkZCRkRGMC1GLDYkLUYjNipGPkZELUY/NiRRIjRGJ0ZCRkRGPkZERmduRkJGQkZERjAtRiw2JC1GIzYqRj5GREZncEZERj5GREZgb0ZCRkJGREYwLUYsNiQtRiM2KkY+RkRGZ3BGREZnbkZERmBvRkJGQkZERjAtRiw2JC1GIzYsRmduRkRGYG9GREZnbkZERj5GREZnbkZCRkJGREYwLUYsNiQtRiM2KkZnbkZERmBvRkRGPkZERmBvRkJGQkZERjAtRiw2JC1GIzYqRmduRkRGYG9GREZnbkZERmBvRkJGQkZERjAtRiw2JC1GIzYqRmduRkRGZ3BGREY+RkRGZ25GQkZCRkRGMC1GLDYkLUYjNipGZ25GREZncEZERj5GREZgb0ZCRkJGRC1GIzYlRjAtRiw2JC1GIzYqRmduRkRGZ3BGREZnbkZERmBvRkJGQkZCRkQtRiM2K0YwLUYsNiQtRiM2KkZgb0ZERmdwRkRGPkZERmduRkJGQkZERjAtRiw2JC1GIzYqRmBvRkRGZ3BGREY+RkRGYG9GQkZCRkQtRiM2JUYwLUYsNiQtRiM2KkZgb0ZERmdwRkRGZ25GREZgb0ZCRkJGQi1GMTYjUSFGJ0ZCRlx0RmpuRkJGQi8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZcdEZqbkZC</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2485" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font encoding="UTF-8" foreground="[255,0,255]">and even worse: the system shows to have a 2D family of solutions (up to addition of \316\270\342\212\245).
However this happens at any fixed (t,x,y,\316\273=w) (i.e. a point in the mini-twistor space)</Font></Text-field>
<Text-field style="Text" layout="Normal"><Font encoding="UTF-8" foreground="[255,0,255]">and in our 3D manifold a curve of possible \316\273 hangs over a point (t,x,y) of M. Thus we can decompose by \316\273 and get more equations </Font></Text-field>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">(in fact 7 of them); it is enough to work only with the coefficients of the equation XX3, as the others are proportional.
<Font encoding="UTF-8">The equation does not depend on \316\273 explicitly, but via the functions g_u,g_v of which it is a homogeneous function.</Font></Font></Text-field>
</Input>
</Group>
<Group labelreference="L2414" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2423" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElTGVxMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKXNpbXBsaWZ5RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiYtRiw2JVElZGlmZkYnRi9GMi1GUzYkLUYjNiotRiw2JVEmbnVtZXJGJ0YvRjItRlM2JC1GIzYlLUYsNiVRJFhYM0YnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictSSVtc3ViR0YkNiUtRiw2JVEiZ0YnRi9GMi1GIzYlLUkjbW5HRiQ2JFEiMUYnRjlGL0YyLyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRjY2LVEiJEYnRjlGO0Y+RkBGQkZERkZGSEZoby9GTkZpby1GZXA2JFEiN0YnRjlGYm9GOUY5RmJvRjlGOUZib0Y5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElTGVxMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKXNpbXBsaWZ5RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiYtRiw2JVElZGlmZkYnRi9GMi1GUzYkLUYjNiotRiw2JVEmbnVtZXJGJ0YvRjItRlM2JC1GIzYlLUYsNiVRJFhYM0YnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictSSVtc3ViR0YkNiUtRiw2JVEiZ0YnRi9GMi1GIzYlLUkjbW5HRiQ2JFEiMUYnRjlGL0YyLyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRjY2LVEiJEYnRjlGO0Y+RkBGQkZERkZGSEZoby9GTkZpby1GZXA2JFEiN0YnRjlGYm9GOUY5RmJvRjlGOUZib0Y5</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2425" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElTGVxMkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKXNpbXBsaWZ5RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiUtRiw2JVElZGlmZkYnRi9GMi1GUzYkLUYjNistRiw2JVEmbnVtZXJGJ0YvRjItRlM2JC1GIzYkLUYsNiVRJFhYM0YnRi9GMkY5RjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1JJW1zdWJHRiQ2JS1GLDYlUSJnRidGL0YyLUYjNiQtSSNtbkdGJDYkUSIxRidGOUY5LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRjY2LVEiJEYnRjlGO0Y+RkBGQkZERkZGSEZmby9GTkZnby1GY3A2JFEiNkYnRjlGYm8tRltwNiVGXXAtRiM2JS1GY3A2JFEiMkYnRjlGL0YyRmZwRjlGOUY5RjkvJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElTGVxMkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKXNpbXBsaWZ5RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiUtRiw2JVElZGlmZkYnRi9GMi1GUzYkLUYjNistRiw2JVEmbnVtZXJGJ0YvRjItRlM2JC1GIzYkLUYsNiVRJFhYM0YnRi9GMkY5RjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1JJW1zdWJHRiQ2JS1GLDYlUSJnRidGL0YyLUYjNiQtSSNtbkdGJDYkUSIxRidGOUY5LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRjY2LVEiJEYnRjlGO0Y+RkBGQkZERkZGSEZmby9GTkZnby1GY3A2JFEiNkYnRjlGYm8tRltwNiVGXXAtRiM2JS1GY3A2JFEiMkYnRjlGL0YyRmZwRjlGOUY5RjkvJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2427" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkobWZlbmNlZEdGJDYmLUYjNiwtSSNtaUdGJDYlUSVkaWZmRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUYsNiQtRiM2Ji1GMTYlUSVMZXEyRidGNEY3LUkjbW9HRiQ2LVEiLEYnL0Y4USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNi8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GMTYlUSNVMUYnRjRGN0ZFRkVGQUYwLUYsNiQtRiM2JkY+RkEtRjE2JVEjVTJGJ0Y0RjdGRUZFRkFGMC1GLDYkLUYjNidGPkZBLUYxNiVRI1UzRidGNEY3LyUrZXhlY3V0YWJsZUdGSUZFRkVGZ29GRUZFLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmdvRkU=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkobWZlbmNlZEdGJDYmLUYjNiwtSSNtaUdGJDYlUSVkaWZmRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUYsNiQtRiM2Ji1GMTYlUSVMZXEyRidGNEY3LUkjbW9HRiQ2LVEiLEYnL0Y4USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNi8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GMTYlUSNVMUYnRjRGN0ZFRkVGQUYwLUYsNiQtRiM2JkY+RkEtRjE2JVEjVTJGJ0Y0RjdGRUZFRkFGMC1GLDYkLUYjNidGPkZBLUYxNiVRI1UzRidGNEY3LyUrZXhlY3V0YWJsZUdGSUZFRkVGZ29GRUZFLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmdvRkU=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2426" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2KS1GLDYlUSZzb2x2ZUYnRi9GMi1GNjYkLUYjNictRiw2JVElTGVxMkYnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGTC8lKnN5bW1ldHJpY0dGTC8lKGxhcmdlb3BHRkwvJS5tb3ZhYmxlbGltaXRzR0ZMLyUnYWNjZW50R0ZMLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEjVTNGJ0YvRjIvJStleGVjdXRhYmxlR0ZMRkhGSC1GRTYtUSgmbWludXM7RidGSEZKL0ZORkxGT0ZRRlNGVUZXL0ZaUSwwLjIyMjIyMjJlbUYnL0ZnbkZjby1GLDYlUScmIzkzNztGJy9GMEZMRkgtRjY2Ji1GIzYlLUkjbW5HRiQ2JFEiM0YnRkhGXG9GSEZILyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRlxvRkhGSEZcb0ZI">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2KS1GLDYlUSZzb2x2ZUYnRi9GMi1GNjYkLUYjNictRiw2JVElTGVxMkYnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGTC8lKnN5bW1ldHJpY0dGTC8lKGxhcmdlb3BHRkwvJS5tb3ZhYmxlbGltaXRzR0ZMLyUnYWNjZW50R0ZMLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEjVTNGJ0YvRjIvJStleGVjdXRhYmxlR0ZMRkhGSC1GRTYtUSgmbWludXM7RidGSEZKL0ZORkxGT0ZRRlNGVUZXL0ZaUSwwLjIyMjIyMjJlbUYnL0ZnbkZjby1GLDYlUScmIzkzNztGJy9GMEZMRkgtRjY2Ji1GIzYlLUkjbW5HRiQ2JFEiM0YnRkhGXG9GSEZILyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRlxvRkhGSEZcb0ZI</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2429" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElTGVxM0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKXNpbXBsaWZ5RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiUtRiw2JVElZGlmZkYnRi9GMi1GUzYkLUYjNi0tRiw2JVEmbnVtZXJGJ0YvRjItRlM2JC1GIzYkLUYsNiVRJFhYM0YnRi9GMkY5RjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1JJW1zdWJHRiQ2JS1GLDYlUSJnRidGL0YyLUYjNiQtSSNtbkdGJDYkUSIxRidGOUY5LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRjY2LVEiJEYnRjlGO0Y+RkBGQkZERkZGSEZmby9GTkZnby1GY3A2JFEiNUYnRjlGYm8tRltwNiVGXXAtRiM2JC1GY3A2JFEiMkYnRjlGOUZmcEZpcEZkcUY5RjlGOUY5LyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElTGVxM0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKXNpbXBsaWZ5RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiUtRiw2JVElZGlmZkYnRi9GMi1GUzYkLUYjNi0tRiw2JVEmbnVtZXJGJ0YvRjItRlM2JC1GIzYkLUYsNiVRJFhYM0YnRi9GMkY5RjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1JJW1zdWJHRiQ2JS1GLDYlUSJnRidGL0YyLUYjNiQtSSNtbkdGJDYkUSIxRidGOUY5LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRjY2LVEiJEYnRjlGO0Y+RkBGQkZERkZGSEZmby9GTkZnby1GY3A2JFEiNUYnRjlGYm8tRltwNiVGXXAtRiM2JC1GY3A2JFEiMkYnRjlGOUZmcEZpcEZkcUY5RjlGOUY5LyUrZXhlY3V0YWJsZUdGPUY5</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2428" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElTGVxNEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKXNpbXBsaWZ5RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiUtRiw2JVElZGlmZkYnRi9GMi1GUzYkLUYjNi0tRiw2JVEmbnVtZXJGJ0YvRjItRlM2JC1GIzYkLUYsNiVRJFhYM0YnRi9GMkY5RjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1JJW1zdWJHRiQ2JS1GLDYlUSJnRidGL0YyLUYjNiQtSSNtbkdGJDYkUSIxRidGOUY5LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRjY2LVEiJEYnRjlGO0Y+RkBGQkZERkZGSEZmby9GTkZnby1GY3A2JFEiNEYnRjlGYm8tRltwNiVGXXAtRiM2JC1GY3A2JFEiMkYnRjlGOUZmcEZpcC1GY3A2JFEiM0YnRjlGOUY5RjlGOUYvRjI=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElTGVxNEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKXNpbXBsaWZ5RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiUtRiw2JVElZGlmZkYnRi9GMi1GUzYkLUYjNi0tRiw2JVEmbnVtZXJGJ0YvRjItRlM2JC1GIzYkLUYsNiVRJFhYM0YnRi9GMkY5RjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1JJW1zdWJHRiQ2JS1GLDYlUSJnRidGL0YyLUYjNiQtSSNtbkdGJDYkUSIxRidGOUY5LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRjY2LVEiJEYnRjlGO0Y+RkBGQkZERkZGSEZmby9GTkZnby1GY3A2JFEiNEYnRjlGYm8tRltwNiVGXXAtRiM2JC1GY3A2JFEiMkYnRjlGOUZmcEZpcC1GY3A2JFEiM0YnRjlGOUY5RjlGOUYvRjI=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2431" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElTGVxNUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKXNpbXBsaWZ5RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiUtRiw2JVElZGlmZkYnRi9GMi1GUzYkLUYjNi0tRiw2JVEmbnVtZXJGJ0YvRjItRlM2JC1GIzYkLUYsNiVRJFhYM0YnRi9GMkY5RjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1JJW1zdWJHRiQ2JS1GLDYlUSJnRidGL0YyLUYjNiQtSSNtbkdGJDYkUSIxRidGOUY5LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRjY2LVEiJEYnRjlGO0Y+RkBGQkZERkZGSEZmby9GTkZnby1GY3A2JFEiM0YnRjlGYm8tRltwNiVGXXAtRiM2JC1GY3A2JFEiMkYnRjlGOUZmcEZpcC1GY3A2JFEiNEYnRjlGOUY5RjlGOS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElTGVxNUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKXNpbXBsaWZ5RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiUtRiw2JVElZGlmZkYnRi9GMi1GUzYkLUYjNi0tRiw2JVEmbnVtZXJGJ0YvRjItRlM2JC1GIzYkLUYsNiVRJFhYM0YnRi9GMkY5RjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1JJW1zdWJHRiQ2JS1GLDYlUSJnRidGL0YyLUYjNiQtSSNtbkdGJDYkUSIxRidGOUY5LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRjY2LVEiJEYnRjlGO0Y+RkBGQkZERkZGSEZmby9GTkZnby1GY3A2JFEiM0YnRjlGYm8tRltwNiVGXXAtRiM2JC1GY3A2JFEiMkYnRjlGOUZmcEZpcC1GY3A2JFEiNEYnRjlGOUY5RjlGOS8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2430" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkobWZlbmNlZEdGJDYmLUYjNistSSNtaUdGJDYlUSVkaWZmRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUYsNiQtRiM2Ji1GMTYlUSVMZXE1RidGNEY3LUkjbW9HRiQ2LVEiLEYnL0Y4USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNi8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GMTYlUSNVMUYnRjRGN0ZFRkVGQUYwLUYsNiQtRiM2JkY+RkEtRjE2JVEjVTJGJ0Y0RjdGRUZFRkFGMC1GLDYkLUYjNiZGPkZBLUYxNiVRI1UzRidGNEY3RkVGRUZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjE2I1EhRicvJStleGVjdXRhYmxlR0ZJRkU=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkobWZlbmNlZEdGJDYmLUYjNistSSNtaUdGJDYlUSVkaWZmRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUYsNiQtRiM2Ji1GMTYlUSVMZXE1RidGNEY3LUkjbW9HRiQ2LVEiLEYnL0Y4USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNi8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GMTYlUSNVMUYnRjRGN0ZFRkVGQUYwLUYsNiQtRiM2JkY+RkEtRjE2JVEjVTJGJ0Y0RjdGRUZFRkFGMC1GLDYkLUYjNiZGPkZBLUYxNiVRI1UzRidGNEY3RkVGRUZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjE2I1EhRicvJStleGVjdXRhYmxlR0ZJRkU=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2435" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElTGVxNkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKXNpbXBsaWZ5RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiUtRiw2JVElZGlmZkYnRi9GMi1GUzYkLUYjNi0tRiw2JVEmbnVtZXJGJ0YvRjItRlM2JC1GIzYkLUYsNiVRJFhYM0YnRi9GMkY5RjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1JJW1zdWJHRiQ2JS1GLDYlUSJnRidGL0YyLUYjNiQtSSNtbkdGJDYkUSIxRidGOUY5LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRjY2LVEiJEYnRjlGO0Y+RkBGQkZERkZGSEZmby9GTkZnby1GY3A2JFEiMkYnRjlGYm8tRltwNiVGXXAtRiM2JEZdcUY5RmZwRmlwLUZjcDYkUSI1RidGOUY5RjlGOUY5LyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElTGVxNkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKXNpbXBsaWZ5RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiUtRiw2JVElZGlmZkYnRi9GMi1GUzYkLUYjNi0tRiw2JVEmbnVtZXJGJ0YvRjItRlM2JC1GIzYkLUYsNiVRJFhYM0YnRi9GMkY5RjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1JJW1zdWJHRiQ2JS1GLDYlUSJnRidGL0YyLUYjNiQtSSNtbkdGJDYkUSIxRidGOUY5LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRjY2LVEiJEYnRjlGO0Y+RkBGQkZERkZGSEZmby9GTkZnby1GY3A2JFEiMkYnRjlGYm8tRltwNiVGXXAtRiM2JEZdcUY5RmZwRmlwLUZjcDYkUSI1RidGOUY5RjlGOUY5LyUrZXhlY3V0YWJsZUdGPUY5</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2434" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkobWZlbmNlZEdGJDYmLUYjNistSSNtaUdGJDYlUSVkaWZmRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUYsNiQtRiM2Ji1GMTYlUSVMZXE2RidGNEY3LUkjbW9HRiQ2LVEiLEYnL0Y4USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNi8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GMTYlUSNVMUYnRjRGN0ZFRkVGQUYwLUYsNiQtRiM2JkY+RkEtRjE2JVEjVTJGJ0Y0RjdGRUZFRkFGMC1GLDYkLUYjNiZGPkZBLUYxNiVRI1UzRidGNEY3RkVGRUZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjE2I1EhRicvJStleGVjdXRhYmxlR0ZJRkU=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkobWZlbmNlZEdGJDYmLUYjNistSSNtaUdGJDYlUSVkaWZmRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUYsNiQtRiM2Ji1GMTYlUSVMZXE2RidGNEY3LUkjbW9HRiQ2LVEiLEYnL0Y4USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNi8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GMTYlUSNVMUYnRjRGN0ZFRkVGQUYwLUYsNiQtRiM2JkY+RkEtRjE2JVEjVTJGJ0Y0RjdGRUZFRkFGMC1GLDYkLUYjNiZGPkZBLUYxNiVRI1UzRidGNEY3RkVGRUZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjE2I1EhRicvJStleGVjdXRhYmxlR0ZJRkU=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2433" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElTGVxN0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKXNpbXBsaWZ5RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiUtRiw2JVElZGlmZkYnRi9GMi1GUzYkLUYjNi0tRiw2JVEmbnVtZXJGJ0YvRjItRlM2JC1GIzYkLUYsNiVRJFhYM0YnRi9GMkY5RjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1JJW1zdWJHRiQ2JS1GLDYlUSJnRidGL0YyLUYjNiQtSSNtbkdGJDYkUSIxRidGOUY5LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRjY2LVEiJEYnRjlGO0Y+RkBGQkZERkZGSEZmby9GTkZnb0ZicEZiby1GW3A2JUZdcC1GIzYkLUZjcDYkUSIyRidGOUY5RmZwRmlwLUZjcDYkUSI2RidGOUY5RjlGOUY5LyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElTGVxN0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKXNpbXBsaWZ5RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiUtRiw2JVElZGlmZkYnRi9GMi1GUzYkLUYjNi0tRiw2JVEmbnVtZXJGJ0YvRjItRlM2JC1GIzYkLUYsNiVRJFhYM0YnRi9GMkY5RjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1JJW1zdWJHRiQ2JS1GLDYlUSJnRidGL0YyLUYjNiQtSSNtbkdGJDYkUSIxRidGOUY5LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRjY2LVEiJEYnRjlGO0Y+RkBGQkZERkZGSEZmby9GTkZnb0ZicEZiby1GW3A2JUZdcC1GIzYkLUZjcDYkUSIyRidGOUY5RmZwRmlwLUZjcDYkUSI2RidGOUY5RjlGOUY5LyUrZXhlY3V0YWJsZUdGPUY5</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2438" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkobWZlbmNlZEdGJDYmLUYjNistSSNtaUdGJDYlUSVkaWZmRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUYsNiQtRiM2Ji1GMTYlUSVMZXE3RidGNEY3LUkjbW9HRiQ2LVEiLEYnL0Y4USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNi8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GMTYlUSNVMUYnRjRGN0ZFRkVGQUYwLUYsNiQtRiM2JkY+RkEtRjE2JVEjVTJGJ0Y0RjdGRUZFRkFGMC1GLDYkLUYjNiZGPkZBLUYxNiVRI1UzRidGNEY3RkVGRUZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjE2I1EhRicvJStleGVjdXRhYmxlR0ZJRkU=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkobWZlbmNlZEdGJDYmLUYjNistSSNtaUdGJDYlUSVkaWZmRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUYsNiQtRiM2Ji1GMTYlUSVMZXE3RidGNEY3LUkjbW9HRiQ2LVEiLEYnL0Y4USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNi8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GMTYlUSNVMUYnRjRGN0ZFRkVGQUYwLUYsNiQtRiM2JkY+RkEtRjE2JVEjVTJGJ0Y0RjdGRUZFRkFGMC1GLDYkLUYjNiZGPkZBLUYxNiVRI1UzRidGNEY3RkVGRUZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjE2I1EhRicvJStleGVjdXRhYmxlR0ZJRkU=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2437" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElTGVxOEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKXNpbXBsaWZ5RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiUtRiw2JVElZGlmZkYnRi9GMi1GUzYkLUYjNiktRiw2JVEmbnVtZXJGJ0YvRjItRlM2JC1GIzYkLUYsNiVRJFhYM0YnRi9GMkY5RjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1JJW1zdWJHRiQ2JS1GLDYlUSJnRidGL0YyLUYjNiQtSSNtbkdGJDYkUSIyRidGOUY5LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRjY2LVEiJEYnRjlGO0Y+RkBGQkZERkZGSEZmby9GTkZnby1GY3A2JFEiN0YnRjlGOUY5RjlGOS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElTGVxOEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKXNpbXBsaWZ5RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiUtRiw2JVElZGlmZkYnRi9GMi1GUzYkLUYjNiktRiw2JVEmbnVtZXJGJ0YvRjItRlM2JC1GIzYkLUYsNiVRJFhYM0YnRi9GMkY5RjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1JJW1zdWJHRiQ2JS1GLDYlUSJnRidGL0YyLUYjNiQtSSNtbkdGJDYkUSIyRidGOUY5LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRjY2LVEiJEYnRjlGO0Y+RkBGQkZERkZGSEZmby9GTkZnby1GY3A2JFEiN0YnRjlGOUY5RjlGOS8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2486" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font encoding="UTF-8" foreground="[255,0,255]">As we saw above we can solve some equations, and check the equality (above U3=\316\251[3]); however if we try 
</Font><Font foreground="[255,0,255]">to do this with the whole set of 7 (linear inhomogeneous) equations on 3 unknowns, the system refuses (probably because of simplification complexity)</Font></Text-field>
</Input>
</Group>
<Group labelreference="L2441" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2440" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEmc29sdmVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Jy1GNjYmLUYjNjEtRiw2JVElTGVxMUYnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGSS8lKnN5bW1ldHJpY0dGSS8lKGxhcmdlb3BHRkkvJS5tb3ZhYmxlbGltaXRzR0ZJLyUnYWNjZW50R0ZJLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVElTGVxMkYnRi9GMkZBLUYsNiVRJUxlcTNGJ0YvRjJGQS1GLDYlUSVMZXE0RidGL0YyRkEtRiw2JVElTGVxNUYnRi9GMkZBLUYsNiVRJUxlcTZGJ0YvRjJGQS1GLDYlUSVMZXE3RidGL0YyLyUrZXhlY3V0YWJsZUdGSUZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GNjYmLUYjNiktRiw2JVEjVTFGJ0YvRjJGQS1GLDYlUSNVMkYnRi9GMkZBLUYsNiVRI1UzRidGL0YyRmhvRkVGRUZqb0ZdcEZob0ZFRkVGaG9GRQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEmc29sdmVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Jy1GNjYmLUYjNjEtRiw2JVElTGVxMUYnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGSS8lKnN5bW1ldHJpY0dGSS8lKGxhcmdlb3BHRkkvJS5tb3ZhYmxlbGltaXRzR0ZJLyUnYWNjZW50R0ZJLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVElTGVxMkYnRi9GMkZBLUYsNiVRJUxlcTNGJ0YvRjJGQS1GLDYlUSVMZXE0RidGL0YyRkEtRiw2JVElTGVxNUYnRi9GMkZBLUYsNiVRJUxlcTZGJ0YvRjJGQS1GLDYlUSVMZXE3RidGL0YyLyUrZXhlY3V0YWJsZUdGSUZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GNjYmLUYjNiktRiw2JVEjVTFGJ0YvRjJGQS1GLDYlUSNVMkYnRi9GMkZBLUYsNiVRI1UzRidGL0YyRmhvRkVGRUZqb0ZdcEZob0ZFRkVGaG9GRQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2490" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSZzb2x2ZUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYmLUY7NiYtRiM2KC1GLDYlUSVMZXExRidGNEY3LUkjbW9HRiQ2LVEiLEYnL0Y4USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNi8lKXN0cmV0Y2h5R0ZOLyUqc3ltbWV0cmljR0ZOLyUobGFyZ2VvcEdGTi8lLm1vdmFibGVsaW1pdHNHRk4vJSdhY2NlbnRHRk4vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSVMZXEyRidGNEY3RkYtRiw2JVElTGVxM0YnRjRGN0ZKRkovJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGRi1GOzYmLUYjNigtRiw2JVEjVTFGJ0Y0RjdGRi1GLDYlUSNVMkYnRjRGN0ZGLUYsNiVRI1UzRidGNEY3RkpGSkZhb0Zkb0ZKRkpGSkYrLyUrZXhlY3V0YWJsZUdGTkZK">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSZzb2x2ZUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYmLUY7NiYtRiM2KC1GLDYlUSVMZXExRidGNEY3LUkjbW9HRiQ2LVEiLEYnL0Y4USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNi8lKXN0cmV0Y2h5R0ZOLyUqc3ltbWV0cmljR0ZOLyUobGFyZ2VvcEdGTi8lLm1vdmFibGVsaW1pdHNHRk4vJSdhY2NlbnRHRk4vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSVMZXEyRidGNEY3RkYtRiw2JVElTGVxM0YnRjRGN0ZKRkovJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGRi1GOzYmLUYjNigtRiw2JVEjVTFGJ0Y0RjdGRi1GLDYlUSNVMkYnRjRGN0ZGLUYsNiVRI1UzRidGNEY3RkpGSkZhb0Zkb0ZKRkpGSkYrLyUrZXhlY3V0YWJsZUdGTkZK</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2489" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2494" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font encoding="UTF-8" foreground="[255,0,255]">But this is not a big deal. 1. We check that U=\316\251 is a solution (double-checking the above calculation).
</Font><Font foreground="[255,0,255]">2. Check that there is no more than one solution, i.e. that the rank of the 7x3 matrix of the homogeneous part of the system is 3.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L2493" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2439" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVzdWJzRidGL0YyLUY2NiQtRiM2Jy1GNjYmLUYjNjItRiw2JVEjVTFGJ0YvRjItSSNtb0dGJDYtUSI9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZQLyUpc3RyZXRjaHlHRlAvJSpzeW1tZXRyaWNHRlAvJShsYXJnZW9wR0ZQLyUubW92YWJsZWxpbWl0c0dGUC8lJ2FjY2VudEdGUC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmluLUYsNiVRJyYjOTM3O0YnL0YwRlBGTC1GNjYmLUYjNiUtSSNtbkdGJDYkUSIxRidGTC8lK2V4ZWN1dGFibGVHRlBGTEZMLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUZJNi1RIixGJ0ZMRk4vRlJGMUZTRlVGV0ZZRmVuL0ZoblEmMC4wZW1GJy9GW29RLDAuMzMzMzMzM2VtRictRiw2JVEjVTJGJ0YvRjJGSEZcby1GNjYmLUYjNiUtRmVvNiRRIjJGJ0ZMRmhvRkxGTEZqb0ZdcEZgcC1GLDYlUSNVM0YnRi9GMkZIRlxvLUY2NiYtRiM2JS1GZW82JFEiM0YnRkxGaG9GTEZMRmpvRl1wRmhvRkxGTEZqb0ZdcEZgcC1GNjYmLUYjNjAtRiw2JVElTGVxMUYnRi9GMkZgcC1GLDYlUSVMZXEyRidGL0YyRmBwLUYsNiVRJUxlcTNGJ0YvRjJGYHAtRiw2JVElTGVxNEYnRi9GMkZgcC1GLDYlUSVMZXE1RidGL0YyRmBwLUYsNiVRJUxlcTZGJ0YvRjJGYHAtRiw2JVElTGVxN0YnRi9GMkZMRkxGam9GXXBGaG9GTEZMRmhvRkxGTEZob0ZM">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVzdWJzRidGL0YyLUY2NiQtRiM2Jy1GNjYmLUYjNjItRiw2JVEjVTFGJ0YvRjItSSNtb0dGJDYtUSI9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZQLyUpc3RyZXRjaHlHRlAvJSpzeW1tZXRyaWNHRlAvJShsYXJnZW9wR0ZQLyUubW92YWJsZWxpbWl0c0dGUC8lJ2FjY2VudEdGUC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmluLUYsNiVRJyYjOTM3O0YnL0YwRlBGTC1GNjYmLUYjNiUtSSNtbkdGJDYkUSIxRidGTC8lK2V4ZWN1dGFibGVHRlBGTEZMLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUZJNi1RIixGJ0ZMRk4vRlJGMUZTRlVGV0ZZRmVuL0ZoblEmMC4wZW1GJy9GW29RLDAuMzMzMzMzM2VtRictRiw2JVEjVTJGJ0YvRjJGSEZcby1GNjYmLUYjNiUtRmVvNiRRIjJGJ0ZMRmhvRkxGTEZqb0ZdcEZgcC1GLDYlUSNVM0YnRi9GMkZIRlxvLUY2NiYtRiM2JS1GZW82JFEiM0YnRkxGaG9GTEZMRmpvRl1wRmhvRkxGTEZqb0ZdcEZgcC1GNjYmLUYjNjAtRiw2JVElTGVxMUYnRi9GMkZgcC1GLDYlUSVMZXEyRidGL0YyRmBwLUYsNiVRJUxlcTNGJ0YvRjJGYHAtRiw2JVElTGVxNEYnRi9GMkZgcC1GLDYlUSVMZXE1RidGL0YyRmBwLUYsNiVRJUxlcTZGJ0YvRjJGYHAtRiw2JVElTGVxN0YnRi9GMkZMRkxGam9GXXBGaG9GTEZMRmhvRkxGTEZob0ZM</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2443" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkTWF0RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEnTWF0cml4RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiUtRlM2Ji1GIzYyLUZTNiYtRiM2LC1GLDYlUSVkaWZmRidGL0YyLUZTNiQtRiM2Jy1GLDYlUSVMZXExRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEjVTFGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOUZjb0Zpbi1GUzYkLUYjNiZGYG9GY28tRiw2JVEjVTJGJ0YvRjJGOUY5RmNvLUYjNiVGaW4tRlM2JC1GIzYmRmBvRmNvLUYsNiVRI1UzRidGL0YyRjlGOUY5LUYsNiNRIUYnRl5wRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zjby1GUzYmLUYjNixGaW4tRlM2JC1GIzYmLUYsNiVRJUxlcTJGJ0YvRjJGY29GW3BGOUY5RmNvRmluLUZTNiQtRiM2JkZhckZjb0ZkcEY5RjlGY28tRiM2JUZpbi1GUzYkLUYjNiZGYXJGY29GXXFGOUY5RjlGYHFGXnBGOUY5RmNxRmZxRmNvLUZTNiYtRiM2LEZpbi1GUzYkLUYjNiYtRiw2JVElTGVxM0YnRi9GMkZjb0ZbcEY5RjlGY29GaW4tRlM2JC1GIzYmRmZzRmNvRmRwRjlGOUZjb0Zpbi1GUzYkLUYjNiZGZnNGY29GXXFGOUY5RmBxRjlGOUZjcUZmcUZjby1GUzYmLUYjNitGaW4tRlM2JC1GIzYmLUYsNiVRJUxlcTRGJ0YvRjJGY29GW3BGOUY5RmNvRmluLUZTNiQtRiM2JkZpdEZjb0ZkcEY5RjlGY28tRiM2JUZpbi1GUzYkLUYjNiZGaXRGY29GXXFGOUY5RjlGYHFGOUY5RmNxRmZxRmNvLUZTNiYtRiM2K0Zpbi1GUzYkLUYjNiYtRiw2JVElTGVxNUYnRi9GMkZjb0ZbcEY5RjlGY29GaW4tRlM2JC1GIzYmRl52RmNvRmRwRjlGOUZjby1GIzYlRmluLUZTNiQtRiM2JkZedkZjb0ZdcUY5RjlGOUZgcUY5RjlGY3FGZnFGY28tRlM2Ji1GIzYrRmluLUZTNiQtRiM2Ji1GLDYlUSVMZXE2RidGL0YyRmNvRltwRjlGOUZjb0Zpbi1GUzYkLUYjNiZGY3dGY29GZHBGOUY5RmNvLUYjNiVGaW4tRlM2JC1GIzYmRmN3RmNvRl1xRjlGOUY5RmBxRjlGOUZjcUZmcUZjby1GUzYmLUYjNitGaW4tRlM2JC1GIzYmLUYsNiVRJUxlcTdGJ0YvRjJGY29GW3BGOUY5RmNvRmluLUZTNiQtRiM2JkZoeEZjb0ZkcEY5RjlGY28tRiM2JUZpbi1GUzYkLUYjNiZGaHhGY29GXXFGOUY5RjlGYHFGOUY5RmNxRmZxRmBxRl5wRjlGOUZjcUZmcUZecEY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GXnBGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkTWF0RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEnTWF0cml4RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiUtRlM2Ji1GIzYyLUZTNiYtRiM2LC1GLDYlUSVkaWZmRidGL0YyLUZTNiQtRiM2Jy1GLDYlUSVMZXExRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEjVTFGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOUZjb0Zpbi1GUzYkLUYjNiZGYG9GY28tRiw2JVEjVTJGJ0YvRjJGOUY5RmNvLUYjNiVGaW4tRlM2JC1GIzYmRmBvRmNvLUYsNiVRI1UzRidGL0YyRjlGOUY5LUYsNiNRIUYnRl5wRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zjby1GUzYmLUYjNixGaW4tRlM2JC1GIzYmLUYsNiVRJUxlcTJGJ0YvRjJGY29GW3BGOUY5RmNvRmluLUZTNiQtRiM2JkZhckZjb0ZkcEY5RjlGY28tRiM2JUZpbi1GUzYkLUYjNiZGYXJGY29GXXFGOUY5RjlGYHFGXnBGOUY5RmNxRmZxRmNvLUZTNiYtRiM2LEZpbi1GUzYkLUYjNiYtRiw2JVElTGVxM0YnRi9GMkZjb0ZbcEY5RjlGY29GaW4tRlM2JC1GIzYmRmZzRmNvRmRwRjlGOUZjb0Zpbi1GUzYkLUYjNiZGZnNGY29GXXFGOUY5RmBxRjlGOUZjcUZmcUZjby1GUzYmLUYjNitGaW4tRlM2JC1GIzYmLUYsNiVRJUxlcTRGJ0YvRjJGY29GW3BGOUY5RmNvRmluLUZTNiQtRiM2JkZpdEZjb0ZkcEY5RjlGY28tRiM2JUZpbi1GUzYkLUYjNiZGaXRGY29GXXFGOUY5RjlGYHFGOUY5RmNxRmZxRmNvLUZTNiYtRiM2K0Zpbi1GUzYkLUYjNiYtRiw2JVElTGVxNUYnRi9GMkZjb0ZbcEY5RjlGY29GaW4tRlM2JC1GIzYmRl52RmNvRmRwRjlGOUZjby1GIzYlRmluLUZTNiQtRiM2JkZedkZjb0ZdcUY5RjlGOUZgcUY5RjlGY3FGZnFGY28tRlM2Ji1GIzYrRmluLUZTNiQtRiM2Ji1GLDYlUSVMZXE2RidGL0YyRmNvRltwRjlGOUZjb0Zpbi1GUzYkLUYjNiZGY3dGY29GZHBGOUY5RmNvLUYjNiVGaW4tRlM2JC1GIzYmRmN3RmNvRl1xRjlGOUY5RmBxRjlGOUZjcUZmcUZjby1GUzYmLUYjNitGaW4tRlM2JC1GIzYmLUYsNiVRJUxlcTdGJ0YvRjJGY29GW3BGOUY5RmNvRmluLUZTNiQtRiM2JkZoeEZjb0ZkcEY5RjlGY28tRiM2JUZpbi1GUzYkLUYjNiZGaHhGY29GXXFGOUY5RjlGYHFGOUY5RmNxRmZxRmBxRl5wRjlGOUZjcUZmcUZecEY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GXnBGOQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2473" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVElbU1hdEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKlN1Yk1hdHJpeEYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYpLUYsNiVRJE1hdEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUZTNiYtRiM2Jy1JI21uR0YkNiRRIjFGJ0Y5LUY2Ni1RIy4uRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmluLUZhbzYkUSIzRidGOS8lK2V4ZWN1dGFibGVHRj1GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRlpGXG9GXXBGOUY5LUYsNiNRIUYnRl1wRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVElbU1hdEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKlN1Yk1hdHJpeEYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYpLUYsNiVRJE1hdEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUZTNiYtRiM2Jy1JI21uR0YkNiRRIjFGJ0Y5LUY2Ni1RIy4uRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmluLUZhbzYkUSIzRidGOS8lK2V4ZWN1dGFibGVHRj1GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRlpGXG9GXXBGOUY5LUYsNiNRIUYnRl1wRjk=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2474" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEnZmFjdG9yRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiYtRiw2JVEsRGV0ZXJtaW5hbnRGJ0YvRjItRjY2JC1GIzYlLUYsNiVRJW1NYXRGJ0YvRjIvJStleGVjdXRhYmxlR1EmZmFsc2VGJy9GM1Enbm9ybWFsRidGR0ZERkdGR0ZERkc=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEnZmFjdG9yRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiYtRiw2JVEsRGV0ZXJtaW5hbnRGJ0YvRjItRjY2JC1GIzYlLUYsNiVRJW1NYXRGJ0YvRjIvJStleGVjdXRhYmxlR1EmZmFsc2VGJy9GM1Enbm9ybWFsRidGR0ZERkdGR0ZERkc=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2476" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEmbU1hdDJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSpTdWJNYXRyaXhGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KS1GLDYlUSRNYXRGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GUzYmLUYjNictSSNtbkdGJDYkUSIxRidGOUZaLUZhbzYkUSIzRidGOS8lK2V4ZWN1dGFibGVHRj1GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRlotRlM2Ji1GIzYnRmBvRlotRmFvNiRRIjJGJ0Y5RmdvRjlGOUZpb0ZccEZnb0Y5RjlGZ29GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEmbU1hdDJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSpTdWJNYXRyaXhGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KS1GLDYlUSRNYXRGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GUzYmLUYjNictSSNtbkdGJDYkUSIxRidGOUZaLUZhbzYkUSIzRidGOS8lK2V4ZWN1dGFibGVHRj1GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRlotRlM2Ji1GIzYnRmBvRlotRmFvNiRRIjJGJ0Y5RmdvRjlGOUZpb0ZccEZnb0Y5RjlGZ29GOQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2477" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEnZmFjdG9yRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiYtRiw2JVEsRGV0ZXJtaW5hbnRGJ0YvRjItRjY2JC1GIzYlLUYsNiVRJm1NYXQyRidGL0YyLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvRjNRJ25vcm1hbEYnRkdGREZHRkdGREZH">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEnZmFjdG9yRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiYtRiw2JVEsRGV0ZXJtaW5hbnRGJ0YvRjItRjY2JC1GIzYlLUYsNiVRJm1NYXQyRidGL0YyLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvRjNRJ25vcm1hbEYnRkdGREZHRkdGREZH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2471" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEnZmFjdG9yRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNictRiw2I1EhRictRiM2KS1JI21vR0YkNi1RKiZ1bWludXMwO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGRy8lKXN0cmV0Y2h5R0ZHLyUqc3ltbWV0cmljR0ZHLyUobGFyZ2VvcEdGRy8lLm1vdmFibGVsaW1pdHNHRkcvJSdhY2NlbnRHRkcvJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0ZWLUYjNjQtSSNtbkdGJDYkUSgxMjA5NjAwRidGQy1GQDYtUTEmSW52aXNpYmxlVGltZXM7RidGQ0ZFRkhGSkZMRk5GUEZSL0ZVUSYwLjBlbUYnL0ZYRl1vLUklbXN1cEdGJDYlLUYsNiVRImFGJ0YvRjItRmZuNiRRIjNGJ0ZDLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zpbi1GYG82JS1GLDYlUSJxRidGL0YyLUZmbjYkUSI2RidGQ0Zob0Zpbi1GYG82JS1GLDYlUSJyRidGL0YyLUZmbjYkUSIyRidGQ0Zob0Zpbi1GYG82JS1GNjYkLUYjNiotRiw2JVEiYkYnRi9GMi1GQDYtUSgmbWludXM7RidGQ0ZFRkhGSkZMRk5GUEZSRlRGV0Ziby8lK2ZvcmVncm91bmRHUSpbMCwwLDI1NV1GJy8lK2V4ZWN1dGFibGVHRkcvJSlyZWFkb25seUdGMS8lMGZvbnRfc3R5bGVfbmFtZUdRKjJEfk91dHB1dEYnRkNGQy1GZm42JFEiNEYnRkNGaG9GaW4tRjY2JC1GIzYqRmJvRmRxRmFxRmdxRmpxRlxyRl5yRkNGQ0Zpbi1GNjYkLUYjNi1GPy1GIzYwRmhwRmluRmFxRmluLUZgbzYlRmJvRmhwRmhvRmluRl1wRmluRmVwRmdxRmpxRlxyRl5yRkMtRkA2LVEiK0YnRkNGRUZIRkpGTEZORlBGUkZURlctRiM2LEZfb0ZpbkZdcEZpbkZlcEZncUZqcUZcckZeckZDRmBzLUYjNi4tRmBvNiVGYXFGaHBGaG9GaW5GYm9GaW5GXXBGaW5GZXBGZ3FGanFGXHJGXnJGQ0ZncUZqcUZcckZeckZDRkNGZ3FGanFGXHJGXnJGQ0ZncUZqcUZcckZeckZDRjpGanFGQ0ZDRmpxRkM=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEnZmFjdG9yRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNictRiw2I1EhRictRiM2KS1JI21vR0YkNi1RKiZ1bWludXMwO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGRy8lKXN0cmV0Y2h5R0ZHLyUqc3ltbWV0cmljR0ZHLyUobGFyZ2VvcEdGRy8lLm1vdmFibGVsaW1pdHNHRkcvJSdhY2NlbnRHRkcvJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0ZWLUYjNjQtSSNtbkdGJDYkUSgxMjA5NjAwRidGQy1GQDYtUTEmSW52aXNpYmxlVGltZXM7RidGQ0ZFRkhGSkZMRk5GUEZSL0ZVUSYwLjBlbUYnL0ZYRl1vLUklbXN1cEdGJDYlLUYsNiVRImFGJ0YvRjItRmZuNiRRIjNGJ0ZDLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zpbi1GYG82JS1GLDYlUSJxRidGL0YyLUZmbjYkUSI2RidGQ0Zob0Zpbi1GYG82JS1GLDYlUSJyRidGL0YyLUZmbjYkUSIyRidGQ0Zob0Zpbi1GYG82JS1GNjYkLUYjNiotRiw2JVEiYkYnRi9GMi1GQDYtUSgmbWludXM7RidGQ0ZFRkhGSkZMRk5GUEZSRlRGV0Ziby8lK2ZvcmVncm91bmRHUSpbMCwwLDI1NV1GJy8lK2V4ZWN1dGFibGVHRkcvJSlyZWFkb25seUdGMS8lMGZvbnRfc3R5bGVfbmFtZUdRKjJEfk91dHB1dEYnRkNGQy1GZm42JFEiNEYnRkNGaG9GaW4tRjY2JC1GIzYqRmJvRmRxRmFxRmdxRmpxRlxyRl5yRkNGQ0Zpbi1GNjYkLUYjNi1GPy1GIzYwRmhwRmluRmFxRmluLUZgbzYlRmJvRmhwRmhvRmluRl1wRmluRmVwRmdxRmpxRlxyRl5yRkMtRkA2LVEiK0YnRkNGRUZIRkpGTEZORlBGUkZURlctRiM2LEZfb0ZpbkZdcEZpbkZlcEZncUZqcUZcckZeckZDRmBzLUYjNi4tRmBvNiVGYXFGaHBGaG9GaW5GYm9GaW5GXXBGaW5GZXBGZ3FGanFGXHJGXnJGQ0ZncUZqcUZcckZeckZDRkNGZ3FGanFGXHJGXnJGQ0ZncUZqcUZcckZeckZDRjpGanFGQ0ZDRmpxRkM=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2469" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">Done!</Font></Text-field>
</Input>
</Group>
<Group labelreference="L2472" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2447" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2453" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2452" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
</Worksheet>

==> anc/BKEF-2012-IV-2D_component_quasilinear_integrability.mw <==
<?xml version="1.0" encoding="UTF-8"?>
<Worksheet>
<Version major="16" minor="0"/>
<Label-Scheme value="2" prefix=""/>
<View-Properties presentation="false"></View-Properties>
<MapleNet-Properties elisiondigitsbefore="100" labelling="true" indentamount="4" elisiontermsthreshold="10000" ansi="false" errorbreak="1" useclientjvm="true" echo="1" imaginaryunit="I" labelwidth="20" contextmenusize="automatic" plotdriver="opengl" elisiondigitsafter="100" plotoutput="terminal" helpbrowser="standard" rtablesize="10" elisiontermsbefore="100" elisiondigitsthreshold="10000" typesetting="standard" plotdevice="inline" verboseproc="1" showassumed="1" errorcursor="false" longdelim="true" plotoptions="" quiet="false" elisiontermsafter="100" screenwidth="79" preplot="" prettyprint="3" displayprecision="-1" screenpixelheight="768" warnlevel="3" screenheight="25" latexwidth="6.0" postplot="" prompt="&gt; " ShowLabels="true"/>
<Styles><Font name="Ordered List 1" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 2" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 3" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 5" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Author" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Warning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Caption Reference" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input Placeholder" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[200,0,200]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="true"/>
<Font name="Maple Plot" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Code" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Line Printed Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Diagnostic" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[40,120,40]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Inert Output" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[144,144,144]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Normal" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roma" foreground="[0,128,128]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Maple Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Dash Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Input" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkError" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Header and Footer" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Error" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 1" background="[255,255,255]" bold="true" executable="false" family="Times New Roma" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Bullet Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roma" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Equation Label" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 3" background="[255,255,255]" bold="true" executable="false" family="Times New Roma" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="14" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 2" background="[255,255,255]" bold="true" executable="false" family="Times New Roma" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="16" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkWarning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Dictionary Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roma" foreground="[147,0,15]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Caption Text" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="List Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Layout name="Ordered List 1" alignment="left" bullet="numeric" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 2" alignment="left" bullet="alphabetic" firstindent="0" leftmargin="36" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 3" alignment="left" bullet="roman" firstindent="0" leftmargin="72" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 4" alignment="left" bullet="ALPHABETIC" firstindent="0" leftmargin="108" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 5" alignment="left" bullet="ROMAN" firstindent="0" leftmargin="144" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Author" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="8" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Warning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Annotation Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Plot" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Line Printed Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Text Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="newline" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Diagnostic" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Normal" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Output" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.3" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Dash Item" alignment="left" bullet="dash" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkError" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Error" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 1" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="4" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Bullet Item" alignment="left" bullet="dot" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 4" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 3" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 2" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="2" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkWarning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="List Item" alignment="left" bullet="indent" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Pencil-style name="Pencil 5" pen-color="[255,0,0]" pen-height="5.0" pen-width="5.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 4" pen-color="[0,0,255]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 3" pen-color="[0,0,0]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 2" pen-color="[0,0,255]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 1" pen-color="[0,0,0]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Highlighter-style name="Highlighter 2" pen-color="[255,204,0]" pen-height="14.0" pen-width="14.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 1" pen-color="[255,153,255]" pen-height="12.0" pen-width="8.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 4" pen-color="[0,255,255]" pen-height="32.0" pen-width="32.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 3" pen-color="[51,255,0]" pen-height="24.0" pen-width="24.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 5" pen-color="[255,255,0]" pen-height="48.0" pen-width="48.0" pen-opacity="0.8"/>
</Styles>
<Task-table>
    <Task-category name="&lt;default&gt;">
    </Task-category>
</Task-table>
<Task>
</Task>
<Group labelreference="L2192" drawlabel="true">
<Input>
<Text-field style="Text" foreground="[0,128,0]" layout="Normal"><Font foreground="[0,128,0]">This is the worksheet accompanying the paper E.Ferapontov &amp; B.Kruglikov &quot;Dispersionless integrable systems in 3D and Einstein-Weyl geometry&quot;. 
The file ran on <Font bold="true" italic="true">Maple</Font><Font italic="true"> </Font>version 16, the package <Font bold="true">DifferentialGeometry </Font>was used.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L2193" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L517" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">We consider the 2 component systems of hydrodynamic type and study it's integrability via EW property of the linearization conformal structure</Font></Text-field>
</Input>
</Group>
<Group labelreference="L519" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY2LUkjbWlHRiQ2JVEld2l0aEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRNURpZmZlcmVudGlhbEdlb21ldHJ5RidGL0YyLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvRjNRJ25vcm1hbEYnRkAtSSNtb0dGJDYtUSI6RidGQC8lJmZlbmNlR0Y/LyUqc2VwYXJhdG9yR0Y/LyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRlZGKy1GNjYkLUYjNiUtRiw2JVEnVGVuc29yRidGL0YyRj1GQEZARkJGKy1GNjYkLUYjNiUtRiw2JVEmVG9vbHNGJ0YvRjJGPUZARkBGQkYrLUY2NiQtRiM2JS1GLDYlUSxKZXRDYWxjdWx1c0YnRi9GMkY9RkBGQEZCRistRjY2JC1GIzYlLUYsNiVRLkxpbmVhckFsZ2VicmFGJ0YvRjJGPUZARkBGQkYrLUY2NiQtRiM2MS1GLDYlUSlQREV0b29sc0YnRi9GMi1GQzYtUSIsRidGQEZGL0ZJRjFGSkZMRk5GUEZSL0ZVUSYwLjBlbUYnL0ZYUSwwLjMzMzMzMzNlbUYnLUZDNi1RIn5GJ0ZARkZGSEZKRkxGTkZQRlJGanAvRlhGW3EtRiw2JVElRF9EeEYnRi9GMkZmcEZecS1GLDYlUShkZWNsYXJlRidGL0YyRmZwRl5xLUYsNiVRJlRvSmV0RidGL0YyRmZwRl5xLUYsNiVRKEZyb21KZXRGJ0YvRjJGPUZARkBGQkY9RkA=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY2LUkjbWlHRiQ2JVEld2l0aEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRNURpZmZlcmVudGlhbEdlb21ldHJ5RidGL0YyLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvRjNRJ25vcm1hbEYnRkAtSSNtb0dGJDYtUSI6RidGQC8lJmZlbmNlR0Y/LyUqc2VwYXJhdG9yR0Y/LyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRlZGKy1GNjYkLUYjNiUtRiw2JVEnVGVuc29yRidGL0YyRj1GQEZARkJGKy1GNjYkLUYjNiUtRiw2JVEmVG9vbHNGJ0YvRjJGPUZARkBGQkYrLUY2NiQtRiM2JS1GLDYlUSxKZXRDYWxjdWx1c0YnRi9GMkY9RkBGQEZCRistRjY2JC1GIzYlLUYsNiVRLkxpbmVhckFsZ2VicmFGJ0YvRjJGPUZARkBGQkYrLUY2NiQtRiM2MS1GLDYlUSlQREV0b29sc0YnRi9GMi1GQzYtUSIsRidGQEZGL0ZJRjFGSkZMRk5GUEZSL0ZVUSYwLjBlbUYnL0ZYUSwwLjMzMzMzMzNlbUYnLUZDNi1RIn5GJ0ZARkZGSEZKRkxGTkZQRlJGanAvRlhGW3EtRiw2JVElRF9EeEYnRi9GMkZmcEZecS1GLDYlUShkZWNsYXJlRidGL0YyRmZwRl5xLUYsNiVRJlRvSmV0RidGL0YyRmZwRl5xLUYsNiVRKEZyb21KZXRGJ0YvRjJGPUZARkBGQkY9RkA=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1435" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY7LUkjbWlHRiQ2JVEmYWxpYXNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSJmRidGL0YyLUkjbW9HRiQ2LVEiPUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGRS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZULUYjNiVGOi1GNjYkLUYjNiwtSSVtc3ViR0YkNiUtRiw2JVEidUYnRi9GMi1GIzYmLUkjbW5HRiQ2JFEiMkYnRkEtRj42LVEiLEYnRkFGQy9GR0YxRkhGSkZMRk5GUC9GU1EmMC4wZW1GJy9GVlEsMC4zMzMzMzMzZW1GJ0Zfb0ZBLyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGY28tRmhuNiVGam4tRiM2JkZfb0Zjby1GYG82JFEiM0YnRkFGQUZbcEZjby1GaG42JUZqbi1GIzYmRmJwRmNvRmJwRkFGW3BGY28tRmhuNiVGam4tRiM2Ji1GYG82JFEiMUYnRkFGY29GX29GQUZbcEZjby1GaG42JUZqbi1GIzYmRl1xRmNvRmJwRkFGW3BGQUZBRkEtRiw2I1EhRicvJStleGVjdXRhYmxlR0ZFRkFGQS1GPjYtUSI6RidGQUZDRkZGSEZKRkxGTkZQRlJGVS1GLDYlUShkZWNsYXJlRidGL0YyLUY2NiQtRiM2JS1GLDYlUSJhRidGL0YyLUY2NiQtRiM2Ji1GaG42JUZqbi1GIzYkLUY2NiYtRiM2JEZkcUZBRkEvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQUZbcEZjby1GaG42JS1GLDYlUSJ2RidGL0YyRlxzRltwRkFGQUZBRkFGaXFGXHItRjY2JC1GIzYlLUYsNiVRImJGJ0YvRjJGZnJGQUZBRmlxRlxyLUY2NiQtRiM2JS1GLDYlUSJwRidGL0YyRmZyRkFGQUZpcUZcci1GNjYkLUYjNiUtRiw2JVEicUYnRi9GMkZmckZBRkFGaXFGXHItRjY2JC1GIzYlLUYsNiVRInJGJ0YvRjJGZnJGQUZBRmlxRlxyLUY2NiQtRiM2JS1GLDYlUSJzRidGL0YyRmZyRkFGQUZpcS1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0Zoby8lJmRlcHRoR0Zldi8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GPjYtUSJ+RidGQUZDRkZGSEZKRkxGTkZQRmdvL0ZWRmhvRmdxRkE=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY7LUkjbWlHRiQ2JVEmYWxpYXNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSJmRidGL0YyLUkjbW9HRiQ2LVEiPUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGRS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZULUYjNiVGOi1GNjYkLUYjNiwtSSVtc3ViR0YkNiUtRiw2JVEidUYnRi9GMi1GIzYmLUkjbW5HRiQ2JFEiMkYnRkEtRj42LVEiLEYnRkFGQy9GR0YxRkhGSkZMRk5GUC9GU1EmMC4wZW1GJy9GVlEsMC4zMzMzMzMzZW1GJ0Zfb0ZBLyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGY28tRmhuNiVGam4tRiM2JkZfb0Zjby1GYG82JFEiM0YnRkFGQUZbcEZjby1GaG42JUZqbi1GIzYmRmJwRmNvRmJwRkFGW3BGY28tRmhuNiVGam4tRiM2Ji1GYG82JFEiMUYnRkFGY29GX29GQUZbcEZjby1GaG42JUZqbi1GIzYmRl1xRmNvRmJwRkFGW3BGQUZBRkEtRiw2I1EhRicvJStleGVjdXRhYmxlR0ZFRkFGQS1GPjYtUSI6RidGQUZDRkZGSEZKRkxGTkZQRlJGVS1GLDYlUShkZWNsYXJlRidGL0YyLUY2NiQtRiM2JS1GLDYlUSJhRidGL0YyLUY2NiQtRiM2Ji1GaG42JUZqbi1GIzYkLUY2NiYtRiM2JEZkcUZBRkEvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQUZbcEZjby1GaG42JS1GLDYlUSJ2RidGL0YyRlxzRltwRkFGQUZBRkFGaXFGXHItRjY2JC1GIzYlLUYsNiVRImJGJ0YvRjJGZnJGQUZBRmlxRlxyLUY2NiQtRiM2JS1GLDYlUSJwRidGL0YyRmZyRkFGQUZpcUZcci1GNjYkLUYjNiUtRiw2JVEicUYnRi9GMkZmckZBRkFGaXFGXHItRjY2JC1GIzYlLUYsNiVRInJGJ0YvRjJGZnJGQUZBRmlxRlxyLUY2NiQtRiM2JS1GLDYlUSJzRidGL0YyRmZyRkFGQUZpcS1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0Zoby8lJmRlcHRoR0Zldi8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GPjYtUSJ+RidGQUZDRkZGSEZKRkxGTkZQRmdvL0ZWRmhvRmdxRkE=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNigtSSNtaUdGJDYlUSN+YUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RMCZBcHBseUZ1bmN0aW9uO0YnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvRjVRJ25vcm1hbEYnLyUmZmVuY2VHRj0vJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGUC1JKG1mZW5jZWRHRiQ2JC1GIzYoLUklbXN1YkdGJDYlLUYuNiVRInVGJ0YxRjQtRiM2KC1GODYtUSJbRidGPi9GQUYzRkIvRkVGM0ZGRkhGSkZML0ZPUSwwLjE2NjY2NjdlbUYnL0ZSRmBvLUYuNiNRIUYnLUY4Ni1RIl1GJ0Y+Rl1vRkJGXm9GRkZIRkpGTEZfby9GUlEsMC4xMTExMTExZW1GJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY+LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRjg2LVEiLEYnRj5GQC9GQ0YzRkRGRkZIRkpGTEZOL0ZSUSwwLjMzMzMzMzNlbUYnLUZZNiUtRi42JVEidkYnRjFGNEZobkZfcEZqb0ZdcEY+Rj5Gam9GXXBGPi1GODYtUTEmSW52aXNpYmxlVGltZXM7RidGPkZARkJGREZGRkhGSkZMRk5GUS1GLjYlUTl3aWxsfm5vd35iZX5kaXNwbGF5ZWR+YXNGJ0YxRjRGXXEtRi42JVEiYUYnRjFGNEY+">KigtSSN+YUc2IjYkJkkidUclKnByb3RlY3RlZEdGJSZJInZHRilGJSIiIkk5d2lsbH5ub3d+YmV+ZGlzcGxheWVkfmFzR0YlRixJImFHRiVGLA==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNigtSSNtaUdGJDYlUSN+YkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RMCZBcHBseUZ1bmN0aW9uO0YnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvRjVRJ25vcm1hbEYnLyUmZmVuY2VHRj0vJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGUC1JKG1mZW5jZWRHRiQ2JC1GIzYoLUklbXN1YkdGJDYlLUYuNiVRInVGJ0YxRjQtRiM2KC1GODYtUSJbRidGPi9GQUYzRkIvRkVGM0ZGRkhGSkZML0ZPUSwwLjE2NjY2NjdlbUYnL0ZSRmBvLUYuNiNRIUYnLUY4Ni1RIl1GJ0Y+Rl1vRkJGXm9GRkZIRkpGTEZfby9GUlEsMC4xMTExMTExZW1GJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY+LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRjg2LVEiLEYnRj5GQC9GQ0YzRkRGRkZIRkpGTEZOL0ZSUSwwLjMzMzMzMzNlbUYnLUZZNiUtRi42JVEidkYnRjFGNEZobkZfcEZqb0ZdcEY+Rj5Gam9GXXBGPi1GODYtUTEmSW52aXNpYmxlVGltZXM7RidGPkZARkJGREZGRkhGSkZMRk5GUS1GLjYlUTl3aWxsfm5vd35iZX5kaXNwbGF5ZWR+YXNGJ0YxRjRGXXEtRi42JVEiYkYnRjFGNEY+">KigtSSN+Ykc2IjYkJkkidUclKnByb3RlY3RlZEdGJSZJInZHRilGJSIiIkk5d2lsbH5ub3d+YmV+ZGlzcGxheWVkfmFzR0YlRixJImJHRiVGLA==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNigtSSNtaUdGJDYlUSN+cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RMCZBcHBseUZ1bmN0aW9uO0YnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvRjVRJ25vcm1hbEYnLyUmZmVuY2VHRj0vJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGUC1JKG1mZW5jZWRHRiQ2JC1GIzYoLUklbXN1YkdGJDYlLUYuNiVRInVGJ0YxRjQtRiM2KC1GODYtUSJbRidGPi9GQUYzRkIvRkVGM0ZGRkhGSkZML0ZPUSwwLjE2NjY2NjdlbUYnL0ZSRmBvLUYuNiNRIUYnLUY4Ni1RIl1GJ0Y+Rl1vRkJGXm9GRkZIRkpGTEZfby9GUlEsMC4xMTExMTExZW1GJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY+LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRjg2LVEiLEYnRj5GQC9GQ0YzRkRGRkZIRkpGTEZOL0ZSUSwwLjMzMzMzMzNlbUYnLUZZNiUtRi42JVEidkYnRjFGNEZobkZfcEZqb0ZdcEY+Rj5Gam9GXXBGPi1GODYtUTEmSW52aXNpYmxlVGltZXM7RidGPkZARkJGREZGRkhGSkZMRk5GUS1GLjYlUTl3aWxsfm5vd35iZX5kaXNwbGF5ZWR+YXNGJ0YxRjRGXXEtRi42JVEicEYnRjFGNEY+">KigtSSN+cEc2IjYkJkkidUclKnByb3RlY3RlZEdGJSZJInZHRilGJSIiIkk5d2lsbH5ub3d+YmV+ZGlzcGxheWVkfmFzR0YlRixJInBHRiVGLA==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNigtSSNtaUdGJDYlUSN+cUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RMCZBcHBseUZ1bmN0aW9uO0YnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvRjVRJ25vcm1hbEYnLyUmZmVuY2VHRj0vJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGUC1JKG1mZW5jZWRHRiQ2JC1GIzYoLUklbXN1YkdGJDYlLUYuNiVRInVGJ0YxRjQtRiM2KC1GODYtUSJbRidGPi9GQUYzRkIvRkVGM0ZGRkhGSkZML0ZPUSwwLjE2NjY2NjdlbUYnL0ZSRmBvLUYuNiNRIUYnLUY4Ni1RIl1GJ0Y+Rl1vRkJGXm9GRkZIRkpGTEZfby9GUlEsMC4xMTExMTExZW1GJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY+LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRjg2LVEiLEYnRj5GQC9GQ0YzRkRGRkZIRkpGTEZOL0ZSUSwwLjMzMzMzMzNlbUYnLUZZNiUtRi42JVEidkYnRjFGNEZobkZfcEZqb0ZdcEY+Rj5Gam9GXXBGPi1GODYtUTEmSW52aXNpYmxlVGltZXM7RidGPkZARkJGREZGRkhGSkZMRk5GUS1GLjYlUTl3aWxsfm5vd35iZX5kaXNwbGF5ZWR+YXNGJ0YxRjRGXXEtRi42JVEicUYnRjFGNEY+">KigtSSN+cUc2IjYkJkkidUclKnByb3RlY3RlZEdGJSZJInZHRilGJSIiIkk5d2lsbH5ub3d+YmV+ZGlzcGxheWVkfmFzR0YlRixJInFHRiVGLA==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNigtSSNtaUdGJDYlUSN+ckYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RMCZBcHBseUZ1bmN0aW9uO0YnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvRjVRJ25vcm1hbEYnLyUmZmVuY2VHRj0vJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGUC1JKG1mZW5jZWRHRiQ2JC1GIzYoLUklbXN1YkdGJDYlLUYuNiVRInVGJ0YxRjQtRiM2KC1GODYtUSJbRidGPi9GQUYzRkIvRkVGM0ZGRkhGSkZML0ZPUSwwLjE2NjY2NjdlbUYnL0ZSRmBvLUYuNiNRIUYnLUY4Ni1RIl1GJ0Y+Rl1vRkJGXm9GRkZIRkpGTEZfby9GUlEsMC4xMTExMTExZW1GJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY+LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRjg2LVEiLEYnRj5GQC9GQ0YzRkRGRkZIRkpGTEZOL0ZSUSwwLjMzMzMzMzNlbUYnLUZZNiUtRi42JVEidkYnRjFGNEZobkZfcEZqb0ZdcEY+Rj5Gam9GXXBGPi1GODYtUTEmSW52aXNpYmxlVGltZXM7RidGPkZARkJGREZGRkhGSkZMRk5GUS1GLjYlUTl3aWxsfm5vd35iZX5kaXNwbGF5ZWR+YXNGJ0YxRjRGXXEtRi42JVEickYnRjFGNEY+">KigtSSN+ckc2IjYkJkkidUclKnByb3RlY3RlZEdGJSZJInZHRilGJSIiIkk5d2lsbH5ub3d+YmV+ZGlzcGxheWVkfmFzR0YlRixJInJHRiVGLA==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNigtSSNtaUdGJDYlUSN+c0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RMCZBcHBseUZ1bmN0aW9uO0YnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvRjVRJ25vcm1hbEYnLyUmZmVuY2VHRj0vJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGUC1JKG1mZW5jZWRHRiQ2JC1GIzYoLUklbXN1YkdGJDYlLUYuNiVRInVGJ0YxRjQtRiM2KC1GODYtUSJbRidGPi9GQUYzRkIvRkVGM0ZGRkhGSkZML0ZPUSwwLjE2NjY2NjdlbUYnL0ZSRmBvLUYuNiNRIUYnLUY4Ni1RIl1GJ0Y+Rl1vRkJGXm9GRkZIRkpGTEZfby9GUlEsMC4xMTExMTExZW1GJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY+LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRjg2LVEiLEYnRj5GQC9GQ0YzRkRGRkZIRkpGTEZOL0ZSUSwwLjMzMzMzMzNlbUYnLUZZNiUtRi42JVEidkYnRjFGNEZobkZfcEZqb0ZdcEY+Rj5Gam9GXXBGPi1GODYtUTEmSW52aXNpYmxlVGltZXM7RidGPkZARkJGREZGRkhGSkZMRk5GUS1GLjYlUTl3aWxsfm5vd35iZX5kaXNwbGF5ZWR+YXNGJ0YxRjRGXXEtRi42JVEic0YnRjFGNEY+">KigtSSN+c0c2IjYkJkkidUclKnByb3RlY3RlZEdGJSZJInZHRilGJSIiIkk5d2lsbH5ub3d+YmV+ZGlzcGxheWVkfmFzR0YlRixJInNHRiVGLA==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1431" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYrLUY2NiYtRiM2KC1GLDYlUSJ0RidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJ4RidGL0YyRkEtRiw2JVEieUYnRi9GMkZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GNjYmLUYjNiYtRiw2JVEidUYnRi9GMkZBLUYsNiVRInZGJ0YvRjJGRUZFRlxvRl9vRkEtRkI2LVEifkYnRkVGRy9GS0ZJRkxGTkZQRlJGVEZWL0ZaRlgtRiw2JVEjSjJGJ0YvRjJGQS1JI21uR0YkNiRRIjNGJ0ZFRkVGRS1GQjYtUSI6RidGRUZHRl9wRkxGTkZQRlJGVC9GV1EsMC4yNzc3Nzc4ZW1GJy9GWkZccS8lK2V4ZWN1dGFibGVHRklGRQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYrLUY2NiYtRiM2KC1GLDYlUSJ0RidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJ4RidGL0YyRkEtRiw2JVEieUYnRi9GMkZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GNjYmLUYjNiYtRiw2JVEidUYnRi9GMkZBLUYsNiVRInZGJ0YvRjJGRUZFRlxvRl9vRkEtRkI2LVEifkYnRkVGRy9GS0ZJRkxGTkZQRlJGVEZWL0ZaRlgtRiw2JVEjSjJGJ0YvRjJGQS1JI21uR0YkNiRRIjNGJ0ZFRkVGRS1GQjYtUSI6RidGRUZHRl9wRkxGTkZQRlJGVC9GV1EsMC4yNzc3Nzc4ZW1GJy9GWkZccS8lK2V4ZWN1dGFibGVHRklGRQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1422" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZMLUkjbWlHRiQ2JVEiRkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GUy1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNiUtSSNtbkdGJDYlUSIxRidGL0YyRi9GMi8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GYm8tRiw2JVEiYUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUZWNiVGWC1GIzYkLUZobzYmLUYjNiQtRiw2I1EhRidGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRjlGW28tRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZSL0ZOUSwwLjMzMzMzMzNlbUYnLUZWNiUtRiw2JVEidkYnRi9GMkZecEZbb0Y5RjktRjY2LVEnJnNkb3Q7RidGOUY7Rj5GQEZCRkRGRkZIRlJGVC1GVjYlRlgtRiM2JS1GaG42JFEiMkYnRjlGL0YyRltvRl5vLUYsNiVRInBGJ0YvRjJGZ29GaHEtRlY2JUZYLUYjNiUtRmhuNiRRIjNGJ0Y5Ri9GMkZbb0Zeby1GLDYlUSJxRidGL0YyLUZobzYkLUYjNictRlY2JUZYLUYjNiUtRmhvNiYtRiM2JUZkcEYvRjJGOUZncEZqcEYvRjJGW29GXXEtRlY2JUZlcUZlc0Zbby8lK2V4ZWN1dGFibGVHRj1GOUY5RmhxLUZWNiVGZXFGZ3JGW28tRjY2LVEiO0YnRjlGO0ZgcUZARkJGREZGRkhGUkZNLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRlMvJSZkZXB0aEdGaXQvJSpsaW5lYnJlYWtHUShuZXdsaW5lRictRiw2JVEiR0YnRi9GMkY1LUZWNiVGZXEtRiM2JS1GaG42JEZqbkY5Ri9GMkZbb0Zeby1GLDYlUSJiRidGL0YyRmdvRmhxLUZWNiVGZXFGXXJGW29GXm8tRiw2JVEickYnRi9GMkZfc0ZocUZlckZeby1GLDYlUSJzRidGL0YyRmdvRmhxRl90RmF0Rl10Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZMLUkjbWlHRiQ2JVEiRkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GUy1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNiUtSSNtbkdGJDYlUSIxRidGL0YyRi9GMi8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GYm8tRiw2JVEiYUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUZWNiVGWC1GIzYkLUZobzYmLUYjNiQtRiw2I1EhRidGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRjlGW28tRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZSL0ZOUSwwLjMzMzMzMzNlbUYnLUZWNiUtRiw2JVEidkYnRi9GMkZecEZbb0Y5RjktRjY2LVEnJnNkb3Q7RidGOUY7Rj5GQEZCRkRGRkZIRlJGVC1GVjYlRlgtRiM2JS1GaG42JFEiMkYnRjlGL0YyRltvRl5vLUYsNiVRInBGJ0YvRjJGZ29GaHEtRlY2JUZYLUYjNiUtRmhuNiRRIjNGJ0Y5Ri9GMkZbb0Zeby1GLDYlUSJxRidGL0YyLUZobzYkLUYjNictRlY2JUZYLUYjNiUtRmhvNiYtRiM2JUZkcEYvRjJGOUZncEZqcEYvRjJGW29GXXEtRlY2JUZlcUZlc0Zbby8lK2V4ZWN1dGFibGVHRj1GOUY5RmhxLUZWNiVGZXFGZ3JGW28tRjY2LVEiO0YnRjlGO0ZgcUZARkJGREZGRkhGUkZNLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRlMvJSZkZXB0aEdGaXQvJSpsaW5lYnJlYWtHUShuZXdsaW5lRictRiw2JVEiR0YnRi9GMkY1LUZWNiVGZXEtRiM2JS1GaG42JEZqbkY5Ri9GMkZbb0Zeby1GLDYlUSJiRidGL0YyRmdvRmhxLUZWNiVGZXFGXXJGW29GXm8tRiw2JVEickYnRi9GMkZfc0ZocUZlckZeby1GLDYlUSJzRidGL0YyRmdvRmhxRl90RmF0Rl10Rjk=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEiRkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiM2Ki1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNiYtSSNtbkdGJDYkUSIxRidGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZjby1GIzYmLUYsNiVRImFGJ0YvRjItRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZecC1GUjYlRlQtRiM2Ji1GWjYkUSIyRidGOUZnbkZqbkY5RlxvRjlGX28tRiM2Ji1GLDYlUSJwRidGL0YyRmpvLUZSNiVGVC1GIzYmLUZaNiRRIjNGJ0Y5RmduRmpuRjlGXG9GOUZfby1GIzYmLUYsNiVRInFGJ0YvRjJGam8tRlI2JS1GLDYlUSJ2RidGL0YyRl5xRlxvRjlGOUZnbkZqbkY5">LComSSJ1RzYiNiMiIiJGJyomLUkiYUdGJTYkJkYkRiUmSSJ2R0YlRiVGJyZGJDYjIiIjRidGJyomLUkicEdGJUYrRicmRiQ2IyIiJEYnRicqJi1JInFHRiVGK0YnJkYuRjZGJ0Yn</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEiR0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiM2Ki1JJW1zdWJHRiQ2JS1GLDYlUSJ2RidGL0YyLUYjNiYtSSNtbkdGJDYkUSIxRidGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZjby1GIzYmLUYsNiVRImJGJ0YvRjItRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZecC1GUjYlRlQtRiM2Ji1GWjYkUSIyRidGOUZnbkZqbkY5RlxvRjlGX28tRiM2Ji1GLDYlUSJyRidGL0YyRmpvLUZSNiUtRiw2JVEidUYnRi9GMi1GIzYmLUZaNiRRIjNGJ0Y5RmduRmpuRjlGXG9GOUZfby1GIzYmLUYsNiVRInNGJ0YvRjJGam8tRlI2JUZURmFxRlxvRjlGOUZnbkZqbkY5">LComSSJ2RzYiNiMiIiJGJyomLUkiYkdGJTYkJkkidUdGJUYlJkYkRiVGJyZGJDYjIiIjRidGJyomLUkickdGJUYrRicmRi02IyIiJEYnRicqJi1JInNHRiVGK0YnJkYkRjZGJ0Yn</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1427" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2JVEjRFJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2JC1GIzYxLUYsNiVRJWRpZmZGJ0YvRjItRlA2JC1GIzYmLUYsNiVRIkZGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNiQtSSNtbkdGJDYkUSIxRidGOUY5LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGOUY5LUY2Ni1RJyZzZG90O0YnRjlGO0Y+RkBGQkZERkZGSEZcby9GTkZdby1GYW82JS1GLDYlUScmIzk1ODtGJy9GMEY9RjlGZm9GXHAtRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZdcUZULUZQNiQtRiM2JkZlbkZobi1GYW82JUZjby1GIzYkLUZpbzYkUSIyRidGOUY5RlxwRjlGOUZfcC1GYW82JUZlcEZlcUZccEZpcEZULUZQNiQtRiM2JkZlbkZobi1GYW82JUZjby1GIzYkLUZpbzYkUSIzRidGOUY5RlxwRjlGOUZfcC1GYW82JUZlcEZickZccEY5RjlGX3AtRlA2JC1GIzYxRlQtRlA2JC1GIzYmLUYsNiVRIkdGJ0YvRjJGaG4tRmFvNiUtRiw2JVEidkYnRi9GMkZmb0ZccEY5RjlGX3BGY3BGaXBGVC1GUDYkLUYjNiZGYXNGaG4tRmFvNiVGZnNGZXFGXHBGOUY5Rl9wRmpxRmlwRlQtRlA2JC1GIzYmRmFzRmhuLUZhbzYlRmZzRmJyRlxwRjlGOUZfcEZnckY5RjktRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSEZccUZecS1GUDYkLUYjNjJGVC1GUDYkLUYjNidGZW5GaG4tRmFvNiVGZnMtRiM2JUZob0YvRjJGXHAvJStleGVjdXRhYmxlR0Y9RjlGOUZfcC1GYW82JUZlcEZidUZccEZpcEZULUZQNiQtRiM2JkZlbkZobkZddEY5RjlGX3BGanFGaXBGVC1GUDYkLUYjNiZGZW5GaG5GY3RGOUY5Rl9wRmdyRmR1RjlGOUZfcC1GUDYkLUYjNjFGVC1GUDYkLUYjNiZGYXNGaG5GYG9GOUY5Rl9wRmNwRmlwRlQtRlA2JC1GIzYmRmFzRmhuRmNxRjlGOUZfcEZqcUZpcEZULUZQNiQtRiM2JkZhc0ZobkZgckY5RjlGX3BGZ3JGOUY5RmR1Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2JVEjRFJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2JC1GIzYxLUYsNiVRJWRpZmZGJ0YvRjItRlA2JC1GIzYmLUYsNiVRIkZGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNiQtSSNtbkdGJDYkUSIxRidGOUY5LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGOUY5LUY2Ni1RJyZzZG90O0YnRjlGO0Y+RkBGQkZERkZGSEZcby9GTkZdby1GYW82JS1GLDYlUScmIzk1ODtGJy9GMEY9RjlGZm9GXHAtRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZdcUZULUZQNiQtRiM2JkZlbkZobi1GYW82JUZjby1GIzYkLUZpbzYkUSIyRidGOUY5RlxwRjlGOUZfcC1GYW82JUZlcEZlcUZccEZpcEZULUZQNiQtRiM2JkZlbkZobi1GYW82JUZjby1GIzYkLUZpbzYkUSIzRidGOUY5RlxwRjlGOUZfcC1GYW82JUZlcEZickZccEY5RjlGX3AtRlA2JC1GIzYxRlQtRlA2JC1GIzYmLUYsNiVRIkdGJ0YvRjJGaG4tRmFvNiUtRiw2JVEidkYnRi9GMkZmb0ZccEY5RjlGX3BGY3BGaXBGVC1GUDYkLUYjNiZGYXNGaG4tRmFvNiVGZnNGZXFGXHBGOUY5Rl9wRmpxRmlwRlQtRlA2JC1GIzYmRmFzRmhuLUZhbzYlRmZzRmJyRlxwRjlGOUZfcEZnckY5RjktRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSEZccUZecS1GUDYkLUYjNjJGVC1GUDYkLUYjNidGZW5GaG4tRmFvNiVGZnMtRiM2JUZob0YvRjJGXHAvJStleGVjdXRhYmxlR0Y9RjlGOUZfcC1GYW82JUZlcEZidUZccEZpcEZULUZQNiQtRiM2JkZlbkZobkZddEY5RjlGX3BGanFGaXBGVC1GUDYkLUYjNiZGZW5GaG5GY3RGOUY5Rl9wRmdyRmR1RjlGOUZfcC1GUDYkLUYjNjFGVC1GUDYkLUYjNiZGYXNGaG5GYG9GOUY5Rl9wRmNwRmlwRlQtRlA2JC1GIzYmRmFzRmhuRmNxRjlGOUZfcEZqcUZpcEZULUZQNiQtRiM2JkZhc0ZobkZgckY5RjlGX3BGZ3JGOUY5RmR1Rjk=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjRFJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYjNiYtRiM2Ji1JKG1mZW5jZWRHRiQ2JC1GIzYoLUklbXN1YkdGJDYlLUYsNiVRJyYjOTU4O0YnL0YwRj1GOS1GIzYmLUkjbW5HRiQ2JFEiMUYnRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GW3AtRiM2Ji1GLDYlUSJhRidGL0YyLUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GZnAtRlk2JUZlbi1GIzYmLUZcbzYkUSIyRidGOUZfb0Zib0Y5RmRvRjlGZ28tRiM2Ji1GLDYlUSJwRidGL0YyRmJwLUZZNiVGZW4tRiM2Ji1GXG82JFEiM0YnRjlGX29GYm9GOUZkb0Y5RjlGOUZicC1GVDYkLUYjNihGWEZnby1GIzYmLUYsNiVRImJGJ0YvRjJGYnBGaHBGOUZnby1GIzYmLUYsNiVRInNGJ0YvRjJGYnBGZHFGOUY5RjlGOS1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIRmpvRlxwLUYjNigtRiw2JVEicUYnRi9GMkZicC1JKG1zdWJzdXBHRiQ2J0ZlbkZmcUZccS8lMXN1cGVyc2NyaXB0c2hpZnRHRmZvRmRvRmJwLUYsNiVRInJGJ0YvRjJGOUY5Rl9vRmJvRjk=">LCYqJiwoJkkjeGlHNiI2IyIiIkYpKiYtSSJhR0YnNiQmSSJ1R0YnRicmSSJ2R0YnRidGKSZGJjYjIiIjRilGKSomLUkicEdGJ0YtRikmRiY2IyIiJEYpRilGKSwoRiVGKSomLUkiYkdGJ0YtRilGMkYpRikqJi1JInNHRidGLUYpRjhGKUYpRilGKSooLUkicUdGJ0YtRikpRjhGNEYpLUkickdGJ0YtRikhIiI=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1424" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEiQUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkjbW5HRiQ2JFEiMkYnRjktRjY2LVEnJnNkb3Q7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORlctRiw2JVEnTWF0cml4RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiUtRmduNiYtRiM2KS1GZ242Ji1GIzYyLUkmbWZyYWNHRiQ2KC1GUDYkUSIxRidGOS1GIzYkRk9GOS8lLmxpbmV0aGlja25lc3NHRmhvLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRl9wLyUpYmV2ZWxsZWRHRj0tRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZWRlgtRiw2JVElZGlmZkYnRi9GMi1GZ242JC1GIzYpLUYsNiVRI0RSRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGVi9GTlEsMC4zMzMzMzMzZW1GJy1JJW1zdWJHRiQ2JS1GLDYlUScmIzk1ODtGJy9GMEY9RjktRiM2JUZmb0YvRjIvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0ZhcUZncS8lK2V4ZWN1dGFibGVHRj1GOUY5RmFxLUZkbzYoRmZvLUYjNiVGT0YvRjJGW3BGXXBGYHBGYnBGZHBGZ3AtRmduNiQtRiM2KUZecUZhcS1GaHE2JUZqcS1GIzYkRmZvRjlGYHJGYXEtRmhxNiVGanFGaW9GYHJGY3JGOUY5RmFxRmNvRmRwLUYjNiVGZ3AtRmduNiQtRiM2KEZecUZhcUZdc0ZhcS1GaHE2JUZqcS1GIzYkLUZQNiRRIjNGJ0Y5RjlGYHJGOUY5RjktRiw2I1EhRidGY3JGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmFxLUZnbjYmLUYjNjJGY29GZHBGZ3AtRmduNiQtRiM2KEZecUZhcUZdc0ZhcUZhc0Y5RjlGYXFGY29GZHBGZ3AtRmduNiQtRiM2KEZecUZhcUZhc0ZhcUZhc0Y5RjlGYXFGY29GZHBGZ3AtRmduNiQtRiM2KEZecUZhcUZhc0ZhcUZpc0Y5RjlGY3JGOUY5RmN0RmZ0RmFxLUZnbjYmLUYjNjJGY29GZHBGZ3BGZXNGYXFGY29GZHBGZ3BGZXVGYXFGY29GZHBGZ3AtRmduNiQtRiM2KEZecUZhcUZpc0ZhcUZpc0Y5RjlGY3JGOUY5RmN0RmZ0RmNyRjlGOUZjdEZmdEZjckY5RjlGY3JGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEiQUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkjbW5HRiQ2JFEiMkYnRjktRjY2LVEnJnNkb3Q7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORlctRiw2JVEnTWF0cml4RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiUtRmduNiYtRiM2KS1GZ242Ji1GIzYyLUkmbWZyYWNHRiQ2KC1GUDYkUSIxRidGOS1GIzYkRk9GOS8lLmxpbmV0aGlja25lc3NHRmhvLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRl9wLyUpYmV2ZWxsZWRHRj0tRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZWRlgtRiw2JVElZGlmZkYnRi9GMi1GZ242JC1GIzYpLUYsNiVRI0RSRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGVi9GTlEsMC4zMzMzMzMzZW1GJy1JJW1zdWJHRiQ2JS1GLDYlUScmIzk1ODtGJy9GMEY9RjktRiM2JUZmb0YvRjIvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0ZhcUZncS8lK2V4ZWN1dGFibGVHRj1GOUY5RmFxLUZkbzYoRmZvLUYjNiVGT0YvRjJGW3BGXXBGYHBGYnBGZHBGZ3AtRmduNiQtRiM2KUZecUZhcS1GaHE2JUZqcS1GIzYkRmZvRjlGYHJGYXEtRmhxNiVGanFGaW9GYHJGY3JGOUY5RmFxRmNvRmRwLUYjNiVGZ3AtRmduNiQtRiM2KEZecUZhcUZdc0ZhcS1GaHE2JUZqcS1GIzYkLUZQNiRRIjNGJ0Y5RjlGYHJGOUY5RjktRiw2I1EhRidGY3JGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmFxLUZnbjYmLUYjNjJGY29GZHBGZ3AtRmduNiQtRiM2KEZecUZhcUZdc0ZhcUZhc0Y5RjlGYXFGY29GZHBGZ3AtRmduNiQtRiM2KEZecUZhcUZhc0ZhcUZhc0Y5RjlGYXFGY29GZHBGZ3AtRmduNiQtRiM2KEZecUZhcUZhc0ZhcUZpc0Y5RjlGY3JGOUY5RmN0RmZ0RmFxLUZnbjYmLUYjNjJGY29GZHBGZ3BGZXNGYXFGY29GZHBGZ3BGZXVGYXFGY29GZHBGZ3AtRmduNiQtRiM2KEZecUZhcUZpc0ZhcUZpc0Y5RjlGY3JGOUY5RmN0RmZ0RmNyRjlGOUZjdEZmdEZjckY5RjlGY3JGOQ==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEiQUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtYWN0aW9uR0YkNiUtSShtZmVuY2VkR0YkNigtRiM2Ji1JJ210YWJsZUdGJDY3LUkkbXRyR0YkNigtSSRtdGRHRiQ2KC1JI21uR0YkNiRRIjJGJ0Y5LyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0Zgby8lK2dyb3VwYWxpZ25HRmBvLyUocm93c3BhbkdRIjFGJy8lK2NvbHVtbnNwYW5HRmdvLUZobjYoLUYjNiYtRiw2JVEiYkYnRi9GMi1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmVwLUYsNiVRImFGJ0YvRjJGOUZeb0Zhb0Zjb0Zlb0Zoby1GaG42KC1GIzYmLUYsNiVRInNGJ0YvRjJGYXAtRiw2JVEicEYnRi9GMkY5Rl5vRmFvRmNvRmVvRmhvRl5vRmFvRmNvLUZlbjYoRmpvLUZobjYoLUYjNihGam4tRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZeckZncEZqcUZecEY5Rl5vRmFvRmNvRmVvRmhvLUZobjYoLUYjNiYtRiM2JkZncEZqcUZecUY5RmFwLUYjNiZGYXFGanFGXnBGOUY5Rl5vRmFvRmNvRmVvRmhvRl5vRmFvRmNvLUZlbjYoRmpwRmByLUZobjYoLUYjNiYtRiM2KEZqbkZqcUZhcUZqcUZecUY5LUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGZHBGZnAtRiM2KEZqbkZqcS1GLDYlUSJxRidGL0YyRmpxLUYsNiVRInJGJ0YvRjJGOUY5Rl5vRmFvRmNvRmVvRmhvRl5vRmFvRmNvLyUmYWxpZ25HUSVheGlzRicvRl9vUSliYXNlbGluZUYnL0Zib1EnY2VudGVyRicvRmRvUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdGMS8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRmh0LyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRmN1LyUmZnJhbWVHRmN1LyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dGPS8lLWVxdWFsY29sdW1uc0dGPS8lLWRpc3BsYXlzdHlsZUdGPS8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0ZgdS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5RjkvSSttc2VtYW50aWNzR0YkUSdNYXRyaXhGJy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zbdy8lK2FjdGlvbnR5cGVHUS5ydGFibGVhZGRyZXNzRicvJSlydGFibGVpZEdRNTE4NDQ2NzQ0MDgwNDE1OTgzMTI2RidGZnZGaXZGOQ==">LUknTWF0cml4RzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiNiMvSSQlaWRHRiciNUVKKWZUITNXblc9</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1429" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEjQUFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSdleHBhbmRGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUS5NYXRyaXhJbnZlcnNlRidGL0YyLUZTNiQtRiM2JC1GLDYlUSJBRidGL0YyRjlGOUY5RjktRjY2LVEiO0YnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJ0ZNLUYsNiVRJ2ZhY3RvckYnRi9GMi1GUzYkLUYjNiYtRiw2JVEsRGV0ZXJtaW5hbnRGJ0YvRjJGWi8lK2V4ZWN1dGFibGVHRj1GOUY5RltwRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEjQUFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSdleHBhbmRGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUS5NYXRyaXhJbnZlcnNlRidGL0YyLUZTNiQtRiM2JC1GLDYlUSJBRidGL0YyRjlGOUY5RjktRjY2LVEiO0YnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJ0ZNLUYsNiVRJ2ZhY3RvckYnRi9GMi1GUzYkLUYjNiYtRiw2JVEsRGV0ZXJtaW5hbnRGJ0YvRjJGWi8lK2V4ZWN1dGFibGVHRj1GOUY5RltwRjk=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjQUFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWFjdGlvbkdGJDYlLUkobWZlbmNlZEdGJDYoLUYjNiYtSSdtdGFibGVHRiQ2Ny1JJG10ckdGJDYoLUkkbXRkR0YkNigtRiM2Jy1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GYG8tRiM2KC1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSIxRidGOS1GaG82JFEiMkYnRjkvJS5saW5ldGhpY2tuZXNzR0Zqby8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZicC8lKWJldmVsbGVkR0Y9LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GW3EtRmVvNigtRiM2Ji1GIzYrRlxvLUYjNixGW3BGZ3AtRiw2JVEiYUYnRi9GMkZncC1GLDYlUSJzRidGL0YyRmdwLUYsNiVRInBGJ0YvRjJGZ3AtRiw2JVEiYkYnRi9GMkY5LUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkhGX29GYW8tRiM2LC1GaG82JFEiNEYnRjlGZ3BGZXFGZ3BGXnJGZ3AtRiw2JVEicUYnRi9GMkZncC1GLDYlUSJyRidGL0YyRjlGYXItRiM2Ji1JJW1zdXBHRiQ2JUZlcUZbcC8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGZ3AtRmJzNiVGaHFGW3BGZHNGOUZhci1GIzYmLUZiczYlRltyRltwRmRzRmdwLUZiczYlRl5yRltwRmRzRjlGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5LUYjNipGaXJGZ3BGXHNGZ3AtRlM2JC1GIzYpRlxvLUYjNihGW3BGZ3BGZXFGZ3BGXnJGOUZhckZddEZhckZhc0Y5RjlGX3RGYnRGOUZecEZgcEZjcEZlcEZfdEZidEY5Rl90RmJ0RjkvJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRl51LyUrZ3JvdXBhbGlnbkdGXnUvJShyb3dzcGFuR0Zqby8lK2NvbHVtbnNwYW5HRmpvLUZobjYoLUYjNihGZG9GZ3AtRmVvNigtRiM2Ji1GIzYvRlxvLUYjNihGXnJGZ3BGW3JGZ3BGaHFGOUZhci1GIzYqRltwRmdwRl5yRmdwRmlyRmdwRlxzRjktRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSEZfb0Zhby1GIzYoRmVxRmdwRltyRmdwRmhxRjlGYXItRiM2KkZbcEZncEZlcUZncEZpckZncEZcc0Y5RmFyLUYjNiZGZXFGZ3BGZ3NGOUZhci1GIzYmRlt0RmdwRl5yRjlGOUZfdEZidEY5RmR0Rl5wRmBwRmNwRmVwRl90RmJ0RjlGXHVGX3VGYXVGY3VGZXUtRmhuNigtRiM2J0Zcby1GIzYoRmRvRmdwLUZlbzYoLUYjNiYtRiM2J0Zcby1GIzYmRltyRmdwRl5yRjlGYXItRiM2JkZlcUZncEZocUY5RjlGX3RGYnRGOS1GIzYqLUZTNiQtRiM2J0Zcb0ZlcUZhckZeckY5RjlGZ3BGaXJGZ3BGXHNGX3RGYnRGOUZecEZgcEZjcEZlcEZfdEZidEY5Rl90RmJ0RjlGXHVGX3VGYXVGY3VGZXVGXHVGX3VGYXUtRmVuNihGZ3UtRmhuNigtRiM2J0Zcby1GIzYoRmRvRmdwLUZlbzYoLUYjNiYtRiM2K0Zcby1GIzYoRltwRmdwRltyRmdwRmhxRjlGYXItRiM2KEZmckZncEZpckZncEZcc0Y5RmFyRmdzRmFyRlt0RjlGX3RGYnRGOUZkdEZecEZgcEZjcEZlcEZfdEZidEY5Rl90RmJ0RjlGXHVGX3VGYXVGY3VGZXUtRmhuNigtRiM2KEZkb0ZncC1GZW82KC1GIzYmLUYjNidGXG9GW3JGYXJGaHFGOUZfdEZidEY5RmB4Rl5wRmBwRmNwRmVwRl90RmJ0RjlGXHVGX3VGYXVGY3VGZXVGXHVGX3VGYXUtRmVuNihGYHdGaHktRmhuNigtRiM2J0Zcby1GZW82KC1GIzYmRmdvRl90RmJ0RjktRiM2KkZbcEZncEZpckZncEZcc0ZfdEZidEY5Rl5wRmBwRmNwRmVwRl90RmJ0RjlGXHVGX3VGYXVGY3VGZXVGXHVGX3VGYXUvJSZhbGlnbkdRJWF4aXNGJy9GXXVRKWJhc2VsaW5lRicvRmB1RmJwL0ZidVEnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjEvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0ZqW2wvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGZVxsLyUmZnJhbWVHRmVcbC8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRj0vJS1lcXVhbGNvbHVtbnNHRj0vJS1kaXNwbGF5c3R5bGVHRj0vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGYlxsRl90RmJ0RjlGOS9JK21zZW1hbnRpY3NHRiRRJ01hdHJpeEYnLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmhdbC8lK2FjdGlvbnR5cGVHUS5ydGFibGVhZGRyZXNzRicvJSlydGFibGVpZEdRNTE4NDQ2NzQ0MDgwNDE1OTgzNzI2RidGX3RGYnRGOQ==">LUknTWF0cml4RzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiNiMvSSQlaWRHRiciNUVQKWZUITNXblc9</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEiMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkctSSNtaUdGJDYlUSJxRicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnRjItRks2JVEickYnRk5GUUYyLUklbXN1cEdGJDYlLUkobWZlbmNlZEdGJDYkLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RjlGO0Y9Rj9GQUZDL0ZGUSwwLjIyMjIyMjJlbUYnL0ZJRlxvLUZLNiVRImFGJ0ZORlEtRjM2LVEiK0YnRi9GNkY5RjtGPUY/RkFGQ0Zbb0Zdby1GSzYlUSJiRidGTkZRRi9GL0YrLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Yv">LCQqKiIiIyIiIi1JInFHNiI2JCZJInVHRihGKCZJInZHRihGKEYlLUkickdGKEYpRiUpLCYtSSJhR0YoRikhIiItSSJiR0YoRilGJUYkRiVGJQ==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1432" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjQU1GJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSlzaW1wbGlmeUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRKEFkam9pbnRGJ0YvRjItRlM2JC1GIzYkLUYsNiVRIkFGJ0YvRjJGOUY5LyUrZXhlY3V0YWJsZUdGPUY5RjlGW29GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjQU1GJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSlzaW1wbGlmeUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRKEFkam9pbnRGJ0YvRjItRlM2JC1GIzYkLUYsNiVRIkFGJ0YvRjJGOUY5LyUrZXhlY3V0YWJsZUdGPUY5RjlGW29GOQ==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUknTWF0cml4RzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiNiMvSSQlaWRHRiciNWkramAvM1duVz0=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1421" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1433" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1436" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">Here A is the matrix of the linearized operator (bivector=metric with upper indices), 
AA - the inverse (metric, which we remember is defined only up to conformal resccaling) 
and AJ=AM=AdA the adjoint matrix (which we use as a representative for the conformal class)</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1437" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1425" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjYUFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzY+LUYsNiVRKlRvdGFsRGlmZkYnRi9GMi1GUDYkLUYjNictRiw2JVEiQUYnRi9GMi1GUDYmLUYjNiYtSSNtbkdGJDYkUSIxRidGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnRlxvRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zgb0Zcb0Y5RjktRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZicEZULUZQNiQtRiM2J0Zlbi1GUDYmLUYjNiZGXG9GYG8tRl1vNiRRIjJGJ0Y5RjlGOUZob0ZbcEZgb0ZccUY5RjlGXnBGVC1GUDYkLUYjNidGZW4tRlA2Ji1GIzYmRlxvRmBvLUZdbzYkUSIzRidGOUY5RjlGaG9GW3BGYG9GZ3FGOUY5RmBvRlQtRlA2JC1GIzYnRmVuLUZQNiYtRiM2JkZccUZgb0Zcb0Y5RjlGaG9GW3BGYG9GXG9GOUY5Rl5wRlQtRlA2JC1GIzYnRmVuLUZQNiYtRiM2JkZccUZgb0ZccUY5RjlGaG9GW3BGYG9GXHFGOUY5Rl5wRlQtRlA2JC1GIzYnRmVuLUZQNiYtRiM2JkZccUZgb0ZncUY5RjlGaG9GW3BGYG9GZ3FGOUY5RmBvRlQtRlA2JC1GIzYnRmVuLUZQNiYtRiM2JkZncUZgb0Zcb0Y5RjlGaG9GW3BGYG9GXG9GOUY5Rl5wRlQtRlA2JC1GIzYnRmVuLUZQNiYtRiM2JkZncUZgb0ZccUY5RjlGaG9GW3BGYG9GXHFGOUY5Rl5wLUYjNiVGVC1GUDYkLUYjNidGZW4tRlA2Ji1GIzYmRmdxRmBvRmdxRjlGOUZob0ZbcEZgb0ZncUY5RjlGOS1GLDYjUSFGJy8lK2V4ZWN1dGFibGVHRj1GOUY5RmhvRltwLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRl91Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjYUFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzY+LUYsNiVRKlRvdGFsRGlmZkYnRi9GMi1GUDYkLUYjNictRiw2JVEiQUYnRi9GMi1GUDYmLUYjNiYtSSNtbkdGJDYkUSIxRidGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnRlxvRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zgb0Zcb0Y5RjktRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZicEZULUZQNiQtRiM2J0Zlbi1GUDYmLUYjNiZGXG9GYG8tRl1vNiRRIjJGJ0Y5RjlGOUZob0ZbcEZgb0ZccUY5RjlGXnBGVC1GUDYkLUYjNidGZW4tRlA2Ji1GIzYmRlxvRmBvLUZdbzYkUSIzRidGOUY5RjlGaG9GW3BGYG9GZ3FGOUY5RmBvRlQtRlA2JC1GIzYnRmVuLUZQNiYtRiM2JkZccUZgb0Zcb0Y5RjlGaG9GW3BGYG9GXG9GOUY5Rl5wRlQtRlA2JC1GIzYnRmVuLUZQNiYtRiM2JkZccUZgb0ZccUY5RjlGaG9GW3BGYG9GXHFGOUY5Rl5wRlQtRlA2JC1GIzYnRmVuLUZQNiYtRiM2JkZccUZgb0ZncUY5RjlGaG9GW3BGYG9GZ3FGOUY5RmBvRlQtRlA2JC1GIzYnRmVuLUZQNiYtRiM2JkZncUZgb0Zcb0Y5RjlGaG9GW3BGYG9GXG9GOUY5Rl5wRlQtRlA2JC1GIzYnRmVuLUZQNiYtRiM2JkZncUZgb0ZccUY5RjlGaG9GW3BGYG9GXHFGOUY5Rl5wLUYjNiVGVC1GUDYkLUYjNidGZW4tRlA2Ji1GIzYmRmdxRmBvRmdxRjlGOUZob0ZbcEZgb0ZncUY5RjlGOS1GLDYjUSFGJy8lK2V4ZWN1dGFibGVHRj1GOUY5RmhvRltwLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRl91Rjk=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1423" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEnJiM5Njk7RicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnRjIvJSZmZW5jZUdGMS8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0YxLyUqc3ltbWV0cmljR0YxLyUobGFyZ2VvcEdGMS8lLm1vdmFibGVsaW1pdHNHRjEvJSdhY2NlbnRHRjEvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZJLUkjbW5HRiQ2JFEiMkYnRjItRjY2LVEnJnNkb3Q7RidGMkY5RjtGPUY/RkFGQ0ZFL0ZIUSYwLjBlbUYnL0ZLRlQtSShtZmVuY2VkR0YkNiYtRiM2XG8tRiw2JVEjQUFGJy9GMFEldHJ1ZUYnL0YzUSdpdGFsaWNGJy1GVzYmLUYjNiYtRk02JFEiMUYnRjItRjY2LVEiLEYnRjJGOS9GPEZpbkY9Rj9GQUZDRkVGUy9GS1EsMC4zMzMzMzMzZW1GJ0Zgb0YyRjIvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGUC1GNjYtUSJ+RidGMkY5RjtGPUY/RkFGQ0ZFRlNGVS1GLDYlUSNhQUYnRmhuRmpuLUZXNiYtRiM2JEZgb0YyRjJGaW9GXHAtRjY2LVEiK0YnRjJGOUY7Rj1GP0ZBRkNGRS9GSFEsMC4yMjIyMjIyZW1GJy9GS0ZdcUZlbi1GVzYmLUYjNiZGYG9GY29GTEYyRjJGaW9GXHBGUEZfcEZicC1GVzYmLUYjNiRGTEYyRjJGaW9GXHBGaXBGZW4tRlc2Ji1GIzYmRmBvRmNvLUZNNiRRIjNGJ0YyRjJGMkZpb0ZccEZQRl9wRmJwLUZXNiYtRiM2JEZbckYyRjJGaW9GXHBGY29GZW4tRlc2Ji1GIzYmRkxGY29GYG9GMkYyRmlvRlxwRlBGX3BGYnBGZXBGaXBGZW4tRlc2Ji1GIzYmRkxGY29GTEYyRjJGaW9GXHBGUEZfcEZicEZjcUZpcEZlbi1GVzYmLUYjNiZGTEZjb0ZbckYyRjJGaW9GXHBGUEZfcEZicEZeckZjb0Zlbi1GVzYmLUYjNiZGW3JGY29GYG9GMkYyRmlvRlxwRlBGX3BGYnBGZXBGaXBGZW4tRlc2Ji1GIzYmRltyRmNvRkxGMkYyRmlvRlxwRlBGX3BGYnBGY3FGaXBGZW4tRlc2Ji1GIzYmRltyRmNvRltyRjJGMkZpb0ZccEZQRl9wRmJwRl5yLyUrZXhlY3V0YWJsZUdGMUYyRjJGaW9GXHAtRjY2LVEiOkYnRjJGOUY7Rj1GP0ZBRkNGRUZHRkpGanNGMg==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEnJiM5Njk7RicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnRjIvJSZmZW5jZUdGMS8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0YxLyUqc3ltbWV0cmljR0YxLyUobGFyZ2VvcEdGMS8lLm1vdmFibGVsaW1pdHNHRjEvJSdhY2NlbnRHRjEvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZJLUkjbW5HRiQ2JFEiMkYnRjItRjY2LVEnJnNkb3Q7RidGMkY5RjtGPUY/RkFGQ0ZFL0ZIUSYwLjBlbUYnL0ZLRlQtSShtZmVuY2VkR0YkNiYtRiM2XG8tRiw2JVEjQUFGJy9GMFEldHJ1ZUYnL0YzUSdpdGFsaWNGJy1GVzYmLUYjNiYtRk02JFEiMUYnRjItRjY2LVEiLEYnRjJGOS9GPEZpbkY9Rj9GQUZDRkVGUy9GS1EsMC4zMzMzMzMzZW1GJ0Zgb0YyRjIvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGUC1GNjYtUSJ+RidGMkY5RjtGPUY/RkFGQ0ZFRlNGVS1GLDYlUSNhQUYnRmhuRmpuLUZXNiYtRiM2JEZgb0YyRjJGaW9GXHAtRjY2LVEiK0YnRjJGOUY7Rj1GP0ZBRkNGRS9GSFEsMC4yMjIyMjIyZW1GJy9GS0ZdcUZlbi1GVzYmLUYjNiZGYG9GY29GTEYyRjJGaW9GXHBGUEZfcEZicC1GVzYmLUYjNiRGTEYyRjJGaW9GXHBGaXBGZW4tRlc2Ji1GIzYmRmBvRmNvLUZNNiRRIjNGJ0YyRjJGMkZpb0ZccEZQRl9wRmJwLUZXNiYtRiM2JEZbckYyRjJGaW9GXHBGY29GZW4tRlc2Ji1GIzYmRkxGY29GYG9GMkYyRmlvRlxwRlBGX3BGYnBGZXBGaXBGZW4tRlc2Ji1GIzYmRkxGY29GTEYyRjJGaW9GXHBGUEZfcEZicEZjcUZpcEZlbi1GVzYmLUYjNiZGTEZjb0ZbckYyRjJGaW9GXHBGUEZfcEZicEZeckZjb0Zlbi1GVzYmLUYjNiZGW3JGY29GYG9GMkYyRmlvRlxwRlBGX3BGYnBGZXBGaXBGZW4tRlc2Ji1GIzYmRltyRmNvRkxGMkYyRmlvRlxwRlBGX3BGYnBGY3FGaXBGZW4tRlc2Ji1GIzYmRltyRmNvRltyRjJGMkZpb0ZccEZQRl9wRmJwRl5yLyUrZXhlY3V0YWJsZUdGMUYyRjJGaW9GXHAtRjY2LVEiOkYnRjJGOUY7Rj1GP0ZBRkNGRUZHRkpGanNGMg==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1426" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1428" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2JVEoRGVwVmFyc0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNigtRiw2JVEidUYnRi9GMi1GUDYkLUYjNigtRiw2JVEidEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRInhGJ0YvRjJGaG4tRiw2JVEieUYnRi9GMkY5RjlGaG4tRiw2JVEidkYnRi9GMkZXRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSNBSkYnRi9GMkY1LUYsNiVRKXNpbXBsaWZ5RidGL0YyLUZQNiQtRiM2JS1GLDYlUShGcm9tSmV0RidGL0YyLUZQNiQtRiM2Ji1GLDYlUSNBTUYnRi9GMkZobkYrRjlGOUY5RjlGX3AvJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2JVEoRGVwVmFyc0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNigtRiw2JVEidUYnRi9GMi1GUDYkLUYjNigtRiw2JVEidEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRInhGJ0YvRjJGaG4tRiw2JVEieUYnRi9GMkY5RjlGaG4tRiw2JVEidkYnRi9GMkZXRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSNBSkYnRi9GMkY1LUYsNiVRKXNpbXBsaWZ5RidGL0YyLUZQNiQtRiM2JS1GLDYlUShGcm9tSmV0RidGL0YyLUZQNiQtRiM2Ji1GLDYlUSNBTUYnRi9GMkZobkYrRjlGOUY5RjlGX3AvJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1430" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1419" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYmLUY2NiYtRiM2KC1GLDYlUSJ0RidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJ4RidGL0YyRkEtRiw2JVEieUYnRi9GMkZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GLDYlUSJNRidGL0YyRkVGRS1GQjYtUSI6RidGRUZHL0ZLRklGTEZORlBGUkZUL0ZXUSwwLjI3Nzc3NzhlbUYnL0ZaRmpvLyUrZXhlY3V0YWJsZUdGSUZF">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYmLUY2NiYtRiM2KC1GLDYlUSJ0RidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJ4RidGL0YyRkEtRiw2JVEieUYnRi9GMkZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GLDYlUSJNRidGL0YyRkVGRS1GQjYtUSI6RidGRUZHL0ZLRklGTEZORlBGUkZUL0ZXUSwwLjI3Nzc3NzhlbUYnL0ZaRmpvLyUrZXhlY3V0YWJsZUdGSUZF</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1420" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEiZ0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ2V2YWxER0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzZncC1GLDYmUSNBSkYnRi8vJStmb3JlZ3JvdW5kR1EqWzAsMTI4LDBdRidGMi1GUzYnLUYjNiotSSNtbkdGJDYlUSIxRidGWkY5LUY2Ni5RIixGJ0ZaRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJ0Zbby8lJWJvbGRHRjFGWi8lK2V4ZWN1dGFibGVHRj0vRjNRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRlxwRlpGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GNjYuUScmc2RvdDtGJ0ZaRjlGO0Y+RkBGQkZERkZGSEZjby9GTkZkby1GLDYmUSNkdEYnRi9GWkYyLUY2Ni5RIn5GJ0ZaRjlGO0Y+RkBGQkZERkZGSEZjb0ZocC1GNjYuUSImRidGWkY5RjtGPkZARkJGREZGRkhGY29GaHAtRiw2JlEidEYnRi9GWkYyRlxxRmlwLUY2Ni5RIitGJ0ZaRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZpcUZXLUZTNictRiM2KkZbb0Zfby1GXG82JVEiMkYnRlpGOUZnb0ZaRmlvRltwRl1wRlpGOUZfcEZicEZlcEZpcEZccUZfcUZicUZccS1GLDYmUSNkeEYnRi9GWkYyRmVxRlctRlM2Jy1GIzYqRltvRl9vLUZcbzYlUSIzRidGWkY5RmdvRlpGaW9GW3BGXXBGWkY5Rl9wRmJwRmVwRmlwRlxxRl9xRmJxRlxxLUYsNiZRI2R5RidGL0ZaRjJGZXFGVy1GUzYnLUYjNipGX3JGX29GW29GZ29GWkZpb0ZbcEZdcEZaRjlGX3BGYnBGZXBGYnJGXHFGX3FGYnFGXHFGaXBGZXFGVy1GUzYnLUYjNipGX3JGX29GX3JGZ29GWkZpb0ZbcEZdcEZaRjlGX3BGYnBGZXBGYnJGXHFGX3FGYnFGXHFGYnJGZXFGVy1GUzYnLUYjNidGX3JGX29GaXJGaW9GOUZaRjlGX3BGYnBGZXBGYnJGXHFGX3FGYnFGXHFGXHNGZXFGVy1GUzYnLUYjNiZGaXJGX29GW29GOUZaRjlGX3BGYnBGZXBGXHNGXHFGX3FGYnFGXHFGaXBGZXFGVy1GUzYnLUYjNiZGaXJGX29GX3JGOUZaRjlGX3BGYnBGZXBGXHNGXHFGX3FGYnFGXHFGYnJGZXFGVy1GUzYnLUYjNidGaXJGX29GaXJGaW9GOUZaRjlGX3BGYnBGZXBGXHNGXHFGX3FGYnFGXHFGXHNGaW9GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmlvRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEiZ0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ2V2YWxER0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzZncC1GLDYmUSNBSkYnRi8vJStmb3JlZ3JvdW5kR1EqWzAsMTI4LDBdRidGMi1GUzYnLUYjNiotSSNtbkdGJDYlUSIxRidGWkY5LUY2Ni5RIixGJ0ZaRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJ0Zbby8lJWJvbGRHRjFGWi8lK2V4ZWN1dGFibGVHRj0vRjNRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRlxwRlpGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GNjYuUScmc2RvdDtGJ0ZaRjlGO0Y+RkBGQkZERkZGSEZjby9GTkZkby1GLDYmUSNkdEYnRi9GWkYyLUY2Ni5RIn5GJ0ZaRjlGO0Y+RkBGQkZERkZGSEZjb0ZocC1GNjYuUSImRidGWkY5RjtGPkZARkJGREZGRkhGY29GaHAtRiw2JlEidEYnRi9GWkYyRlxxRmlwLUY2Ni5RIitGJ0ZaRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZpcUZXLUZTNictRiM2KkZbb0Zfby1GXG82JVEiMkYnRlpGOUZnb0ZaRmlvRltwRl1wRlpGOUZfcEZicEZlcEZpcEZccUZfcUZicUZccS1GLDYmUSNkeEYnRi9GWkYyRmVxRlctRlM2Jy1GIzYqRltvRl9vLUZcbzYlUSIzRidGWkY5RmdvRlpGaW9GW3BGXXBGWkY5Rl9wRmJwRmVwRmlwRlxxRl9xRmJxRlxxLUYsNiZRI2R5RidGL0ZaRjJGZXFGVy1GUzYnLUYjNipGX3JGX29GW29GZ29GWkZpb0ZbcEZdcEZaRjlGX3BGYnBGZXBGYnJGXHFGX3FGYnFGXHFGaXBGZXFGVy1GUzYnLUYjNipGX3JGX29GX3JGZ29GWkZpb0ZbcEZdcEZaRjlGX3BGYnBGZXBGYnJGXHFGX3FGYnFGXHFGYnJGZXFGVy1GUzYnLUYjNidGX3JGX29GaXJGaW9GOUZaRjlGX3BGYnBGZXBGYnJGXHFGX3FGYnFGXHFGXHNGZXFGVy1GUzYnLUYjNiZGaXJGX29GW29GOUZaRjlGX3BGYnBGZXBGXHNGXHFGX3FGYnFGXHFGaXBGZXFGVy1GUzYnLUYjNiZGaXJGX29GX3JGOUZaRjlGX3BGYnBGZXBGXHNGXHFGX3FGYnFGXHFGYnJGZXFGVy1GUzYnLUYjNidGaXJGX29GaXJGaW9GOUZaRjlGX3BGYnBGZXBGXHNGXHFGX3FGYnFGXHFGXHNGaW9GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmlvRjk=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1434" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L49" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L48" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEuVG9yc2lvblRlbnNvckYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRIkNGJ0YvRjIvJStleGVjdXRhYmxlR1EmZmFsc2VGJy9GM1Enbm9ybWFsRidGQC1JI21vR0YkNi1RIjtGJ0ZALyUmZmVuY2VHRj8vJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGPy8lKnN5bW1ldHJpY0dGPy8lKGxhcmdlb3BHRj8vJS5tb3ZhYmxlbGltaXRzR0Y/LyUnYWNjZW50R0Y/LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMjc3Nzc3OGVtRidGPUZA">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEuVG9yc2lvblRlbnNvckYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRIkNGJ0YvRjIvJStleGVjdXRhYmxlR1EmZmFsc2VGJy9GM1Enbm9ybWFsRidGQC1JI21vR0YkNi1RIjtGJ0ZALyUmZmVuY2VHRj8vJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGPy8lKnN5bW1ldHJpY0dGPy8lKGxhcmdlb3BHRj8vJS5tb3ZhYmxlbGltaXRzR0Y/LyUnYWNjZW50R0Y/LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMjc3Nzc3OGVtRidGPUZA</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEiMEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSNkdEYnRi9GMkY1LUYsNiVRJERfdEYnRi9GMkY1Rk9GOQ==">LUkkX0RHRzYiNiM3JDclUSd0ZW5zb3JGJEkiTUdGJDckNyVRKGNvdl9iYXNGJFEoY29uX2Jhc0YkRiw3IjcjNyQ3JSIiIkYyRjIiIiE=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1439" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY1LUkjbWlHRiQ2JVEjVTFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSlzaW1wbGlmeUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRKEZyb21KZXRGJ0YvRjItRlM2JC1GIzYnLUYsNiVRJyYjOTY5O0YnL0YwRj1GOS1GUzYmLUYjNiQtSSNtbkdGJDYkUSIxRidGOUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUShEZXBWYXJzRidGL0YyRjlGOS8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRl9wLyUmZGVwdGhHRl9xLyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUYsNiVRI1UyRidGL0YyRjVGTy1GUzYkLUYjNiVGVy1GUzYkLUYjNictRiw2JVEoJm9tZWdhO0YnRltvRjktRlM2Ji1GIzYkLUZhbzYkUSIyRidGOUY5RjlGZG9GZ29Gam9GYnBGOUY5RjlGOUZncEZqcC1GLDYlUSNVM0YnRi9GMkY1Rk8tRlM2JC1GIzYlRlctRlM2JC1GIzYnRmJyLUZTNiYtRiM2JC1GYW82JFEiM0YnRjlGOUY5RmRvRmdvRmpvRmJwRjlGOUY5RjlGZ3BGZXBGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY1LUkjbWlHRiQ2JVEjVTFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSlzaW1wbGlmeUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRKEZyb21KZXRGJ0YvRjItRlM2JC1GIzYnLUYsNiVRJyYjOTY5O0YnL0YwRj1GOS1GUzYmLUYjNiQtSSNtbkdGJDYkUSIxRidGOUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUShEZXBWYXJzRidGL0YyRjlGOS8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRl9wLyUmZGVwdGhHRl9xLyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUYsNiVRI1UyRidGL0YyRjVGTy1GUzYkLUYjNiVGVy1GUzYkLUYjNictRiw2JVEoJm9tZWdhO0YnRltvRjktRlM2Ji1GIzYkLUZhbzYkUSIyRidGOUY5RjlGZG9GZ29Gam9GYnBGOUY5RjlGOUZncEZqcC1GLDYlUSNVM0YnRi9GMkY1Rk8tRlM2JC1GIzYlRlctRlM2JC1GIzYnRmJyLUZTNiYtRiM2JC1GYW82JFEiM0YnRjlGOUY5RmRvRmdvRmpvRmJwRjlGOUY5RjlGZ3BGZXBGOQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1438" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">Here we determine the connection C and define the covector U=omega. 
That this choice of omega is the only natural is indicated by the absence of the terms of the 2rd order in u(t,x,y) in the expression Ric=V*g (with V removed)</Font></Text-field>
</Input>
</Group>
<Group labelreference="L69" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY3LUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVEjRXRGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictRiw2LVEqJmNvbG9uZXE7RidGL0YyRjVGN0Y5RjtGPUY/L0ZCUSwwLjI3Nzc3NzhlbUYnL0ZFRlMtRkc2JVEnZXZhbERHRidGSkZNLUkobWZlbmNlZEdGJDYkLUYjNiktRkc2JVE/RGlyZWN0aW9uYWxDb3ZhcmlhbnREZXJpdmF0aXZlRidGSkZNLUZZNiQtRiM2KC1GRzYlUSREX3RGJ0ZKRk0tRiw2LVEiLEYnRi9GMi9GNkZMRjdGOUY7Rj1GP0ZBL0ZFUSwwLjMzMzMzMzNlbUYnLUZHNiVRImdGJ0ZKRk1GYW8tRkc2JVEiQ0YnRkpGTUYvRi8tRiw2LVEoJm1pbnVzO0YnRi9GMkY1RjdGOUY7Rj1GPy9GQlEsMC4yMjIyMjIyZW1GJy9GRUZhcC1GRzYlUSNVMUYnRkpGTS1GLDYtUScmc2RvdDtGJ0YvRjJGNUY3RjlGO0Y9Rj9GQUZERmdvRi9GLy1GLDYtUSI6RidGL0YyRjVGN0Y5RjtGPUY/RlJGVC1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0ZDLyUmZGVwdGhHRmFxLyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUZdcTYmRl9xRmJxRmRxL0ZncVElYXV0b0YnLUZHNiVRI0V4RidGSkZNRk9GVS1GWTYkLUYjNipGZ24tRlk2JC1GIzYpLUZHNiVRJERfeEYnRkpGTUZhb0Znb0Zhb0Zqby8lK2V4ZWN1dGFibGVHRjRGL0YvRl1wLUZHNiVRI1UyRidGSkZNRmZwRmdvRltzRi9GL0ZpcEZccS1GRzYlUSNFeUYnRkpGTUZPRlUtRlk2JC1GIzYpRmduLUZZNiQtRiM2KC1GRzYlUSREX3lGJ0ZKRk1GYW9GZ29GYW9Gam9GL0YvRl1wLUZHNiVRI1UzRidGSkZNRmZwRmdvRi9GL0ZpcEZbc0Yv">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY3LUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVEjRXRGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictRiw2LVEqJmNvbG9uZXE7RidGL0YyRjVGN0Y5RjtGPUY/L0ZCUSwwLjI3Nzc3NzhlbUYnL0ZFRlMtRkc2JVEnZXZhbERHRidGSkZNLUkobWZlbmNlZEdGJDYkLUYjNiktRkc2JVE/RGlyZWN0aW9uYWxDb3ZhcmlhbnREZXJpdmF0aXZlRidGSkZNLUZZNiQtRiM2KC1GRzYlUSREX3RGJ0ZKRk0tRiw2LVEiLEYnRi9GMi9GNkZMRjdGOUY7Rj1GP0ZBL0ZFUSwwLjMzMzMzMzNlbUYnLUZHNiVRImdGJ0ZKRk1GYW8tRkc2JVEiQ0YnRkpGTUYvRi8tRiw2LVEoJm1pbnVzO0YnRi9GMkY1RjdGOUY7Rj1GPy9GQlEsMC4yMjIyMjIyZW1GJy9GRUZhcC1GRzYlUSNVMUYnRkpGTS1GLDYtUScmc2RvdDtGJ0YvRjJGNUY3RjlGO0Y9Rj9GQUZERmdvRi9GLy1GLDYtUSI6RidGL0YyRjVGN0Y5RjtGPUY/RlJGVC1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0ZDLyUmZGVwdGhHRmFxLyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUZdcTYmRl9xRmJxRmRxL0ZncVElYXV0b0YnLUZHNiVRI0V4RidGSkZNRk9GVS1GWTYkLUYjNipGZ24tRlk2JC1GIzYpLUZHNiVRJERfeEYnRkpGTUZhb0Znb0Zhb0Zqby8lK2V4ZWN1dGFibGVHRjRGL0YvRl1wLUZHNiVRI1UyRidGSkZNRmZwRmdvRltzRi9GL0ZpcEZccS1GRzYlUSNFeUYnRkpGTUZPRlUtRlk2JC1GIzYpRmduLUZZNiQtRiM2KC1GRzYlUSREX3lGJ0ZKRk1GYW9GZ29GYW9Gam9GL0YvRl1wLUZHNiVRI1UzRidGSkZNRmZwRmdvRi9GL0ZpcEZbc0Yv</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L68" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L67" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjc0FGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSZzb2x2ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUZTNiYtRiM2ZW8tRiw2JVEmRXEwMDBGJ0YvRjItRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIwRidGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRJkVxMDAxRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDAyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDExRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDEyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDIyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTAwRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTAxRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTAyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTExRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTEyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTIyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjAwRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjAxRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjAyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjExRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjEyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjIyRidGL0YyRmhuRltvLyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRl9vLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGY28vRk5GZG8tRlM2Ji1GIzZHLUYsNiVRJWEwMDBGJ0YvRjJGX28tRiw2JVElYTAwMUYnRi9GMkZfby1GLDYlUSVhMDAyRidGL0YyRl9vLUYsNiVRJWEwMTBGJ0YvRjJGX28tRiw2JVElYTAxMUYnRi9GMkZfby1GLDYlUSVhMDEyRidGL0YyRl9vLUYsNiVRJWEwMjBGJ0YvRjJGX28tRiw2JVElYTAyMUYnRi9GMkZfby1GLDYlUSVhMDIyRidGL0YyRl9vLUYsNiVRJWExMDFGJ0YvRjJGX28tRiw2JVElYTEwMkYnRi9GMkZfby1GLDYlUSVhMTExRidGL0YyRl9vLUYsNiVRJWExMTJGJ0YvRjJGX28tRiw2JVElYTEyMUYnRi9GMkZfby1GLDYlUSVhMTIyRidGL0YyRl9vLUYsNiVRJWEyMDJGJ0YvRjJGX28tRiw2JVElYTIxMkYnRi9GMkZfby1GLDYlUSVhMjIyRidGL0YyRmpyRjlGOS9GXXNRIltGJy9GYHNRIl1GJ0ZqckY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GanJGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjc0FGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSZzb2x2ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUZTNiYtRiM2ZW8tRiw2JVEmRXEwMDBGJ0YvRjItRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIwRidGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRJkVxMDAxRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDAyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDExRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDEyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDIyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTAwRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTAxRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTAyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTExRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTEyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTIyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjAwRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjAxRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjAyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjExRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjEyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjIyRidGL0YyRmhuRltvLyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRl9vLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGY28vRk5GZG8tRlM2Ji1GIzZHLUYsNiVRJWEwMDBGJ0YvRjJGX28tRiw2JVElYTAwMUYnRi9GMkZfby1GLDYlUSVhMDAyRidGL0YyRl9vLUYsNiVRJWEwMTBGJ0YvRjJGX28tRiw2JVElYTAxMUYnRi9GMkZfby1GLDYlUSVhMDEyRidGL0YyRl9vLUYsNiVRJWEwMjBGJ0YvRjJGX28tRiw2JVElYTAyMUYnRi9GMkZfby1GLDYlUSVhMDIyRidGL0YyRl9vLUYsNiVRJWExMDFGJ0YvRjJGX28tRiw2JVElYTEwMkYnRi9GMkZfby1GLDYlUSVhMTExRidGL0YyRl9vLUYsNiVRJWExMTJGJ0YvRjJGX28tRiw2JVElYTEyMUYnRi9GMkZfby1GLDYlUSVhMTIyRidGL0YyRl9vLUYsNiVRJWEyMDJGJ0YvRjJGX28tRiw2JVElYTIxMkYnRi9GMkZfby1GLDYlUSVhMjIyRidGL0YyRmpyRjlGOS9GXXNRIltGJy9GYHNRIl1GJ0ZqckY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GanJGOQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L66" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjQzFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSdldmFsREdGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Jy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmVuLUYsNiVRJXN1YnNGJ0YvRjItRlM2JC1GIzYmLUZTNiYtRiM2JS1GLDYlUSNvcEYnRi9GMi1GUzYkLUYjNiVGYm8tRlM2JC1GIzYkLUYsNiVRI3NBRidGL0YyRjlGOUY5RjlGOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRlovRk5RLDAuMzMzMzMzM2VtRictRiw2JVEiQ0YnRi9GMkY5RjlGV0Y5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjQzFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSdldmFsREdGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Jy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmVuLUYsNiVRJXN1YnNGJ0YvRjItRlM2JC1GIzYmLUZTNiYtRiM2JS1GLDYlUSNvcEYnRi9GMi1GUzYkLUYjNiVGYm8tRlM2JC1GIzYkLUYsNiVRI3NBRidGL0YyRjlGOUY5RjlGOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRlovRk5RLDAuMzMzMzMzM2VtRictRiw2JVEiQ0YnRi9GMkY5RjlGV0Y5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L46" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEnZXZhbERHRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNi0tRiw2JVE0Q292YXJpYW50RGVyaXZhdGl2ZUYnRi9GMi1GNjYkLUYjNiYtRiw2JVEiZ0YnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGTC8lKnN5bW1ldHJpY0dGTC8lKGxhcmdlb3BHRkwvJS5tb3ZhYmxlbGltaXRzR0ZMLyUnYWNjZW50R0ZMLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEjQzFGJ0YvRjJGSEZILUZFNi1RKCZtaW51cztGJ0ZIRkovRk5GTEZPRlFGU0ZVRlcvRlpRLDAuMjIyMjIyMmVtRicvRmduRmFvLUZFNi1RIn5GJ0ZIRkpGX29GT0ZRRlNGVUZXRlkvRmduRmVuRkFGY28tRkU2LVEiJkYnRkhGSkZfb0ZPRlFGU0ZVRldGWUZmby1GLDYlUSJ0RidGL0YyRmNvLUY2NiQtRiM2MS1GLDYlUSNVMUYnRi9GMi1GRTYtUScmc2RvdDtGJ0ZIRkpGX29GT0ZRRlNGVUZXRllGZm8tRiw2JVEjZHRGJ0YvRjItRkU2LVEiK0YnRkhGSkZfb0ZPRlFGU0ZVRldGYG9GYm9GY28tRiw2JVEjVTJGJ0YvRjJGZHAtRiw2JVEjZHhGJ0YvRjJGanBGY28tRiw2JVEjVTNGJ0YvRjJGY29GZHAtRiw2JVEjZHlGJ0YvRjJGSEZIRkhGSC1GRTYtUSI7RidGSEZKRk1GT0ZRRlNGVUZXRlkvRmduUSwwLjI3Nzc3NzhlbUYnLyUrZXhlY3V0YWJsZUdGTEZI">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEnZXZhbERHRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNi0tRiw2JVE0Q292YXJpYW50RGVyaXZhdGl2ZUYnRi9GMi1GNjYkLUYjNiYtRiw2JVEiZ0YnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGTC8lKnN5bW1ldHJpY0dGTC8lKGxhcmdlb3BHRkwvJS5tb3ZhYmxlbGltaXRzR0ZMLyUnYWNjZW50R0ZMLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEjQzFGJ0YvRjJGSEZILUZFNi1RKCZtaW51cztGJ0ZIRkovRk5GTEZPRlFGU0ZVRlcvRlpRLDAuMjIyMjIyMmVtRicvRmduRmFvLUZFNi1RIn5GJ0ZIRkpGX29GT0ZRRlNGVUZXRlkvRmduRmVuRkFGY28tRkU2LVEiJkYnRkhGSkZfb0ZPRlFGU0ZVRldGWUZmby1GLDYlUSJ0RidGL0YyRmNvLUY2NiQtRiM2MS1GLDYlUSNVMUYnRi9GMi1GRTYtUScmc2RvdDtGJ0ZIRkpGX29GT0ZRRlNGVUZXRllGZm8tRiw2JVEjZHRGJ0YvRjItRkU2LVEiK0YnRkhGSkZfb0ZPRlFGU0ZVRldGYG9GYm9GY28tRiw2JVEjVTJGJ0YvRjJGZHAtRiw2JVEjZHhGJ0YvRjJGanBGY28tRiw2JVEjVTNGJ0YvRjJGY29GZHAtRiw2JVEjZHlGJ0YvRjJGSEZIRkhGSC1GRTYtUSI7RidGSEZKRk1GT0ZRRlNGVUZXRlkvRmduUSwwLjI3Nzc3NzhlbUYnLyUrZXhlY3V0YWJsZUdGTEZI</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEiMEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSNkdEYnRi9GMkY1Rk9GNUZPRjk=">LUkkX0RHRzYiNiM3JDclUSd0ZW5zb3JGJEkiTUdGJDckNyVRKGNvdl9iYXNGJEYsRiw3IjcjNyQ3JSIiIkYxRjEiIiE=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L45" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY+LUkjbWlHRiQ2JVEjUjFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSJ+RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkwtRjY2LVEqJmNvbG9uZXE7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjI3Nzc3NzhlbUYnL0ZORlNGNS1GLDYlUTBDdXJ2YXR1cmVUZW5zb3JGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSNDMUYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGUkZULUYsNiVRJVJpYzFGJ0YvRjJGNUZPRjUtRiw2JVEsUmljY2lUZW5zb3JGJ0YvRjItRlk2JC1GIzYlRitGam5GOUY5RlxvLUYsNiVRI1QxRidGL0YyRjVGT0Y1LUYsNiVRMlN5bW1ldHJpemVJbmRpY2VzRidGL0YyLUZZNiQtRiM2LEZfby1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRkovRk5RLDAuMzMzMzMzM2VtRidGNS1GWTYmLUYjNigtSSNtbkdGJDYkUSIxRidGOUZjcEY1LUZecTYkUSIyRidGOUZqbkY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGY3BGNS1JI21zR0YkNiNRKlN5bW1ldHJpY0YnLUYsNiNRIUYnRmpuRjlGOUZcby1GLDYlUSRSZXNGJ0YvRjJGTy1GLDYlUSdldmFsREdGJ0YvRjItRlk2JC1GIzYqRmlvRjUtRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORl9zRjUtRiw2JVEiVkYnRi9GMi1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRImdGJ0YvRjJGOUY5RlxvRmpuRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY+LUkjbWlHRiQ2JVEjUjFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSJ+RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkwtRjY2LVEqJmNvbG9uZXE7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjI3Nzc3NzhlbUYnL0ZORlNGNS1GLDYlUTBDdXJ2YXR1cmVUZW5zb3JGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSNDMUYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGUkZULUYsNiVRJVJpYzFGJ0YvRjJGNUZPRjUtRiw2JVEsUmljY2lUZW5zb3JGJ0YvRjItRlk2JC1GIzYlRitGam5GOUY5RlxvLUYsNiVRI1QxRidGL0YyRjVGT0Y1LUYsNiVRMlN5bW1ldHJpemVJbmRpY2VzRidGL0YyLUZZNiQtRiM2LEZfby1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRkovRk5RLDAuMzMzMzMzM2VtRidGNS1GWTYmLUYjNigtSSNtbkdGJDYkUSIxRidGOUZjcEY1LUZecTYkUSIyRidGOUZqbkY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGY3BGNS1JI21zR0YkNiNRKlN5bW1ldHJpY0YnLUYsNiNRIUYnRmpuRjlGOUZcby1GLDYlUSRSZXNGJ0YvRjJGTy1GLDYlUSdldmFsREdGJ0YvRjItRlk2JC1GIzYqRmlvRjUtRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORl9zRjUtRiw2JVEiVkYnRi9GMi1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRImdGJ0YvRjJGOUY5RlxvRmpuRjk=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L92" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZFLUkjbWlHRiQ2JVEmTkVRdHRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUTBDb250cmFjdEluZGljZXNGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Li1GLDYlUSRSZXNGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmhuL0ZORmluLUYsNiVRJERfdEYnRi9GMkZcby1GNjYtUSImRidGOUY7Rj5GQEZCRkRGRkZIRmhuRl9vLUYsNiVRInRGJ0YvRjJGXG9GYG9GWi1GUzYmLUYjNiYtRlM2Ji1GIzYmLUkjbW5HRiQ2JFEiMUYnRjlGWkZhcEY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGWi1GUzYmLUYjNiYtRmJwNiRRIjJGJ0Y5RlpGX3FGOUY5RmVwRmhwRjlGOUZlcEZocEY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEmTkVRdHhGJ0YvRjJGNUZPLUZTNiQtRiM2LkZXRlpGXG9GYG9GXG9GY29GZm9GXG8tRiw2JVEkRF94RidGL0YyRlpGaW9GOUY5RmJxLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRmluLyUmZGVwdGhHRmRyLyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUYsNiVRJk5FUXR5RidGL0YyRjVGTy1GUzYkLUYjNi5GV0ZaRlxvRmBvRlxvRmNvRmZvRlxvLUYsNiVRJERfeUYnRi9GMkZaRmlvRjlGOUZicS1GLDYlUSZORVF4eEYnRi9GMkY1Rk8tRlM2JC1GIzYuRldGWkZcb0ZcckZcb0Zjb0Zmb0Zcb0ZcckZaRmlvRjlGOUZicUZfci1GLDYlUSZORVF4eUYnRi9GMkY1Rk8tRlM2JC1GIzYuRldGWkZcb0ZcckZcb0Zjb0Zmb0Zcb0Zjc0ZaRmlvRjlGOUZicUZcby1GLDYlUSZORVF5eUYnRi9GMkY1Rk8tRlM2JC1GIzYuRldGWkZcb0Zjc0Zcb0Zjb0Zmb0Zcb0Zjc0ZaRmlvRjlGOUZicS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZFLUkjbWlHRiQ2JVEmTkVRdHRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUTBDb250cmFjdEluZGljZXNGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Li1GLDYlUSRSZXNGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmhuL0ZORmluLUYsNiVRJERfdEYnRi9GMkZcby1GNjYtUSImRidGOUY7Rj5GQEZCRkRGRkZIRmhuRl9vLUYsNiVRInRGJ0YvRjJGXG9GYG9GWi1GUzYmLUYjNiYtRlM2Ji1GIzYmLUkjbW5HRiQ2JFEiMUYnRjlGWkZhcEY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGWi1GUzYmLUYjNiYtRmJwNiRRIjJGJ0Y5RlpGX3FGOUY5RmVwRmhwRjlGOUZlcEZocEY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEmTkVRdHhGJ0YvRjJGNUZPLUZTNiQtRiM2LkZXRlpGXG9GYG9GXG9GY29GZm9GXG8tRiw2JVEkRF94RidGL0YyRlpGaW9GOUY5RmJxLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRmluLyUmZGVwdGhHRmRyLyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUYsNiVRJk5FUXR5RidGL0YyRjVGTy1GUzYkLUYjNi5GV0ZaRlxvRmBvRlxvRmNvRmZvRlxvLUYsNiVRJERfeUYnRi9GMkZaRmlvRjlGOUZicS1GLDYlUSZORVF4eEYnRi9GMkY1Rk8tRlM2JC1GIzYuRldGWkZcb0ZcckZcb0Zjb0Zmb0Zcb0ZcckZaRmlvRjlGOUZicUZfci1GLDYlUSZORVF4eUYnRi9GMkY1Rk8tRlM2JC1GIzYuRldGWkZcb0ZcckZcb0Zjb0Zmb0Zcb0Zjc0ZaRmlvRjlGOUZicUZcby1GLDYlUSZORVF5eUYnRi9GMkY1Rk8tRlM2JC1GIzYuRldGWkZcb0Zjc0Zcb0Zjb0Zmb0Zcb0Zjc0ZaRmlvRjlGOUZicS8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L76" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L75" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYqLUY2NiYtRiM2KC1GLDYlUSJ0RidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJ4RidGL0YyRkEtRiw2JVEieUYnRi9GMkZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GNjYmLUYjNiYtRiw2JVEidUYnRi9GMkZBLUYsNiVRInZGJ0YvRjJGRUZFRlxvRl9vRkEtRiw2JVEjSjJGJ0YvRjJGQS1JI21uR0YkNiRRIjRGJ0ZFRkVGRS1GQjYtUSI6RidGRUZHL0ZLRklGTEZORlBGUkZUL0ZXUSwwLjI3Nzc3NzhlbUYnL0ZaRmhwLyUrZXhlY3V0YWJsZUdGSUZF">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYqLUY2NiYtRiM2KC1GLDYlUSJ0RidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJ4RidGL0YyRkEtRiw2JVEieUYnRi9GMkZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GNjYmLUYjNiYtRiw2JVEidUYnRi9GMkZBLUYsNiVRInZGJ0YvRjJGRUZFRlxvRl9vRkEtRiw2JVEjSjJGJ0YvRjJGQS1JI21uR0YkNiRRIjRGJ0ZFRkVGRS1GQjYtUSI6RidGRUZHL0ZLRklGTEZORlBGUkZUL0ZXUSwwLjI3Nzc3NzhlbUYnL0ZaRmhwLyUrZXhlY3V0YWJsZUdGSUZF</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L74" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2Jy1GLDYlUSNkZUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0Y4USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGQi8lKXN0cmV0Y2h5R0ZCLyUqc3ltbWV0cmljR0ZCLyUobGFyZ2VvcEdGQi8lLm1vdmFibGVsaW1pdHNHRkIvJSdhY2NlbnRHRkIvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZRLUYsNiVROURpZmZlcmVudGlhbEVxdWF0aW9uRGF0YUYnRjRGNy1JKG1mZW5jZWRHRiQ2JC1GIzYmLUZYNiYtRiM2Ji1GLDYlUSJGRicvRjVGQkY+LUY7Ni1RIixGJ0Y+RkAvRkRGNkZFRkdGSUZLRk0vRlBRJjAuMGVtRicvRlNRLDAuMzMzMzMzM2VtRictRiw2JVEiR0YnRl1vRj5GPkY+LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRl5vLUZYNiYtRiM2Ji1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGNEY3LUYjNiQtSSNtbkdGJDYkUSIxRidGPkY+LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGXm8tRmRwNiUtRiw2JVEidkYnRjRGN0ZpcEZfcUY+Rj5GaW9GXHBGPkY+Rj5GKy8lK2V4ZWN1dGFibGVHRkJGPg==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2Jy1GLDYlUSNkZUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0Y4USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGQi8lKXN0cmV0Y2h5R0ZCLyUqc3ltbWV0cmljR0ZCLyUobGFyZ2VvcEdGQi8lLm1vdmFibGVsaW1pdHNHRkIvJSdhY2NlbnRHRkIvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZRLUYsNiVROURpZmZlcmVudGlhbEVxdWF0aW9uRGF0YUYnRjRGNy1JKG1mZW5jZWRHRiQ2JC1GIzYmLUZYNiYtRiM2Ji1GLDYlUSJGRicvRjVGQkY+LUY7Ni1RIixGJ0Y+RkAvRkRGNkZFRkdGSUZLRk0vRlBRJjAuMGVtRicvRlNRLDAuMzMzMzMzM2VtRictRiw2JVEiR0YnRl1vRj5GPkY+LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRl5vLUZYNiYtRiM2Ji1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGNEY3LUYjNiQtSSNtbkdGJDYkUSIxRidGPkY+LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGXm8tRmRwNiUtRiw2JVEidkYnRjRGN0ZpcEZfcUY+Rj5GaW9GXHBGPkY+Rj5GKy8lK2V4ZWN1dGFibGVHRkJGPg==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjZGVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNigtRlA2Ji1GIzYoLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2Ji1JI21uR0YkNiRRIjFGJ0Y5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjkvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUZZNiUtRiw2JVEidkYnRi9GMkZobkZjb0Zeb0Zhb0Y5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRmZvLUZQNiYtRiM2KC1GIzYqRlgtRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZjcS1GIzYmLUYsNiVRImFGJ0YvRjItRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSEZqby9GTkZbcC1GWTYlRmVuLUYjNiYtRltvNiRRIjJGJ0Y5Rl5vRmFvRjlGY29GOUZfcS1GIzYmLUYsNiVRInBGJ0YvRjJGanEtRlk2JUZlbi1GIzYmLUZbbzYkUSIzRidGOUZeb0Zhb0Y5RmNvRjlGX3EtRiM2Ji1GLDYlUSJxRidGL0YyRmpxLUZZNiVGYHBGXHNGY29GOUY5RmZvLUYjNipGXnBGX3EtRiM2Ji1GLDYlUSJiRidGL0YyRmpxLUZZNiVGYHBGYHJGY29GOUZfcS1GIzYmLUYsNiVRInJGJ0YvRjJGanFGanJGOUZfcS1GIzYmLUYsNiVRInNGJ0YvRjJGanFGZnNGOUY5Rl5vRmFvRjlGOS9GZHBRIltGJy9GZ3BRIl1GJ0Zeb0Zhb0Y5RjlGW3VGXXVGXm9GYW9GOQ==">LUkkX0RHRzYiNiM3JDcnUSNERUYkUS5fVGVtcERHRnJhbWUxRiQ3JFEtZXZvbHV0aW9uYXJ5RiQiIiE8JCZJInVHRiQ2IyIiIiZJInZHRiRGMEkjSjJHRiQ3JDckNyMiIicsKkYuRjEqJi1JImFHRiQ2JCZGL0YkJkYzRiRGMSZGLzYjIiIjRjFGMSomLUkicEdGJEY9RjEmRi82IyIiJEYxRjEqJi1JInFHRiRGPUYxJkYzRkdGMUYxNyQ3IyIiKCwqRjJGMSomLUkiYkdGJEY9RjEmRjNGQUYxRjEqJi1JInJHRiRGPUYxRkZGMUYxKiYtSSJzR0YkRj1GMUZMRjFGMQ==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1755" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L73" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEkZGUyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEoUHJvbG9uZ0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRI2RlRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictSSNtbkdGJDYkUSIyRidGOUY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEmZGVUUkFGJ0YvRjJGNS1GLDYlUS9UcmFuc2Zvcm1hdGlvbkYnRi9GMi1GUzYkLUYjNiRGK0Y5RjlGYG8vJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEkZGUyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEoUHJvbG9uZ0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRI2RlRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictSSNtbkdGJDYkUSIyRidGOUY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEmZGVUUkFGJ0YvRjJGNS1GLDYlUS9UcmFuc2Zvcm1hdGlvbkYnRi9GMi1GUzYkLUYjNiRGK0Y5RjlGYG8vJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L85" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L43" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkRXEwRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEpUHVsbGJhY2tGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSZkZVRSQUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRJlRvSmV0RidGL0YyLUZTNiQtRiM2Ki1GLDYlUSZORVF0dEYnRi9GMkZaLUYsNiVRKERlcFZhcnNGJ0YvRjJGWi1GLDYlUSlub3RhdGlvbkYnRi9GMi1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUStqZXRudW1iZXJzRidGL0YyRjlGOS8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmJwRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkRXEwRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEpUHVsbGJhY2tGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSZkZVRSQUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRJlRvSmV0RidGL0YyLUZTNiQtRiM2Ki1GLDYlUSZORVF0dEYnRi9GMkZaLUYsNiVRKERlcFZhcnNGJ0YvRjJGWi1GLDYlUSlub3RhdGlvbkYnRi9GMi1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUStqZXRudW1iZXJzRidGL0YyRjlGOS8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmJwRjk=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L41" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjVlNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSZzb2x2ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRJEVxMEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRIlZGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZfb0Y5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjVlNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSZzb2x2ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRJEVxMEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRIlZGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZfb0Y5</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1854" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEnZmFjdG9yRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiYtRiw2JVEmZGVub21GJ0YvRjItRjY2JC1GIzYmLUYsNiVRKXNpbXBsaWZ5RidGL0YyLUY2NiQtRiM2JS1GLDYlUSNWU0YnRi9GMi8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnL0YzUSdub3JtYWxGJ0ZORktGTkZORktGTkZORktGTg==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEnZmFjdG9yRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiYtRiw2JVEmZGVub21GJ0YvRjItRjY2JC1GIzYmLUYsNiVRKXNpbXBsaWZ5RidGL0YyLUY2NiQtRiM2JS1GLDYlUSNWU0YnRi9GMi8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnL0YzUSdub3JtYWxGJ0ZORktGTkZORktGTkZORktGTg==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbW5HRiQ2JFEiOEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkctSSVtc3VwR0YkNiUtSSNtaUdGJDYlUSJxRicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLUYsNiRRIjJGJ0YvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0YyLUZLNiUtRk42JVEickYnRlFGVEZWRllGMi1GSzYlLUkobWZlbmNlZEdGJDYkLUYjNiYtRk42JVEiYUYnRlFGVC1GMzYtUSgmbWludXM7RidGL0Y2RjlGO0Y9Rj9GQUZDL0ZGUSwwLjIyMjIyMjJlbUYnL0ZJRmlvLUZONiVRImJGJ0ZRRlRGL0YvLUYsNiRRIjRGJ0YvRllGMi1GXm82JC1GIzYrLUYzNi1RKiZ1bWludXMwO0YnRi9GNkY5RjtGPUY/RkFGQ0Zob0Zqby1GIzYsRlZGMkZib0YyLUZONiVRInNGJ0ZRRlRGMi1GTjYlUSJwRidGUUZURjJGW3BGLy1GMzYtUSIrRidGL0Y2RjlGO0Y9Rj9GQUZDRmhvRmpvLUYjNixGXnBGMkZib0YyRltwRjJGTUYyRmhuRi9GYHEtRiM2Ji1GSzYlRmJvRlZGWUYyLUZLNiVGanBGVkZZRi9GYHEtRiM2Ji1GSzYlRl1xRlZGWUYyLUZLNiVGW3BGVkZZRi9GL0YvRi8=">LCQqLCIiKSIiIiktSSJxRzYiNiQmSSJ1R0YpRikmSSJ2R0YpRikiIiNGJSktSSJyR0YpRipGL0YlKSwmLUkiYUdGKUYqRiUtSSJiR0YpRiohIiIiIiVGJSwqKixGL0YlRjVGJS1JInNHRilGKkYlLUkicEdGKUYqRiVGN0YlRjkqLEY6RiVGNUYlRjdGJUYnRiVGMUYlRiUqJilGNUYvRiUpRj1GL0YlRiUqJilGP0YvRiUpRjdGL0YlRiVGJUYl</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1885" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">Let us investigate when VS=0</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1888" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVElRGVwVkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNjQtRiw2JVEiYUYnRi9GMi1GUDYkLUYjNiYtRiw2JVEidUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRInZGJ0YvRjJGOUY5RmhuLUYsNiVRImJGJ0YvRjJGV0Zobi1GLDYlUSJwRidGL0YyRldGaG4tRiw2JVEicUYnRi9GMkZXRmhuLUYsNiVRInJGJ0YvRjJGV0Zobi1GLDYlUSJzRidGL0YyRldGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiNRIUYnLyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVElRGVwVkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNjQtRiw2JVEiYUYnRi9GMi1GUDYkLUYjNiYtRiw2JVEidUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRInZGJ0YvRjJGOUY5RmhuLUYsNiVRImJGJ0YvRjJGV0Zobi1GLDYlUSJwRidGL0YyRldGaG4tRiw2JVEicUYnRi9GMkZXRmhuLUYsNiVRInJGJ0YvRjJGV0Zobi1GLDYlUSJzRidGL0YyRldGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiNRIUYnLyUrZXhlY3V0YWJsZUdGPUY5</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1886" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1887" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSZUb0pldEYnRi9GMi1GNjYkLUYjNistRiw2JVElc3Vic0YnRi9GMi1GNjYkLUYjNictRjY2Ji1GIzYqLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2JS1GNjYmLUYjNiUtRiw2I1EhRidGL0YyL0YzUSdub3JtYWxGJy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0YvRjIvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RIj1GJ0Zlbi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGZm8vJSlzdHJldGNoeUdGZm8vJSpzeW1tZXRyaWNHRmZvLyUobGFyZ2VvcEdGZm8vJS5tb3ZhYmxlbGltaXRzR0Zmby8lJ2FjY2VudEdGZm8vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZlcEZPLUZhbzYtUSIsRidGZW5GZG8vRmhvRjFGaW9GW3BGXXBGX3BGYXAvRmRwUSYwLjBlbUYnL0ZncFEsMC4zMzMzMzMzZW1GJy1GTTYlLUYsNiVRInZGJ0YvRjJGUkZdb0Zgb0ZicUZlbkZlbkZnbkZqbkZocC1GLDYlUSVkaWZmRidGL0YyLUY2NiQtRiM2Ji1GLDYlUSNWU0YnRi9GMkZocC1GTTYlRk8tRiM2Ji1JI21uR0YkNiRRIjJGJ0ZlbkZocEZjckZlbkZdb0ZlbkZlbkZlbkZlbkZocC1GLDYlUSVEZXBWRidGL0YyRmhwLUYsNiVRKW5vdGF0aW9uRidGL0YyRmBvLUYsNiVRK2pldG51bWJlcnNGJ0YvRjJGZW5GZW5GZW5GZW5GWC8lK2V4ZWN1dGFibGVHRmZvRmVu">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSZUb0pldEYnRi9GMi1GNjYkLUYjNistRiw2JVElc3Vic0YnRi9GMi1GNjYkLUYjNictRjY2Ji1GIzYqLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2JS1GNjYmLUYjNiUtRiw2I1EhRidGL0YyL0YzUSdub3JtYWxGJy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0YvRjIvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RIj1GJ0Zlbi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGZm8vJSlzdHJldGNoeUdGZm8vJSpzeW1tZXRyaWNHRmZvLyUobGFyZ2VvcEdGZm8vJS5tb3ZhYmxlbGltaXRzR0Zmby8lJ2FjY2VudEdGZm8vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZlcEZPLUZhbzYtUSIsRidGZW5GZG8vRmhvRjFGaW9GW3BGXXBGX3BGYXAvRmRwUSYwLjBlbUYnL0ZncFEsMC4zMzMzMzMzZW1GJy1GTTYlLUYsNiVRInZGJ0YvRjJGUkZdb0Zgb0ZicUZlbkZlbkZnbkZqbkZocC1GLDYlUSVkaWZmRidGL0YyLUY2NiQtRiM2Ji1GLDYlUSNWU0YnRi9GMkZocC1GTTYlRk8tRiM2Ji1JI21uR0YkNiRRIjJGJ0ZlbkZocEZjckZlbkZdb0ZlbkZlbkZlbkZlbkZocC1GLDYlUSVEZXBWRidGL0YyRmhwLUYsNiVRKW5vdGF0aW9uRidGL0YyRmBvLUYsNiVRK2pldG51bWJlcnNGJ0YvRjJGZW5GZW5GZW5GZW5GWC8lK2V4ZWN1dGFibGVHRmZvRmVu</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtSSZtZnJhY0dGJDYoLUYjNiYtSSVtc3ViR0YkNiUtSSNtaUdGJDYlUSJhRicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLUYjNiYtSSNtbkdGJDYkUSIxRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGNEYvLyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGZ25Gam5GLy1GIzYqLUZMNiUtRk82JVEicUYnRlJGVS1GIzYoLUYsNi1RIltGJ0YvL0YzRlRGNS9GOEZURjlGO0Y9Rj8vRkJRLDAuMTY2NjY2N2VtRicvRkVGXnAtRk82I1EhRictRiw2LVEiXUYnRi9GW3BGNUZccEY5RjtGPUY/Rl1wL0ZFUSwwLjExMTExMTFlbUYnRmduRmpuRi9GXG8tRiw2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GMkY1RjdGOUY7Rj1GPy9GQlEmMC4wZW1GJy9GRUZccS1GTDYlLUZPNiVRInJGJ0ZSRlVGZm9GXG9GaHAtSShtZmVuY2VkR0YkNiQtRiM2Ji1GTDYlRk5GZm9GXG8tRiw2LVEoJm1pbnVzO0YnRi9GMkY1RjdGOUY7Rj1GP0ZBRkQtRkw2JS1GTzYlUSJiRidGUkZVRmZvRlxvRi9GL0ZnbkZqbkYvLyUubGluZXRoaWNrbmVzc0dGZm4vJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZnIvJSliZXZlbGxlZEdGNEZnbkZqbkYv">LCQqKiZJInFHNiJGJiEiIiZJInJHRiZGJkYnJkkiYUdGJjYjIiIiRi0sJiZGK0YmRi0mSSJiR0YmRiZGJ0YnRic=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1862" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSlzaW1wbGlmeUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJlRvSmV0RidGNEY3LUY7NiQtRiM2Ky1GLDYlUSVzdWJzRidGNEY3LUY7NiQtRiM2Jy1GOzYmLUYjNiotSSVtc3ViR0YkNiUtRiw2JVEidUYnRjRGNy1GIzYkLUY7NiYtRiM2JEYrL0Y4USdub3JtYWxGJ0Znbi8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Znbi8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUkjbW9HRiQ2LVEiPUYnRmduLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Zoby8lKXN0cmV0Y2h5R0Zoby8lKnN5bW1ldHJpY0dGaG8vJShsYXJnZW9wR0Zoby8lLm1vdmFibGVsaW1pdHNHRmhvLyUnYWNjZW50R0Zoby8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmdwRlQtRmNvNi1RIixGJ0ZnbkZmby9Gam9GNkZbcEZdcEZfcEZhcEZjcC9GZnBRJjAuMGVtRicvRmlwUSwwLjMzMzMzMzNlbUYnLUZSNiUtRiw2JVEidkYnRjRGN0ZXRl9vRmJvRmRxRmduRmduRmluRlxvRmpwLUYsNiVRJWRpZmZGJ0Y0RjctRjs2JC1GIzYmLUYsNiVRI1ZTRidGNEY3RmpwLUZSNiVGZHEtRiM2Ji1JI21uR0YkNiRRIjJGJ0ZnbkZqcEZlckZnbkZfb0ZnbkZnbkZnbkZnbkZqcC1GLDYlUSVEZXBWRidGNEY3RmpwLUYsNiVRKW5vdGF0aW9uRidGNEY3RmJvLUYsNiVRK2pldG51bWJlcnNGJ0Y0RjdGZ25GZ25GZ25GZ25GZ25GKy8lK2V4ZWN1dGFibGVHRmhvRmdu">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSlzaW1wbGlmeUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJlRvSmV0RidGNEY3LUY7NiQtRiM2Ky1GLDYlUSVzdWJzRidGNEY3LUY7NiQtRiM2Jy1GOzYmLUYjNiotSSVtc3ViR0YkNiUtRiw2JVEidUYnRjRGNy1GIzYkLUY7NiYtRiM2JEYrL0Y4USdub3JtYWxGJ0Znbi8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Znbi8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUkjbW9HRiQ2LVEiPUYnRmduLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Zoby8lKXN0cmV0Y2h5R0Zoby8lKnN5bW1ldHJpY0dGaG8vJShsYXJnZW9wR0Zoby8lLm1vdmFibGVsaW1pdHNHRmhvLyUnYWNjZW50R0Zoby8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmdwRlQtRmNvNi1RIixGJ0ZnbkZmby9Gam9GNkZbcEZdcEZfcEZhcEZjcC9GZnBRJjAuMGVtRicvRmlwUSwwLjMzMzMzMzNlbUYnLUZSNiUtRiw2JVEidkYnRjRGN0ZXRl9vRmJvRmRxRmduRmduRmluRlxvRmpwLUYsNiVRJWRpZmZGJ0Y0RjctRjs2JC1GIzYmLUYsNiVRI1ZTRidGNEY3RmpwLUZSNiVGZHEtRiM2Ji1JI21uR0YkNiRRIjJGJ0ZnbkZqcEZlckZnbkZfb0ZnbkZnbkZnbkZnbkZqcC1GLDYlUSVEZXBWRidGNEY3RmpwLUYsNiVRKW5vdGF0aW9uRidGNEY3RmJvLUYsNiVRK2pldG51bWJlcnNGJ0Y0RjdGZ25GZ25GZ25GZ25GZ25GKy8lK2V4ZWN1dGFibGVHRmhvRmdu</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkmbWZyYWNHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2KC1JJW1yb3dHRiQ2Ji1JJW1zdWJHRiQ2JS1JI21pR0YkNiVRImJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiw2Ji1JI21uR0YkNiRRIjJGJy9GOVEnbm9ybWFsRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHUSZmYWxzZUYnRkEvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0ZDRkZGQS1GLDYqLUYvNiUtRjI2JVEickYnRjVGOC1GLDYoLUkjbW9HRiQ2LVEiW0YnRkEvJSZmZW5jZUdGNy8lKnNlcGFyYXRvckdGSC8lKXN0cmV0Y2h5R0Y3LyUqc3ltbWV0cmljR0ZILyUobGFyZ2VvcEdGSC8lLm1vdmFibGVsaW1pdHNHRkgvJSdhY2NlbnRHRkgvJSdsc3BhY2VHUSwwLjE2NjY2NjdlbUYnLyUncnNwYWNlR0Zjby1GMjYjUSFGJy1GVjYtUSJdRidGQUZZRmVuRmduRmluRltvRl1vRl9vRmFvL0Zlb1EsMC4xMTExMTExZW1GJ0ZDRkZGQUZJLUZWNi1RMSZJbnZpc2libGVUaW1lcztGJ0ZBL0ZaRkhGZW4vRmhuRkhGaW5GW29GXW9GX28vRmJvUSYwLjBlbUYnL0Zlb0ZkcC1GLzYlLUYyNiVRInFGJ0Y1RjhGU0ZJRl5wLUkobWZlbmNlZEdGJDYkLUYsNiYtRi82JS1GMjYlUSJhRidGNUY4RlNGSS1GVjYtUSgmbWludXM7RidGQUZhcEZlbkZicEZpbkZbb0Zdb0Zfby9GYm9RLDAuMjIyMjIyMmVtRicvRmVvRmlxLUYvNiVGMUZTRklGQUZBRkNGRkZBLyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zici8lKWJldmVsbGVkR0ZI">KiomSSJiRzYiNiMiIiMiIiImSSJyR0YlRiUhIiImSSJxR0YlRiVGKywmJkkiYUdGJUYlRigmRiRGJUYrRis=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1894" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JkYrLUYjNiUtRiw2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSVzdWJzRidGNkY5LUY9NiQtRiM2Jy1GPTYmLUYjNi4tSSVtc3ViR0YkNiUtRiw2JVEiYUYnRjZGOS1GIzYkLUkjbW5HRiQ2JFEiMUYnL0Y6USdub3JtYWxGJ0ZYLyUvc3Vic2NyaXB0c2hpZnRHUSIwRictSSNtb0dGJDYtUSI9RidGWC8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGXW8vJSlzdHJldGNoeUdGXW8vJSpzeW1tZXRyaWNHRl1vLyUobGFyZ2VvcEdGXW8vJS5tb3ZhYmxlbGltaXRzR0Zdby8lJ2FjY2VudEdGXW8vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZccC1GVTYkRmZuRlgtRmhuNi1RIixGJ0ZYRltvL0Zfb0Y4RmBvRmJvRmRvRmZvRmhvL0ZbcFEmMC4wZW1GJy9GXnBRLDAuMzMzMzMzM2VtRictRk02JS1GLDYlUSJiRidGNkY5LUYjNiQtRlU2JFEiMkYnRlhGWEZaRmduRl9wRmFwLUZNNiVGTy1GIzYnRlRGYXBGVEY2RjlGWkZnbkZfcEZYRlgvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGYXAtRiw2JVEmVG9KZXRGJ0Y2RjktRj02JC1GIzYrRkEtRj02JC1GIzYnLUY9NiYtRiM2Ki1GTTYlLUYsNiVRInVGJ0Y2RjktRiM2JC1GPTYmLUYjNiRGK0ZYRlhGZ3FGanFGWEZaRmduRl5zRmFwLUZNNiUtRiw2JVEidkYnRjZGOUZhc0ZaRmduRmlzRlhGWEZncUZqcUZhcC1GLDYlUSVkaWZmRidGNkY5LUY9NiQtRiM2Jy1GLDYlUSNWU0YnRjZGOUZhcC1GIzYnRistRk02JUZec0ZecUZaRmFwRmh0RlhGK0ZYRlhGWEZYRmFwLUYsNiVRJURlcFZGJ0Y2RjlGYXAtRiw2JVEpbm90YXRpb25GJ0Y2RjlGZ24tRiw2JVEramV0bnVtYmVyc0YnRjZGOUZYRlhGWEZYRlhGWEZYRitGWEYrLyUrZXhlY3V0YWJsZUdGXW9GWA==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JkYrLUYjNiUtRiw2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSVzdWJzRidGNkY5LUY9NiQtRiM2Jy1GPTYmLUYjNi4tSSVtc3ViR0YkNiUtRiw2JVEiYUYnRjZGOS1GIzYkLUkjbW5HRiQ2JFEiMUYnL0Y6USdub3JtYWxGJ0ZYLyUvc3Vic2NyaXB0c2hpZnRHUSIwRictSSNtb0dGJDYtUSI9RidGWC8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGXW8vJSlzdHJldGNoeUdGXW8vJSpzeW1tZXRyaWNHRl1vLyUobGFyZ2VvcEdGXW8vJS5tb3ZhYmxlbGltaXRzR0Zdby8lJ2FjY2VudEdGXW8vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZccC1GVTYkRmZuRlgtRmhuNi1RIixGJ0ZYRltvL0Zfb0Y4RmBvRmJvRmRvRmZvRmhvL0ZbcFEmMC4wZW1GJy9GXnBRLDAuMzMzMzMzM2VtRictRk02JS1GLDYlUSJiRidGNkY5LUYjNiQtRlU2JFEiMkYnRlhGWEZaRmduRl9wRmFwLUZNNiVGTy1GIzYnRlRGYXBGVEY2RjlGWkZnbkZfcEZYRlgvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGYXAtRiw2JVEmVG9KZXRGJ0Y2RjktRj02JC1GIzYrRkEtRj02JC1GIzYnLUY9NiYtRiM2Ki1GTTYlLUYsNiVRInVGJ0Y2RjktRiM2JC1GPTYmLUYjNiRGK0ZYRlhGZ3FGanFGWEZaRmduRl5zRmFwLUZNNiUtRiw2JVEidkYnRjZGOUZhc0ZaRmduRmlzRlhGWEZncUZqcUZhcC1GLDYlUSVkaWZmRidGNkY5LUY9NiQtRiM2Jy1GLDYlUSNWU0YnRjZGOUZhcC1GIzYnRistRk02JUZec0ZecUZaRmFwRmh0RlhGK0ZYRlhGWEZYRmFwLUYsNiVRJURlcFZGJ0Y2RjlGYXAtRiw2JVEpbm90YXRpb25GJ0Y2RjlGZ24tRiw2JVEramV0bnVtYmVyc0YnRjZGOUZYRlhGWEZYRlhGWEZYRitGWEYrLyUrZXhlY3V0YWJsZUdGXW9GWA==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkmbWZyYWNHRiQ2KC1JI21uR0YkNiRRIjFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictRi82JFEiNEYnRjIvJS5saW5ldGhpY2tuZXNzR0YxLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRjwvJSliZXZlbGxlZEdRJmZhbHNlRictSSNtb0dGJDYtUTEmSW52aXNpYmxlVGltZXM7RidGMi8lJmZlbmNlR0ZBLyUqc2VwYXJhdG9yR0ZBLyUpc3RyZXRjaHlHRkEvJSpzeW1tZXRyaWNHRkEvJShsYXJnZW9wR0ZBLyUubW92YWJsZWxpbWl0c0dGQS8lJ2FjY2VudEdGQS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRlYtRiw2KC1GIzYmLUkobXN1YnN1cEdGJDYnLUkjbWlHRiQ2JVEicEYnLyUnaXRhbGljR1EldHJ1ZUYnL0YzUSdpdGFsaWNGJy1GIzYmRi4vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkFGMi1GLzYkUSIyRidGMi8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRicvJS9zdWJzY3JpcHRzaGlmdEdGX3BGZW9GaG9GMi1GIzYoLUZobjYnLUZbbzYlUSJxRidGXm9GYW8tRiM2KC1GQzYtUSJbRidGMi9GR0Zgb0ZIL0ZLRmBvRkxGTkZQRlIvRlVRLDAuMTY2NjY2N2VtRicvRlhGYXEtRltvNiNRIUYnLUZDNi1RIl1GJ0YyRl5xRkhGX3FGTEZORlBGUkZgcS9GWFEsMC4xMTExMTExZW1GJ0Zlb0Zob0YyRmpvRl1wRmBwRkItRmhuNictRltvNiVRInJGJ0Zeb0Zhb0ZpcEZqb0ZdcEZgcEZlb0Zob0YyRjhGOkY9Rj9GZW9GaG9GMg==">LCQqKiMiIiIiIiVGJSkmSSJwRzYiNiNGJSIiI0YlKSZJInFHRipGKkYsISIiKSZJInJHRipGKkYsRjBGJQ==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1892" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JkYrLUYjNiZGKy1GIzYlLUYsNiVRKXNpbXBsaWZ5RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiUtRiw2JVElc3Vic0YnRjhGOy1GPzYkLUYjNictRj82Ji1GIzYyLUklbXN1YkdGJDYlLUYsNiVRImFGJ0Y4RjstRiM2JC1JI21uR0YkNiRRIjFGJy9GPFEnbm9ybWFsRidGWi8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUkjbW9HRiQ2LVEiPUYnRlovJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRl9vLyUpc3RyZXRjaHlHRl9vLyUqc3ltbWV0cmljR0Zfby8lKGxhcmdlb3BHRl9vLyUubW92YWJsZWxpbWl0c0dGX28vJSdhY2NlbnRHRl9vLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGXnAtRlc2JEZobkZaLUZqbjYtUSIsRidGWkZdby9GYW9GOkZib0Zkb0Zmb0Zob0Zqby9GXXBRJjAuMGVtRicvRmBwUSwwLjMzMzMzMzNlbUYnLUZPNiUtRiw2JVEiYkYnRjhGOy1GIzYkLUZXNiRRIjJGJ0ZaRlpGZm5GaW5GYXBGY3AtRk82JUZRLUYjNiZGVkZjcEZWRlpGZm5GaW5GYXBGY3AtRk82JUZdcS1GIzYqRmJxRmNwRmJxLyUrZm9yZWdyb3VuZEdRKlswLDAsMjU1XUYnLyUrZXhlY3V0YWJsZUdGX28vJSlyZWFkb25seUdGOi8lMGZvbnRfc3R5bGVfbmFtZUdRKjJEfk91dHB1dEYnRlpGZm5GaW5GYXBGWkZaLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmNwLUYsNiVRJlRvSmV0RidGOEY7LUY/NiQtRiM2K0ZDLUY/NiQtRiM2Jy1GPzYmLUYjNiotRk82JS1GLDYlUSJ1RidGOEY7LUYjNiQtRj82Ji1GIzYkRitGWkZaRmdyRmpyRlpGZm5GaW5GXnRGY3AtRk82JS1GLDYlUSJ2RidGOEY7RmF0RmZuRmluRml0RlpGWkZnckZqckZjcC1GLDYlUSVkaWZmRidGOEY7LUY/NiQtRiM2Jy1GLDYlUSNWU0YnRjhGO0ZjcC1GIzYmLUZPNiVGaXRGYHFGZm5GY3BGaHVGWkYrRlpGWkZaRlpGY3AtRiw2JVElRGVwVkYnRjhGO0ZjcC1GLDYlUSlub3RhdGlvbkYnRjhGO0Zpbi1GLDYlUStqZXRudW1iZXJzRidGOEY7RlpGWkZaRlpGWkZaRlpGK0ZaRitGWkYrRmByRlo=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JkYrLUYjNiZGKy1GIzYlLUYsNiVRKXNpbXBsaWZ5RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiUtRiw2JVElc3Vic0YnRjhGOy1GPzYkLUYjNictRj82Ji1GIzYyLUklbXN1YkdGJDYlLUYsNiVRImFGJ0Y4RjstRiM2JC1JI21uR0YkNiRRIjFGJy9GPFEnbm9ybWFsRidGWi8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUkjbW9HRiQ2LVEiPUYnRlovJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRl9vLyUpc3RyZXRjaHlHRl9vLyUqc3ltbWV0cmljR0Zfby8lKGxhcmdlb3BHRl9vLyUubW92YWJsZWxpbWl0c0dGX28vJSdhY2NlbnRHRl9vLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGXnAtRlc2JEZobkZaLUZqbjYtUSIsRidGWkZdby9GYW9GOkZib0Zkb0Zmb0Zob0Zqby9GXXBRJjAuMGVtRicvRmBwUSwwLjMzMzMzMzNlbUYnLUZPNiUtRiw2JVEiYkYnRjhGOy1GIzYkLUZXNiRRIjJGJ0ZaRlpGZm5GaW5GYXBGY3AtRk82JUZRLUYjNiZGVkZjcEZWRlpGZm5GaW5GYXBGY3AtRk82JUZdcS1GIzYqRmJxRmNwRmJxLyUrZm9yZWdyb3VuZEdRKlswLDAsMjU1XUYnLyUrZXhlY3V0YWJsZUdGX28vJSlyZWFkb25seUdGOi8lMGZvbnRfc3R5bGVfbmFtZUdRKjJEfk91dHB1dEYnRlpGZm5GaW5GYXBGWkZaLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmNwLUYsNiVRJlRvSmV0RidGOEY7LUY/NiQtRiM2K0ZDLUY/NiQtRiM2Jy1GPzYmLUYjNiotRk82JS1GLDYlUSJ1RidGOEY7LUYjNiQtRj82Ji1GIzYkRitGWkZaRmdyRmpyRlpGZm5GaW5GXnRGY3AtRk82JS1GLDYlUSJ2RidGOEY7RmF0RmZuRmluRml0RlpGWkZnckZqckZjcC1GLDYlUSVkaWZmRidGOEY7LUY/NiQtRiM2Jy1GLDYlUSNWU0YnRjhGO0ZjcC1GIzYmLUZPNiVGaXRGYHFGZm5GY3BGaHVGWkYrRlpGWkZaRlpGY3AtRiw2JVElRGVwVkYnRjhGO0ZjcC1GLDYlUSlub3RhdGlvbkYnRjhGO0Zpbi1GLDYlUStqZXRudW1iZXJzRidGOEY7RlpGWkZaRlpGWkZaRlpGK0ZaRitGWkYrRmByRlo=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkmbWZyYWNHRiQ2KC1JI21uR0YkNiRRIjFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictRi82JFEiNEYnRjIvJS5saW5ldGhpY2tuZXNzR0YxLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRjwvJSliZXZlbGxlZEdRJmZhbHNlRictSSNtb0dGJDYtUTEmSW52aXNpYmxlVGltZXM7RidGMi8lJmZlbmNlR0ZBLyUqc2VwYXJhdG9yR0ZBLyUpc3RyZXRjaHlHRkEvJSpzeW1tZXRyaWNHRkEvJShsYXJnZW9wR0ZBLyUubW92YWJsZWxpbWl0c0dGQS8lJ2FjY2VudEdGQS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRlYtRiw2KC1GIzYmLUkobXN1YnN1cEdGJDYnLUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR1EldHJ1ZUYnL0YzUSdpdGFsaWNGJy1GIzYmLUYvNiRRIjJGJ0YyLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZBRjJGZW8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnLyUvc3Vic2NyaXB0c2hpZnRHRl9wRmhvRltwRjItRiM2KC1GaG42Jy1GW282JVEicUYnRl5vRmFvLUYjNigtRkM2LVEiW0YnRjIvRkdGYG9GSC9GS0Zgb0ZMRk5GUEZSL0ZVUSwwLjE2NjY2NjdlbUYnL0ZYRmFxLUZbbzYjUSFGJy1GQzYtUSJdRidGMkZecUZIRl9xRkxGTkZQRlJGYHEvRlhRLDAuMTExMTExMWVtRidGaG9GW3BGMkZlb0ZdcEZgcEZCLUZobjYnLUZbbzYlUSJyRidGXm9GYW9GaXBGZW9GXXBGYHBGaG9GW3BGMkY4RjpGPUY/RmhvRltwRjI=">LCQqKiMiIiIiIiVGJSkmSSJzRzYiNiMiIiNGLEYlKSZJInFHRipGKkYsISIiKSZJInJHRipGKkYsRjBGJQ==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1893" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1889" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVzdWJzRidGL0YyLUY2NiQtRiM2KC1GNjYmLUYjNi8tSSVtc3ViR0YkNiUtRiw2JVEiYUYnRi9GMi1GIzYlLUkjbW5HRiQ2JFEiMUYnL0YzUSdub3JtYWxGJ0YvRjIvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RIj1GJ0ZRLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Zmbi8lKXN0cmV0Y2h5R0Zmbi8lKnN5bW1ldHJpY0dGZm4vJShsYXJnZW9wR0Zmbi8lLm1vdmFibGVsaW1pdHNHRmZuLyUnYWNjZW50R0Zmbi8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmVvLUZONiRGVUZRLUZXNi1RIixGJ0ZRRlovRmhuRjFGaW5GW29GXW9GX29GYW8vRmRvUSYwLjBlbUYnL0Znb1EsMC4zMzMzMzMzZW1GJy1GRjYlLUYsNiVRImJGJ0YvRjItRiM2JS1GTjYkUSIyRidGUUYvRjJGU0ZWRmhvRmpvLUZGNiUtRiw2JVEicEYnRi9GMkZLRlNGVkZoby8lK2V4ZWN1dGFibGVHRmZuRlFGUS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zqby1GLDYlUSZUb0pldEYnRi9GMi1GNjYkLUYjNitGOi1GNjYkLUYjNictRjY2Ji1GIzYqLUZGNiUtRiw2JVEidUYnRi9GMi1GIzYkLUY2NiYtRiM2JC1GLDYjUSFGJ0ZRRlFGY3FGZnFGUUZTRlZGanJGam8tRkY2JS1GLDYlUSJ2RidGL0YyRl1zRlNGVkZoc0ZRRlFGY3FGZnFGam8tRiw2JVElZGlmZkYnRi9GMi1GNjYkLUYjNiYtRiw2JVEjVlNGJ0YvRjJGam8tRkY2JUZqci1GIzYmRmlwRmpvLUZONiRRIjNGJ0ZRRlFGU0ZRRlFGUUZRRmpvLUYsNiVRJURlcFZGJ0YvRjJGam8tRiw2JVEpbm90YXRpb25GJ0YvRjJGVi1GLDYlUStqZXRudW1iZXJzRidGL0YyRlFGUUZhcUZRRlFGYXFGUUZRRmFxRlE=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVzdWJzRidGL0YyLUY2NiQtRiM2KC1GNjYmLUYjNi8tSSVtc3ViR0YkNiUtRiw2JVEiYUYnRi9GMi1GIzYlLUkjbW5HRiQ2JFEiMUYnL0YzUSdub3JtYWxGJ0YvRjIvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RIj1GJ0ZRLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Zmbi8lKXN0cmV0Y2h5R0Zmbi8lKnN5bW1ldHJpY0dGZm4vJShsYXJnZW9wR0Zmbi8lLm1vdmFibGVsaW1pdHNHRmZuLyUnYWNjZW50R0Zmbi8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmVvLUZONiRGVUZRLUZXNi1RIixGJ0ZRRlovRmhuRjFGaW5GW29GXW9GX29GYW8vRmRvUSYwLjBlbUYnL0Znb1EsMC4zMzMzMzMzZW1GJy1GRjYlLUYsNiVRImJGJ0YvRjItRiM2JS1GTjYkUSIyRidGUUYvRjJGU0ZWRmhvRmpvLUZGNiUtRiw2JVEicEYnRi9GMkZLRlNGVkZoby8lK2V4ZWN1dGFibGVHRmZuRlFGUS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zqby1GLDYlUSZUb0pldEYnRi9GMi1GNjYkLUYjNitGOi1GNjYkLUYjNictRjY2Ji1GIzYqLUZGNiUtRiw2JVEidUYnRi9GMi1GIzYkLUY2NiYtRiM2JC1GLDYjUSFGJ0ZRRlFGY3FGZnFGUUZTRlZGanJGam8tRkY2JS1GLDYlUSJ2RidGL0YyRl1zRlNGVkZoc0ZRRlFGY3FGZnFGam8tRiw2JVElZGlmZkYnRi9GMi1GNjYkLUYjNiYtRiw2JVEjVlNGJ0YvRjJGam8tRkY2JUZqci1GIzYmRmlwRmpvLUZONiRRIjNGJ0ZRRlFGU0ZRRlFGUUZRRmpvLUYsNiVRJURlcFZGJ0YvRjJGam8tRiw2JVEpbm90YXRpb25GJ0YvRjJGVi1GLDYlUStqZXRudW1iZXJzRidGL0YyRlFGUUZhcUZRRlFGYXFGUUZRRmFxRlE=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtSSZtZnJhY0dGJDYoLUYjNiYtSSVtc3ViR0YkNiUtSSNtaUdGJDYlUSJhRicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLUYjNiYtSSNtbkdGJDYkUSIyRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGNEYvLyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGZ25Gam5GLy1GIzYoLUZMNiUtRk82JVEicUYnRlJGVS1GIzYoLUYsNi1RIltGJ0YvL0YzRlRGNS9GOEZURjlGO0Y9Rj8vRkJRLDAuMTY2NjY2N2VtRicvRkVGXnAtRk82I1EhRictRiw2LVEiXUYnRi9GW3BGNUZccEY5RjtGPUY/Rl1wL0ZFUSwwLjExMTExMTFlbUYnRmduRmpuRi9GXG8tRiw2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GMkY1RjdGOUY7Rj1GPy9GQlEmMC4wZW1GJy9GRUZccS1JKG1mZW5jZWRHRiQ2JC1GIzYoLUkobXN1YnN1cEdGJDYnRk5GZm9GWS8lMXN1cGVyc2NyaXB0c2hpZnRHRl5vRlxvLUYsNi1RKCZtaW51cztGJ0YvRjJGNUY3RjlGO0Y9Rj9GQUZELUYjNihGWUZocC1GTDYlLUZPNiVRImJGJ0ZSRlVGZm9GXG9GaHAtRkw2JUZORmZvRlxvRi8tRiw2LVEiK0YnRi9GMkY1RjdGOUY7Rj1GP0ZBRkQtRmRxNidGX3JGZm9GWUZmcUZcb0YvRi9GZ25Gam5GLy8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGXnMvJSliZXZlbGxlZEdGNEZnbkZqbkYv">LCQqKCZJInFHNiJGJiEiIiZJImFHRiY2IyIiIyIiIiwoKiQpJkYpRiZGK0YsRiwqKEYrRiwmSSJiR0YmRiZGLEYwRixGJyokKUYyRitGLEYsRidGJw==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1891" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSlzaW1wbGlmeUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJXN1YnNGJ0Y0RjctRjs2JC1GIzYnLUY7NiYtRiM2Li1JJW1zdWJHRiQ2JS1GLDYlUSJhRidGNEY3LUYjNiQtSSNtbkdGJDYkUSIxRicvRjhRJ25vcm1hbEYnRlYvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RIj1GJ0ZWLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Zbby8lKXN0cmV0Y2h5R0Zbby8lKnN5bW1ldHJpY0dGW28vJShsYXJnZW9wR0Zbby8lLm1vdmFibGVsaW1pdHNHRltvLyUnYWNjZW50R0Zbby8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmpvLUZTNiRGWkZWLUZmbjYtUSIsRidGVkZpbi9GXW9GNkZeb0Zgb0Zib0Zkb0Zmby9GaW9RJjAuMGVtRicvRlxwUSwwLjMzMzMzMzNlbUYnLUZLNiUtRiw2JVEiYkYnRjRGNy1GIzYkLUZTNiRRIjJGJ0ZWRlZGWEZlbkZdcEZfcC1GSzYlLUYsNiVRInNGJ0Y0RjctRiM2JUZecUY0RjdGWEZlbkZdcEZWRlYvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGX3AtRiw2JVEmVG9KZXRGJ0Y0RjctRjs2JC1GIzYrRj8tRjs2JC1GIzYnLUY7NiYtRiM2Ki1GSzYlLUYsNiVRInVGJ0Y0RjctRiM2JC1GOzYmLUYjNiRGK0ZWRlZGaHFGW3JGVkZYRmVuRl9zRl9wLUZLNiUtRiw2JVEidkYnRjRGN0Zic0ZYRmVuRmpzRlZGVkZocUZbckZfcC1GLDYlUSVkaWZmRidGNEY3LUY7NiQtRiM2Ji1GLDYlUSNWU0YnRjRGN0ZfcC1GSzYlRmpzLUYjNiZGXnFGX3AtRlM2JFEiM0YnRlZGVkZYRlZGVkZWRlZGX3AtRiw2JVElRGVwVkYnRjRGN0ZfcC1GLDYlUSlub3RhdGlvbkYnRjRGN0Zlbi1GLDYlUStqZXRudW1iZXJzRidGNEY3RlZGVkZWRlZGVkZWRlZGKy8lK2V4ZWN1dGFibGVHRltvRlY=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSlzaW1wbGlmeUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJXN1YnNGJ0Y0RjctRjs2JC1GIzYnLUY7NiYtRiM2Li1JJW1zdWJHRiQ2JS1GLDYlUSJhRidGNEY3LUYjNiQtSSNtbkdGJDYkUSIxRicvRjhRJ25vcm1hbEYnRlYvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RIj1GJ0ZWLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Zbby8lKXN0cmV0Y2h5R0Zbby8lKnN5bW1ldHJpY0dGW28vJShsYXJnZW9wR0Zbby8lLm1vdmFibGVsaW1pdHNHRltvLyUnYWNjZW50R0Zbby8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmpvLUZTNiRGWkZWLUZmbjYtUSIsRidGVkZpbi9GXW9GNkZeb0Zgb0Zib0Zkb0Zmby9GaW9RJjAuMGVtRicvRlxwUSwwLjMzMzMzMzNlbUYnLUZLNiUtRiw2JVEiYkYnRjRGNy1GIzYkLUZTNiRRIjJGJ0ZWRlZGWEZlbkZdcEZfcC1GSzYlLUYsNiVRInNGJ0Y0RjctRiM2JUZecUY0RjdGWEZlbkZdcEZWRlYvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGX3AtRiw2JVEmVG9KZXRGJ0Y0RjctRjs2JC1GIzYrRj8tRjs2JC1GIzYnLUY7NiYtRiM2Ki1GSzYlLUYsNiVRInVGJ0Y0RjctRiM2JC1GOzYmLUYjNiRGK0ZWRlZGaHFGW3JGVkZYRmVuRl9zRl9wLUZLNiUtRiw2JVEidkYnRjRGN0Zic0ZYRmVuRmpzRlZGVkZocUZbckZfcC1GLDYlUSVkaWZmRidGNEY3LUY7NiQtRiM2Ji1GLDYlUSNWU0YnRjRGN0ZfcC1GSzYlRmpzLUYjNiZGXnFGX3AtRlM2JFEiM0YnRlZGVkZYRlZGVkZWRlZGX3AtRiw2JVElRGVwVkYnRjRGN0ZfcC1GLDYlUSlub3RhdGlvbkYnRjRGN0Zlbi1GLDYlUStqZXRudW1iZXJzRidGNEY3RlZGVkZWRlZGVkZWRlZGKy8lK2V4ZWN1dGFibGVHRltvRlY=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtSSZtZnJhY0dGJDYoLUYjNiYtSSVtc3ViR0YkNiUtSSNtaUdGJDYlUSJiRicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLUYjNiYtSSNtbkdGJDYkUSIxRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGNEYvLyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGZ25Gam5GLy1GIzYoLUZMNiUtRk82JVEickYnRlJGVS1GIzYoLUYsNi1RIltGJ0YvL0YzRlRGNS9GOEZURjlGO0Y9Rj8vRkJRLDAuMTY2NjY2N2VtRicvRkVGXnAtRk82I1EhRictRiw2LVEiXUYnRi9GW3BGNUZccEY5RjtGPUY/Rl1wL0ZFUSwwLjExMTExMTFlbUYnRmduRmpuRi9GXG8tRiw2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GMkY1RjdGOUY7Rj1GPy9GQlEmMC4wZW1GJy9GRUZccS1JKG1mZW5jZWRHRiQ2JC1GIzYoLUkobXN1YnN1cEdGJDYnLUZPNiVRImFGJ0ZSRlVGZm8tRlo2JFEiMkYnRi8vJTFzdXBlcnNjcmlwdHNoaWZ0R0Zeb0Zcby1GLDYtUSgmbWludXM7RidGL0YyRjVGN0Y5RjtGPUY/RkFGRC1GIzYoRmlxRmhwLUZMNiVGTkZmb0Zcb0ZocC1GTDYlRmZxRmZvRlxvRi8tRiw2LVEiK0YnRi9GMkY1RjdGOUY7Rj1GP0ZBRkQtRmRxNidGTkZmb0ZpcUZcckZcb0YvRi9GZ25Gam5GLy8lLmxpbmV0aGlja25lc3NHRmZuLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmBzLyUpYmV2ZWxsZWRHRjRGZ25Gam5GLw==">LCQqKCZJInJHNiJGJiEiIiZJImJHRiY2IyIiIkYrLCgqJCkmSSJhR0YmRiYiIiNGK0YrKihGMUYrJkYpRiZGK0YvRitGJyokKUYzRjFGK0YrRidGJw==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1890" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSlzaW1wbGlmeUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJXN1YnNGJ0Y0RjctRjs2JC1GIzYnLUY7NiYtRiM2Mi1JJW1zdWJHRiQ2JS1GLDYlUSJhRidGNEY3LUYjNiQtSSNtbkdGJDYkUSIxRicvRjhRJ25vcm1hbEYnRlYvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RIj1GJ0ZWLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Zbby8lKXN0cmV0Y2h5R0Zbby8lKnN5bW1ldHJpY0dGW28vJShsYXJnZW9wR0Zbby8lLm1vdmFibGVsaW1pdHNHRltvLyUnYWNjZW50R0Zbby8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmpvLUZTNiRGWkZWLUZmbjYtUSIsRidGVkZpbi9GXW9GNkZeb0Zgb0Zib0Zkb0Zmby9GaW9RJjAuMGVtRicvRlxwUSwwLjMzMzMzMzNlbUYnLUZLNiUtRiw2JVEiYkYnRjRGNy1GIzYkLUZTNiRRIjJGJ0ZWRlZGWEZlbkZdcEZfcC1GSzYlLUYsNiVRInBGJ0Y0RjdGUEZYRmVuRl1wRl9wLUZLNiUtRiw2JVEic0YnRjRGN0ZccUZYRmVuRl1wRlZGVi8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZfcC1GLDYlUSZUb0pldEYnRjRGNy1GOzYkLUYjNitGPy1GOzYkLUYjNictRjs2Ji1GIzYqLUZLNiUtRiw2JVEidUYnRjRGNy1GIzYkLUY7NiYtRiM2JEYrRlZGVkZbckZeckZWRlhGZW5GYnNGX3AtRks2JS1GLDYlUSJ2RidGNEY3RmVzRlhGZW5GXXRGVkZWRltyRl5yRl9wLUYsNiVRJWRpZmZGJ0Y0RjctRjs2JC1GIzYmLUYsNiVRI1ZTRidGNEY3Rl9wLUZLNiVGYnMtRiM2Ji1GUzYkUSIzRidGVkZfcEZedUZWRlhGVkZWRlZGVkZfcC1GLDYlUSVEZXBWRidGNEY3Rl9wLUYsNiVRKW5vdGF0aW9uRidGNEY3RmVuLUYsNiVRK2pldG51bWJlcnNGJ0Y0RjdGVkZWRlZGVkZWRlZGVkYrLyUrZXhlY3V0YWJsZUdGW29GVg==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSlzaW1wbGlmeUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJXN1YnNGJ0Y0RjctRjs2JC1GIzYnLUY7NiYtRiM2Mi1JJW1zdWJHRiQ2JS1GLDYlUSJhRidGNEY3LUYjNiQtSSNtbkdGJDYkUSIxRicvRjhRJ25vcm1hbEYnRlYvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RIj1GJ0ZWLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Zbby8lKXN0cmV0Y2h5R0Zbby8lKnN5bW1ldHJpY0dGW28vJShsYXJnZW9wR0Zbby8lLm1vdmFibGVsaW1pdHNHRltvLyUnYWNjZW50R0Zbby8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmpvLUZTNiRGWkZWLUZmbjYtUSIsRidGVkZpbi9GXW9GNkZeb0Zgb0Zib0Zkb0Zmby9GaW9RJjAuMGVtRicvRlxwUSwwLjMzMzMzMzNlbUYnLUZLNiUtRiw2JVEiYkYnRjRGNy1GIzYkLUZTNiRRIjJGJ0ZWRlZGWEZlbkZdcEZfcC1GSzYlLUYsNiVRInBGJ0Y0RjdGUEZYRmVuRl1wRl9wLUZLNiUtRiw2JVEic0YnRjRGN0ZccUZYRmVuRl1wRlZGVi8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZfcC1GLDYlUSZUb0pldEYnRjRGNy1GOzYkLUYjNitGPy1GOzYkLUYjNictRjs2Ji1GIzYqLUZLNiUtRiw2JVEidUYnRjRGNy1GIzYkLUY7NiYtRiM2JEYrRlZGVkZbckZeckZWRlhGZW5GYnNGX3AtRks2JS1GLDYlUSJ2RidGNEY3RmVzRlhGZW5GXXRGVkZWRltyRl5yRl9wLUYsNiVRJWRpZmZGJ0Y0RjctRjs2JC1GIzYmLUYsNiVRI1ZTRidGNEY3Rl9wLUZLNiVGYnMtRiM2Ji1GUzYkUSIzRidGVkZfcEZedUZWRlhGVkZWRlZGVkZfcC1GLDYlUSVEZXBWRidGNEY3Rl9wLUYsNiVRKW5vdGF0aW9uRidGNEY3RmVuLUYsNiVRK2pldG51bWJlcnNGJ0Y0RjdGVkZWRlZGVkZWRlZGVkYrLyUrZXhlY3V0YWJsZUdGW29GVg==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtSSZtZnJhY0dGJDYoLUYjNiYtRiM2KC1GIzYmLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEicUYnLyUnaXRhbGljR1EldHJ1ZUYnL0YwUSdpdGFsaWNGJy1GIzYoLUYsNi1RIltGJ0YvL0YzRlhGNS9GOEZYRjlGO0Y9Rj8vRkJRLDAuMTY2NjY2N2VtRicvRkVGXW8tRlM2I1EhRictRiw2LVEiXUYnRi9Gam5GNUZbb0Y5RjtGPUY/RlxvL0ZFUSwwLjExMTExMTFlbUYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y0Ri8vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GLDYtUTEmSW52aXNpYmxlVGltZXM7RidGL0YyRjVGN0Y5RjtGPUY/L0ZCUSYwLjBlbUYnL0ZFRmNwLUZQNiUtRlM2JVEickYnRlZGWS1GIzYmLUkjbW5HRiQ2JFEiMUYnRi9GZ29Gam9GL0ZccEYvLUYsNi1RIitGJ0YvRjJGNUY3RjlGO0Y9Rj9GQUZELUYjNiYtRlA2JUZncEZlbkZccEZfcC1GUDYlLUZTNiVRInBGJ0ZWRlktRiM2Ji1GXXE2JFEiMkYnRi9GZ29Gam9GL0ZccEYvRmBxLUYjNiZGZXFGX3AtRlA2JUZSRmpwRlxwRi9GL0Znb0Zqb0YvLUYjNipGZXFGX3BGT0ZfcC1JKG1mZW5jZWRHRiQ2JC1GIzYoLUkobXN1YnN1cEdGJDYnLUZTNiVRImFGJ0ZWRllGZW5GXnIvJTFzdXBlcnNjcmlwdHNoaWZ0R0ZecEZccC1GLDYtUSgmbWludXM7RidGL0YyRjVGN0Y5RjtGPUY/RkFGRC1GIzYoRl5yRl9wLUZQNiUtRlM2JVEiYkYnRlZGWUZlbkZccEZfcC1GUDYlRl9zRmVuRlxwRi9GYHEtRl1zNidGW3RGZW5GXnJGYnNGXHBGL0YvRmdvRmpvRi8vJS5saW5ldGhpY2tuZXNzR0ZfcS8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZmdC8lKWJldmVsbGVkR0Y0RmdvRmpvRi8=">LCQqKiwoKiYmSSJxRzYiRigiIiImSSJyR0YoNiNGKUYpRikqJiZGK0YoRikmSSJwR0YoNiMiIiNGKUYpKiZGLkYpJkYnRixGKUYpRilGLiEiIkYmRjUsKCokKSZJImFHRihGKEYyRilGKSooRjJGKSZJImJHRihGKEYpRjlGKUY1KiQpRjxGMkYpRilGNUY1</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1861" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSlzaW1wbGlmeUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJXN1YnNGJ0Y0RjctRjs2JC1GIzYnLUY7NiYtRiM2Mi1JJW1zdWJHRiQ2JS1GLDYlUSJhRidGNEY3LUYjNiQtSSNtbkdGJDYkUSIxRicvRjhRJ25vcm1hbEYnRlYvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RIj1GJ0ZWLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Zbby8lKXN0cmV0Y2h5R0Zbby8lKnN5bW1ldHJpY0dGW28vJShsYXJnZW9wR0Zbby8lLm1vdmFibGVsaW1pdHNHRltvLyUnYWNjZW50R0Zbby8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmpvLUZTNiRGWkZWLUZmbjYtUSIsRidGVkZpbi9GXW9GNkZeb0Zgb0Zib0Zkb0Zmby9GaW9RJjAuMGVtRicvRlxwUSwwLjMzMzMzMzNlbUYnLUZLNiUtRiw2JVEiYkYnRjRGNy1GIzYkLUZTNiRRIjJGJ0ZWRlZGWEZlbkZdcEZfcC1GSzYlLUYsNiVRInBGJ0Y0RjdGUEZYRmVuRl1wRl9wLUZLNiUtRiw2JVEic0YnRjRGN0ZccUZYRmVuRl1wRlZGVi8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZfcC1GLDYlUSZUb0pldEYnRjRGNy1GOzYkLUYjNitGPy1GOzYkLUYjNictRjs2Ji1GIzYqLUZLNiUtRiw2JVEidUYnRjRGNy1GIzYkLUY7NiYtRiM2JEYrRlZGVkZbckZeckZWRlhGZW5GYnNGX3AtRks2JS1GLDYlUSJ2RidGNEY3RmVzRlhGZW5GXXRGVkZWRltyRl5yRl9wLUYsNiVRJWRpZmZGJ0Y0RjctRjs2JC1GIzYmLUYsNiVRI1ZTRidGNEY3Rl9wLUZLNiVGXXQtRiM2Ji1GUzYkUSIzRidGVkZfcEZedUZWRlhGVkZWRlZGVkZfcC1GLDYlUSVEZXBWRidGNEY3Rl9wLUYsNiVRKW5vdGF0aW9uRidGNEY3RmVuLUYsNiVRK2pldG51bWJlcnNGJ0Y0RjdGVkZWRlZGVkZWRlZGVkYrLyUrZXhlY3V0YWJsZUdGW29GVg==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSlzaW1wbGlmeUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJXN1YnNGJ0Y0RjctRjs2JC1GIzYnLUY7NiYtRiM2Mi1JJW1zdWJHRiQ2JS1GLDYlUSJhRidGNEY3LUYjNiQtSSNtbkdGJDYkUSIxRicvRjhRJ25vcm1hbEYnRlYvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RIj1GJ0ZWLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Zbby8lKXN0cmV0Y2h5R0Zbby8lKnN5bW1ldHJpY0dGW28vJShsYXJnZW9wR0Zbby8lLm1vdmFibGVsaW1pdHNHRltvLyUnYWNjZW50R0Zbby8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmpvLUZTNiRGWkZWLUZmbjYtUSIsRidGVkZpbi9GXW9GNkZeb0Zgb0Zib0Zkb0Zmby9GaW9RJjAuMGVtRicvRlxwUSwwLjMzMzMzMzNlbUYnLUZLNiUtRiw2JVEiYkYnRjRGNy1GIzYkLUZTNiRRIjJGJ0ZWRlZGWEZlbkZdcEZfcC1GSzYlLUYsNiVRInBGJ0Y0RjdGUEZYRmVuRl1wRl9wLUZLNiUtRiw2JVEic0YnRjRGN0ZccUZYRmVuRl1wRlZGVi8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZfcC1GLDYlUSZUb0pldEYnRjRGNy1GOzYkLUYjNitGPy1GOzYkLUYjNictRjs2Ji1GIzYqLUZLNiUtRiw2JVEidUYnRjRGNy1GIzYkLUY7NiYtRiM2JEYrRlZGVkZbckZeckZWRlhGZW5GYnNGX3AtRks2JS1GLDYlUSJ2RidGNEY3RmVzRlhGZW5GXXRGVkZWRltyRl5yRl9wLUYsNiVRJWRpZmZGJ0Y0RjctRjs2JC1GIzYmLUYsNiVRI1ZTRidGNEY3Rl9wLUZLNiVGXXQtRiM2Ji1GUzYkUSIzRidGVkZfcEZedUZWRlhGVkZWRlZGVkZfcC1GLDYlUSVEZXBWRidGNEY3Rl9wLUYsNiVRKW5vdGF0aW9uRidGNEY3RmVuLUYsNiVRK2pldG51bWJlcnNGJ0Y0RjdGVkZWRlZGVkZWRlZGVkYrLyUrZXhlY3V0YWJsZUdGW29GVg==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtSSZtZnJhY0dGJDYoLUYjNiYtRiM2KC1GIzYmLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEicUYnLyUnaXRhbGljR1EldHJ1ZUYnL0YwUSdpdGFsaWNGJy1GIzYoLUYsNi1RIltGJ0YvL0YzRlhGNS9GOEZYRjlGO0Y9Rj8vRkJRLDAuMTY2NjY2N2VtRicvRkVGXW8tRlM2I1EhRictRiw2LVEiXUYnRi9Gam5GNUZbb0Y5RjtGPUY/RlxvL0ZFUSwwLjExMTExMTFlbUYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y0Ri8vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GLDYtUTEmSW52aXNpYmxlVGltZXM7RidGL0YyRjVGN0Y5RjtGPUY/L0ZCUSYwLjBlbUYnL0ZFRmNwLUZQNiUtRlM2JVEic0YnRlZGWS1GIzYmLUkjbW5HRiQ2JFEiMUYnRi9GZ29Gam9GL0ZccEYvLUYsNi1RIitGJ0YvRjJGNUY3RjlGO0Y9Rj9GQUZELUYjNiZGT0ZfcC1GUDYlLUZTNiVRInJGJ0ZWRlktRiM2Ji1GXXE2JFEiMkYnRi9GZ29Gam9GL0ZccEYvRmBxLUYjNiYtRlA2JUZncUZlbkZccEZfcC1GUDYlRlJGanFGXHBGL0YvRmdvRmpvRi8tRiM2KkZhckZfcEZPRl9wLUkobWZlbmNlZEdGJDYkLUYjNigtSShtc3Vic3VwR0YkNictRlM2JVEiYUYnRlZGWUZlbkZcci8lMXN1cGVyc2NyaXB0c2hpZnRHRl5wRlxwLUYsNi1RKCZtaW51cztGJ0YvRjJGNUY3RjlGO0Y9Rj9GQUZELUYjNihGXHJGX3AtRlA2JS1GUzYlUSJiRidGVkZZRmVuRlxwRl9wLUZQNiVGX3NGZW5GXHBGL0ZgcS1GXXM2J0ZbdEZlbkZcckZic0ZccEYvRi9GZ29Gam9GLy8lLmxpbmV0aGlja25lc3NHRl9xLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmZ0LyUpYmV2ZWxsZWRHRjRGZ29Gam9GLw==">LCQqKiwoKiYmSSJxRzYiRigiIiImSSJzR0YoNiNGKUYpRikqJkYmRikmSSJyR0YoNiMiIiNGKUYpKiYmRi9GKEYpJkYnRjBGKUYpRilGMyEiIkYmRjUsKCokKSZJImFHRihGKEYxRilGKSooRjFGKSZJImJHRihGKEYpRjlGKUY1KiQpRjxGMUYpRilGNUY1</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1896" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEnZXhwYW5kRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiYtRiw2JVEmc29sdmVGJ0YvRjItRjY2JC1GIzYxLUklbXN1YkdGJDYlLUYsNiVRInJGJ0YvRjItRiM2KC1GNjYmLUYjNigtRiw2I1EhRicvJStmb3JlZ3JvdW5kR1EqWzAsMCwyNTVdRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lKXJlYWRvbmx5R0YxLyUwZm9udF9zdHlsZV9uYW1lR1EqMkR+T3V0cHV0RicvRjNRJ25vcm1hbEYnRmVuLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRlBGU0ZWRlhGZW4vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJ0Zlbi8lJmZlbmNlR0ZVLyUqc2VwYXJhdG9yR0ZVLyUpc3RyZXRjaHlHRlUvJSpzeW1tZXRyaWNHRlUvJShsYXJnZW9wR0ZVLyUubW92YWJsZWxpbWl0c0dGVS8lJ2FjY2VudEdGVS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRmRwLUZCNiUtRiw2JVEicEYnRi9GMi1GIzYoLUkjbW5HRiQ2JFEiMkYnRmVuRlBGU0ZWRlhGZW5GXW8tRmFvNi1RIitGJ0ZlbkZkb0Zmb0Zob0Zqb0ZccEZecEZgcC9GY3BRLDAuMjIyMjIyMmVtRicvRmZwRmZxLUZCNiUtRiw2JVEicUYnRi9GMkZHRl1vRmBvLUZCNiVGRC1GIzYoLUZfcTYkUSIxRidGZW5GUEZTRlZGWEZlbkZdb0ZicUZBRmBvLUZCNiVGanFGX3JGXW8tRmFvNi1RIixGJ0ZlbkZkby9GZ29GMUZob0Zqb0ZccEZecEZgcEZicC9GZnBRLDAuMzMzMzMzM2VtRictRkI2JUZpcC1GIzYlRl5xRi9GMkZdb0ZTRmVuRmVuRlNGZW5GZW5GTUZTRmVu">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEnZXhwYW5kRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiYtRiw2JVEmc29sdmVGJ0YvRjItRjY2JC1GIzYxLUklbXN1YkdGJDYlLUYsNiVRInJGJ0YvRjItRiM2KC1GNjYmLUYjNigtRiw2I1EhRicvJStmb3JlZ3JvdW5kR1EqWzAsMCwyNTVdRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lKXJlYWRvbmx5R0YxLyUwZm9udF9zdHlsZV9uYW1lR1EqMkR+T3V0cHV0RicvRjNRJ25vcm1hbEYnRmVuLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRlBGU0ZWRlhGZW4vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJ0Zlbi8lJmZlbmNlR0ZVLyUqc2VwYXJhdG9yR0ZVLyUpc3RyZXRjaHlHRlUvJSpzeW1tZXRyaWNHRlUvJShsYXJnZW9wR0ZVLyUubW92YWJsZWxpbWl0c0dGVS8lJ2FjY2VudEdGVS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRmRwLUZCNiUtRiw2JVEicEYnRi9GMi1GIzYoLUkjbW5HRiQ2JFEiMkYnRmVuRlBGU0ZWRlhGZW5GXW8tRmFvNi1RIitGJ0ZlbkZkb0Zmb0Zob0Zqb0ZccEZecEZgcC9GY3BRLDAuMjIyMjIyMmVtRicvRmZwRmZxLUZCNiUtRiw2JVEicUYnRi9GMkZHRl1vRmBvLUZCNiVGRC1GIzYoLUZfcTYkUSIxRidGZW5GUEZTRlZGWEZlbkZdb0ZicUZBRmBvLUZCNiVGanFGX3JGXW8tRmFvNi1RIixGJ0ZlbkZkby9GZ29GMUZob0Zqb0ZccEZecEZgcEZicC9GZnBRLDAuMzMzMzMzM2VtRictRkI2JUZpcC1GIzYlRl5xRi9GMkZdb0ZTRmVuRmVuRlNGZW5GZW5GTUZTRmVu</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtSSZtZnJhY0dGJDYoLUYjNigtSSVtc3ViR0YkNiUtSSNtaUdGJDYlUSJxRicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLUYjNigtRiw2LVEiW0YnRi8vRjNGVEY1L0Y4RlRGOUY7Rj1GPy9GQlEsMC4xNjY2NjY3ZW1GJy9GRUZpbi1GTzYjUSFGJy1GLDYtUSJdRidGL0ZmbkY1RmduRjlGO0Y9Rj9GaG4vRkVRLDAuMTExMTExMWVtRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjRGLy8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUYsNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRJjAuMGVtRicvRkVGX3AtRkw2JS1GTzYlUSJyRidGUkZVLUYjNiYtSSNtbkdGJDYkUSIxRidGL0Zjb0Zmb0YvRmhvRmNvRmZvRi8tRiM2Ji1GTDYlRmNwRldGaG9GY29GZm9GLy8lLmxpbmV0aGlja25lc3NHRltxLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmRxLyUpYmV2ZWxsZWRHRjQtRiw2LVEoJm1pbnVzO0YnRi9GMkY1RjdGOUY7Rj1GP0ZBRkQtRkw2JUZORmZwRmhvRi8=">LCYqKCZJInJHNiJGJiEiIiZJInFHRiZGJiIiIiZGJTYjRipGKkYnJkYpRixGJw==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1897" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEnZXhwYW5kRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiUtRiw2JVEmc29sdmVGJ0YvRjItRjY2JC1GIzYsLUYsNiNRIUYnLUYjNiotSSVtc3ViR0YkNiUtRiw2JVEickYnRi9GMi1GIzYoLUY2NiYtRiM2KEZBLyUrZm9yZWdyb3VuZEdRKlswLDAsMjU1XUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvJSlyZWFkb25seUdGMS8lMGZvbnRfc3R5bGVfbmFtZUdRKjJEfk91dHB1dEYnL0YzUSdub3JtYWxGJ0Znbi8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZSRlVGWEZaRmduLyUvc3Vic2NyaXB0c2hpZnRHUSIwRictSSNtb0dGJDYtUTEmSW52aXNpYmxlVGltZXM7RidGZ24vJSZmZW5jZUdGVy8lKnNlcGFyYXRvckdGVy8lKXN0cmV0Y2h5R0ZXLyUqc3ltbWV0cmljR0ZXLyUobGFyZ2VvcEdGVy8lLm1vdmFibGVsaW1pdHNHRlcvJSdhY2NlbnRHRlcvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZmcC1GRzYlLUYsNiVRInFGJ0YvRjItRiM2KC1JI21uR0YkNiRRIjJGJ0ZnbkZSRlVGWEZaRmduRl9vRlJGVUZYRlpGZ24tRmNvNi1RIitGJ0ZnbkZmb0Zob0Zqb0ZccEZecEZgcEZicC9GZXBRLDAuMjIyMjIyMmVtRicvRmhwRmhxLUYjNiotRkc2JUZbcUZMRl9vRmJvLUZHNiVGSUZecUZfb0ZSRlVGWEZaRmduRmRxLUYjNipGXHJGYm8tRkc2JS1GLDYlUSJzRidGL0YyLUYjNigtRmFxNiRRIjFGJ0ZnbkZSRlVGWEZaRmduRl9vRlJGVUZYRlpGZ24tRmNvNi1RIixGJ0ZnbkZmby9GaW9GMUZqb0ZccEZecEZgcEZicEZkcC9GaHBRLDAuMzMzMzMzM2VtRictRiM2JUZBLUZHNiVGZHItRiM2JEZpckZnbkZfb0ZnbkZBRmduRmduRmduRmduRkFGVUZnbg==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEnZXhwYW5kRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiUtRiw2JVEmc29sdmVGJ0YvRjItRjY2JC1GIzYsLUYsNiNRIUYnLUYjNiotSSVtc3ViR0YkNiUtRiw2JVEickYnRi9GMi1GIzYoLUY2NiYtRiM2KEZBLyUrZm9yZWdyb3VuZEdRKlswLDAsMjU1XUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvJSlyZWFkb25seUdGMS8lMGZvbnRfc3R5bGVfbmFtZUdRKjJEfk91dHB1dEYnL0YzUSdub3JtYWxGJ0Znbi8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZSRlVGWEZaRmduLyUvc3Vic2NyaXB0c2hpZnRHUSIwRictSSNtb0dGJDYtUTEmSW52aXNpYmxlVGltZXM7RidGZ24vJSZmZW5jZUdGVy8lKnNlcGFyYXRvckdGVy8lKXN0cmV0Y2h5R0ZXLyUqc3ltbWV0cmljR0ZXLyUobGFyZ2VvcEdGVy8lLm1vdmFibGVsaW1pdHNHRlcvJSdhY2NlbnRHRlcvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZmcC1GRzYlLUYsNiVRInFGJ0YvRjItRiM2KC1JI21uR0YkNiRRIjJGJ0ZnbkZSRlVGWEZaRmduRl9vRlJGVUZYRlpGZ24tRmNvNi1RIitGJ0ZnbkZmb0Zob0Zqb0ZccEZecEZgcEZicC9GZXBRLDAuMjIyMjIyMmVtRicvRmhwRmhxLUYjNiotRkc2JUZbcUZMRl9vRmJvLUZHNiVGSUZecUZfb0ZSRlVGWEZaRmduRmRxLUYjNipGXHJGYm8tRkc2JS1GLDYlUSJzRidGL0YyLUYjNigtRmFxNiRRIjFGJ0ZnbkZSRlVGWEZaRmduRl9vRlJGVUZYRlpGZ24tRmNvNi1RIixGJ0ZnbkZmby9GaW9GMUZqb0ZccEZecEZgcEZicEZkcC9GaHBRLDAuMzMzMzMzM2VtRictRiM2JUZBLUZHNiVGZHItRiM2JEZpckZnbkZfb0ZnbkZBRmduRmduRmduRmduRkFGVUZnbg==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtSSZtZnJhY0dGJDYoLUYjNigtSSVtc3ViR0YkNiUtSSNtaUdGJDYlUSJyRicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLUYjNigtRiw2LVEiW0YnRi8vRjNGVEY1L0Y4RlRGOUY7Rj1GPy9GQlEsMC4xNjY2NjY3ZW1GJy9GRUZpbi1GTzYjUSFGJy1GLDYtUSJdRidGL0ZmbkY1RmduRjlGO0Y9Rj9GaG4vRkVRLDAuMTExMTExMWVtRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjRGLy8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUYsNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRJjAuMGVtRicvRkVGX3AtRkw2JS1GTzYlUSJxRidGUkZVLUYjNiYtSSNtbkdGJDYkUSIyRidGL0Zjb0Zmb0YvRmhvRmNvRmZvRi8tRiM2Ji1GTDYlRmNwRldGaG9GY29GZm9GLy8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZXEvJSliZXZlbGxlZEdGNC1GLDYtUSgmbWludXM7RidGL0YyRjVGN0Y5RjtGPUY/RkFGRC1GTDYlRk5GZnBGaG9GLw==">LCYqKCZJInFHNiJGJiEiIiZJInJHRiZGJiIiIiZGJTYjIiIjRipGJyZGKUYsRic=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1895" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">we see that several coefficients are constant, but we have to move forward</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1864" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JkYrLUYjNiUtRiw2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSVzdWJzRidGNkY5LUY9NiQtRiM2Jy1GPTYmLUYjNlxvLUklbXN1YkdGJDYlLUYsNiVRImFGJ0Y2RjktRiM2JC1JI21uR0YkNiRRIjFGJy9GOlEnbm9ybWFsRidGWC8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUkjbW9HRiQ2LVEiPUYnRlgvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRl1vLyUpc3RyZXRjaHlHRl1vLyUqc3ltbWV0cmljR0Zdby8lKGxhcmdlb3BHRl1vLyUubW92YWJsZWxpbWl0c0dGXW8vJSdhY2NlbnRHRl1vLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGXHAtRlU2JEZmbkZYLUZobjYtUSIsRidGWEZbby9GX29GOEZgb0Zib0Zkb0Zmb0Zoby9GW3BRJjAuMGVtRicvRl5wUSwwLjMzMzMzMzNlbUYnLUZNNiVGTy1GIzYkLUZVNiRRIjJGJ0ZYRlhGWkZnbkZfcEZhcC1GTTYlLUYsNiVRImJGJ0Y2RjlGUkZaRmduRl9wRmFwLUZNNiVGYnFGW3FGWkZnbkZfcEZhcC1GTTYlLUYsNiVRInBGJ0Y2RjlGUkZaRmduRl9wRmFwLUZNNiUtRiw2JVEic0YnRjZGOUZbcUZaRmduRl9wRmFwLUZNNiVGTy1GIzYnRlRGYXBGVEY2RjlGWkZnbkZfcEZhcC1GTTYlRk8tRiM2JkZURmFwRl1xRlhGWkZnbkZfcEZhcC1GTTYlRk8tRiM2JkZdcUZhcEZdcUZYRlpGZ25GX3BGYXAtRk02JUZicS1GIzYmRlRGYXBGVEZYRlpGZ25GX3BGYXAtRk02JUZicUZnckZaRmduRl9wRmFwLUZNNiVGYnFGW3NGWkZnbkZfcEZhcC1GTTYlRmlxRl9zRlpGZ25GX3BGYXAtRk02JUZpcUZnckZaRmduRl9wRmFwLUZNNiVGXnJGZ3JGWkZnbkZfcEZhcC1GTTYlRl5yRltzRlpGZ25GX3BGWEZYLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmFwLUYsNiVRJlRvSmV0RidGNkY5LUY9NiQtRiM2K0ZBLUY9NiQtRiM2Jy1GPTYmLUYjNiotRk02JS1GLDYlUSJ1RidGNkY5LUYjNiQtRj02Ji1GIzYkRitGWEZYRl10RmB0RlhGWkZnbkZkdUZhcC1GTTYlLUYsNiVRInZGJ0Y2RjlGZ3VGWkZnbkZfdkZYRlhGXXRGYHRGYXAtRiw2JVElZGlmZkYnRjZGOS1GPTYkLUYjNictRiw2JVEjVlNGJ0Y2RjlGYXAtRiM2Ji1GTTYlRmR1RltxRlpGYXAtRk02JUZkdS1GIzYkLUZVNiRRIjNGJ0ZYRlhGWkZYRitGWEZYRlhGWEZhcC1GLDYlUSVEZXBWRidGNkY5RmFwLUYsNiVRKW5vdGF0aW9uRidGNkY5RmduLUYsNiVRK2pldG51bWJlcnNGJ0Y2RjlGWEZYRlhGWEZYRlhGWEYrRlhGKy8lK2V4ZWN1dGFibGVHRl1vRlg=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JkYrLUYjNiUtRiw2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSVzdWJzRidGNkY5LUY9NiQtRiM2Jy1GPTYmLUYjNlxvLUklbXN1YkdGJDYlLUYsNiVRImFGJ0Y2RjktRiM2JC1JI21uR0YkNiRRIjFGJy9GOlEnbm9ybWFsRidGWC8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUkjbW9HRiQ2LVEiPUYnRlgvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRl1vLyUpc3RyZXRjaHlHRl1vLyUqc3ltbWV0cmljR0Zdby8lKGxhcmdlb3BHRl1vLyUubW92YWJsZWxpbWl0c0dGXW8vJSdhY2NlbnRHRl1vLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGXHAtRlU2JEZmbkZYLUZobjYtUSIsRidGWEZbby9GX29GOEZgb0Zib0Zkb0Zmb0Zoby9GW3BRJjAuMGVtRicvRl5wUSwwLjMzMzMzMzNlbUYnLUZNNiVGTy1GIzYkLUZVNiRRIjJGJ0ZYRlhGWkZnbkZfcEZhcC1GTTYlLUYsNiVRImJGJ0Y2RjlGUkZaRmduRl9wRmFwLUZNNiVGYnFGW3FGWkZnbkZfcEZhcC1GTTYlLUYsNiVRInBGJ0Y2RjlGUkZaRmduRl9wRmFwLUZNNiUtRiw2JVEic0YnRjZGOUZbcUZaRmduRl9wRmFwLUZNNiVGTy1GIzYnRlRGYXBGVEY2RjlGWkZnbkZfcEZhcC1GTTYlRk8tRiM2JkZURmFwRl1xRlhGWkZnbkZfcEZhcC1GTTYlRk8tRiM2JkZdcUZhcEZdcUZYRlpGZ25GX3BGYXAtRk02JUZicS1GIzYmRlRGYXBGVEZYRlpGZ25GX3BGYXAtRk02JUZicUZnckZaRmduRl9wRmFwLUZNNiVGYnFGW3NGWkZnbkZfcEZhcC1GTTYlRmlxRl9zRlpGZ25GX3BGYXAtRk02JUZpcUZnckZaRmduRl9wRmFwLUZNNiVGXnJGZ3JGWkZnbkZfcEZhcC1GTTYlRl5yRltzRlpGZ25GX3BGWEZYLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmFwLUYsNiVRJlRvSmV0RidGNkY5LUY9NiQtRiM2K0ZBLUY9NiQtRiM2Jy1GPTYmLUYjNiotRk02JS1GLDYlUSJ1RidGNkY5LUYjNiQtRj02Ji1GIzYkRitGWEZYRl10RmB0RlhGWkZnbkZkdUZhcC1GTTYlLUYsNiVRInZGJ0Y2RjlGZ3VGWkZnbkZfdkZYRlhGXXRGYHRGYXAtRiw2JVElZGlmZkYnRjZGOS1GPTYkLUYjNictRiw2JVEjVlNGJ0Y2RjlGYXAtRiM2Ji1GTTYlRmR1RltxRlpGYXAtRk02JUZkdS1GIzYkLUZVNiRRIjNGJ0ZYRlhGWkZYRitGWEZYRlhGWEZhcC1GLDYlUSVEZXBWRidGNkY5RmFwLUYsNiVRKW5vdGF0aW9uRidGNkY5RmduLUYsNiVRK2pldG51bWJlcnNGJ0Y2RjlGWEZYRlhGWEZYRlhGWEYrRlhGKy8lK2V4ZWN1dGFibGVHRl1vRlg=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LCQqMCIiIyIiIiwqKigpJkkickc2IkYrRiRGJSZJInFHRis2I0YlRiUmRi02I0YkRiUhIiIqKCZGLUYrRiVGKEYlJkYtNiRGJUYkRiVGJSooRilGJSZGKkY1RiUpRjNGJEYlRiUqKCZGKkYwRiUmRipGLkYlRjhGJUYxRiVGKUYxJkkiYUdGK0YrRiUmSSJiR0YrRitGJSwyKiYpRjwiIiRGJSkmSSJzR0YrRitGJEYlRiUqLEYkRiUpRjxGJEYlRkVGJSZJInBHRitGK0YlRj5GJUYxKiwiIiVGJUZIRiVGKUYlRjNGJUY+RiVGJSooRkhGJUZERiVGPkYlRjEqLEYkRiVGPEYlRkVGJUZJRiUpRj5GJEYlRiUqLEZMRiVGPEYlRilGJUYzRiVGT0YlRjEqKEY8RiUpRklGJEYlRk9GJUYlKiZGUkYlKUY+RkNGJUYxRjFGOEYxRjE=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1876" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSlzaW1wbGlmeUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJXN1YnNGJ0Y0RjctRjs2JC1GIzYnLUY7NiYtRiM2XG8tSSVtc3ViR0YkNiUtRiw2JVEiYUYnRjRGNy1GIzYkLUkjbW5HRiQ2JFEiMUYnL0Y4USdub3JtYWxGJ0ZWLyUvc3Vic2NyaXB0c2hpZnRHUSIwRictSSNtb0dGJDYtUSI9RidGVi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGW28vJSlzdHJldGNoeUdGW28vJSpzeW1tZXRyaWNHRltvLyUobGFyZ2VvcEdGW28vJS5tb3ZhYmxlbGltaXRzR0Zbby8lJ2FjY2VudEdGW28vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0Zqby1GUzYkRlpGVi1GZm42LVEiLEYnRlZGaW4vRl1vRjZGXm9GYG9GYm9GZG9GZm8vRmlvUSYwLjBlbUYnL0ZccFEsMC4zMzMzMzMzZW1GJy1GSzYlRk0tRiM2JC1GUzYkUSIyRidGVkZWRlhGZW5GXXBGX3AtRks2JS1GLDYlUSJiRidGNEY3RlBGWEZlbkZdcEZfcC1GSzYlRmBxRmlwRlhGZW5GXXBGX3AtRks2JS1GLDYlUSJwRidGNEY3RlBGWEZlbkZdcEZfcC1GSzYlLUYsNiVRInNGJ0Y0RjdGaXBGWEZlbkZdcEZfcC1GSzYlRk0tRiM2JkZSRl9wRlJGVkZYRmVuRl1wRl9wLUZLNiVGTS1GIzYmRlJGX3BGW3FGVkZYRmVuRl1wRl9wLUZLNiVGTS1GIzYmRltxRl9wRltxRlZGWEZlbkZdcEZfcC1GSzYlRmBxRmFyRlhGZW5GXXBGX3AtRks2JUZgcUZlckZYRmVuRl1wRl9wLUZLNiVGYHFGaXJGWEZlbkZdcEZfcC1GSzYlRmdxRmFyRlhGZW5GXXBGX3AtRks2JUZncUZlckZYRmVuRl1wRl9wLUZLNiVGXHJGZXJGWEZlbkZdcEZfcC1GSzYlRlxyRmlyRlhGZW5GXXBGVkZWLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRl9wLUYsNiVRJlRvSmV0RidGNEY3LUY7NiQtRiM2K0Y/LUY7NiQtRiM2Jy1GOzYmLUYjNiotRks2JS1GLDYlUSJ1RidGNEY3LUYjNiQtRjs2Ji1GIzYkRitGVkZWRmlzRlx0RlZGWEZlbkZgdUZfcC1GSzYlLUYsNiVRInZGJ0Y0RjdGY3VGWEZlbkZbdkZWRlZGaXNGXHRGX3AtRiw2JVElZGlmZkYnRjRGNy1GOzYkLUYjNictRiw2JVEjVlNGJ0Y0RjdGX3AtRiM2Ji1GSzYlRlt2RmlwRlhGX3AtRks2JUZbdi1GIzYkLUZTNiRRIjNGJ0ZWRlZGWEZWRitGVkZWRlZGVkZfcC1GLDYlUSVEZXBWRidGNEY3Rl9wLUYsNiVRKW5vdGF0aW9uRidGNEY3RmVuLUYsNiVRK2pldG51bWJlcnNGJ0Y0RjdGVkZWRlZGVkZWRlZGVkYrLyUrZXhlY3V0YWJsZUdGW29GVg==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSlzaW1wbGlmeUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJXN1YnNGJ0Y0RjctRjs2JC1GIzYnLUY7NiYtRiM2XG8tSSVtc3ViR0YkNiUtRiw2JVEiYUYnRjRGNy1GIzYkLUkjbW5HRiQ2JFEiMUYnL0Y4USdub3JtYWxGJ0ZWLyUvc3Vic2NyaXB0c2hpZnRHUSIwRictSSNtb0dGJDYtUSI9RidGVi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGW28vJSlzdHJldGNoeUdGW28vJSpzeW1tZXRyaWNHRltvLyUobGFyZ2VvcEdGW28vJS5tb3ZhYmxlbGltaXRzR0Zbby8lJ2FjY2VudEdGW28vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0Zqby1GUzYkRlpGVi1GZm42LVEiLEYnRlZGaW4vRl1vRjZGXm9GYG9GYm9GZG9GZm8vRmlvUSYwLjBlbUYnL0ZccFEsMC4zMzMzMzMzZW1GJy1GSzYlRk0tRiM2JC1GUzYkUSIyRidGVkZWRlhGZW5GXXBGX3AtRks2JS1GLDYlUSJiRidGNEY3RlBGWEZlbkZdcEZfcC1GSzYlRmBxRmlwRlhGZW5GXXBGX3AtRks2JS1GLDYlUSJwRidGNEY3RlBGWEZlbkZdcEZfcC1GSzYlLUYsNiVRInNGJ0Y0RjdGaXBGWEZlbkZdcEZfcC1GSzYlRk0tRiM2JkZSRl9wRlJGVkZYRmVuRl1wRl9wLUZLNiVGTS1GIzYmRlJGX3BGW3FGVkZYRmVuRl1wRl9wLUZLNiVGTS1GIzYmRltxRl9wRltxRlZGWEZlbkZdcEZfcC1GSzYlRmBxRmFyRlhGZW5GXXBGX3AtRks2JUZgcUZlckZYRmVuRl1wRl9wLUZLNiVGYHFGaXJGWEZlbkZdcEZfcC1GSzYlRmdxRmFyRlhGZW5GXXBGX3AtRks2JUZncUZlckZYRmVuRl1wRl9wLUZLNiVGXHJGZXJGWEZlbkZdcEZfcC1GSzYlRlxyRmlyRlhGZW5GXXBGVkZWLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRl9wLUYsNiVRJlRvSmV0RidGNEY3LUY7NiQtRiM2K0Y/LUY7NiQtRiM2Jy1GOzYmLUYjNiotRks2JS1GLDYlUSJ1RidGNEY3LUYjNiQtRjs2Ji1GIzYkRitGVkZWRmlzRlx0RlZGWEZlbkZgdUZfcC1GSzYlLUYsNiVRInZGJ0Y0RjdGY3VGWEZlbkZbdkZWRlZGaXNGXHRGX3AtRiw2JVElZGlmZkYnRjRGNy1GOzYkLUYjNictRiw2JVEjVlNGJ0Y0RjdGX3AtRiM2Ji1GSzYlRlt2RmlwRlhGX3AtRks2JUZbdi1GIzYkLUZTNiRRIjNGJ0ZWRlZGWEZWRitGVkZWRlZGVkZfcC1GLDYlUSVEZXBWRidGNEY3Rl9wLUYsNiVRKW5vdGF0aW9uRidGNEY3RmVuLUYsNiVRK2pldG51bWJlcnNGJ0Y0RjdGVkZWRlZGVkZWRlZGVkYrLyUrZXhlY3V0YWJsZUdGW29GVg==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LCQqMCIiIyIiIiwqKigpJkkickc2IkYrRiRGJSZJInFHRis2I0YlRiUmRi02I0YkRiUhIiIqKCZGLUYrRiVGKEYlJkYtNiRGJUYkRiVGJSooRilGJSZGKkY1RiUpRjNGJEYlRiUqKCZGKkYwRiUmRipGLkYlRjhGJUYxRiVGM0YxJkkiYUdGK0YrRiUmSSJiR0YrRitGJSwyKiYpRjwiIiRGJSkmSSJzR0YrRitGJEYlRiUqLEYkRiUpRjxGJEYlRkVGJSZJInBHRitGK0YlRj5GJUYxKiwiIiVGJUZIRiVGKUYlRjNGJUY+RiVGJSooRkhGJUZERiVGPkYlRjEqLEYkRiVGPEYlRkVGJUZJRiUpRj5GJEYlRiUqLEZMRiVGPEYlRilGJUYzRiVGT0YlRjEqKEY8RiUpRklGJEYlRk9GJUYlKiZGUkYlKUY+RkNGJUYxRjFGKEYxRiU=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1898" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEmc29sdmVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2PS1JKG1zdWJzdXBHRiQ2Jy1GLDYlUSJyRidGL0YyLUYjNigtRjY2Ji1GIzYoLUYsNiNRIUYnLyUrZm9yZWdyb3VuZEdRKlswLDAsMjU1XUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvJSlyZWFkb25seUdGMS8lMGZvbnRfc3R5bGVfbmFtZUdRKjJEfk91dHB1dEYnL0YzUSdub3JtYWxGJ0ZULyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRklGTEZPRlFGVC1JI21uR0YkNiRRIjJGJ0ZULyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJy8lL3N1YnNjcmlwdHNoaWZ0R0Zcby1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJ0ZULyUmZmVuY2VHRk4vJSpzZXBhcmF0b3JHRk4vJSlzdHJldGNoeUdGTi8lKnN5bW1ldHJpY0dGTi8lKGxhcmdlb3BHRk4vJS5tb3ZhYmxlbGltaXRzR0ZOLyUnYWNjZW50R0ZOLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGY3AtSSVtc3ViR0YkNiUtRiw2JVEicUYnRi9GMkZARl1vRl9vLUZncDYlRmlwLUYjNiotRmduNiRRIjFGJ0ZULUZgbzYtUSIsRidGVEZjby9GZm9GMUZnb0Zpb0ZbcEZdcEZfcEZhcC9GZXBRLDAuMzMzMzMzM2VtRidGZm5GSUZMRk9GUUZURl1vLUZgbzYtUSgmbWludXM7RidGVEZjb0Zlb0Znb0Zpb0ZbcEZdcEZfcC9GYnBRLDAuMjIyMjIyMmVtRicvRmVwRl1yLUY7NidGaXBGQEZmbkZqbkZdb0Zfby1GZ3A2JUY9LUYjNihGZm5GSUZMRk9GUUZURl1vRl9vLUZncDYlRj0tRiM2KEZgcUZJRkxGT0ZRRlRGXW8tRmBvNi1RIitGJ0ZURmNvRmVvRmdvRmlvRltwRl1wRl9wRlxyRl5yLUZncDYlRj1GQEZdb0Zfb0ZfckZfby1GZ3A2JUY9Rl5xRl1vRmlxRjpGX28tRmdwNiVGaXBGY3JGXW9GX28tRmdwNiVGaXBGZ3JGXW9GY3EtRmdwNiVGPS1GIzYnRmBxRmNxRmZuRi9GMkZdb0ZMRlRGVEZMRlQ=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEmc29sdmVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2PS1JKG1zdWJzdXBHRiQ2Jy1GLDYlUSJyRidGL0YyLUYjNigtRjY2Ji1GIzYoLUYsNiNRIUYnLyUrZm9yZWdyb3VuZEdRKlswLDAsMjU1XUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvJSlyZWFkb25seUdGMS8lMGZvbnRfc3R5bGVfbmFtZUdRKjJEfk91dHB1dEYnL0YzUSdub3JtYWxGJ0ZULyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRklGTEZPRlFGVC1JI21uR0YkNiRRIjJGJ0ZULyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJy8lL3N1YnNjcmlwdHNoaWZ0R0Zcby1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJ0ZULyUmZmVuY2VHRk4vJSpzZXBhcmF0b3JHRk4vJSlzdHJldGNoeUdGTi8lKnN5bW1ldHJpY0dGTi8lKGxhcmdlb3BHRk4vJS5tb3ZhYmxlbGltaXRzR0ZOLyUnYWNjZW50R0ZOLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGY3AtSSVtc3ViR0YkNiUtRiw2JVEicUYnRi9GMkZARl1vRl9vLUZncDYlRmlwLUYjNiotRmduNiRRIjFGJ0ZULUZgbzYtUSIsRidGVEZjby9GZm9GMUZnb0Zpb0ZbcEZdcEZfcEZhcC9GZXBRLDAuMzMzMzMzM2VtRidGZm5GSUZMRk9GUUZURl1vLUZgbzYtUSgmbWludXM7RidGVEZjb0Zlb0Znb0Zpb0ZbcEZdcEZfcC9GYnBRLDAuMjIyMjIyMmVtRicvRmVwRl1yLUY7NidGaXBGQEZmbkZqbkZdb0Zfby1GZ3A2JUY9LUYjNihGZm5GSUZMRk9GUUZURl1vRl9vLUZncDYlRj0tRiM2KEZgcUZJRkxGT0ZRRlRGXW8tRmBvNi1RIitGJ0ZURmNvRmVvRmdvRmlvRltwRl1wRl9wRlxyRl5yLUZncDYlRj1GQEZdb0Zfb0ZfckZfby1GZ3A2JUY9Rl5xRl1vRmlxRjpGX28tRmdwNiVGaXBGY3JGXW9GX28tRmdwNiVGaXBGZ3JGXW9GY3EtRmdwNiVGPS1GIzYnRmBxRmNxRmZuRi9GMkZdb0ZMRlRGVEZMRlQ=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkmbWZyYWNHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2KC1JJW1yb3dHRiQ2Ji1GLDYoLUYsNigtSShtc3Vic3VwR0YkNictSSNtaUdGJDYlUSJyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUYsNigtSSNtb0dGJDYtUSJbRicvRj1RJ25vcm1hbEYnLyUmZmVuY2VHRjsvJSpzZXBhcmF0b3JHUSZmYWxzZUYnLyUpc3RyZXRjaHlHRjsvJSpzeW1tZXRyaWNHRksvJShsYXJnZW9wR0ZLLyUubW92YWJsZWxpbWl0c0dGSy8lJ2FjY2VudEdGSy8lJ2xzcGFjZUdRLDAuMTY2NjY2N2VtRicvJSdyc3BhY2VHRlgtRjY2I1EhRictRkI2LVEiXUYnRkVGR0ZJRkxGTkZQRlJGVEZWL0ZaUSwwLjExMTExMTFlbUYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZLRkUtSSNtbkdGJDYkUSIyRidGRS8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRicvJS9zdWJzY3JpcHRzaGlmdEdGaG8tRkI2LVExJkludmlzaWJsZVRpbWVzO0YnRkUvRkhGS0ZJL0ZNRktGTkZQRlJGVC9GV1EmMC4wZW1GJy9GWkZhcC1JJW1zdWJHRiQ2JS1GNjYlUSJxRidGOUY8LUYsNiYtRmNvNiRRIjFGJ0ZFRl1vRmBvRkVGaW9GW3AtRmRwNiVGZnAtRiw2JkZib0Zdb0Zgb0ZFRmlvRkUtRkI2LVEoJm1pbnVzO0YnRkVGXnBGSUZfcEZORlBGUkZUL0ZXUSwwLjIyMjIyMjJlbUYnL0ZaRmZxLUYsNigtRmRwNiVGZnBGP0Zpb0ZbcEYyRltwLUZkcDYlRmZwLUYsNihGW3EtRkI2LVEiLEYnRkVGXnAvRkpGO0ZfcEZORlBGUkZURmBwL0ZaUSwwLjMzMzMzMzNlbUYnRmJvRl1vRmBvRkVGaW9GRS1GQjYtUSIrRidGRUZecEZJRl9wRk5GUEZSRlRGZXFGZ3EtRiw2KC1GZHA2JUY1RmBxRmlvRltwLUZkcDYlRjVGaXBGaW9GW3AtRjM2J0ZmcEY/RmJvRmZvRmlvRkVGRUZdb0Zgb0ZFLUYsNigtRmRwNiVGNUY/RmlvRltwRl9zRl1vRmBvRkUvJS5saW5ldGhpY2tuZXNzR0ZdcS8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zpcy8lKWJldmVsbGVkR0ZL">KigsKCooKSZJInJHNiJGKCIiIyIiIiZJInFHRig2I0YqRiomRiw2I0YpRipGKiooJkYsRihGKkYlRiomRiw2JEYqRilGKiEiIiooJkYnRi9GKiZGJ0YtRiopRjFGKUYqRipGKkYmRjRGOEY0</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1899" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">... and unite all we got so far ...</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1863" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtSSZtZnJhY0dGJDYoLUYjNiotSShtZmVuY2VkR0YkNiQtRiM2Ji1JJW1zdWJHRiQ2JS1JI21pR0YkNiVRInFGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictRiM2KC1JI21uR0YkNiRRIjFGJ0YvLUYsNi1RIixGJ0YvRjIvRjZGWUY3RjlGO0Y9Rj8vRkJRJjAuMGVtRicvRkVRLDAuMzMzMzMzM2VtRictRmluNiRRIjJGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y0Ri8vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GLDYtUSgmbWludXM7RidGL0YyRjVGN0Y5RjtGPUY/RkFGRC1GUTYlRlMtRiM2KEZkb0Zcb0Zkb0Znb0Zqb0YvRlxwRi9GLy1GLDYtUTEmSW52aXNpYmxlVGltZXM7RidGL0YyRjVGN0Y5RjtGPUY/RmBvL0ZFRmFvLUZMNiQtRiM2Ji1GIzYmLUZRNiUtRlQ2JVEiYUYnRldGWi1GIzYoLUYsNi1RIltGJ0YvL0YzRllGNS9GOEZZRjlGO0Y9Rj8vRkJRLDAuMTY2NjY2N2VtRicvRkVGXXItRlQ2I1EhRictRiw2LVEiXUYnRi9GanFGNUZbckY5RjtGPUY/RlxyL0ZFUSwwLjExMTExMTFlbUYnRmdvRmpvRi9GXHBGZnAtRlE2JS1GVDYlUSJzRidGV0ZaRmVxRlxwRi9GX3AtRiM2Ji1GUTYlLUZUNiVRInBGJ0ZXRlpGZXFGXHBGZnAtRlE2JS1GVDYlUSJiRidGV0ZaRmVxRlxwRi9GL0YvRmZwRmBxRmdvRmpvRi8tRiM2Ki1GUTYlRlNGZXFGXHBGZnAtRkw2JC1GIzYmRmBxRl9wRmNzRi9GL0ZmcC1GTDYkLUYjNiotRiM2Ji1JKG1zdWJzdXBHRiQ2J0ZicUZlcUZkby8lMXN1cGVyc2NyaXB0c2hpZnRHRl5wRlxwRmZwLUZndDYnRmlyRmVxRmRvRml0RlxwRi9GX3AtRiM2LEZkb0ZmcEZgcUZmcEZnckZmcEZec0ZmcEZjc0YvLUYsNi1RIitGJ0YvRjJGNUY3RjlGO0Y9Rj9GQUZELUYjNiwtRmluNiRRIjRGJ0YvRmZwRmBxRmZwLUZRNiUtRlQ2JVEickYnRldGWkZlcUZccEZmcEZqc0ZmcEZjc0YvRl91LUYjNiYtRmd0NidGYHNGZXFGZG9GaXRGXHBGZnAtRmd0NidGZXNGZXFGZG9GaXRGXHBGL0YvRi9GZ29Gam9GLy8lLmxpbmV0aGlja25lc3NHRltvLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmZ2LyUpYmV2ZWxsZWRHRjRGZ29Gam9GLw==">LCQqLiwmJkkicUc2IjYkIiIiIiIjRikmRiY2JEYqRiohIiJGKSwmKiYmSSJhR0YnRidGKSZJInNHRidGJ0YpRikqJiZJInBHRidGJ0YpJkkiYkdGJ0YnRilGLUYpRjBGKSZGJkYnRi0sJkYwRilGN0YtRi0sKiomKUYwRipGKSlGMkYqRilGKSosRipGKUYwRilGMkYpRjVGKUY3RilGLSosIiIlRilGMEYpJkkickdGJ0YnRilGOUYpRjdGKUYpKiYpRjVGKkYpKUY3RipGKUYpRi1GLQ==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1884" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkmbWZyYWNHRiQ2KC1JI21uR0YkNiRRIjFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictRi82JFEiNEYnRjIvJS5saW5ldGhpY2tuZXNzR0YxLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRjwvJSliZXZlbGxlZEdRJmZhbHNlRictSSNtb0dGJDYtUTEmSW52aXNpYmxlVGltZXM7RidGMi8lJmZlbmNlR0ZBLyUqc2VwYXJhdG9yR0ZBLyUpc3RyZXRjaHlHRkEvJSpzeW1tZXRyaWNHRkEvJShsYXJnZW9wR0ZBLyUubW92YWJsZWxpbWl0c0dGQS8lJ2FjY2VudEdGQS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRlYtRiw2KC1GIzYmLUklbXN1cEdGJDYlLUkobWZlbmNlZEdGJDYkLUYjNiYtRiM2Ji1JJW1zdWJHRiQ2JS1JI21pR0YkNiVRInFGJy8lJ2l0YWxpY0dRJXRydWVGJy9GM1EnaXRhbGljRictRiM2KC1GQzYtUSJbRidGMi9GR0Zqb0ZIL0ZLRmpvRkxGTkZQRlIvRlVRLDAuMTY2NjY2N2VtRicvRlhGZXAtRmVvNiNRIUYnLUZDNi1RIl1GJ0YyRmJwRkhGY3BGTEZORlBGUkZkcC9GWFEsMC4xMTExMTExZW1GJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGQUYyLyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGQi1GYm82JS1GZW82JVEickYnRmhvRltwLUYjNiZGLkZfcUZicUYyRmRxRjItRkM2LVEiK0YnRjJGRkZIRkpGTEZORlBGUi9GVVEsMC4yMjIyMjIyZW1GJy9GWEZici1GIzYmLUZibzYlRmlxRl1wRmRxRkItRmJvNiVGZG9GXHJGZHFGMkYyRjItRi82JFEiMkYnRjIvJTFzdXBlcnNjcmlwdHNoaWZ0R0ZmcUZfcUZicUYyLUYjNiotRmhuNiUtRltvNiQtRiM2Ji1GYm82JS1GZW82JVEiYUYnRmhvRltwRl1wRmRxLUZDNi1RKCZtaW51cztGJ0YyRkZGSEZKRkxGTkZQRlJGYXJGY3ItRmJvNiUtRmVvNiVRImJGJ0Zob0ZbcEZdcEZkcUYyRjJGanJGXXNGQi1JKG1zdWJzdXBHRiQ2J0Zkb0ZdcEZqckZdc0ZkcUZCLUZldDYnRmlxRl1wRmpyRl1zRmRxRl9xRmJxRjJGOEY6Rj1GP0ZfcUZicUYy">LCQqLCMiIiIiIiVGJSksJiomJkkicUc2IkYsRiUmSSJyR0YsNiNGJUYlRiUqJiZGLkYsRiUmRitGL0YlRiUiIiNGJSksJiZJImFHRixGLEYlJkkiYkdGLEYsISIiRjNGOilGKkYzRjopRjFGM0Y6RiU=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1883" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkmbWZyYWNHRiQ2KC1JI21uR0YkNiRRIjFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictRi82JFEiNEYnRjIvJS5saW5ldGhpY2tuZXNzR0YxLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRjwvJSliZXZlbGxlZEdRJmZhbHNlRictSSNtb0dGJDYtUTEmSW52aXNpYmxlVGltZXM7RidGMi8lJmZlbmNlR0ZBLyUqc2VwYXJhdG9yR0ZBLyUpc3RyZXRjaHlHRkEvJSpzeW1tZXRyaWNHRkEvJShsYXJnZW9wR0ZBLyUubW92YWJsZWxpbWl0c0dGQS8lJ2FjY2VudEdGQS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRlYtRiw2KC1GIzYmLUklbXN1cEdGJDYlLUkobWZlbmNlZEdGJDYkLUYjNiYtRiM2Ji1JJW1zdWJHRiQ2JS1JI21pR0YkNiVRInJGJy8lJ2l0YWxpY0dRJXRydWVGJy9GM1EnaXRhbGljRictRiM2KC1GQzYtUSJbRidGMi9GR0Zqb0ZIL0ZLRmpvRkxGTkZQRlIvRlVRLDAuMTY2NjY2N2VtRicvRlhGZXAtRmVvNiNRIUYnLUZDNi1RIl1GJ0YyRmJwRkhGY3BGTEZORlBGUkZkcC9GWFEsMC4xMTExMTExZW1GJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGQUYyLyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGQi1GYm82JS1GZW82JVEicUYnRmhvRltwLUYjNiYtRi82JFEiMkYnRjJGX3FGYnFGMkZkcUYyLUZDNi1RIitGJ0YyRkZGSEZKRkxGTkZQRlIvRlVRLDAuMjIyMjIyMmVtRicvRlhGZXItRiM2Ji1GYm82JUZpcUZdcEZkcUZCLUZibzYlRmRvRlxyRmRxRjJGMkYyRl5yLyUxc3VwZXJzY3JpcHRzaGlmdEdGZnFGX3FGYnFGMi1GIzYqLUZobjYlLUZbbzYkLUYjNiYtRmJvNiUtRmVvNiVRImFGJ0Zob0ZbcEZdcEZkcS1GQzYtUSgmbWludXM7RidGMkZGRkhGSkZMRk5GUEZSRmRyRmZyLUZibzYlLUZlbzYlUSJiRidGaG9GW3BGXXBGZHFGMkYyRl5yRl1zRkItSShtc3Vic3VwR0YkNidGaXFGXXBGXnJGXXNGZHFGQi1GZXQ2J0Zkb0ZdcEZeckZdc0ZkcUZfcUZicUYyRjhGOkY9Rj9GX3FGYnFGMg==">LCQqLCMiIiIiIiVGJSksJiomJkkickc2IkYsRiUmSSJxR0YsNiMiIiNGJUYlKiYmRi5GLEYlJkYrRi9GJUYlRjBGJSksJiZJImFHRixGLEYlJkkiYkdGLEYsISIiRjBGOilGMkYwRjopRipGMEY6RiU=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1901" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">connection great so q*r is constant, using which we get that also p and s are constants, and there is nothing more:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1866" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiIh</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1882" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">In other words, VS=0 iff the coefficients of the symbol matrix (or dispersion relation) are constants.
This case being excluded, we continue to investigate integrability</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1881" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1859" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L40" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZDLUkjbWlHRiQ2JVEkRXExRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEmbnVtZXJGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVzdWJzRidGL0YyLUZTNiQtRiM2Ky1GLDYlUSJWRidGL0YyLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRI1ZTRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEpUHVsbGJhY2tGJ0YvRjItRlM2JC1GIzYnLUYsNiVRJmRlVFJBRidGL0YyRmFvLUYsNiVRJlRvSmV0RidGL0YyLUZTNiQtRiM2Ki1GLDYlUSZORVF0eEYnRi9GMkZhby1GLDYlUShEZXBWYXJzRidGL0YyRmFvLUYsNiVRKW5vdGF0aW9uRidGL0YyRltvLUYsNiVRK2pldG51bWJlcnNGJ0YvRjJGOUY5RjlGOS1GLDYjUSFGJy8lK2V4ZWN1dGFibGVHRj1GOUY5RmlxRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0Zmby8lJmRlcHRoR0Zjci8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GLDYlUSRFcTJGJ0YvRjJGNUZPLUZTNiQtRiM2JUZXLUZTNiQtRiM2KkZobkZbb0Zeb0Zhb0Zpby1GUzYkLUYjNidGYHBGYW9GY3AtRlM2JC1GIzYqLUYsNiVRJk5FUXR5RidGL0YyRmFvRl1xRmFvRmBxRltvRmNxRjlGOUY5RjlGZnFGOUY5RjlGOUZbckZeci1GLDYlUSRFcTNGJ0YvRjJGNUZPLUZTNiQtRiM2JUZXLUZTNiQtRiM2KkZobkZbb0Zeb0Zhb0Zpby1GUzYkLUYjNidGYHBGYW9GY3AtRlM2JC1GIzYqLUYsNiVRJk5FUXh4RidGL0YyRmFvRl1xRmFvRmBxRltvRmNxRjlGOUY5RjlGZnFGOUY5RjlGOS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmVvL0ZORmZvRltyRl5yLUYsNiVRJEVxNEYnRi9GMkY1Rk8tRlM2JC1GIzYlRlctRlM2JC1GIzYqRmhuRltvRl5vRmFvRmlvLUZTNiQtRiM2J0ZgcEZhb0ZjcC1GUzYkLUYjNiotRiw2JVEmTkVReHlGJ0YvRjJGYW9GXXFGYW9GYHFGW29GY3FGOUY5RjlGOUZmcUY5RjlGOUY5RltyRl5yLUYsNiVRJEVxNUYnRi9GMkY1Rk8tRlM2JC1GIzYlRlctRlM2JC1GIzYqRmhuRltvRl5vRmFvRmlvLUZTNiQtRiM2J0ZgcEZhb0ZjcC1GUzYkLUYjNiotRiw2JVEmTkVReXlGJ0YvRjJGYW9GXXFGYW9GYHFGW29GY3FGOUY5RjlGOUZmcUY5RjlGOUY5Rmd1RltyRmlxRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZDLUkjbWlHRiQ2JVEkRXExRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEmbnVtZXJGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVzdWJzRidGL0YyLUZTNiQtRiM2Ky1GLDYlUSJWRidGL0YyLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRI1ZTRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEpUHVsbGJhY2tGJ0YvRjItRlM2JC1GIzYnLUYsNiVRJmRlVFJBRidGL0YyRmFvLUYsNiVRJlRvSmV0RidGL0YyLUZTNiQtRiM2Ki1GLDYlUSZORVF0eEYnRi9GMkZhby1GLDYlUShEZXBWYXJzRidGL0YyRmFvLUYsNiVRKW5vdGF0aW9uRidGL0YyRltvLUYsNiVRK2pldG51bWJlcnNGJ0YvRjJGOUY5RjlGOS1GLDYjUSFGJy8lK2V4ZWN1dGFibGVHRj1GOUY5RmlxRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0Zmby8lJmRlcHRoR0Zjci8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GLDYlUSRFcTJGJ0YvRjJGNUZPLUZTNiQtRiM2JUZXLUZTNiQtRiM2KkZobkZbb0Zeb0Zhb0Zpby1GUzYkLUYjNidGYHBGYW9GY3AtRlM2JC1GIzYqLUYsNiVRJk5FUXR5RidGL0YyRmFvRl1xRmFvRmBxRltvRmNxRjlGOUY5RjlGZnFGOUY5RjlGOUZbckZeci1GLDYlUSRFcTNGJ0YvRjJGNUZPLUZTNiQtRiM2JUZXLUZTNiQtRiM2KkZobkZbb0Zeb0Zhb0Zpby1GUzYkLUYjNidGYHBGYW9GY3AtRlM2JC1GIzYqLUYsNiVRJk5FUXh4RidGL0YyRmFvRl1xRmFvRmBxRltvRmNxRjlGOUY5RjlGZnFGOUY5RjlGOS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmVvL0ZORmZvRltyRl5yLUYsNiVRJEVxNEYnRi9GMkY1Rk8tRlM2JC1GIzYlRlctRlM2JC1GIzYqRmhuRltvRl5vRmFvRmlvLUZTNiQtRiM2J0ZgcEZhb0ZjcC1GUzYkLUYjNiotRiw2JVEmTkVReHlGJ0YvRjJGYW9GXXFGYW9GYHFGW29GY3FGOUY5RjlGOUZmcUY5RjlGOUY5RltyRl5yLUYsNiVRJEVxNUYnRi9GMkY1Rk8tRlM2JC1GIzYlRlctRlM2JC1GIzYqRmhuRltvRl5vRmFvRmlvLUZTNiQtRiM2J0ZgcEZhb0ZjcC1GUzYkLUYjNiotRiw2JVEmTkVReXlGJ0YvRjJGYW9GXXFGYW9GYHFGW29GY3FGOUY5RjlGOUZmcUY5RjlGOUY5Rmd1RltyRmlxRjk=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L846" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">These equations are expected a unique solution for the 16 of the 3rd derivatives of (a,b,p,q,r), the same as in the integrability conditions,
in this case it would be the same to find the solution or to check if the given set is a solution.
We will address this issue rigorously later, and for now we write the integrability conditions and substitute them into the obtained eqns.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1768" drawlabel="true">
<Input>
<Text-field prompt="J2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1779" drawlabel="true">
<Input>
<Text-field prompt="J2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1781" drawlabel="true">
<Input>
<Text-field prompt="J2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1777" drawlabel="true">
<Input>
<Text-field prompt="J2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUShjb252ZXJ0RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNictRiw2JVEjSUNGJ0Y0RjctRjs2Ji1GIzYkLUkjbW5HRiQ2JFEiM0YnL0Y4USdub3JtYWxGJ0ZKRkovJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictSSNtb0dGJDYtUSIsRidGSi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNi8lKXN0cmV0Y2h5R0ZYLyUqc3ltbWV0cmljR0ZYLyUobGFyZ2VvcEdGWC8lLm1vdmFibGVsaW1pdHNHRlgvJSdhY2NlbnRHRlgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSVkaWZmRidGNEY3RkpGSkZKRisvJStleGVjdXRhYmxlR0ZYRko=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUShjb252ZXJ0RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNictRiw2JVEjSUNGJ0Y0RjctRjs2Ji1GIzYkLUkjbW5HRiQ2JFEiM0YnL0Y4USdub3JtYWxGJ0ZKRkovJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictSSNtb0dGJDYtUSIsRidGSi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNi8lKXN0cmV0Y2h5R0ZYLyUqc3ltbWV0cmljR0ZYLyUobGFyZ2VvcEdGWC8lLm1vdmFibGVsaW1pdHNHRlgvJSdhY2NlbnRHRlgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSVkaWZmRidGNEY3RkpGSkZKRisvJStleGVjdXRhYmxlR0ZYRko=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEicEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1GIzYoLUYvNiVRInVGJ0YyRjUtSSNtb0dGJDYtUSIsRicvRjZRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRjovJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkVGQS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY+Ni1RIj1GJ0ZBRkMvRkdGRUZIRkpGTEZORlAvRlNRLDAuMjc3Nzc3OGVtRicvRlZGX28tSSZtZnJhY0dGJDYoLUYjNiYtRiM2LC1GIzYqLUkjbW5HRiQ2JFEiMkYnRkEtRj42LVExJkludmlzaWJsZVRpbWVzO0YnRkFGQ0Zdb0ZIRkpGTEZORlBGUi9GVkZULUYjNigtRi82JVEicUYnRjJGNS1GPjYuUTAmQXBwbHlGdW5jdGlvbjtGJy8lK2V4ZWN1dGFibGVHRkVGQUZDRl1vRkhGSkZMRk5GUEZSRmFwLUkobWZlbmNlZEdGJDYkLUYjNihGOkY9LUYvNiVRInZGJ0YyRjVGWEZlbkZBRkFGWEZlbkZBRl5wLUYjNigtRi82JVEickYnRjJGNUZncEZccUZYRmVuRkFGXnAtRl1xNiQtRiM2Ji1GIzYoRmRxRl5wLUYsNiUtRi82JVEiYkYnRjJGNS1GIzYmRmFxRlhGZW5GQUZnbkZecC1GLDYlLUYvNiVRImFGJ0YyRjUtRiM2JkY6RlhGZW5GQUZnbkZBLUY+Ni1RKCZtaW51cztGJ0ZBRkNGXW9GSEZKRkxGTkZQL0ZTUSwwLjIyMjIyMjJlbUYnL0ZWRmFzLUYjNiYtRl1xNiQtRiM2Ji1GIzYmRmRxRl5wLUYsNiVGaHJGZHJGZ25GQS1GPjYtUSIrRidGQUZDRl1vRkhGSkZMRk5GUEZgc0Zicy1GIzYmLUZdcTYkLUYjNiYtRiM2KEYuRmdwRlxxRlhGZW5GQUZdcy1GIzYoLUYvNiVRInNGJ0YyRjVGZ3BGXHFGWEZlbkZBRkFGQUZecEZmckZBRkFGQUZecC1GLDYlRmFyRltzRmduRkFGQUZBRkFGXXQtRiM2KC1JJW1zdXBHRiQ2JS1GIzYoRmhyRmdwRlxxRlhGZW5GQUZqby8lMXN1cGVyc2NyaXB0c2hpZnRHRmluRl5wLUYsNiVGLkZbc0ZnbkZecC1GXXE2JC1GIzYmLUYjNiZGZHFGXnAtRiw2JUYuRmRyRmduRkFGXXQtRiM2JkZicEZecC1GLDYlRmZxRltzRmduRkFGQUZBRkFGXXQtRiM2KC1GYnU2JS1GIzYoRmFyRmdwRlxxRlhGZW5GQUZqb0ZmdUZecEZodUZecEZqdUZBRl10LUYjNihGanZGXnBGZHFGXnAtRl1xNiQtRiM2NC1GIzYoRmh0Rl5wRmB2Rl5wRmZyRkFGXXMtRiM2KkZqb0ZecEZicEZecC1GLDYlRmZxRmRyRmduRl5wRmZyRkFGXXMtRiM2KkZqb0ZecEZodEZecEZbdEZecEZodUZBRl1zLUYjNipGam9GXnBGYnBGXnBGZnJGXnBGaHVGQUZdcy1GIzYoRmJwRl5wRl11Rl5wRmh1RkFGXXQtRiM2JkZmdEZecC1GXXE2JC1GIzYnLUY+Ni1RKiZ1bWludXMwO0YnRkFGQ0Zdb0ZIRkpGTEZORlBGYHNGYnMtRiM2JkZgdkZecEZmckZBRl10LUYjNihGam9GXnBGW3RGXnBGaHVGQUZBRkFGQUZddC1GIzYmRmRxRl5wLUZdcTYkLUYjNidGZHgtRiM2KEZqb0ZecC1GLDYlRmRwRmRyRmduRl5wRmZyRkFGXXQtRiM2JkZbdEZecC1GXXE2JC1GIzYmRmB2Rl10LUYjNiZGam9GXnAtRiw2JUZkcEZbc0ZnbkZBRkFGQUZBRkFGQUZBRl10LUYjNipGam9GXnBGYnBGXnBGW3RGXnBGZHZGQUZdcy1GIzYqRmpvRl5wRmJwRl5wRmZyRl5wLUYsNiVGanRGW3NGZ25GQUZBRkFGQUZddC1GIzYmRmR1Rl5wLUZdcTYkLUYjNilGZHgtRiM2Ji1GYnU2JUZkcUZqb0ZmdUZecEZdeUZBRl1zLUYjNixGam9GXnBGanZGXnBGYnBGXnBGaHVGXnBGZHZGQUZddC1GIzYmRmRxRl5wLUZdcTYkLUYjNitGZHgtRiM2KkZqb0ZecEZqdkZecEZgdkZecEZodUZBRl10LUYjNiZGZnRGXnAtRl1xNiQtRiM2JkZneEZdc0ZpeEZBRkFGQUZddC1GIzYmRmh0Rl5wRmB4RkFGXXQtRiM2JkZicEZecC1GXXE2JC1GIzYqLUYjNihGam9GXnBGZndGXnBGZnJGQUZddC1GIzYmRl11Rl5wRmh1RkFGXXMtRiM2KEZqb0ZecEZbdEZecEZkdkZBRl10LUYjNihGam9GXnBGZnJGXnAtRl1xNiQtRiM2JkZodUZddEZjekZBRkFGQUZBRkFGQUZBRkFGQUZBRkFGQUZBRlhGZW5GQS1GIzYqLUZidTYlLUZdcTYkLUYjNiZGZHVGXXNGanZGQUZBRmpvRmZ1Rl5wRmJwRl5wRmRxRlhGZW5GQS8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGYF5sLyUpYmV2ZWxsZWRHRkVGWEZlbkZB">Ly1JJWRpZmZHJSpwcm90ZWN0ZWRHNiQtRiQ2JC1JInBHNiI2JEkidUdGK0kidkdGK0YtRi0qKiwsKioiIiMiIiItSSJxR0YrRixGMy1JInJHRitGLEYzLCYqKEY2RjMtRiQ2JC1JImJHRitGLEYuRjMtRiQ2JC1JImFHRitGLEYtRjNGMyomLCYqJkY2RjMtRiQ2JEZARi5GM0YzKiYsJkYpRjMtSSJzR0YrRiwhIiJGM0Y+RjNGM0YzLUYkNiRGPEYtRjNGS0YzRjMqKClGQEYyRjNGJ0YzLCYqJkY2RjMtRiQ2JEYpRi5GM0YzKiZGNEYzLUYkNiRGNkYtRjNGM0YzRjMqKClGPEYyRjNGJ0YzRlBGM0YzKihGPEYzRjZGMyw0KihGSUYzRlJGM0Y+RjNGMyoqRjJGM0Y0RjMtRiQ2JEY2Ri5GM0Y+RjNGSyoqRjJGM0ZJRjNGRUYzRidGM0ZLKipGMkYzRjRGM0Y+RjNGJ0YzRksqKEY0RjNGTEYzRidGM0ZLKiZGKUYzLCYqJkZSRjNGPkYzRksqKEYyRjNGRUYzRidGM0YzRjNGMyomRjZGMywmKihGMkYzLUYkNiRGNEYuRjNGPkYzRksqJkZFRjMsJkZSRjMqJkYyRjMtRiQ2JEY0Ri1GM0YzRjNGM0YzRjMqKkYyRjNGNEYzRkVGM0ZVRjNGMyoqRjJGM0Y0RjNGPkYzLUYkNiRGSUYtRjNGS0YzRjMqJkZARjMsKComKUY2RjJGM0Zhb0YzRksqLEYyRjNGPEYzRjRGM0YnRjNGVUYzRksqJkY2RjMsKioqRjJGM0Y8RjNGUkYzRidGM0ZLKiZGKUYzLCZGXm9GM0Zfb0ZLRjNGMyomRklGM0Zdb0YzRjMqJkY0RjMsKiooRjJGM0ZnbkYzRj5GM0YzKiZGTEYzRidGM0YzKihGMkYzRkVGM0ZVRjNGSyooRjJGM0Y+RjMsJkYnRjNGXHBGM0YzRjNGM0YzRjNGM0YzRjNGMyksJkZARjNGPEZLRjJGS0Y0RktGNkZL</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1786" drawlabel="true">
<Input>
<Text-field prompt="J2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbWlHRiQ2JVElRGVwVkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNjQtRiw2JVEiYUYnRi9GMi1GUDYkLUYjNiYtRiw2JVEidUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRInZGJ0YvRjJGOUY5RmhuLUYsNiVRImJGJ0YvRjJGV0Zobi1GLDYlUSJwRidGL0YyRldGaG4tRiw2JVEicUYnRi9GMkZXRmhuLUYsNiVRInJGJ0YvRjJGV0Zobi1GLDYlUSJzRidGL0YyRldGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRl1vLyUmZGVwdGhHRmBxLyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUZccTYmRl5xRmFxRmNxL0ZmcVElYXV0b0YnLUYsNiVRJEpJQ0YnRi9GMkY1LUYsNiVRKXNpbXBsaWZ5RidGL0YyLUZQNiQtRiM2JS1GLDYlUSZUb0pldEYnRi9GMi1GUDYkLUYjNistRiw2JVEoY29udmVydEYnRi9GMi1GUDYkLUYjNiYtRiw2JVEjSUNGJ0YvRjJGaG4tRiw2JVElZGlmZkYnRi9GMkY5RjlGaG5GK0Zobi1GLDYlUSlub3RhdGlvbkYnRi9GMi1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUStqZXRudW1iZXJzRidGL0YyRjlGOUY5RjlGaHAvJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbWlHRiQ2JVElRGVwVkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNjQtRiw2JVEiYUYnRi9GMi1GUDYkLUYjNiYtRiw2JVEidUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRInZGJ0YvRjJGOUY5RmhuLUYsNiVRImJGJ0YvRjJGV0Zobi1GLDYlUSJwRidGL0YyRldGaG4tRiw2JVEicUYnRi9GMkZXRmhuLUYsNiVRInJGJ0YvRjJGV0Zobi1GLDYlUSJzRidGL0YyRldGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRl1vLyUmZGVwdGhHRmBxLyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUZccTYmRl5xRmFxRmNxL0ZmcVElYXV0b0YnLUYsNiVRJEpJQ0YnRi9GMkY1LUYsNiVRKXNpbXBsaWZ5RidGL0YyLUZQNiQtRiM2JS1GLDYlUSZUb0pldEYnRi9GMi1GUDYkLUYjNistRiw2JVEoY29udmVydEYnRi9GMi1GUDYkLUYjNiYtRiw2JVEjSUNGJ0YvRjJGaG4tRiw2JVElZGlmZkYnRi9GMkY5RjlGaG5GK0Zobi1GLDYlUSlub3RhdGlvbkYnRi9GMi1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUStqZXRudW1iZXJzRidGL0YyRjlGOUY5RjlGaHAvJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1785" drawlabel="true">
<Input>
<Text-field prompt="J2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1788" drawlabel="true">
<Input>
<Text-field prompt="J2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSlzaW1wbGlmeUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJXN1YnNGJ0Y0RjctRjs2JC1GIzYnLUYsNiVRJEpJQ0YnRjRGNy1JI21vR0YkNi1RIixGJy9GOFEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjYvJSlzdHJldGNoeUdGUS8lKnN5bW1ldHJpY0dGUS8lKGxhcmdlb3BHRlEvJS5tb3ZhYmxlbGltaXRzR0ZRLyUnYWNjZW50R0ZRLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEmVG9KZXRGJ0Y0RjctRjs2JC1GIzYrLUklbXN1YkdGJDYlLUYsNiVRInBGJ0Y0RjctRiM2Ki1GLDYlUSJ1RidGNEY3RklGXXAvJStmb3JlZ3JvdW5kR1EqWzAsMCwyNTVdRicvJStleGVjdXRhYmxlR0ZRLyUpcmVhZG9ubHlHRjYvJTBmb250X3N0eWxlX25hbWVHUSoyRH5PdXRwdXRGJ0ZNLyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGK0ZJLUYsNiVRJURlcFZGJ0Y0RjdGSS1GLDYlUSlub3RhdGlvbkYnRjRGNy1GSjYtUSI9RidGTUZPL0ZTRlFGVEZWRlhGWkZmbi9GaW5RLDAuMjc3Nzc3OGVtRicvRlxvRmhxLUYsNiVRK2pldG51bWJlcnNGJ0Y0RjdGTUZNRk1GTUZNRk1GTUYrRmNwRk0=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSlzaW1wbGlmeUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJXN1YnNGJ0Y0RjctRjs2JC1GIzYnLUYsNiVRJEpJQ0YnRjRGNy1JI21vR0YkNi1RIixGJy9GOFEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjYvJSlzdHJldGNoeUdGUS8lKnN5bW1ldHJpY0dGUS8lKGxhcmdlb3BHRlEvJS5tb3ZhYmxlbGltaXRzR0ZRLyUnYWNjZW50R0ZRLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEmVG9KZXRGJ0Y0RjctRjs2JC1GIzYrLUklbXN1YkdGJDYlLUYsNiVRInBGJ0Y0RjctRiM2Ki1GLDYlUSJ1RidGNEY3RklGXXAvJStmb3JlZ3JvdW5kR1EqWzAsMCwyNTVdRicvJStleGVjdXRhYmxlR0ZRLyUpcmVhZG9ubHlHRjYvJTBmb250X3N0eWxlX25hbWVHUSoyRH5PdXRwdXRGJ0ZNLyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGK0ZJLUYsNiVRJURlcFZGJ0Y0RjdGSS1GLDYlUSlub3RhdGlvbkYnRjRGNy1GSjYtUSI9RidGTUZPL0ZTRlFGVEZWRlhGWkZmbi9GaW5RLDAuMjc3Nzc3OGVtRicvRlxvRmhxLUYsNiVRK2pldG51bWJlcnNGJ0Y0RjdGTUZNRk1GTUZNRk1GTUYrRmNwRk0=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkmbWZyYWNHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2KC1JJW1yb3dHRiQ2Ji1GLDZgby1GLDYsLUkjbW5HRiQ2JFEiMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y2LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y/LyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tSSVtc3ViR0YkNiUtSSNtaUdGJDYlUSJhRicvJSdpdGFsaWNHUSV0cnVlRicvRjdRJ2l0YWxpY0YnLUYsNigtRjo2LVEiW0YnRjYvRj5GWkZAL0ZDRlpGREZGRkhGSi9GTVEsMC4xNjY2NjY3ZW1GJy9GUEZfby1GVTYjUSFGJy1GOjYtUSJdRidGNkZcb0ZARl1vRkRGRkZIRkpGXm8vRlBRLDAuMTExMTExMWVtRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj9GNi8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRjktSShtc3Vic3VwR0YkNictRlU2JVEickYnRlhGZW5GZ25GMi8lMXN1cGVyc2NyaXB0c2hpZnRHRmBwRl5wRjktRlI2JS1GVTYlUSJxRidGWEZlbi1GLDYmRjJGaW9GXHBGNkZecEY5LUZSNiVGVC1GLDYmLUYzNiRRIjFGJ0Y2RmlvRlxwRjZGXnBGNi1GOjYtUSgmbWludXM7RidGNkY9RkBGQkZERkZGSEZKL0ZNUSwwLjIyMjIyMjJlbUYnL0ZQRltyLUYsNipGUUY5RmFwRjktRlI2JUZURl5xRl5wRjktRlI2JS1GVTYlUSJwRidGWEZlbkZecUZecEY2RmdxLUYsNixGMkY5RlFGOUZhcEY5Rl9yRjktRlI2JUZbcUZicUZecEY2LUY6Ni1RIitGJ0Y2Rj1GQEZCRkRGRkZIRkpGanFGXHItRiw2LEYyRjktRlI2JUZbcUZnbkZecEY5RmFwRjktRlI2JS1GVTYlUSJiRidGWEZlbkZecUZecEY5RmBxRjZGZ3EtRiw2LEYyRjlGX3NGOUZhcEY5LUZSNiVGY3NGYnFGXnBGOUZfckY2RmpyLUYsNiotRmJwNidGVEZnbkYyRmdwRl5wRjktRlI2JUZjckZicUZecEY5LUZSNiVGZHBGZ25GXnBGOUZhckY2RmpyLUYsNipGXHRGOUZedEY5Rl9zRjktRlI2JUZkcEZicUZecEY2RmpyLUYsNiotRmJwNidGY3NGZ25GMkZncEZecEY5Rl50RjlGYHRGOUZhckY2RmpyLUYsNipGaHRGOUZedEY5Rl9zRjlGZHRGNkZncS1GLDYsRjJGOS1GUjYlRmNzRmduRl5wRjlGYXBGOUZpcEY5RmBxRjZGanItRiw2KkZedUY5RmFwRjlGX3JGOUZhckY2RmpyLUYsNixGMkY5Rl51RjlGYXBGOUZfckY5RmhyRjZGZ3EtRiw2LkYyRjlGX3NGOUZgdEY5RmhzRjlGYHFGOS1GUjYlRmNyRmduRl5wRjZGanItRiw2LkYyRjlGX3NGOUZgdEY5RmhzRjktRlI2JS1GVTYlUSJzRidGWEZlbkZnbkZecEY5RmBxRjZGanItRiw2LEZedUY5RmB0RjlGanVGOUZhckY5RmBxRjZGZ3EtRiw2LkYyRjlGXnVGOUZgdEY5Rl9zRjktRlI2JUZkcEZecUZecEY5RmBxRjZGZ3EtRiw2LkYyRjlGXnVGOUZgdEY5Rmp1RjlGX3JGOUZedEY2RmdxLUYsNi5GMkY5Rl51RjlGYHRGOUZfc0Y5RmBxRjlGXnRGNkZncS1GLDYsRl51RjlGYHRGOUZfc0Y5RmhzRjlGXnRGNkZncS1GLDYsRl51RjlGYHRGOUZmdUY5RmFyRjlGYHFGNkZqci1GLDYuRjJGOUZedUY5RmB0RjlGZnVGOUZfckY5Rl50RjZGanItRiw2LkYyRjlGXnVGOUZgdEY5Rl9zRjlGX3JGOUZkdEY2RmdxLUYsNi5GMkY5Rl51RjlGYHRGOUZfc0Y5RmBxRjktRlI2JUZcdkZicUZecEY2RmdxLUYsNi5GMkY5RlFGOUZedUY5Rl9zRjlGXnRGOUZkdEY2RmdxLUYsNi5GMkY5RlFGOUZgdEY5Rl51RjlGYXJGOUZedEY2RmpyLUYsNixGUUY5RmB0RjlGZnVGOUZhckY5RmBxRjZGZ3EtRiw2LkYyRjlGUUY5RmB0RjlGZnVGOUZfckY5Rl50RjZGZ3EtRiw2LEZRRjlGYHRGOUZqdUY5RmFyRjlGYHFGNkZqci1GLDYuRjJGOUZRRjlGYHRGOUZqdUY5Rl9yRjlGXnRGNkZqci1GLDYuRjJGOUZRRjlGYHRGOUZfc0Y5RmN2RjlGYHFGNkZqci1GLDYsRlFGOUZgdEY5Rl9zRjlGaHNGOUZedEY2RmdxLUYsNi5GMkY5RlFGOUZgdEY5Rl9zRjlGX3JGOUZkdEY2RmpyLUYsNi5GMkY5RlFGOUZgdEY5Rl9zRjlGYHFGOUZedEY2RmpyLUYsNi5GMkY5RlFGOUZgdEY5Rl9zRjlGYHFGOUZjd0Y2RjZGaW9GXHBGNi1GLDYqLUklbXN1cEdGJDYlLUkobWZlbmNlZEdGJDYkLUYsNiZGUUZncUZedUY2RjZGMkZncEY5Rl9zRjlGYHRGaW9GXHBGNi8lLmxpbmV0aGlja25lc3NHRmZxLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRml5LyUpYmV2ZWxsZWRHRj8=">KiosYG8qLCIiIyIiIiZJImFHNiJGKUYmKSZJInJHRilGKUYlRiYmSSJxR0YpNiNGJUYmJkYoNiNGJkYmRiYqKkYnRiZGKkYmJkYoRi9GJiZJInBHRilGL0YmISIiKixGJUYmRidGJkYqRiZGM0YmJkYuRjFGJkY2KixGJUYmJkYuRilGJkYqRiYmSSJiR0YpRi9GJkYwRiZGJiosRiVGJkY6RiZGKkYmJkY8RjFGJkYzRiZGNioqKUYnRiVGJiZGNUYxRiZGK0YmRjRGJkYmKipGQEYmRkFGJkY6RiYmRixGMUYmRiYqKikmRjxGKUYlRiZGQUYmRitGJkY0RiZGJioqRkVGJkZBRiZGOkYmRkNGJkYmKixGJUYmRkZGJkYqRiZGLUYmRjBGJkY2KipGRkYmRipGJkYzRiZGNEYmRiYqLEYlRiZGRkYmRipGJkYzRiZGOEYmRiYqLkYlRiZGOkYmRitGJkY+RiZGMEYmJkY1RilGJkY2Ki5GJUYmRjpGJkYrRiZGPkYmJkkic0dGKUYpRiZGMEYmRiYqLEZGRiZGK0YmRk5GJkY0RiZGMEYmRiYqLkYlRiZGRkYmRitGJkY6RiYmRixGL0YmRjBGJkY2Ki5GJUYmRkZGJkYrRiZGTkYmRjNGJkZBRiZGNiouRiVGJkZGRiZGK0YmRjpGJkYwRiZGQUYmRjYqLEZGRiZGK0YmRjpGJkY+RiZGQUYmRjYqLEZGRiZGK0YmRkxGJkY0RiZGMEYmRjYqLkYlRiZGRkYmRitGJkZMRiZGM0YmRkFGJkYmKi5GJUYmRkZGJkYrRiZGOkYmRjNGJkZDRiZGJiouRiVGJkZGRiZGK0YmRjpGJkYwRiYmRk9GMUYmRjYqLkYlRiZGJ0YmRkZGJkY6RiZGQUYmRkNGJkY2Ki5GJUYmRidGJkYrRiZGRkYmRjRGJkZBRiZGNiosRidGJkYrRiZGTEYmRjRGJkYwRiZGJiouRiVGJkYnRiZGK0YmRkxGJkYzRiZGQUYmRjYqLEYnRiZGK0YmRk5GJkY0RiZGMEYmRjYqLkYlRiZGJ0YmRitGJkZORiZGM0YmRkFGJkYmKi5GJUYmRidGJkYrRiZGOkYmRlJGJkYwRiZGJiosRidGJkYrRiZGOkYmRj5GJkZBRiZGJiouRiVGJkYnRiZGK0YmRjpGJkYzRiZGQ0YmRjYqLkYlRiZGJ0YmRitGJkY6RiZGMEYmRkFGJkYmKi5GJUYmRidGJkYrRiZGOkYmRjBGJkZaRiZGJkYmKSwmRidGJkZGRjZGJUY2RjpGNkYrRjY=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1787" drawlabel="true">
<Input>
<Text-field prompt="J2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1790" drawlabel="true">
<Input>
<Text-field prompt="J2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSlzaW1wbGlmeUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJXN1YnNGJ0Y0RjctRjs2JC1GIzYnLUYsNiVRJEpJQ0YnRjRGNy1JI21vR0YkNi1RIixGJy9GOFEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjYvJSlzdHJldGNoeUdGUS8lKnN5bW1ldHJpY0dGUS8lKGxhcmdlb3BHRlEvJS5tb3ZhYmxlbGltaXRzR0ZRLyUnYWNjZW50R0ZRLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEmVG9KZXRGJ0Y0RjctRjs2JC1GIzYsRistRiM2JkYrRj8tRjs2JC1GIzYnLUY7NiYtRiM2Ki1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGNEY3LUYjNiQtRjs2Ji1GIzYkRitGTUZNLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRk0vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GSjYtUSI9RidGTUZPL0ZTRlFGVEZWRlhGWkZmbi9GaW5RLDAuMjc3Nzc3OGVtRicvRlxvRmlxRmJwRkktRmBwNiUtRiw2JVEidkYnRjRGN0ZlcEZhcUZkcUZdckZNRk1GW3FGXnFGSS1GIzYlRjEtRjs2JC1GIzYlLUYsNiVRJWRpZmZGJ0Y0RjctRjs2JC1GIzYoLUYsNiVRJEVxMUYnRjRGN0ZJLUZgcDYlRmJwLUYjNiQtSSNtbkdGJDYkUSIzRidGTUZNRmFxRklGYHNGTUZNRk1GTUZNRitGTUZNRk1GK0ZJLUYsNiVRJURlcFZGJ0Y0RjdGSS1GLDYlUSlub3RhdGlvbkYnRjRGN0ZkcS1GLDYlUStqZXRudW1iZXJzRidGNEY3Rk1GTUZNRk1GTUZNRk1GKy8lK2V4ZWN1dGFibGVHRlFGTQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSlzaW1wbGlmeUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJXN1YnNGJ0Y0RjctRjs2JC1GIzYnLUYsNiVRJEpJQ0YnRjRGNy1JI21vR0YkNi1RIixGJy9GOFEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjYvJSlzdHJldGNoeUdGUS8lKnN5bW1ldHJpY0dGUS8lKGxhcmdlb3BHRlEvJS5tb3ZhYmxlbGltaXRzR0ZRLyUnYWNjZW50R0ZRLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEmVG9KZXRGJ0Y0RjctRjs2JC1GIzYsRistRiM2JkYrRj8tRjs2JC1GIzYnLUY7NiYtRiM2Ki1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGNEY3LUYjNiQtRjs2Ji1GIzYkRitGTUZNLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRk0vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GSjYtUSI9RidGTUZPL0ZTRlFGVEZWRlhGWkZmbi9GaW5RLDAuMjc3Nzc3OGVtRicvRlxvRmlxRmJwRkktRmBwNiUtRiw2JVEidkYnRjRGN0ZlcEZhcUZkcUZdckZNRk1GW3FGXnFGSS1GIzYlRjEtRjs2JC1GIzYlLUYsNiVRJWRpZmZGJ0Y0RjctRjs2JC1GIzYoLUYsNiVRJEVxMUYnRjRGN0ZJLUZgcDYlRmJwLUYjNiQtSSNtbkdGJDYkUSIzRidGTUZNRmFxRklGYHNGTUZNRk1GTUZNRitGTUZNRk1GK0ZJLUYsNiVRJURlcFZGJ0Y0RjdGSS1GLDYlUSlub3RhdGlvbkYnRjRGN0ZkcS1GLDYlUStqZXRudW1iZXJzRidGNEY3Rk1GTUZNRk1GTUZNRk1GKy8lK2V4ZWN1dGFibGVHRlFGTQ==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiIh</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1773" drawlabel="true">
<Input>
<Text-field prompt="J2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVzdWJzRidGL0YyLUY2NiQtRiM2KC1GLDYlUSRKSUNGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiVRJlRvSmV0RidGL0YyLUY2NiQtRiM2LS1GLDYjUSFGJy1GIzYmRmBvRjotRjY2JC1GIzYnLUY2NiYtRiM2Ki1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNiQtRjY2Ji1GIzYkRmBvRkhGSC8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZILyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRkU2LVEiPUYnRkhGSi9GTkZMRk9GUUZTRlVGVy9GWlEsMC4yNzc3Nzc4ZW1GJy9GZ25GZ3FGYHBGRC1GXnA2JS1GLDYlUSJ2RidGL0YyRmNwRl9xRmJxRltyRkhGSEZpcEZccUZELUYjNiVGKy1GNjYkLUYjNiUtRiw2JVElZGlmZkYnRi9GMi1GNjYkLUYjNigtRiw2JVEkRXExRidGL0YyRkQtRl5wNiVGYHAtRiM2JC1JI21uR0YkNiRRIjJGJ0ZIRkhGX3FGRC1GXnA2JUZgcC1GIzYkLUZjczYkUSIzRidGSEZIRl9xRkhGSEZIRkhGSEZgb0ZIRkhGSEZgb0ZELUYsNiVRJURlcFZGJ0YvRjJGRC1GLDYlUSlub3RhdGlvbkYnRi9GMkZicS1GLDYlUStqZXRudW1iZXJzRidGL0YyLyUrZXhlY3V0YWJsZUdGTEZIRkhGZnRGSEZIRmZ0RkhGSEZmdEZI">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVzdWJzRidGL0YyLUY2NiQtRiM2KC1GLDYlUSRKSUNGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiVRJlRvSmV0RidGL0YyLUY2NiQtRiM2LS1GLDYjUSFGJy1GIzYmRmBvRjotRjY2JC1GIzYnLUY2NiYtRiM2Ki1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNiQtRjY2Ji1GIzYkRmBvRkhGSC8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZILyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRkU2LVEiPUYnRkhGSi9GTkZMRk9GUUZTRlVGVy9GWlEsMC4yNzc3Nzc4ZW1GJy9GZ25GZ3FGYHBGRC1GXnA2JS1GLDYlUSJ2RidGL0YyRmNwRl9xRmJxRltyRkhGSEZpcEZccUZELUYjNiVGKy1GNjYkLUYjNiUtRiw2JVElZGlmZkYnRi9GMi1GNjYkLUYjNigtRiw2JVEkRXExRidGL0YyRkQtRl5wNiVGYHAtRiM2JC1JI21uR0YkNiRRIjJGJ0ZIRkhGX3FGRC1GXnA2JUZgcC1GIzYkLUZjczYkUSIzRidGSEZIRl9xRkhGSEZIRkhGSEZgb0ZIRkhGSEZgb0ZELUYsNiVRJURlcFZGJ0YvRjJGRC1GLDYlUSlub3RhdGlvbkYnRi9GMkZicS1GLDYlUStqZXRudW1iZXJzRidGL0YyLyUrZXhlY3V0YWJsZUdGTEZIRkhGZnRGSEZIRmZ0RkhGSEZmdEZI</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiIh</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1772" drawlabel="true">
<Input>
<Text-field prompt="J2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSlzaW1wbGlmeUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJXN1YnNGJ0Y0RjctRjs2JC1GIzYnLUYsNiVRJEpJQ0YnRjRGNy1JI21vR0YkNi1RIixGJy9GOFEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjYvJSlzdHJldGNoeUdGUS8lKnN5bW1ldHJpY0dGUS8lKGxhcmdlb3BHRlEvJS5tb3ZhYmxlbGltaXRzR0ZRLyUnYWNjZW50R0ZRLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEmVG9KZXRGJ0Y0RjctRjs2JC1GIzYsRistRiM2JkYrRj8tRjs2JC1GIzYnLUY7NiYtRiM2Ki1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGNEY3LUYjNiQtRjs2Ji1GIzYkRitGTUZNLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRk0vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GSjYtUSI9RidGTUZPL0ZTRlFGVEZWRlhGWkZmbi9GaW5RLDAuMjc3Nzc3OGVtRicvRlxvRmlxRmJwRkktRmBwNiUtRiw2JVEidkYnRjRGN0ZlcEZhcUZkcUZdckZNRk1GW3FGXnFGSS1GIzYlRjEtRjs2JC1GIzYkLUYsNiVRJEVxMUYnRjRGN0ZNRk1GTUYrRk1GTUZNRitGSS1GLDYlUSVEZXBWRidGNEY3RkktRiw2JVEpbm90YXRpb25GJ0Y0RjdGZHEtRiw2JVEramV0bnVtYmVyc0YnRjRGN0ZNRk1GTUZNRk1GTUZNRisvJStleGVjdXRhYmxlR0ZRRk0=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSlzaW1wbGlmeUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJXN1YnNGJ0Y0RjctRjs2JC1GIzYnLUYsNiVRJEpJQ0YnRjRGNy1JI21vR0YkNi1RIixGJy9GOFEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjYvJSlzdHJldGNoeUdGUS8lKnN5bW1ldHJpY0dGUS8lKGxhcmdlb3BHRlEvJS5tb3ZhYmxlbGltaXRzR0ZRLyUnYWNjZW50R0ZRLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEmVG9KZXRGJ0Y0RjctRjs2JC1GIzYsRistRiM2JkYrRj8tRjs2JC1GIzYnLUY7NiYtRiM2Ki1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGNEY3LUYjNiQtRjs2Ji1GIzYkRitGTUZNLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRk0vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GSjYtUSI9RidGTUZPL0ZTRlFGVEZWRlhGWkZmbi9GaW5RLDAuMjc3Nzc3OGVtRicvRlxvRmlxRmJwRkktRmBwNiUtRiw2JVEidkYnRjRGN0ZlcEZhcUZkcUZdckZNRk1GW3FGXnFGSS1GIzYlRjEtRjs2JC1GIzYkLUYsNiVRJEVxMUYnRjRGN0ZNRk1GTUYrRk1GTUZNRitGSS1GLDYlUSVEZXBWRidGNEY3RkktRiw2JVEpbm90YXRpb25GJ0Y0RjdGZHEtRiw2JVEramV0bnVtYmVyc0YnRjRGN0ZNRk1GTUZNRk1GTUZNRisvJStleGVjdXRhYmxlR0ZRRk0=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiIh</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1767" drawlabel="true">
<Input>
<Text-field prompt="J2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSVzdWJzRidGL0YyLUY2NiQtRiM2Jy1GLDYlUSRKSUNGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiVRJlRvSmV0RidGL0YyLUY2NiQtRiM2LC1GLDYjUSFGJy1GIzYmRmBvRjotRjY2JC1GIzYnLUY2NiYtRiM2Ki1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNiQtRjY2Ji1GIzYkRmBvRkhGSC8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZILyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRkU2LVEiPUYnRkhGSi9GTkZMRk9GUUZTRlVGVy9GWlEsMC4yNzc3Nzc4ZW1GJy9GZ25GZ3FGYHBGRC1GXnA2JS1GLDYlUSJ2RidGL0YyRmNwRl9xRmJxRltyRkhGSEZpcEZccUZELUYjNiVGKy1GNjYkLUYjNiQtRiw2JVEkRXEyRidGL0YyRkhGSEZIRmBvRkhGSEZIRmBvRkQtRiw2JVElRGVwVkYnRi9GMkZELUYsNiVRKW5vdGF0aW9uRidGL0YyRmJxLUYsNiVRK2pldG51bWJlcnNGJ0YvRjJGSEZIRkhGSEZIRkhGYG8vJStleGVjdXRhYmxlR0ZMRkg=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSVzdWJzRidGL0YyLUY2NiQtRiM2Jy1GLDYlUSRKSUNGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiVRJlRvSmV0RidGL0YyLUY2NiQtRiM2LC1GLDYjUSFGJy1GIzYmRmBvRjotRjY2JC1GIzYnLUY2NiYtRiM2Ki1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNiQtRjY2Ji1GIzYkRmBvRkhGSC8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZILyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRkU2LVEiPUYnRkhGSi9GTkZMRk9GUUZTRlVGVy9GWlEsMC4yNzc3Nzc4ZW1GJy9GZ25GZ3FGYHBGRC1GXnA2JS1GLDYlUSJ2RidGL0YyRmNwRl9xRmJxRltyRkhGSEZpcEZccUZELUYjNiVGKy1GNjYkLUYjNiQtRiw2JVEkRXEyRidGL0YyRkhGSEZIRmBvRkhGSEZIRmBvRkQtRiw2JVElRGVwVkYnRi9GMkZELUYsNiVRKW5vdGF0aW9uRidGL0YyRmJxLUYsNiVRK2pldG51bWJlcnNGJ0YvRjJGSEZIRkhGSEZIRkhGYG8vJStleGVjdXRhYmxlR0ZMRkg=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiIh</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1766" drawlabel="true">
<Input>
<Text-field prompt="J2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSVzdWJzRidGL0YyLUY2NiQtRiM2Jy1GLDYlUSRKSUNGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiVRJlRvSmV0RidGL0YyLUY2NiQtRiM2LC1GLDYjUSFGJy1GIzYmRmBvRjotRjY2JC1GIzYnLUY2NiYtRiM2Ki1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNiQtRjY2Ji1GIzYkRmBvRkhGSC8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZILyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRkU2LVEiPUYnRkhGSi9GTkZMRk9GUUZTRlVGVy9GWlEsMC4yNzc3Nzc4ZW1GJy9GZ25GZ3FGYHBGRC1GXnA2JS1GLDYlUSJ2RidGL0YyRmNwRl9xRmJxRltyRkhGSEZpcEZccUZELUYjNiVGKy1GNjYkLUYjNiQtRiw2JVEkRXEzRidGL0YyRkhGSEZIRmBvRkhGSEZIRmBvRkQtRiw2JVElRGVwVkYnRi9GMkZELUYsNiVRKW5vdGF0aW9uRidGL0YyRmJxLUYsNiVRK2pldG51bWJlcnNGJ0YvRjJGSEZIRkhGSEZIRkhGYG8vJStleGVjdXRhYmxlR0ZMRkg=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSVzdWJzRidGL0YyLUY2NiQtRiM2Jy1GLDYlUSRKSUNGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiVRJlRvSmV0RidGL0YyLUY2NiQtRiM2LC1GLDYjUSFGJy1GIzYmRmBvRjotRjY2JC1GIzYnLUY2NiYtRiM2Ki1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNiQtRjY2Ji1GIzYkRmBvRkhGSC8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZILyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRkU2LVEiPUYnRkhGSi9GTkZMRk9GUUZTRlVGVy9GWlEsMC4yNzc3Nzc4ZW1GJy9GZ25GZ3FGYHBGRC1GXnA2JS1GLDYlUSJ2RidGL0YyRmNwRl9xRmJxRltyRkhGSEZpcEZccUZELUYjNiVGKy1GNjYkLUYjNiQtRiw2JVEkRXEzRidGL0YyRkhGSEZIRmBvRkhGSEZIRmBvRkQtRiw2JVElRGVwVkYnRi9GMkZELUYsNiVRKW5vdGF0aW9uRidGL0YyRmJxLUYsNiVRK2pldG51bWJlcnNGJ0YvRjJGSEZIRkhGSEZIRkhGYG8vJStleGVjdXRhYmxlR0ZMRkg=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiIh</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1765" drawlabel="true">
<Input>
<Text-field prompt="J2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSVzdWJzRidGL0YyLUY2NiQtRiM2Jy1GLDYlUSRKSUNGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiVRJlRvSmV0RidGL0YyLUY2NiQtRiM2LC1GLDYjUSFGJy1GIzYmRmBvRjotRjY2JC1GIzYnLUY2NiYtRiM2Ki1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNiQtRjY2Ji1GIzYkRmBvRkhGSC8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZILyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRkU2LVEiPUYnRkhGSi9GTkZMRk9GUUZTRlVGVy9GWlEsMC4yNzc3Nzc4ZW1GJy9GZ25GZ3FGYHBGRC1GXnA2JS1GLDYlUSJ2RidGL0YyRmNwRl9xRmJxRltyRkhGSEZpcEZccUZELUYjNiVGKy1GNjYkLUYjNiQtRiw2JVEkRXE0RidGL0YyRkhGSEZIRmBvRkhGSEZIRmBvRkQtRiw2JVElRGVwVkYnRi9GMkZELUYsNiVRKW5vdGF0aW9uRidGL0YyRmJxLUYsNiVRK2pldG51bWJlcnNGJ0YvRjJGSEZIRkhGSEZIRkhGYG8vJStleGVjdXRhYmxlR0ZMRkg=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSVzdWJzRidGL0YyLUY2NiQtRiM2Jy1GLDYlUSRKSUNGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiVRJlRvSmV0RidGL0YyLUY2NiQtRiM2LC1GLDYjUSFGJy1GIzYmRmBvRjotRjY2JC1GIzYnLUY2NiYtRiM2Ki1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNiQtRjY2Ji1GIzYkRmBvRkhGSC8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZILyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRkU2LVEiPUYnRkhGSi9GTkZMRk9GUUZTRlVGVy9GWlEsMC4yNzc3Nzc4ZW1GJy9GZ25GZ3FGYHBGRC1GXnA2JS1GLDYlUSJ2RidGL0YyRmNwRl9xRmJxRltyRkhGSEZpcEZccUZELUYjNiVGKy1GNjYkLUYjNiQtRiw2JVEkRXE0RidGL0YyRkhGSEZIRmBvRkhGSEZIRmBvRkQtRiw2JVElRGVwVkYnRi9GMkZELUYsNiVRKW5vdGF0aW9uRidGL0YyRmJxLUYsNiVRK2pldG51bWJlcnNGJ0YvRjJGSEZIRkhGSEZIRkhGYG8vJStleGVjdXRhYmxlR0ZMRkg=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiIh</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1764" drawlabel="true">
<Input>
<Text-field prompt="J2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSVzdWJzRidGL0YyLUY2NiQtRiM2Jy1GLDYlUSRKSUNGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiVRJlRvSmV0RidGL0YyLUY2NiQtRiM2LC1GLDYjUSFGJy1GIzYmRmBvRjotRjY2JC1GIzYnLUY2NiYtRiM2Ki1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNiQtRjY2Ji1GIzYkRmBvRkhGSC8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZILyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRkU2LVEiPUYnRkhGSi9GTkZMRk9GUUZTRlVGVy9GWlEsMC4yNzc3Nzc4ZW1GJy9GZ25GZ3FGYHBGRC1GXnA2JS1GLDYlUSJ2RidGL0YyRmNwRl9xRmJxRltyRkhGSEZpcEZccUZELUYjNiVGKy1GNjYkLUYjNiQtRiw2JVEkRXE1RidGL0YyRkhGSEZIRmBvRkhGSEZIRmBvRkQtRiw2JVElRGVwVkYnRi9GMkZELUYsNiVRKW5vdGF0aW9uRidGL0YyRmJxLUYsNiVRK2pldG51bWJlcnNGJ0YvRjJGSEZIRkhGSEZIRkhGYG8vJStleGVjdXRhYmxlR0ZMRkg=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSVzdWJzRidGL0YyLUY2NiQtRiM2Jy1GLDYlUSRKSUNGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiVRJlRvSmV0RidGL0YyLUY2NiQtRiM2LC1GLDYjUSFGJy1GIzYmRmBvRjotRjY2JC1GIzYnLUY2NiYtRiM2Ki1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNiQtRjY2Ji1GIzYkRmBvRkhGSC8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZILyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRkU2LVEiPUYnRkhGSi9GTkZMRk9GUUZTRlVGVy9GWlEsMC4yNzc3Nzc4ZW1GJy9GZ25GZ3FGYHBGRC1GXnA2JS1GLDYlUSJ2RidGL0YyRmNwRl9xRmJxRltyRkhGSEZpcEZccUZELUYjNiVGKy1GNjYkLUYjNiQtRiw2JVEkRXE1RidGL0YyRkhGSEZIRmBvRkhGSEZIRmBvRkQtRiw2JVElRGVwVkYnRi9GMkZELUYsNiVRKW5vdGF0aW9uRidGL0YyRmJxLUYsNiVRK2pldG51bWJlcnNGJ0YvRjJGSEZIRkhGSEZIRkhGYG8vJStleGVjdXRhYmxlR0ZMRkg=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiIh</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1762" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">Perfect, this means that integrability implies EW property. To check into the other side let us determine the rank of the system
by substituting &quot;arbtrary&quot; rational values of (a,b,p,q,r,s) - due to large equivalence group we are basically independent of the choice - 
in the coefficients of the equations in u_i*u_j (the eqns are quadratic in the 2-jet of u); these are the 2nd order differential polynomials
in (a,b,p,q,r,s) with the 2nd derivatives entering linearly with the coefficients depending on the 0-jet only.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1793" drawlabel="true">
<Input>
<Text-field prompt="J2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1761" drawlabel="true">
<Input>
<Text-field prompt="J2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1795" drawlabel="true">
<Input>
<Text-field prompt="J2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1794" drawlabel="true">
<Input>
<Text-field prompt="J2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElbm9wc0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJUVRVVRGJ0YvRjIvJStleGVjdXRhYmxlR1EmZmFsc2VGJy9GM1Enbm9ybWFsRidGQEY9RkA=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElbm9wc0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJUVRVVRGJ0YvRjIvJStleGVjdXRhYmxlR1EmZmFsc2VGJy9GM1Enbm9ybWFsRidGQEY9RkA=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiNU</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1798" drawlabel="true">
<Input>
<Text-field prompt="J2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVElRVFVYUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJlRvSmV0RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiwtRiw2I1EhRictRiM2JkZXLUYsNiVRJXN1YnNGJ0YvRjItRlM2JC1GIzYmLUZTNiYtRiM2Ki1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNiQtRlM2Ji1GIzYkRldGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRjkvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZkby1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUZibzYlLUYsNiVRInZGJ0YvRjJGZ29GY3BGZnBGY3FGOUY5Rl1wRmBwRmlwLUYsNiVRJUVRVVRGJ0YvRjJGOUY5RjlGV0ZpcC1GLDYlUSVEZXBWRidGL0YyRmlwLUYsNiVRKW5vdGF0aW9uRidGL0YyRmZwLUYsNiVRK2pldG51bWJlcnNGJ0YvRjJGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVElRVFVYUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJlRvSmV0RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiwtRiw2I1EhRictRiM2JkZXLUYsNiVRJXN1YnNGJ0YvRjItRlM2JC1GIzYmLUZTNiYtRiM2Ki1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNiQtRlM2Ji1GIzYkRldGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRjkvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZkby1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUZibzYlLUYsNiVRInZGJ0YvRjJGZ29GY3BGZnBGY3FGOUY5Rl1wRmBwRmlwLUYsNiVRJUVRVVRGJ0YvRjJGOUY5RjlGV0ZpcC1GLDYlUSVEZXBWRidGL0YyRmlwLUYsNiVRKW5vdGF0aW9uRidGL0YyRmZwLUYsNiVRK2pldG51bWJlcnNGJ0YvRjJGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLyUrZXhlY3V0YWJsZUdGPUY5</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1797" drawlabel="true">
<Input>
<Text-field prompt="J2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkU0JTRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2PS1JJW1zdWJHRiQ2JS1GLDYlUSJhRidGL0YyLUYjNiUtRlA2Ji1GIzYlLUYsNiNRIUYnRi9GMkY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRi9GMi8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUkjbW5HRiQ2JFEiMUYnRjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GVTYlLUYsNiVRImJGJ0YvRjJGWkZjb0Zmby1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GXnEtSSZtZnJhY0dGJDYoLUZqbzYkUSI1RidGOS1GIzYlLUZqbzYkUSI0RidGOUYvRjIvJS5saW5ldGhpY2tuZXNzR0ZccC8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zfci8lKWJldmVsbGVkR0Y9Rl1wLUZVNiUtRiw2JVEicEYnRi9GMkZaRmNvRmZvLUZqbzYkUSIzRidGOUZdcC1GVTYlLUYsNiVRInFGJ0YvRjJGWkZjb0Zmby1Gam82JFEiMkYnRjlGXXAtRlU2JS1GLDYlUSJyRidGL0YyRlpGY29GZm9GanAtRmFxNihGaW8tRiM2JUZjcUYvRjJGW3JGXXJGYHJGYnJGXXAtRlU2JS1GLDYlUSJzRidGL0YyRlpGY29GZm8tRmpvNiRRIjdGJ0Y5LyUrZXhlY3V0YWJsZUdGPUY5RjkvRl5vUSJ8ZnJGJy9GYW9RInxockYnLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmV0Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkU0JTRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2PS1JJW1zdWJHRiQ2JS1GLDYlUSJhRidGL0YyLUYjNiUtRlA2Ji1GIzYlLUYsNiNRIUYnRi9GMkY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRi9GMi8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUkjbW5HRiQ2JFEiMUYnRjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GVTYlLUYsNiVRImJGJ0YvRjJGWkZjb0Zmby1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GXnEtSSZtZnJhY0dGJDYoLUZqbzYkUSI1RidGOS1GIzYlLUZqbzYkUSI0RidGOUYvRjIvJS5saW5ldGhpY2tuZXNzR0ZccC8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zfci8lKWJldmVsbGVkR0Y9Rl1wLUZVNiUtRiw2JVEicEYnRi9GMkZaRmNvRmZvLUZqbzYkUSIzRidGOUZdcC1GVTYlLUYsNiVRInFGJ0YvRjJGWkZjb0Zmby1Gam82JFEiMkYnRjlGXXAtRlU2JS1GLDYlUSJyRidGL0YyRlpGY29GZm9GanAtRmFxNihGaW8tRiM2JUZjcUYvRjJGW3JGXXJGYHJGYnJGXXAtRlU2JS1GLDYlUSJzRidGL0YyRlpGY29GZm8tRmpvNiRRIjdGJ0Y5LyUrZXhlY3V0YWJsZUdGPUY5RjkvRl5vUSJ8ZnJGJy9GYW9RInxockYnLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmV0Rjk=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1803" drawlabel="true">
<Input>
<Text-field prompt="J2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkRVFVRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEpc2ltcGxpZnlGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVzdWJzRidGL0YyLUZTNiQtRiM2Jy1GLDYlUSRTQlNGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSVFUVVhRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjlGZm9GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmZvRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkRVFVRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEpc2ltcGxpZnlGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVzdWJzRidGL0YyLUZTNiQtRiM2Jy1GLDYlUSRTQlNGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSVFUVVhRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjlGZm9GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmZvRjk=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1808" drawlabel="true">
<Input>
<Text-field prompt="J2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElbm9wc0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJEVRVUYnRi9GMi8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnL0YzUSdub3JtYWxGJ0ZARj1GQA==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElbm9wc0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJEVRVUYnRi9GMi8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnL0YzUSdub3JtYWxGJ0ZARj1GQA==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiNU</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1805" drawlabel="true">
<Input>
<Text-field prompt="J2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkQ09GRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2Ry1JJW1zdWJHRiQ2JS1GLDYlUSJhRidGL0YyLUYjNictSSNtbkdGJDYkUSIxRidGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnRmZuRi9GMi8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRmpuLUZVNiVGVy1GIzYnRmZuRmpuLUZnbjYkUSIyRidGOUYvRjJGYm9Gam4tRlU2JUZXLUYjNidGaW9Gam5GaW9GL0YyRmJvRmpuLUZVNiUtRiw2JVEiYkYnRi9GMkZaRmJvRmpuLUZVNiVGYnBGZ29GYm9Gam4tRlU2JUZicEZecEZib0Zqbi1GVTYlLUYsNiVRInBGJ0YvRjJGWkZib0Zqbi1GVTYlRltxRmdvRmJvRmpuLUZVNiVGW3FGXnBGYm9Gam4tRlU2JS1GLDYlUSJxRidGL0YyRlpGYm9Gam4tRlU2JUZkcUZnb0Zib0Zqbi1GVTYlRmRxRl5wRmJvRmpuLUZVNiUtRiw2JVEickYnRi9GMkZaRmJvRmpuLUZVNiVGXXJGZ29GYm9Gam4tRlU2JUZdckZecEZib0Zqbi1GVTYlLUYsNiVRInNGJ0YvRjJGWkZib0Zqbi1GVTYlRmZyRmdvRmJvRmpuLUZVNiVGZnJGXnBGYm8vJStleGVjdXRhYmxlR0Y9RjlGOS8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRictRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GXXNGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkQ09GRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2Ry1JJW1zdWJHRiQ2JS1GLDYlUSJhRidGL0YyLUYjNictSSNtbkdGJDYkUSIxRidGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnRmZuRi9GMi8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRmpuLUZVNiVGVy1GIzYnRmZuRmpuLUZnbjYkUSIyRidGOUYvRjJGYm9Gam4tRlU2JUZXLUYjNidGaW9Gam5GaW9GL0YyRmJvRmpuLUZVNiUtRiw2JVEiYkYnRi9GMkZaRmJvRmpuLUZVNiVGYnBGZ29GYm9Gam4tRlU2JUZicEZecEZib0Zqbi1GVTYlLUYsNiVRInBGJ0YvRjJGWkZib0Zqbi1GVTYlRltxRmdvRmJvRmpuLUZVNiVGW3FGXnBGYm9Gam4tRlU2JS1GLDYlUSJxRidGL0YyRlpGYm9Gam4tRlU2JUZkcUZnb0Zib0Zqbi1GVTYlRmRxRl5wRmJvRmpuLUZVNiUtRiw2JVEickYnRi9GMkZaRmJvRmpuLUZVNiVGXXJGZ29GYm9Gam4tRlU2JUZdckZecEZib0Zqbi1GVTYlLUYsNiVRInNGJ0YvRjJGWkZib0Zqbi1GVTYlRmZyRmdvRmJvRmpuLUZVNiVGZnJGXnBGYm8vJStleGVjdXRhYmxlR0Y9RjlGOS8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRictRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GXXNGOQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1804" drawlabel="true">
<Input>
<Text-field prompt="J2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElbm9wc0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJENPRkYnRi9GMi8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnL0YzUSdub3JtYWxGJ0ZARj1GQA==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElbm9wc0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJENPRkYnRi9GMi8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnL0YzUSdub3JtYWxGJ0ZARj1GQA==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiM9</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1813" drawlabel="true">
<Input>
<Text-field prompt="J2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkQ09GRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2QS1JJW1zdWJHRiQ2JS1GLDYlUSJhRidGL0YyLUYjNictSSNtbkdGJDYkUSIxRidGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnRmZuRi9GMi8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRmpuLUZVNiVGVy1GIzYnRmZuRmpuLUZnbjYkUSIyRidGOUYvRjJGYm9Gam4tRlU2JUZXLUYjNidGaW9Gam5GaW9GL0YyRmJvRmpuLUZVNiUtRiw2JVEiYkYnRi9GMkZaRmJvRmpuLUZVNiVGYnBGZ29GYm9Gam4tRlU2JUZicEZecEZib0Zqbi1GVTYlLUYsNiVRInBGJ0YvRjJGWkZib0Zqbi1GVTYlRltxRmdvRmJvRmpuLUZVNiVGW3FGXnBGYm9Gam4tRlU2JS1GLDYlUSJyRidGL0YyRlpGYm9Gam4tRlU2JUZkcUZnb0Zib0Zqbi1GVTYlRmRxRl5wRmJvRmpuLUZVNiUtRiw2JVEic0YnRi9GMkZaRmJvRmpuLUZVNiVGXXJGZ29GYm9Gam4tRlU2JUZdckZecEZiby8lK2V4ZWN1dGFibGVHRj1GOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJy1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZkckY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkQ09GRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2QS1JJW1zdWJHRiQ2JS1GLDYlUSJhRidGL0YyLUYjNictSSNtbkdGJDYkUSIxRidGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnRmZuRi9GMi8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRmpuLUZVNiVGVy1GIzYnRmZuRmpuLUZnbjYkUSIyRidGOUYvRjJGYm9Gam4tRlU2JUZXLUYjNidGaW9Gam5GaW9GL0YyRmJvRmpuLUZVNiUtRiw2JVEiYkYnRi9GMkZaRmJvRmpuLUZVNiVGYnBGZ29GYm9Gam4tRlU2JUZicEZecEZib0Zqbi1GVTYlLUYsNiVRInBGJ0YvRjJGWkZib0Zqbi1GVTYlRltxRmdvRmJvRmpuLUZVNiVGW3FGXnBGYm9Gam4tRlU2JS1GLDYlUSJyRidGL0YyRlpGYm9Gam4tRlU2JUZkcUZnb0Zib0Zqbi1GVTYlRmRxRl5wRmJvRmpuLUZVNiUtRiw2JVEic0YnRi9GMkZaRmJvRmpuLUZVNiVGXXJGZ29GYm9Gam4tRlU2JUZdckZecEZiby8lK2V4ZWN1dGFibGVHRj1GOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJy1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZkckY5</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1812" drawlabel="true">
<Input>
<Text-field prompt="J2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElbm9wc0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJENPRkYnRi9GMi8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnL0YzUSdub3JtYWxGJ0ZARj1GQA==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElbm9wc0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJENPRkYnRi9GMi8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnL0YzUSdub3JtYWxGJ0ZARj1GQA==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiM6</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1802" drawlabel="true">
<Input>
<Text-field prompt="J2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEiTUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYkLUYjNictRiw2JVEiaUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRImpGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSgmc3JhcnI7RidGOUY7Rj5GQEZCRkRGRkZIRmVuL0ZORmZuLUYsNiVRJmNvZWZmRidGL0YyLUZQNiQtRiM2KS1GLDYlUSRFUVVGJ0YvRjItRlA2Ji1GIzYlRlRGXG9GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRlctRiw2JVEkQ09GRidGL0YyLUZQNictRiM2JkZpbkYvRlxvRjJGL0YyRmBwRmNwRlxvRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZcb0Y5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEiTUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYkLUYjNictRiw2JVEiaUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRImpGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSgmc3JhcnI7RidGOUY7Rj5GQEZCRkRGRkZIRmVuL0ZORmZuLUYsNiVRJmNvZWZmRidGL0YyLUZQNiQtRiM2KS1GLDYlUSRFUVVGJ0YvRjItRlA2Ji1GIzYlRlRGXG9GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRlctRiw2JVEkQ09GRidGL0YyLUZQNictRiM2JkZpbkYvRlxvRjJGL0YyRmBwRmNwRlxvRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZcb0Y5</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1806" drawlabel="true">
<Input>
<Text-field prompt="J2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEiTUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYnLUkjbW5HRiQ2JFEiNEYnL0YzUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0Y+LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkYvJSpzeW1tZXRyaWNHRkYvJShsYXJnZW9wR0ZGLyUubW92YWJsZWxpbWl0c0dGRi8lJ2FjY2VudEdGRi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUY7NiRRIzE1RidGPi8lK2V4ZWN1dGFibGVHRkZGPkY+RmZuRj4=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEiTUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYnLUkjbW5HRiQ2JFEiNEYnL0YzUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0Y+LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkYvJSpzeW1tZXRyaWNHRkYvJShsYXJnZW9wR0ZGLyUubW92YWJsZWxpbWl0c0dGRi8lJ2FjY2VudEdGRi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUY7NiRRIzE1RidGPi8lK2V4ZWN1dGFibGVHRkZGPkY+RmZuRj4=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiIh</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1807" drawlabel="true">
<Input>
<Text-field prompt="J2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkTUFURicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEnTWF0cml4RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiotRiw2JVElbm9wc0YnRi9GMi1GUzYkLUYjNiQtRiw2JVEkRVFVRidGL0YyRjlGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYjNiVGVy1GUzYkLUYjNiQtRiw2JVEkQ09GRidGL0YyRjlGOUY5RltvLUYsNiVRIk1GJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZfcEY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkTUFURicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEnTWF0cml4RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiotRiw2JVElbm9wc0YnRi9GMi1GUzYkLUYjNiQtRiw2JVEkRVFVRidGL0YyRjlGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYjNiVGVy1GUzYkLUYjNiQtRiw2JVEkQ09GRidGL0YyRjlGOUY5RltvLUYsNiVRIk1GJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZfcEY5</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1811" drawlabel="true">
<Input>
<Text-field prompt="J2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElUmFua0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJE1BVEYnRi9GMi8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnL0YzUSdub3JtYWxGJ0ZARj1GQA==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElUmFua0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJE1BVEYnRi9GMi8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnL0YzUSdub3JtYWxGJ0ZARj1GQA==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiM6</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1810" drawlabel="true">
<Input>
<Text-field prompt="J2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1809" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">We obtained that the rank is 15 not 16 as one could expect!</Font>
<Font foreground="[255,0,255]">Let us identify the 15x15 minor with non-zero determinant and solve for possible 2nd order derivatives of (a,b,p,q,r,s).</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1796" drawlabel="true">
<Input>
<Text-field prompt="J2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1814" drawlabel="true">
<Input>
<Text-field prompt="J2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEqaW50ZXJmYWNlRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNictRiw2JVErcnRhYmxlc2l6ZUYnRi9GMi1JI21vR0YkNi1RIj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkUvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGVC1JI21uR0YkNiRRIzQxRidGQS8lK2V4ZWN1dGFibGVHRkVGQUZBRmVuRkE=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEqaW50ZXJmYWNlRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNictRiw2JVErcnRhYmxlc2l6ZUYnRi9GMi1JI21vR0YkNi1RIj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkUvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGVC1JI21uR0YkNiRRIzQxRidGQS8lK2V4ZWN1dGFibGVHRkVGQUZBRmVuRkE=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiM1</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1799" drawlabel="true">
<Input>
<Text-field prompt="J2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVElTUFUc0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKlN1Yk1hdHJpeEYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYrLUYsNiVRJE1BVEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUZTNiYtRiM2Mi1JI21uR0YkNiRRIjJGJ0Y5RlotRmFvNiRRIjVGJ0Y5RlotRmFvNiRRIjhGJ0Y5RlotRmFvNiRRIzExRidGOUZaLUZhbzYkUSMxNEYnRjlGWi1GYW82JFEjMTdGJ0Y5LUY2Ni1RIy4uRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmluLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGaG5GaHAtRmFvNiRRIzI2RidGOS8lK2V4ZWN1dGFibGVHRj1GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRlotRmFvNiRRIjFGJ0Y5RmNwLUZhbzYkUSMxNUYnRjlGX3FGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRl9xRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVElTUFUc0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKlN1Yk1hdHJpeEYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYrLUYsNiVRJE1BVEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUZTNiYtRiM2Mi1JI21uR0YkNiRRIjJGJ0Y5RlotRmFvNiRRIjVGJ0Y5RlotRmFvNiRRIjhGJ0Y5RlotRmFvNiRRIzExRidGOUZaLUZhbzYkUSMxNEYnRjlGWi1GYW82JFEjMTdGJ0Y5LUY2Ni1RIy4uRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmluLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGaG5GaHAtRmFvNiRRIzI2RidGOS8lK2V4ZWN1dGFibGVHRj1GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRlotRmFvNiRRIjFGJ0Y5RmNwLUZhbzYkUSMxNUYnRjlGX3FGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRl9xRjk=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1758" drawlabel="true">
<Input>
<Text-field prompt="J2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSVSYW5rRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiQtRiw2JVElTUFUc0YnRjRGNy9GOFEnbm9ybWFsRidGQkZCRisvJStleGVjdXRhYmxlR1EmZmFsc2VGJ0ZC">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSVSYW5rRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiQtRiw2JVElTUFUc0YnRjRGNy9GOFEnbm9ybWFsRidGQkZCRisvJStleGVjdXRhYmxlR1EmZmFsc2VGJ0ZC</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiM6</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1833" drawlabel="true">
<Input>
<Text-field prompt="J2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1832" drawlabel="true">
<Input>
<Text-field prompt="J2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEmRVFVVHNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzZQLUYsNiVRJUVRVVRGJ0YvRjItRlA2Ji1GIzYlLUkjbW5HRiQ2JFEiMkYnRjkvJStleGVjdXRhYmxlR0Y9RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnRlQtRlA2Ji1GIzYlLUZmbjYkUSI1RidGOUZpbkY5RjlGW29GXm9GYW9GVC1GUDYmLUYjNiUtRmZuNiRRIjhGJ0Y5RmluRjlGOUZbb0Zeb0Zhb0ZULUZQNiYtRiM2JS1GZm42JFEjMTFGJ0Y5RmluRjlGOUZbb0Zeb0Zhb0ZULUZQNiYtRiM2JS1GZm42JFEjMTRGJ0Y5RmluRjlGOUZbb0Zeb0Zhb0ZULUZQNiYtRiM2JS1GZm42JFEjMTdGJ0Y5RmluRjlGOUZbb0Zeb0Zhb0ZULUZQNiYtRiM2JS1GZm42JFEjMThGJ0Y5RmluRjlGOUZbb0Zeb0Zhb0ZULUZQNiYtRiM2JS1GZm42JFEjMTlGJ0Y5RmluRjlGOUZbb0Zeb0Zhb0ZULUZQNiYtRiM2JS1GZm42JFEjMjBGJ0Y5RmluRjlGOUZbb0Zeb0Zhb0ZULUZQNiYtRiM2JS1GZm42JFEjMjFGJ0Y5RmluRjlGOUZbb0Zeb0Zhb0ZULUZQNiYtRiM2JS1GZm42JFEjMjJGJ0Y5RmluRjlGOUZbb0Zeb0Zhb0ZULUZQNiYtRiM2JS1GZm42JFEjMjNGJ0Y5RmluRjlGOUZbb0Zeb0Zhb0ZULUZQNiYtRiM2JS1GZm42JFEjMjRGJ0Y5RmluRjlGOUZbb0Zeb0Zhb0ZULUZQNiYtRiM2JS1GZm42JFEjMjVGJ0Y5RmluRjlGOUZbb0Zeb0Zhb0ZULUZQNiYtRiM2JS1GZm42JFEjMjZGJ0Y5RmluRjlGOUZbb0Zeb0ZpbkY5RjkvRlxvUSJ8ZnJGJy9GX29RInxockYnLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmluRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEmRVFVVHNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzZQLUYsNiVRJUVRVVRGJ0YvRjItRlA2Ji1GIzYlLUkjbW5HRiQ2JFEiMkYnRjkvJStleGVjdXRhYmxlR0Y9RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnRlQtRlA2Ji1GIzYlLUZmbjYkUSI1RidGOUZpbkY5RjlGW29GXm9GYW9GVC1GUDYmLUYjNiUtRmZuNiRRIjhGJ0Y5RmluRjlGOUZbb0Zeb0Zhb0ZULUZQNiYtRiM2JS1GZm42JFEjMTFGJ0Y5RmluRjlGOUZbb0Zeb0Zhb0ZULUZQNiYtRiM2JS1GZm42JFEjMTRGJ0Y5RmluRjlGOUZbb0Zeb0Zhb0ZULUZQNiYtRiM2JS1GZm42JFEjMTdGJ0Y5RmluRjlGOUZbb0Zeb0Zhb0ZULUZQNiYtRiM2JS1GZm42JFEjMThGJ0Y5RmluRjlGOUZbb0Zeb0Zhb0ZULUZQNiYtRiM2JS1GZm42JFEjMTlGJ0Y5RmluRjlGOUZbb0Zeb0Zhb0ZULUZQNiYtRiM2JS1GZm42JFEjMjBGJ0Y5RmluRjlGOUZbb0Zeb0Zhb0ZULUZQNiYtRiM2JS1GZm42JFEjMjFGJ0Y5RmluRjlGOUZbb0Zeb0Zhb0ZULUZQNiYtRiM2JS1GZm42JFEjMjJGJ0Y5RmluRjlGOUZbb0Zeb0Zhb0ZULUZQNiYtRiM2JS1GZm42JFEjMjNGJ0Y5RmluRjlGOUZbb0Zeb0Zhb0ZULUZQNiYtRiM2JS1GZm42JFEjMjRGJ0Y5RmluRjlGOUZbb0Zeb0Zhb0ZULUZQNiYtRiM2JS1GZm42JFEjMjVGJ0Y5RmluRjlGOUZbb0Zeb0Zhb0ZULUZQNiYtRiM2JS1GZm42JFEjMjZGJ0Y5RmluRjlGOUZbb0Zeb0ZpbkY5RjkvRlxvUSJ8ZnJGJy9GX29RInxockYnLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmluRjk=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1846" drawlabel="true">
<Input>
<Text-field prompt="J2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEmRVFVVHNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzZPLUYsNiVRJUVRVVRGJ0YvRjItRlA2Ji1GIzYkLUkjbW5HRiQ2JFEiMkYnRjlGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRidGVC1GUDYmLUYjNiQtRmZuNiRRIjVGJ0Y5RjlGOUZpbkZcb0Zfb0ZULUZQNiYtRiM2JC1GZm42JFEiN0YnRjlGOUY5RmluRlxvRl9vRlQtRlA2Ji1GIzYkLUZmbjYkUSMxMUYnRjlGOUY5RmluRlxvRl9vRlQtRlA2Ji1GIzYkLUZmbjYkUSMxM0YnRjlGOUY5RmluRlxvRl9vRlQtRlA2Ji1GIzYkLUZmbjYkUSMxN0YnRjlGOUY5RmluRlxvRl9vRlQtRlA2Ji1GIzYkLUZmbjYkUSMxOEYnRjlGOUY5RmluRlxvRl9vRlQtRlA2Ji1GIzYkLUZmbjYkUSMyMUYnRjlGOUY5RmluRlxvRl9vRlQtRlA2Ji1GIzYkLUZmbjYkUSMyMkYnRjlGOUY5RmluRlxvRl9vRlQtRlA2Ji1GIzYkLUZmbjYkUSMyNUYnRjlGOUY5RmluRlxvRl9vRlQtRlA2Ji1GIzYkLUZmbjYkUSMyOEYnRjlGOUY5RmluRlxvRl9vRlQtRlA2Ji1GIzYkLUZmbjYkUSMzMEYnRjlGOUY5RmluRlxvRl9vRlQtRlA2Ji1GIzYkLUZmbjYkUSMzMUYnRjlGOUY5RmluRlxvRl9vRlQtRlA2Ji1GIzYkLUZmbjYkUSMzMkYnRjlGOUY5RmluRlxvRl9vLUYjNiVGVC1GUDYmLUYjNiQtRmZuNiRRIzMzRidGOUY5RjlGaW5GXG9GOS1GLDYjUSFGJ0Y5RjkvRmpuUSJ8ZnJGJy9GXW9RInxockYnLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEmRVFVVHNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzZPLUYsNiVRJUVRVVRGJ0YvRjItRlA2Ji1GIzYkLUkjbW5HRiQ2JFEiMkYnRjlGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRidGVC1GUDYmLUYjNiQtRmZuNiRRIjVGJ0Y5RjlGOUZpbkZcb0Zfb0ZULUZQNiYtRiM2JC1GZm42JFEiN0YnRjlGOUY5RmluRlxvRl9vRlQtRlA2Ji1GIzYkLUZmbjYkUSMxMUYnRjlGOUY5RmluRlxvRl9vRlQtRlA2Ji1GIzYkLUZmbjYkUSMxM0YnRjlGOUY5RmluRlxvRl9vRlQtRlA2Ji1GIzYkLUZmbjYkUSMxN0YnRjlGOUY5RmluRlxvRl9vRlQtRlA2Ji1GIzYkLUZmbjYkUSMxOEYnRjlGOUY5RmluRlxvRl9vRlQtRlA2Ji1GIzYkLUZmbjYkUSMyMUYnRjlGOUY5RmluRlxvRl9vRlQtRlA2Ji1GIzYkLUZmbjYkUSMyMkYnRjlGOUY5RmluRlxvRl9vRlQtRlA2Ji1GIzYkLUZmbjYkUSMyNUYnRjlGOUY5RmluRlxvRl9vRlQtRlA2Ji1GIzYkLUZmbjYkUSMyOEYnRjlGOUY5RmluRlxvRl9vRlQtRlA2Ji1GIzYkLUZmbjYkUSMzMEYnRjlGOUY5RmluRlxvRl9vRlQtRlA2Ji1GIzYkLUZmbjYkUSMzMUYnRjlGOUY5RmluRlxvRl9vRlQtRlA2Ji1GIzYkLUZmbjYkUSMzMkYnRjlGOUY5RmluRlxvRl9vLUYjNiVGVC1GUDYmLUYjNiQtRmZuNiRRIzMzRidGOUY5RjlGaW5GXG9GOS1GLDYjUSFGJ0Y5RjkvRmpuUSJ8ZnJGJy9GXW9RInxockYnLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLyUrZXhlY3V0YWJsZUdGPUY5</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1839" drawlabel="true">
<Input>
<Text-field prompt="J2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZCLUkjbWlHRiQ2JVEmRVFVc2FGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSZUb0pldEYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYsLUYsNiNRIUYnLUYjNiZGVy1GLDYlUSVzdWJzRidGL0YyLUZTNiQtRiM2Ji1GUzYmLUYjNiotSSVtc3ViR0YkNiUtRiw2JVEidUYnRi9GMi1GIzYkLUZTNiYtRiM2JEZXRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Y5LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GZG8tRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GYm82JS1GLDYlUSJ2RidGL0YyRmdvRmNwRmZwRmNxRjlGOUZdcEZgcEZpcC1GLDYlUSZFUVVUc0YnRi9GMkY5RjlGOUZXRmlwLUYsNiVRJURlcFZGJ0YvRjJGaXAtRiw2JVEpbm90YXRpb25GJ0YvRjJGZnAtRiw2JVEramV0bnVtYmVyc0YnRi9GMkY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdGXnEvJSZkZXB0aEdGanIvJSpsaW5lYnJlYWtHUShuZXdsaW5lRictRiw2JVElRVFVc0YnRi9GMkY1LUYsNiVRKXNpbXBsaWZ5RidGL0YyLUZTNiQtRiM2JUZmbi1GUzYkLUYjNiYtRiw2JVEkU0JTRidGL0YyRmlwRitGOUY5RjlGOUZickZlci1GLDYlUSNNc0YnRi9GMkY1LUZTNiQtRiM2Ji1GLDYlUSJpRidGL0YyRmlwLUYsNiVRImpGJ0YvRjJGOUY5LUY2Ni1RKCZzcmFycjtGJ0Y5RjtGPkZARkJGREZGRkhGXXEvRk5GXnEtRiw2JVEmY29lZmZGJ0YvRjItRlM2JC1GIzYoRmJzLUZTNiYtRiM2JEZqdEY5RjlGXXBGYHBGaXAtRiw2JVEkQ09GRidGL0YyLUZTNictRiM2JEZddUY5Ri9GMkZdcEZgcEY5RjlGYnItRiw2JVElTUFUc0YnRi9GMkY1LUYsNiVRJ01hdHJpeEYnRi9GMi1GUzYkLUYjNiotRiw2JVElbm9wc0YnRi9GMi1GUzYkLUYjNiRGYnNGOUY5RmlwRmB3LUZTNiQtRiM2JEZfdkY5RjlGaXBGY3RGOUY5RmJyRmVyLUYsNiVRJVJhbmtGJ0YvRjItRlM2JC1GIzYkRmZ2RjlGOUZXLUZmcjYmRmhyRltzRl1zL0Zgc1ElYXV0b0YnLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGXXFGY3UvJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZCLUkjbWlHRiQ2JVEmRVFVc2FGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSZUb0pldEYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYsLUYsNiNRIUYnLUYjNiZGVy1GLDYlUSVzdWJzRidGL0YyLUZTNiQtRiM2Ji1GUzYmLUYjNiotSSVtc3ViR0YkNiUtRiw2JVEidUYnRi9GMi1GIzYkLUZTNiYtRiM2JEZXRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Y5LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GZG8tRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GYm82JS1GLDYlUSJ2RidGL0YyRmdvRmNwRmZwRmNxRjlGOUZdcEZgcEZpcC1GLDYlUSZFUVVUc0YnRi9GMkY5RjlGOUZXRmlwLUYsNiVRJURlcFZGJ0YvRjJGaXAtRiw2JVEpbm90YXRpb25GJ0YvRjJGZnAtRiw2JVEramV0bnVtYmVyc0YnRi9GMkY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdGXnEvJSZkZXB0aEdGanIvJSpsaW5lYnJlYWtHUShuZXdsaW5lRictRiw2JVElRVFVc0YnRi9GMkY1LUYsNiVRKXNpbXBsaWZ5RidGL0YyLUZTNiQtRiM2JUZmbi1GUzYkLUYjNiYtRiw2JVEkU0JTRidGL0YyRmlwRitGOUY5RjlGOUZickZlci1GLDYlUSNNc0YnRi9GMkY1LUZTNiQtRiM2Ji1GLDYlUSJpRidGL0YyRmlwLUYsNiVRImpGJ0YvRjJGOUY5LUY2Ni1RKCZzcmFycjtGJ0Y5RjtGPkZARkJGREZGRkhGXXEvRk5GXnEtRiw2JVEmY29lZmZGJ0YvRjItRlM2JC1GIzYoRmJzLUZTNiYtRiM2JEZqdEY5RjlGXXBGYHBGaXAtRiw2JVEkQ09GRidGL0YyLUZTNictRiM2JEZddUY5Ri9GMkZdcEZgcEY5RjlGYnItRiw2JVElTUFUc0YnRi9GMkY1LUYsNiVRJ01hdHJpeEYnRi9GMi1GUzYkLUYjNiotRiw2JVElbm9wc0YnRi9GMi1GUzYkLUYjNiRGYnNGOUY5RmlwRmB3LUZTNiQtRiM2JEZfdkY5RjlGaXBGY3RGOUY5RmJyRmVyLUYsNiVRJVJhbmtGJ0YvRjItRlM2JC1GIzYkRmZ2RjlGOUZXLUZmcjYmRmhyRltzRl1zL0Zgc1ElYXV0b0YnLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGXXFGY3UvJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiM6</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1838" drawlabel="true">
<Input>
<Text-field prompt="J2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElbm9wc0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJkVRVVRzRidGL0YyLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvRjNRJ25vcm1hbEYnRkBGPUZA">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElbm9wc0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJkVRVVRzRidGL0YyLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvRjNRJ25vcm1hbEYnRkBGPUZA</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiM6</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1847" drawlabel="true">
<Input>
<Text-field prompt="J2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElbm9wc0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJENPRkYnRi9GMi8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnL0YzUSdub3JtYWxGJ0ZARj1GQA==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElbm9wc0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJENPRkYnRi9GMi8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnL0YzUSdub3JtYWxGJ0ZARj1GQA==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiM6</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1835" drawlabel="true">
<Input>
<Text-field prompt="J2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkU1FFRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEpc2ltcGxpZnlGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSZzb2x2ZUYnRi9GMi1GUzYkLUYjNictRiw2JVEmRVFVc2FGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSRDT0ZGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOUZmb0Y5RjlGZm9GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkU1FFRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEpc2ltcGxpZnlGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSZzb2x2ZUYnRi9GMi1GUzYkLUYjNictRiw2JVEmRVFVc2FGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSRDT0ZGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOUZmb0Y5RjlGZm9GOQ==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">PDEvJkkiYUc2IjYkIiIiRigqKiw4KiYpJkkickdGJkYmIiIjRigpJkYlNiNGL0YvRighIiIqKkYtRigmRiU2I0YoRihGMUYoJkkicEdGJkYmRihGMyoqRi1GKEY1RihGMUYoJkkic0dGJkYmRihGKCosRi9GKEYtRihGNUYoJkY4RjJGKCZGJUYmRihGKCosRi9GKEYtRihGNUYoRj1GKCZJImJHRiZGJkYoRjMqKkYvRihGLUYoJkkicUdGJkYmRigpRjVGL0YoRigqKkYtRihGNUYoRkNGKCZGQUY2RihGKCoqRi1GKEYxRigmRjhGNkYoRj5GKEYzKipGLUYoRjFGKEZJRihGQEYoRigqKkZDRihGNUYoJkYuRjZGKEY+RihGKCoqRkNGKEY1RihGTEYoRkBGKEYzRigsJkY+RihGQEYzRjNGQ0YzRi1GMy8mRiU2JEYoRi8qLCwuKihGLUYoJkZERjJGKEY+RihGKCooRi1GKEZVRihGQEYoRjMqKEZDRihGLUYoRjFGKEYoKihGQ0YoRi1GKCZGQUYyRihGKCooRkNGKCZGLkYyRihGPkYoRigqKEZDRihGZW5GKEZARihGM0YoRjVGKEZORjNGQ0YzRi1GMy8mRiU2JEYvRi8qKiwyKipGLUYoRjFGKEZVRihGPkYoRigqKkYtRihGMUYoRlVGKEZARihGMyooRkNGKEYtRihGMEYoRigqKkZDRihGNUYoRllGKEY3RihGMyoqRkNGKEY6RihGWUYoRjVGKEYoKipGQ0YoRjVGKCZGO0YyRihGPkYoRigqKkZDRihGNUYoRkBGKEZib0YoRjMqKClGQ0YvRihGNUYoRkdGKEYoRihGTkYzRkNGM0YtRjMvJkZBRicqKiwyKihGLUYoRkNGKClGR0YvRihGMyooRixGKEYxRihGWUYoRjMqKkYtRihGNUYoRllGKEY3RihGMyoqRi1GKEY6RihGWUYoRjVGKEYoKipGLUYoRllGKEZJRihGPkYoRigqKkYtRihGWUYoRkBGKEZJRihGMyoqRkNGKEZHRihGTEYoRj5GKEYoKipGQ0YoRkdGKEZMRihGQEYoRjNGKEZORjNGQ0YzRi1GMy8mRkFGUSosRllGKCwuKihGLUYoRjVGKEZDRihGMyooRkNGKEYtRihGR0YoRjMqKEYtRigmRkRGNkYoRj5GKEYoKihGLUYoRmpwRihGQEYoRjMqKEZDRihGTEYoRj5GKEYoKihGQ0YoRkxGKEZARihGM0YoRk5GM0ZDRjNGLUYzLyZGQUZpbiwkKiosOCoqRi1GKEZZRihGVUYoRj5GKEYzKipGLUYoRllGKEZVRihGQEYoRigqJkZlb0YoRltwRihGMyoqRkNGKEYtRihGMUYoRllGKEYoKipGL0YoRkNGKEYtRigpRllGL0YoRigqKkZDRihGR0YoRllGKEY3RihGKCoqRkNGKEZHRihGOkYoRllGKEYzKipGQ0YoRkdGKEZib0YoRj5GKEYoKipGQ0YoRkdGKEZARihGYm9GKEYzKixGL0YoRkNGKEZZRigmRjtGNkYoRj5GKEYzKixGL0YoRkNGKEZZRihGXnJGKEZARihGKEYoRk5GM0ZDRjNGLUYzRjMvJkY4RicqKkYtRjNGQ0YzLGBvKixGL0YoRj5GKEYsRihGVUYoRjVGKEYoKipGPkYoRixGKEYxRihGPUYoRjMqLEYvRihGPkYoRixGKEYxRihGanBGKEYzKixGL0YoRkNGKEYsRihGWUYoRjVGKEYoKixGL0YoRkNGKEYsRihGR0YoRjFGKEYzKiopRj5GL0YoRklGKEYtRihGPUYoRigqKkZqckYoRklGKEZDRihGTEYoRigqKilGQEYvRihGSUYoRi1GKEY9RihGKCoqRl1zRihGSUYoRkNGKEZMRihGKCosRi9GKEZARihGLEYoRlVGKEY1RihGMyoqRkBGKEYsRihGMUYoRj1GKEYoKixGL0YoRkBGKEYsRihGMUYoRmpwRihGKCouRi9GKEZDRihGLUYoRkdGKEY1RihGN0YoRjMqLkYvRihGQ0YoRi1GKEZHRihGOkYoRjVGKEYoKixGQEYoRi1GKEY6RihGPUYoRjVGKEYoKi5GL0YoRkBGKEYtRihGQ0YoRmVuRihGNUYoRjMqLkYvRihGQEYoRi1GKEY6RihGMUYoRklGKEYzKi5GL0YoRkBGKEYtRihGQ0YoRjVGKEZJRihGMyosRkBGKEYtRihGQ0YoRkdGKEZJRihGMyosRkBGKEYtRihGN0YoRj1GKEY1RihGMyouRi9GKEZARihGLUYoRjdGKEYxRihGSUYoRigqLkYvRihGQEYoRi1GKEZDRihGMUYoRkxGKEYoKi5GL0YoRkBGKEYtRihGQ0YoRjVGKEZeckYoRjMqLkYvRihGPkYoRkBGKEZDRihGSUYoRkxGKEYzKi5GL0YoRj5GKEYtRihGQEYoRj1GKEZJRihGMyosRj5GKEYtRihGN0YoRj1GKEY1RihGKCouRi9GKEY+RihGLUYoRjdGKEYxRihGSUYoRjMqLEY+RihGLUYoRjpGKEY9RihGNUYoRjMqLkYvRihGPkYoRi1GKEY6RihGMUYoRklGKEYoKi5GL0YoRj5GKEYtRihGQ0YoRmVuRihGNUYoRigqLEY+RihGLUYoRkNGKEZHRihGSUYoRigqLkYvRihGPkYoRi1GKEZDRihGMUYoRkxGKEYzKi5GL0YoRj5GKEYtRihGQ0YoRjVGKEZJRihGKCouRi9GKEY+RihGLUYoRkNGKEY1RihGXnJGKEYoRigsKCokRl1zRihGKCokRmpyRihGKCooRi9GKEY+RihGQEYoRjNGMy8mRjhGUSoqRi1GM0ZDRjMsPiouRi9GKEY3RihGQ0YoRi1GKEZZRihGNUYoRjMqLkYvRihGLUYoRjVGKEZDRihGOkYoRllGKEYoKixGLUYoRjVGKEZDRihGPUYoRj5GKEYoKi5GL0YoRi1GKEY1RihGQ0YoRmJvRihGPkYoRigqLEYtRihGNUYoRkNGKEY9RihGQEYoRjMqLkYvRihGLUYoRjVGKEZDRihGQEYoRmJvRihGMyoqRklGKEYtRihGVUYoRmpyRihGKCouRi9GKEZJRihGPkYoRi1GKEZVRihGQEYoRjMqLEZJRihGPkYoRkNGKEYtRihGWUYoRigqKkZJRihGQ0YoRmVuRihGanJGKEYoKi5GL0YoRklGKEY+RihGQ0YoRmVuRihGQEYoRjMqKkZJRihGLUYoRlVGKEZdc0YoRigqLEZJRihGQEYoRkNGKEYtRihGWUYoRjMqKkZJRihGQ0YoRmVuRihGXXNGKEYoRihGaHRGMy8mRjhGaW4qKkYtRjNGQ0YzLEoqLkYvRihGLUYoRjdGKEZDRihGMUYoRllGKEYzKipGLUYoRj1GKEZVRihGanJGKEYoKi5GL0YoRi1GKEY9RihGVUYoRj5GKEZARihGMyoqRi1GKEY9RihGVUYoRl1zRihGKCouRi9GKEYtRihGQ0YoRjFGKEY6RihGWUYoRigqLEYtRihGQ0YoRjFGKEY9RihGPkYoRigqLkYvRihGLUYoRkNGKEYxRihGYm9GKEY+RihGKCosRi1GKEZDRihGMUYoRj1GKEZARihGMyouRi9GKEYtRihGQ0YoRjFGKEZARihGYm9GKEYzKixGL0YoRi1GKEZlb0YoRllGKEY1RihGMyosRi9GKEYtRihGZW9GKEYxRihGR0YoRigqLEZDRihGSUYoRj5GKEZZRihGN0YoRjMqLEZDRihGSUYoRj5GKEY6RihGWUYoRigqKkZDRihGSUYoRmJvRihGanJGKEYoKi5GL0YoRkNGKEZJRihGPkYoRkBGKEZib0YoRjMqKkZlb0YoRklGKEY+RihGR0YoRigqLEZDRihGSUYoRkBGKEZZRihGN0YoRigqLEZDRihGSUYoRkBGKEY6RihGWUYoRjMqKkZDRihGSUYoRl1zRihGYm9GKEYoKipGZW9GKEZJRihGQEYoRkdGKEYzRihGaHRGMy8mRi5GJyoqRi1GM0Zlb0YzLGZyKipGPkYoKUYtIiIkRihGMUYoRlVGKEYzKixGL0YoRj5GKEZARihGZW9GKClGTEYvRihGMyooRmpyRihGZW9GKEZeeEYoRigqKEZdc0YoRmVvRihGXnhGKEYoKipGQEYoRlt4RihGMUYoRlVGKEYoKipGanJGKEYsRihGVUYoRklGKEYoKipGanJGKEYsRihGQ0YoJkZERidGKEYzKipGXXNGKEYsRihGVUYoRklGKEYoKipGXXNGKEYsRihGQ0YoRmR4RihGMyowIiIlRihGQ0YoRi1GKEY3RihGR0YoRjpGKEY1RihGMyowRi9GKEZARihGLUYoRkNGKEY3RihGR0YoRklGKEYoKi5GQEYoRi1GKEZDRihGN0YoRmVuRihGNUYoRigqMEYvRihGQEYoRi1GKEZDRihGN0YoRjVGKEZeckYoRigqMEYvRihGQEYoRi1GKEZDRihGOkYoRkdGKEZJRihGMyouRkBGKEYtRihGQ0YoRjpGKEZlbkYoRjVGKEYzKjBGL0YoRkBGKEYtRihGQ0YoRjpGKEY1RihGXnJGKEYzKjBGL0YoRj5GKEZDRihGLUYoRjdGKEZHRihGSUYoRjMqLkY+RihGQ0YoRi1GKEY3RihGZW5GKEY1RihGMyowRi9GKEY+RihGQ0YoRi1GKEY3RihGNUYoRl5yRihGMyowRi9GKEY+RihGQ0YoRi1GKEY6RihGR0YoRklGKEYoKi5GPkYoRkNGKEYtRihGOkYoRmVuRihGNUYoRigqMEYvRihGPkYoRkNGKEYtRihGOkYoRjVGKEZeckYoRigqMEYvRihGPkYoRkNGKEYtRihGQEYoRmpwRihGTEYoRigqMEYvRihGPkYoRkNGKEYtRihGQEYoRklGKEZlbkYoRjMqMEZoeEYoRj5GKEZDRihGLUYoRkBGKEZJRihGXnJGKEYzKi5GL0YoRkNGKEYsRihGNUYoRllGKEY3RihGMyouRi9GKEZDRihGLEYoRjdGKEZHRihGMUYoRigqLkYvRihGQ0YoRi1GKEZHRihGNUYoKUY3Ri9GKEYoKi5GL0YoRkNGKEYsRihGOkYoRllGKEY1RihGKCouRi9GKEZDRihGLEYoRjpGKEZHRihGMUYoRjMqLkYvRihGQ0YoRi1GKEZHRigpRjpGL0YoRjVGKEYoKi5GL0YoRkBGKEYtRihGZW9GKEY1RihGTEYoRjMqLEZARihGLUYoRmVvRihGR0YoRkxGKEYoKixGQEYoRixGKEZVRihGNUYoRjdGKEYoKixGQEYoRixGKEZVRihGNUYoRjpGKEYzKi5GL0YoRkBGKEYsRihGQ0YoRj1GKEY1RihGMyouRi9GKEZARihGLEYoRkNGKEY1RihGYm9GKEYzKi5GL0YoRkBGKEYsRihGQ0YoRmpwRihGNUYoRjMqLEZARihGLEYoRkNGKEZqcEYoRkdGKEYoKixGQEYoRixGKEZDRihGMUYoRmVuRihGKCouRi9GKEZARihGLEYoRkNGKEYxRihGSUYoRigqLkYvRihGQEYoRixGKEZDRihGMUYoRl5yRihGKCosRmpyRihGQ0YoRi1GKEZqcEYoRkxGKEYzKixGanJGKEZDRihGLUYoRklGKEZlbkYoRigqLkYvRihGanJGKEZDRihGLUYoRklGKEZeckYoRigqLEZdc0YoRkNGKEYtRihGanBGKEZMRihGMyosRl1zRihGQ0YoRi1GKEZJRihGZW5GKEYoKi5GL0YoRl1zRihGQ0YoRi1GKEZJRihGXnJGKEYoKi5GL0YoRj5GKEZlb0YoRi1GKEY1RihGTEYoRigqLEY+RihGZW9GKEYtRihGR0YoRkxGKEYzKixGPkYoRixGKEZVRihGNUYoRjdGKEYzKixGPkYoRixGKEZVRihGNUYoRjpGKEYoKi5GL0YoRj5GKEYsRihGVUYoRkBGKEZJRihGMyouRi9GKEY+RihGLEYoRkNGKEY9RihGNUYoRigqLkYvRihGPkYoRixGKEZDRihGNUYoRmJvRihGKCouRi9GKEY+RihGLEYoRkNGKEZqcEYoRjVGKEYoKixGPkYoRixGKEZDRihGanBGKEZHRihGMyosRj5GKEYsRihGQ0YoRjFGKEZlbkYoRjMqLkYvRihGPkYoRixGKEZDRihGMUYoRklGKEYzKi5GL0YoRj5GKEYsRihGQ0YoRjFGKEZeckYoRjMqLkYvRihGPkYoRixGKEZDRihGQEYoRmR4RihGKEYoRmh0RjMvJkYuRlEqKkYtRjNGZW9GMyxqbiosRjVGKEZARihGZW9GKEYtRihGZW5GKEYzKixGNUYoRkBGKEZDRihGVUYoRixGKEYzKi5GL0YoRjVGKEZZRihGQ0YoRi1GKEZfekYoRigqLEZARihGWUYoRmVvRihGLUYoRkxGKEYoKixGQEYoRllGKEZDRihGanBGKEYsRihGKCosRj5GKEY1RihGZW9GKEYtRihGZW5GKEYoKi5GL0YoRmpyRihGSUYoRkNGKEYtRihGYm9GKEYoKi5GL0YoRj5GKEZARihGanBGKEZVRihGLEYoRjMqLkYvRihGPkYoRkBGKEZlb0YoRkxGKEZlbkYoRjMqLEY+RihGWUYoRmVvRihGLUYoRkxGKEYzKi5GL0YoRj5GKEZARihGQ0YoJkZERlFGKEYsRihGKCosRj5GKEZZRihGQ0YoRmpwRihGLEYoRjMqLEY+RihGNUYoRkNGKEYsRihGVUYoRigqLkYvRihGXXNGKEZJRihGQ0YoRi1GKEZib0YoRigqLkYvRihGW3pGKEY1RihGWUYoRkNGKEYtRihGKCoqRmpyRihGQ0YoRl1dbEYoRixGKEYzKipGanJGKEZlb0YoRkxGKEZlbkYoRigqKkZqckYoRmpwRihGVUYoRixGKEYoKipGXXNGKEZqcEYoRlVGKEYsRihGKCoqRl1zRihGQ0YoRl1dbEYoRixGKEYzKipGXXNGKEZlb0YoRkxGKEZlbkYoRigqMEYvRihGQEYoRllGKEY3RihGSUYoRkNGKEYtRihGKCowRi9GKEZARihGWUYoRklGKEZDRihGLUYoRjpGKEYzKjBGL0YoRjVGKEZARihGN0YoRkNGKEYtRihGYm9GKEYoKjBGL0YoRjVGKEZARihGQ0YoRi1GKEY6RihGYm9GKEYzKjBGaHhGKEY1RihGWUYoRjdGKEZDRihGLUYoRjpGKEYzKjBGaHhGKEY+RihGQEYoRklGKEZDRihGLUYoRmJvRihGMyowRi9GKEY+RihGWUYoRklGKEZDRihGLUYoRjpGKEYoKjBGL0YoRj5GKEY1RihGQ0YoRi1GKEY6RihGYm9GKEYoKjBGL0YoRj5GKEY3RihGNUYoRkNGKEYtRihGYm9GKEYzKjBGL0YoRj5GKEY3RihGWUYoRklGKEZDRihGLUYoRjNGKEZodEYzLyZGLkZpbioqRi1GM0Zlb0YzLGZyKixGL0YoRixGKClGVUYvRihGPkYoRkBGKEYzKipGQ0YoRixGKCZGREZpbkYoRmpyRihGMyoqRkNGKEYsRihGaV5sRihGXXNGKEYzKiopRkNGXHhGKEZHRihGTEYoRj5GKEYoKipGXF9sRihGR0YoRkxGKEZARihGMyoqRmVvRihGXXNGKEZib0YoRkxGKEYoKipGZW9GKEZqckYoRmJvRihGTEYoRigqKEYsRihGZ15sRihGanJGKEYoKihGLEYoRmdebEYoRl1zRihGKCowRi9GKEZDRihGLUYoRjpGKEY+RihGMUYoRmJvRihGKCowRi9GKEZDRihGLUYoRjpGKEY+RihGWUYoRj1GKEYoKi5GQ0YoRi1GKEY6RihGPkYoRllGKEZqcEYoRigqMEYvRihGQ0YoRi1GKEY6RihGQEYoRjFGKEZib0YoRjMqMEYvRihGQ0YoRi1GKEY6RihGQEYoRllGKEY9RihGMyouRkNGKEYtRihGOkYoRkBGKEZZRihGanBGKEYzKjBGL0YoRkNGKEYtRihGPkYoRkBGKEZVRihGZW5GKEYoKjBGaHhGKEZDRihGLUYoRj5GKEZARihGYm9GKEY9RihGMyowRi9GKEZDRihGLUYoRj5GKEZARihGYm9GKEZqcEYoRjMqMEZoeEYoRjdGKEZDRihGLUYoRjpGKEYxRihGWUYoRjMqMEYvRihGN0YoRkNGKEYtRihGPkYoRllGKEY9RihGMyowRi9GKEY3RihGQ0YoRi1GKEY+RihGMUYoRmJvRihGMyowRi9GKEY3RihGQ0YoRi1GKEZARihGWUYoRj1GKEYoKjBGL0YoRjdGKEZDRihGLUYoRkBGKEYxRihGYm9GKEYoKi5GN0YoRkNGKEYtRihGPkYoRllGKEZqcEYoRjMqLkY3RihGQ0YoRi1GKEZARihGWUYoRmpwRihGKCosRkNGKEYtRihGXXNGKEZib0YoRmpwRihGKCouRi9GKEY3RihGZW9GKEYtRihGWUYoRjVGKEYoKi5GL0YoRjdGKEZlb0YoRi1GKEYxRihGR0YoRjMqLEY3RihGZW9GKEZMRihGPkYoRllGKEYzKixGN0YoRmVvRihGTEYoRkBGKEZZRihGKCouRi9GKEZlb0YoRi1GKEY6RihGWUYoRjVGKEYzKi5GL0YoRmVvRihGOkYoRkdGKEYtRihGMUYoRigqLEZlb0YoRkBGKEY6RihGWUYoRkxGKEYzKixGZW9GKEZARihGLUYoRjFGKEZlbkYoRjMqLkYvRihGZW9GKEZARihGLUYoRkdGKEY9RihGMyouRi9GKEZlb0YoRkBGKEYtRihGYm9GKEZHRihGMyosRmVvRihGQEYoRi1GKEZqcEYoRkdGKEYzKi5GL0YoRmVvRihGQEYoRi1GKEZZRihGZW5GKEYoKi5GL0YoRmVvRihGLUYoRllGKEZARihGSUYoRigqLkYvRihGZW9GKEZARihGLUYoRllGKEZeckYoRigqLEZlb0YoRj5GKEY6RihGWUYoRkxGKEYoKi5GL0YoRmVvRihGPkYoRkxGKEZARihGYm9GKEYzKixGZW9GKEY+RihGLUYoRjFGKEZlbkYoRigqLkYvRihGZW9GKEY+RihGLUYoRkdGKEY9RihGKCouRi9GKEZlb0YoRj5GKEYtRihGYm9GKEZHRihGKCosRmVvRihGPkYoRi1GKEZqcEYoRkdGKEYoKi5GL0YoRmVvRihGPkYoRi1GKEZZRihGZW5GKEYzKi5GL0YoRmVvRihGLUYoRllGKEZJRihGPkYoRjMqLkYvRihGZW9GKEY+RihGLUYoRllGKEZeckYoRjMqLkYvRihGW3pGKEZDRihGLUYoRjFGKEZZRihGKCouRi9GKEZDRihGLUYoRl96RihGMUYoRllGKEYoKixGQ0YoRixGKEYxRihGVUYoRj5GKEYoKi5GL0YoRkNGKEYsRihGWUYoRlVGKEY+RihGMyouRi9GKEZDRihGLEYoRj5GKEZpXmxGKEZARihGKCosRkNGKEYtRihGanJGKEZVRihGZW5GKEYzKi5GL0YoRkNGKEYtRihGanJGKEZib0YoRj1GKEYoKixGQ0YoRi1GKEZqckYoRmJvRihGanBGKEYoKixGQ0YoRixGKEYxRihGVUYoRkBGKEYzKi5GL0YoRkNGKEYsRihGWUYoRlVGKEZARihGKCosRkNGKEYtRihGXXNGKEZVRihGZW5GKEYzKi5GL0YoRkNGKEYtRihGXXNGKEZib0YoRj1GKEYoRihGaHRGMy8mRjtGJyoqLEpGZ3JGM0ZockYoRmJzRihGY3NGMyoqRi1GKEZqckYoRmJvRihGSUYoRigqKkYtRihGXXNGKEZib0YoRklGKEYoKipGLEYoRkBGKEYxRihGYm9GKEYoKixGN0YoRi1GKEY1RihGQEYoRmJvRihGKCosRi1GKEY1RihGOkYoRkBGKEZib0YoRjMqLkYvRihGQEYoRi1GKEZDRihGR0YoRklGKEYoKipGLEYoRj5GKEYxRihGYm9GKEYzKixGN0YoRi1GKEY1RihGYm9GKEY+RihGMyosRi1GKEY1RihGOkYoRmJvRihGPkYoRigqLkYvRihGLUYoRklGKEY+RihGQEYoRmJvRihGMyouRi9GKEY+RihGLUYoRkNGKEZHRihGSUYoRjMqLEZDRihGXnJGKEY+RihGLUYoRkdGKEYzKipGQ0YoRl5yRihGTEYoRmpyRihGKCouRi9GKEZDRihGXnJGKEY+RihGTEYoRkBGKEYzKixGQ0YoRl5yRihGQEYoRi1GKEZHRihGKCoqRkNGKEZeckYoRkxGKEZdc0YoRihGKEZDRjNGLUYzRmh0RjMvJkY7RlEqKiw+RmB1RigqKkYtRihGYm9GKEZqcEYoRmpyRihGKCouRi9GKEYtRihGYm9GKEZqcEYoRj5GKEZARihGMyoqRi1GKEZib0YoRmpwRihGXXNGKEYoKipGQ0YoRmpyRihGYm9GKEZMRihGKCouRi9GKEZDRihGPkYoRkxGKEZARihGYm9GKEYzKipGQ0YoRl1zRihGYm9GKEZMRihGKEZhdUYzKixGLUYoRjVGKEZDRihGYm9GKEY+RihGMyouRi9GKEZJRihGPkYoRkNGKEYtRihGWUYoRjMqLEZDRihGPkYoRi1GKEZZRihGXnJGKEYzKixGLUYoRjVGKEZDRihGQEYoRmJvRihGKCouRi9GKEZJRihGQEYoRkNGKEYtRihGWUYoRigqLEZDRihGQEYoRi1GKEZZRihGXnJGKEYoRihGQ0YzRi1GM0ZodEYzLyZGO0ZpbioqLGBvKipGLUYoRlVGKEZib0YoRmpyRihGKCoqRi1GKEZVRihGYm9GKEZdc0YoRigqKkZDRihGXnJGKEZib0YoRmpyRihGKCoqRkNGKEZeckYoRl1zRihGYm9GKEYoKixGL0YoRmVvRihGPkYoRllGKEZMRihGMyosRi9GKEZlb0YoRj5GKEZHRihGZW5GKEYoKipGZW9GKEY+RihGR0YoRl5yRihGKCosRi9GKEZlb0YoRkBGKEZZRihGTEYoRigqLEYvRihGZW9GKEZARihGR0YoRmVuRihGMyoqRmVvRihGQEYoRkdGKEZeckYoRjNGW3dGKEZcd0YzKi5GL0YoRi1GKEZVRihGYm9GKEY+RihGQEYoRjMqLkYvRihGN0YoRkNGKEZHRihGYm9GKEY+RihGMyosRjdGKEZDRihGWUYoRl5yRihGPkYoRigqLkYvRihGN0YoRkNGKEZHRihGQEYoRmJvRihGKCosRjdGKEZDRihGWUYoRl5yRihGQEYoRjMqLkYvRihGQ0YoRi1GKEY+RihGVUYoRkdGKEYoKi5GL0YoRkNGKEYtRihGPkYoRllGKEY9RihGMyouRi9GKEZDRihGLUYoRj5GKEZZRihGYm9GKEYzKi5GL0YoRkNGKEYtRihGPkYoRllGKEZqcEYoRjMqLkYvRihGQ0YoRi1GKEZARihGVUYoRkdGKEYzKi5GL0YoRkNGKEYtRihGQEYoRllGKEY9RihGKCouRi9GKEZDRihGLUYoRkBGKEZZRihGYm9GKEYoKi5GL0YoRkNGKEYtRihGQEYoRllGKEZqcEYoRigqLkYvRihGQ0YoRj5GKEY6RihGYm9GKEZHRihGKCosRkNGKEY+RihGXnJGKEY6RihGWUYoRjMqLkYvRihGQ0YoRj5GKEZeckYoRkBGKEZib0YoRjMqLkYvRihGQ0YoRkBGKEY6RihGYm9GKEZHRihGMyosRkNGKEZARihGXnJGKEY6RihGWUYoRihGYnZGKEZmdkYzKixGLUYoRkNGKEYxRihGYm9GKEY+RihGMyosRi1GKEZDRihGMUYoRkBGKEZib0YoRihGKEZDRjNGLUYzRmh0RjM=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1852" drawlabel="true">
<Input>
<Text-field prompt="J2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1851" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">Now we want to compare this to the Integrability Conditions written down above</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1850" drawlabel="true">
<Input>
<Text-field prompt="J2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1845" drawlabel="true">
<Input>
<Text-field prompt="J2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkSklDRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYmLUYjNiUtSSNtbkdGJDYkUSIxRicvRjNRJ25vcm1hbEYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRidGPkY+LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRkBGPg==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkSklDRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYmLUYjNiUtSSNtbkdGJDYkUSIxRicvRjNRJ25vcm1hbEYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRidGPkY+LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRkBGPg==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LyZJImFHNiI2JCIiIkYnKiosOComKSZJInJHRiVGJSIiI0YnKSZGJDYjRi5GLkYnISIiKipGLEYnJkYkNiNGJ0YnRjBGJyZJInBHRiVGJUYnRjIqKkYsRidGNEYnRjBGJyZJInNHRiVGJUYnRicqLEYuRidGLEYnRjRGJyZGN0YxRicmRiRGJUYnRicqLEYuRidGLEYnRjRGJ0Y8RicmSSJiR0YlRiVGJ0YyKipGLkYnRixGJyZJInFHRiVGJUYnKUY0Ri5GJ0YnKipGLEYnRjRGJ0ZCRicmRkBGNUYnRicqKkYsRidGMEYnJkY3RjVGJ0Y9RidGMioqRixGJ0YwRidGSEYnRj9GJ0YnKipGQkYnRjRGJyZGLUY1RidGPUYnRicqKkZCRidGNEYnRktGJ0Y/RidGMkYnLCZGPUYnRj9GMkYyRkJGMkYsRjI=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1834" drawlabel="true">
<Input>
<Text-field prompt="J2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkU1FFRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYmLUYjNiUtSSNtbkdGJDYkUSIxRicvRjNRJ25vcm1hbEYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRidGPkY+LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRkBGPg==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkU1FFRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYmLUYjNiUtSSNtbkdGJDYkUSIxRicvRjNRJ25vcm1hbEYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRidGPkY+LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRkBGPg==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LyZJImFHNiI2JCIiIkYnKiosOComKSZJInJHRiVGJSIiI0YnKSZGJDYjRi5GLkYnISIiKipGLEYnJkYkNiNGJ0YnRjBGJyZJInBHRiVGJUYnRjIqKkYsRidGNEYnRjBGJyZJInNHRiVGJUYnRicqLEYuRidGLEYnRjRGJyZGN0YxRicmRiRGJUYnRicqLEYuRidGLEYnRjRGJ0Y8RicmSSJiR0YlRiVGJ0YyKipGLkYnRixGJyZJInFHRiVGJUYnKUY0Ri5GJ0YnKipGLEYnRjRGJ0ZCRicmRkBGNUYnRicqKkYsRidGMEYnJkY3RjVGJ0Y9RidGMioqRixGJ0YwRidGSEYnRj9GJ0YnKipGQkYnRjRGJyZGLUY1RidGPUYnRicqKkZCRidGNEYnRktGJ0Y/RidGMkYnLCZGPUYnRj9GMkYyRkJGMkYsRjI=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1831" drawlabel="true">
<Input>
<Text-field prompt="J2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ki1GLDYlUSRKSUNGJ0YvRjItRjY2Ji1GIzYlLUkjbW5HRiQ2JFEiMUYnL0YzUSdub3JtYWxGJy8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnRkVGRS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1JI21vR0YkNi1RKiZ1bWludXMwO0YnRkUvJSZmZW5jZUdGSS8lKnNlcGFyYXRvckdGSS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0Zeby1GUTYtUSJ+RidGRUZURlZGWEZaRmZuRmhuRmpuL0Zdb1EmMC4wZW1GJy9GYG9GZW8tRiw2JVEkU1FFRidGL0YyRj1GR0ZFRkVGR0ZF">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ki1GLDYlUSRKSUNGJ0YvRjItRjY2Ji1GIzYlLUkjbW5HRiQ2JFEiMUYnL0YzUSdub3JtYWxGJy8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnRkVGRS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1JI21vR0YkNi1RKiZ1bWludXMwO0YnRkUvJSZmZW5jZUdGSS8lKnNlcGFyYXRvckdGSS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0Zeby1GUTYtUSJ+RidGRUZURlZGWEZaRmZuRmhuRmpuL0Zdb1EmMC4wZW1GJy9GYG9GZW8tRiw2JVEkU1FFRidGL0YyRj1GR0ZFRkVGR0ZF</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">LyIiIUYj</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1830" drawlabel="true">
<Input>
<Text-field prompt="J2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYyLUkjbW9HRiQ2L1EkZm9yRicvJSVib2xkR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0Y0LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y5LyUpc3RyZXRjaHlHRjkvJSpzeW1tZXRyaWNHRjkvJShsYXJnZW9wR0Y5LyUubW92YWJsZWxpbWl0c0dGOS8lJ2FjY2VudEdGOS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkgtRiw2LVEifkYnL0YzUSdub3JtYWxGJ0Y3RjpGPEY+RkBGQkZERkZGSS1JI21pR0YkNiVRImlGJy8lJ2l0YWxpY0dGMS9GM1EnaXRhbGljRidGSy1GLDYvUSN0b0YnRi9GMkY1RjdGOkY8Rj5GQEZCRkRGRkZJRkstSSNtbkdGJDYkUSI5RidGTkZLLUYsNi9RI2RvRidGL0YyRjVGN0Y6RjxGPkZARkJGREZGRklGSy1GUTYlUSlzaW1wbGlmeUYnRlRGVi1JKG1mZW5jZWRHRiQ2JC1GIzYpLUZRNiVRJEpJQ0YnRlRGVi1GYG82Ji1GIzYkRlBGTkZOLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUYsNi1RKiZ1bWludXMwO0YnRk5GN0Y6RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZlcEZLLUZRNiVRJFNRRUYnRlRGVkZnb0ZORk5GSy1GLDYvUSNvZEYnRi9GMkY1RjdGOkY8Rj5GQEZCRkRGRkZJLyUrZXhlY3V0YWJsZUdGOUZO">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYyLUkjbW9HRiQ2L1EkZm9yRicvJSVib2xkR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0Y0LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y5LyUpc3RyZXRjaHlHRjkvJSpzeW1tZXRyaWNHRjkvJShsYXJnZW9wR0Y5LyUubW92YWJsZWxpbWl0c0dGOS8lJ2FjY2VudEdGOS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkgtRiw2LVEifkYnL0YzUSdub3JtYWxGJ0Y3RjpGPEY+RkBGQkZERkZGSS1JI21pR0YkNiVRImlGJy8lJ2l0YWxpY0dGMS9GM1EnaXRhbGljRidGSy1GLDYvUSN0b0YnRi9GMkY1RjdGOkY8Rj5GQEZCRkRGRkZJRkstSSNtbkdGJDYkUSI5RidGTkZLLUYsNi9RI2RvRidGL0YyRjVGN0Y6RjxGPkZARkJGREZGRklGSy1GUTYlUSlzaW1wbGlmeUYnRlRGVi1JKG1mZW5jZWRHRiQ2JC1GIzYpLUZRNiVRJEpJQ0YnRlRGVi1GYG82Ji1GIzYkRlBGTkZOLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUYsNi1RKiZ1bWludXMwO0YnRk5GN0Y6RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZlcEZLLUZRNiVRJFNRRUYnRlRGVkZnb0ZORk5GSy1GLDYvUSNvZEYnRi9GMkY1RjdGOkY8Rj5GQEZCRkRGRkZJLyUrZXhlY3V0YWJsZUdGOUZO</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">LyIiIUYj</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">LyIiIUYj</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">LyIiIUYj</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">LyIiIUYj</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">LyIiIUYj</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">LyIiIUYj</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">LyIiIUYj</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">LyIiIUYj</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">LyIiIUYj</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1829" drawlabel="true">
<Input>
<Text-field prompt="J2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY2LUkjbW9HRiQ2L1EkZm9yRicvJSVib2xkR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0Y0LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y5LyUpc3RyZXRjaHlHRjkvJSpzeW1tZXRyaWNHRjkvJShsYXJnZW9wR0Y5LyUubW92YWJsZWxpbWl0c0dGOS8lJ2FjY2VudEdGOS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkgtRiw2LVEifkYnL0YzUSdub3JtYWxGJ0Y3RjpGPEY+RkBGQkZERkZGSS1JI21pR0YkNiVRImlGJy8lJ2l0YWxpY0dGMS9GM1EnaXRhbGljRidGSy1GLDYvUSVmcm9tRidGL0YyRjVGN0Y6RjxGPkZARkJGREZGRklGSy1JI21uR0YkNiRRIzEwRidGTkZLLUYsNi9RI3RvRidGL0YyRjVGN0Y6RjxGPkZARkJGREZGRklGSy1GZm42JFEjMTVGJ0ZORkstRiw2L1EjZG9GJ0YvRjJGNUY3RjpGPEY+RkBGQkZERkZGSUZLLUZRNiVRKXNpbXBsaWZ5RidGVEZWLUkobWZlbmNlZEdGJDYkLUYjNiktRlE2JVEkSklDRidGVEZWLUZmbzYmLUYjNiZGUC1GLDYtUSIrRidGTkY3RjpGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmVwLUZmbjYkUSIxRidGTkZORk4vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRiw2LVEqJnVtaW51czA7RidGTkY3RjpGPEY+RkBGQkZERmRwRmZwRkstRlE2JVEkU1FFRidGVEZWLUZmbzYmLUYjNiRGUEZORk5GanBGXXFGTkZORkstRiw2L1Ejb2RGJ0YvRjJGNUY3RjpGPEY+RkBGQkZERkZGSS8lK2V4ZWN1dGFibGVHRjlGTg==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY2LUkjbW9HRiQ2L1EkZm9yRicvJSVib2xkR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0Y0LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y5LyUpc3RyZXRjaHlHRjkvJSpzeW1tZXRyaWNHRjkvJShsYXJnZW9wR0Y5LyUubW92YWJsZWxpbWl0c0dGOS8lJ2FjY2VudEdGOS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkgtRiw2LVEifkYnL0YzUSdub3JtYWxGJ0Y3RjpGPEY+RkBGQkZERkZGSS1JI21pR0YkNiVRImlGJy8lJ2l0YWxpY0dGMS9GM1EnaXRhbGljRidGSy1GLDYvUSVmcm9tRidGL0YyRjVGN0Y6RjxGPkZARkJGREZGRklGSy1JI21uR0YkNiRRIzEwRidGTkZLLUYsNi9RI3RvRidGL0YyRjVGN0Y6RjxGPkZARkJGREZGRklGSy1GZm42JFEjMTVGJ0ZORkstRiw2L1EjZG9GJ0YvRjJGNUY3RjpGPEY+RkBGQkZERkZGSUZLLUZRNiVRKXNpbXBsaWZ5RidGVEZWLUkobWZlbmNlZEdGJDYkLUYjNiktRlE2JVEkSklDRidGVEZWLUZmbzYmLUYjNiZGUC1GLDYtUSIrRidGTkY3RjpGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmVwLUZmbjYkUSIxRidGTkZORk4vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRiw2LVEqJnVtaW51czA7RidGTkY3RjpGPEY+RkBGQkZERmRwRmZwRkstRlE2JVEkU1FFRidGVEZWLUZmbzYmLUYjNiRGUEZORk5GanBGXXFGTkZORkstRiw2L1Ejb2RGJ0YvRjJGNUY3RjpGPEY+RkBGQkZERkZGSS8lK2V4ZWN1dGFibGVHRjlGTg==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">LyIiIUYj</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIj1GJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkctRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRLDAuMjIyMjIyMmVtRicvRklGUC1JJm1mcmFjR0YkNigtRiM2Ji1GIzZcby1GIzYuLUYsNiRRIjJGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRJjAuMGVtRicvRklGXG8tSSVtc3ViR0YkNiUtSSNtaUdGJDYlUSJhRicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLUYjNigtRjM2LVEiW0YnRi8vRjdGZ29GOS9GPEZnb0Y9Rj9GQUZDL0ZGUSwwLjE2NjY2NjdlbUYnL0ZJRmJwLUZibzYjUSFGJy1GMzYtUSJdRidGL0ZfcEY5RmBwRj1GP0ZBRkNGYXAvRklRLDAuMTExMTExMWVtRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLy8lL3N1YnNjcmlwdHNoaWZ0R0YuRmhuLUZfbzYlLUZibzYlUSJiRidGZW9GaG9Gam9GYXFGaG4tRl9vNiUtRmJvNiVRInFGJ0Zlb0Zob0Zqb0ZhcUZobi1GX282JUZqcS1GIzYoLUYsNiRRIjFGJ0YvLUYzNi1RIixGJ0YvRjYvRjpGZ29GO0Y9Rj9GQUZDRltvL0ZJUSwwLjMzMzMzMzNlbUYnRmVuRlxxRl9xRi9GYXFGaG4tRl9vNiUtRmJvNiVRInJGJ0Zlb0Zob0Zqb0ZhcUYvLUYzNi1RKCZtaW51cztGJ0YvRjZGOUY7Rj1GP0ZBRkNGT0ZRLUYjNiotSShtc3Vic3VwR0YkNidGYW9Gam9GZW4vJTFzdXBlcnNjcmlwdHNoaWZ0R0YuRmFxRmhuRmhxRmhuRl1yRmhuRmpyRi9GX3MtRiM2Ki1GZXM2J0ZlcUZqb0ZlbkZnc0ZhcUZobkZocUZobkZdckZobkZqckYvLUYzNi1RIitGJ0YvRjZGOUY7Rj1GP0ZBRkNGT0ZRLUYjNipGaHFGaG4tRl9vNiUtRmJvNiVRInBGJ0Zlb0Zoby1GIzYmRmFyRlxxRl9xRi9GYXFGaG4tRl9vNiUtRmJvNiVRInNGJ0Zlb0Zoby1GIzYmRmVuRlxxRl9xRi9GYXFGaG5GZHNGL0ZddC1GIzYqLUZlczYnRmpxRmpvRmVuRmdzRmFxRmhuRmJ0RmhuRl5vRmhuLUZfbzYlRmVxRmd0RmFxRi9GXXQtRiM2KkZocUZobkZidEZobkZbdEZobkZpdEYvRl9zLUYjNipGYnVGaG5GYnRGaG5GY3FGaG5GZHVGL0Zfcy1GIzYqLUZfbzYlRmR0RmpvRmFxRmhuRmJ1RmhuLUZfbzYlRmFvRmd0RmFxRmhuRmR1Ri9GXXQtRiM2KkZedkZobkZidUZobi1GX282JUZcc0ZedUZhcUZobkZeb0YvRl9zLUYjNipGXnZGaG5GYnVGaG5GYnZGaG5GY3FGL0ZddC1GIzYqRmhxRmhuRl52RmhuLUZlczYnRlt1RmpvRmVuRmdzRmFxRmhuLUZfbzYlRmVxRl51RmFxRi9GXXQtRiM2KkZedkZobi1GX282JUZbdUZqb0ZhcUZobkZidUZobkZkdUYvRl10LUYjNipGanJGaG4tRl9vNiVGanFGXnVGYXFGaG4tRl9vNiVGanFGZ3RGYXFGaG5GZHNGL0ZddC1GIzYqRmpyRmhuRmJ3RmhuRmR3RmhuRlt0Ri9GXXQtRiM2Ki1GZXM2J0ZkdEZqb0ZlbkZnc0ZhcUZobkZocUZobkZqdkZobkZedkYvRl9zLUYjNixGanJGaG5GXHZGaG5GaHFGaG4tRl9vNiVGYW9GXnVGYXFGaG5GanZGL0ZddC1GIzYsRmpyRmhuRmhxRmhuRl54RmhuRl53RmhuRmp2Ri9GXXQtRiM2LEZqckZobkZocUZobkZeeEZobkZpdEZobkZeb0YvRl9zLUYjNixGanJGaG5GaHFGaG5GXnhGaG5GY3FGaG5GaXRGL0Zfcy1GIzYsRmhxRmhuRmJ0RmhuRl5vRmhuRmp2RmhuRlx2Ri9GXXQtRiM2LEZocUZobkZidEZobkZeb0ZobkZed0ZobkZqdkYvRl9zLUYjNi5GZW5GaG5GaHFGaG5GYnRGaG5GXm9GaG5GY3FGaG5GaXRGL0ZddC1GIzYsRmhxRmhuRmJ0RmhuRmNxRmhuRmp2RmhuRlx2Ri9GX3MtRiM2LEZocUZobkZidEZobkZjcUZobkZed0ZobkZqdkYvRl9zLUYjNi5GZW5GaG5GXHZGaG5GaHFGaG5GXndGaG5GanZGaG5GXnZGL0Zfcy1GIzYsRlx2RmhuRmhxRmhuRl52RmhuRml0RmhuRl5vRi9GXXQtRiM2LEZcdkZobkZocUZobkZedkZobkZjcUZobkZpdEYvRl10LUYjNixGaHFGaG5GanJGaG5GXm9GaG5GYndGaG5GXnZGL0Zfcy1GIzYsRmhxRmhuRmpyRmhuRmNxRmhuRmJ3RmhuRl52Ri9GXXQtRiM2LEZocUZobkZedkZobkZed0ZobkZpdEZobkZeb0YvRl9zLUYjNixGaHFGaG5GXnZGaG5GXndGaG5GY3FGaG5GaXRGL0Zfcy1GIzYuRmVuRmhuRmpyRmhuRmJ3RmhuRmR3RmhuRl5vRmhuRmNxRi9GL0ZccUZfcUYvLUYjNihGYnVGaG4tSShtZmVuY2VkR0YkNiQtRiM2KEZbdEZddEZkc0Zfcy1GIzYoRmVuRmhuRl5vRmhuRmNxRi9GL0YvRlxxRl9xRi8vJS5saW5ldGhpY2tuZXNzR0Zjci8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZdW2wvJSliZXZlbGxlZEdGOEZccUZfcUYvRlxxRl9xRi8=">LyIiISwkKigsXG8qLiIiIyIiIiZJImFHNiJGLEYpJkkiYkdGLEYsRikmSSJxR0YsRixGKSZGMDYkRilGKEYpJkkickdGLEYsRilGKSoqKUYqRihGKUYvRilGMUYpRjNGKSEiIioqKUYtRihGKUYvRilGMUYpRjNGKUY3KipGL0YpJkkicEdGLDYjRilGKSZJInNHRiw2I0YoRilGNkYpRikqKilGL0YoRilGO0YpRipGKSZGLkY9RilGKSoqRi9GKUY7RilGOUYpRj5GKUYpKipGQkYpRjtGKUYtRilGQ0YpRjcqKiZGPEYsRilGQkYpJkYrRj1GKUZDRilGNyoqRkhGKUZCRikmRjRGQEYpRipGKUYpKipGSEYpRkJGKUZKRilGLUYpRjcqKkYvRilGSEYpKSZGP0YsRihGKSZGLkZARilGKSoqRkhGKUZORilGQkYpRkNGKUYpKipGM0YpJkYwRkBGKSZGMEY9RilGNkYpRikqKkYzRilGUkYpRlNGKUY5RilGKSoqKUZHRihGKUYvRilGT0YpRkhGKUYpKixGM0YpRkdGKUYvRikmRitGQEYpRk9GKUY3KixGM0YpRi9GKUZYRilGTkYpRk9GKUYpKixGM0YpRi9GKUZYRilGPkYpRipGKUYpKixGM0YpRi9GKUZYRilGLUYpRj5GKUY3KixGL0YpRjtGKUYqRilGT0YpRkdGKUY3KixGL0YpRjtGKUYqRilGTkYpRk9GKUYpKi5GKEYpRi9GKUY7RilGKkYpRi1GKUY+RilGNyosRi9GKUY7RilGLUYpRk9GKUZHRilGKSosRi9GKUY7RilGLUYpRk5GKUZPRilGNyouRihGKUZHRilGL0YpRk5GKUZPRilGSEYpRjcqLEZHRilGL0YpRkhGKUY+RilGKkYpRjcqLEZHRilGL0YpRkhGKUYtRilGPkYpRikqLEYvRilGM0YpRipGKUZSRilGSEYpRikqLEYvRilGM0YpRi1GKUZSRilGSEYpRjcqLEYvRilGSEYpRk5GKUY+RilGKkYpRikqLEYvRilGSEYpRk5GKUYtRilGPkYpRjcqLkYoRilGM0YpRlJGKUZTRilGKkYpRi1GKUY3RilGQkY3LCgqJEY5RilGKSokRjZGKUYpKihGKEYpRipGKUYtRilGN0Y3Rjc=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">LyIiIUYj</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">LyIiIUYj</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">LyIiIUYj</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">LyIiIUYj</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1848" drawlabel="true">
<Input>
<Text-field prompt="J2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVzdWJzRidGL0YyLUY2NiQtRiM2LC1GLDYlUSRKSUNGJ0YvRjItRjY2Ji1GIzYlLUkjbW5HRiQ2JFEjMTBGJy9GM1Enbm9ybWFsRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJ0ZMRkwvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictSSNtb0dGJDYtUSIsRidGTC8lJmZlbmNlR0ZQLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRlAvJSpzeW1tZXRyaWNHRlAvJShsYXJnZW9wR0ZQLyUubW92YWJsZWxpbWl0c0dGUC8lJ2FjY2VudEdGUC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRkEtRjY2Ji1GIzYlLUZJNiRRIzEyRidGTEZORkxGTEZRRlQtRlg2LVEoJm1pbnVzO0YnRkxGZW4vRmhuRlBGaW5GW29GXW9GX29GYW8vRmRvUSwwLjIyMjIyMjJlbUYnL0Znb0ZlcC1GLDYlUSRTUUVGJ0YvRjItRjY2Ji1GIzYlLUZJNiRRIzExRidGTEZORkxGTEZRRlRGTkZMRkxGTkZMRkxGTkZM">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVzdWJzRidGL0YyLUY2NiQtRiM2LC1GLDYlUSRKSUNGJ0YvRjItRjY2Ji1GIzYlLUkjbW5HRiQ2JFEjMTBGJy9GM1Enbm9ybWFsRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJ0ZMRkwvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictSSNtb0dGJDYtUSIsRidGTC8lJmZlbmNlR0ZQLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRlAvJSpzeW1tZXRyaWNHRlAvJShsYXJnZW9wR0ZQLyUubW92YWJsZWxpbWl0c0dGUC8lJ2FjY2VudEdGUC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRkEtRjY2Ji1GIzYlLUZJNiRRIzEyRidGTEZORkxGTEZRRlQtRlg2LVEoJm1pbnVzO0YnRkxGZW4vRmhuRlBGaW5GW29GXW9GX29GYW8vRmRvUSwwLjIyMjIyMjJlbUYnL0Znb0ZlcC1GLDYlUSRTUUVGJ0YvRjItRjY2Ji1GIzYlLUZJNiRRIzExRidGTEZORkxGTEZRRlRGTkZMRkxGTkZMRkxGTkZM</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">LyIiIUYj</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1849" drawlabel="true">
<Input>
<Text-field prompt="J2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkSklDRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYmLUYjNiUtSSNtbkdGJDYkUSMxMEYnL0YzUSdub3JtYWxGJy8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnRj5GPi8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZARj4=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkSklDRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYmLUYjNiUtSSNtbkdGJDYkUSMxMEYnL0YzUSdub3JtYWxGJy8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnRj5GPi8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZARj4=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEicUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1GIzYoLUkjbW5HRiQ2JFEiMUYnL0Y2USdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0Y+LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRkYvJSpzeW1tZXRyaWNHRkYvJShsYXJnZW9wR0ZGLyUubW92YWJsZWxpbWl0c0dGRi8lJ2FjY2VudEdGRi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUY7NiRRIjJGJ0Y+LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZGRj4vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GQTYtUSI9RidGPkZEL0ZIRkZGSUZLRk1GT0ZRL0ZUUSwwLjI3Nzc3NzhlbUYnL0ZXRmNvLUkmbWZyYWNHRiQ2KC1GIzYmLUYjNmZuLUYjNiotRiw2JUYuLUYjNigtRkE2LVEiW0YnRj4vRkVGNEZhby9GSkY0RktGTUZPRlEvRlRRLDAuMTY2NjY2N2VtRicvRldGaHAtRi82I1EhRictRkE2LVEiXUYnRj5GZXBGYW9GZnBGS0ZNRk9GUUZncC9GV1EsMC4xMTExMTExZW1GJ0ZmbkZpbkY+RltvLUZBNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y+RkRGYW9GSUZLRk1GT0ZRRlMvRldGVS1GLDYlLUYvNiVRInBGJ0YyRjUtRiM2JkY6RmZuRmluRj5GW29GYnEtRiw2JS1GLzYlUSJzRidGMkY1LUYjNiZGWUZmbkZpbkY+RltvRmJxLUkobXN1YnN1cEdGJDYnLUYvNiVRImFGJ0YyRjVGYHBGWS8lMXN1cGVyc2NyaXB0c2hpZnRHRl1vRltvRj4tRkE2LVEiK0YnRj5GREZhb0ZJRktGTUZPRlEvRlRRLDAuMjIyMjIyMmVtRicvRldGYHMtRiM2Ki1GZXI2J0YuRmBwRllGanJGW29GYnFGZnFGYnEtRiw2JUZnckZgcEZbb0ZicS1GLDYlLUYvNiVRImJGJ0YyRjVGW3JGW29GPkZccy1GIzYqRl5wRmJxRmZxRmJxLUZlcjYnRmpzRmBwRllGanJGW29GYnFGXXJGPi1GQTYtUSgmbWludXM7RidGPkZERmFvRklGS0ZNRk9GUUZfc0Zhcy1GIzYqRmRzRmJxRmZxRmJxLUYsNiVGanNGYHBGW29GYnFGaHNGPkZhdC1GIzYqLUYsNiVGaHFGYHBGW29GYnFGZHNGYnEtRiw2JUZnckZbckZbb0ZicUZoc0Y+RlxzLUYjNipGXHVGYnFGZHNGYnEtRiw2JS1GLzYlUSJyRidGMkY1RmJyRltvRmJxRmZzRj5GYXQtRiM2KkZcdUZicUZkc0ZicUZgdUZicUZmdEY+RlxzLUYjNipGXnBGYnFGXHVGYnEtRmVyNidGX3JGYHBGWUZqckZbb0ZicS1GLDYlRmpzRmJyRltvRj5GXHMtRiM2KkZcdUZicS1GLDYlRl9yRmBwRltvRmJxRmRzRmJxRmhzRj5GXHMtRiM2Ki1GLDYlRmJ1RmBwRltvRmJxLUYsNiVGLkZickZbb0ZicS1GLDYlRi5GW3JGW29GYnFGZHJGPkZccy1GIzYqRmN2RmJxRmV2RmJxRmd2RmJxRl90Rj5GXHMtRiM2Ki1GZXI2J0ZocUZgcEZZRmpyRltvRmJxRl5wRmJxRlt2RmJxRlx1Rj5GYXQtRiM2LEZjdkZicUZqdEZicUZecEZicS1GLDYlRmdyRmJyRltvRmJxRlt2Rj5GXHMtRiM2LEZjdkZicUZecEZicUZhd0ZicUZfdkZicUZbdkY+RlxzLUYjNixGY3ZGYnFGXnBGYnFGYXdGYnFGXXJGYnFGZnNGPkZhdC1GIzYsRmN2RmJxRl5wRmJxRmF3RmJxRmZ0RmJxRl1yRj5GYXQtRiM2LEZecEZicUZmcUZicUZmc0ZicUZbdkZicUZqdEY+RlxzLUYjNixGXnBGYnFGZnFGYnFGZnNGYnFGX3ZGYnFGW3ZGPkZhdC1GIzYuRllGYnFGXnBGYnFGZnFGYnFGZnNGYnFGZnRGYnFGXXJGPkZccy1GIzYsRl5wRmJxRmZxRmJxRmZ0RmJxRlt2RmJxRmp0Rj5GYXQtRiM2LEZecEZicUZmcUZicUZmdEZicUZfdkZicUZbdkY+RmF0LUYjNi5GWUZicUZqdEZicUZecEZicUZfdkZicUZbdkZicUZcdUY+RmF0LUYjNixGanRGYnFGXnBGYnFGXHVGYnFGXXJGYnFGZnNGPkZccy1GIzYsRmp0RmJxRl5wRmJxRlx1RmJxRmZ0RmJxRl1yRj5GXHMtRiM2LEZecEZicUZjdkZicUZmc0ZicUZldkZicUZcdUY+RmF0LUYjNixGXnBGYnFGY3ZGYnFGZnRGYnFGZXZGYnFGXHVGPkZccy1GIzYsRl5wRmJxRlx1RmJxRl92RmJxRl1yRmJxRmZzRj5GYXQtRiM2LEZecEZicUZcdUZicUZfdkZicUZmdEZicUZdckY+RmF0LUYjNi5GWUZicUZjdkZicUZldkZicUZndkZicUZmc0ZicUZmdEY+Rj5GZm5GaW5GPi1GIzYqLUklbXN1cEdGJDYlLUkobWZlbmNlZEdGJDYkLUYjNiZGZnNGYXRGZnRGPkY+RllGanJGYnFGXnBGYnFGY3ZGZm5GaW5GPi8lLmxpbmV0aGlja25lc3NHRj0vJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGYXovJSliZXZlbGxlZEdGRkZmbkZpbkY+">LyZJInFHNiI2JCIiIiIiIyoqLGZuKiomRiRGJUYnJkkicEdGJTYjRidGJyZJInNHRiU2I0YoRicpJkkiYUdGJUYlRihGJ0YnKiopRixGKEYnRi1GJ0Y0RicmSSJiR0YlRi9GJ0YnKipGLEYnRi1GJykmRjlGJUYoRidGMEYnRicqKkY3RidGLUYnRjxGJ0Y4RichIiIqKiZGLkYlRidGN0YnJkY1Ri9GJ0Y4RidGPioqRkFGJ0Y3RicmSSJyR0YlRjJGJ0Y0RidGJyoqRkFGJ0Y3RidGQ0YnRjxGJ0Y+KipGLEYnRkFGJykmRjFGJUYoRicmRjlGMkYnRicqKkZBRidGSEYnRjdGJ0Y4RidGJyoqJkZERiVGJyZGJEYyRicmRiRGL0YnRjNGJ0YnKipGTEYnRk1GJ0ZORidGO0YnRicqKilGQEYoRidGLEYnRklGJ0ZBRidGJyosRkxGJ0ZARidGLEYnJkY1RjJGJ0ZJRidGPiosRkxGJ0YsRidGU0YnRkhGJ0ZJRidGJyosRkxGJ0YsRidGU0YnRjBGJ0Y0RidGJyosRkxGJ0YsRidGU0YnRjxGJ0YwRidGPiosRixGJ0YtRidGNEYnRklGJ0ZARidGPiosRixGJ0YtRidGNEYnRkhGJ0ZJRidGJyouRihGJ0YsRidGLUYnRjRGJ0Y8RidGMEYnRj4qLEYsRidGLUYnRjxGJ0ZJRidGQEYnRicqLEYsRidGLUYnRjxGJ0ZIRidGSUYnRj4qLkYoRidGQEYnRixGJ0ZIRidGSUYnRkFGJ0Y+KixGQEYnRixGJ0ZBRidGMEYnRjRGJ0Y+KixGQEYnRixGJ0ZBRidGPEYnRjBGJ0YnKixGLEYnRkxGJ0Y0RidGTUYnRkFGJ0YnKixGLEYnRkxGJ0Y8RidGTUYnRkFGJ0Y+KixGLEYnRkFGJ0ZIRidGMEYnRjRGJ0YnKixGLEYnRkFGJ0ZIRidGPEYnRjBGJ0Y+Ki5GKEYnRkxGJ0ZNRidGTkYnRjRGJ0Y8RidGPkYnKSwmRjRGJ0Y8Rj5GKEY+RixGPkZMRj4=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1828" drawlabel="true">
<Input>
<Text-field prompt="J2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkSklDRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYmLUYjNiUtSSNtbkdGJDYkUSMxMkYnL0YzUSdub3JtYWxGJy8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnRj5GPi8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZARj4=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkSklDRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYmLUYjNiUtSSNtbkdGJDYkUSMxMkYnL0YzUSdub3JtYWxGJy8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnRj5GPi8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZARj4=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LyZJInJHNiI2JCIiIiIiIyoqLGZuKiomSSJwR0YlRiVGJykmRiRGJUYoRicmSSJhR0YlNiNGKEYnJkkiYkdGJUYyRidGJyoqRi9GJyZGMTYjRidGJykmSSJzR0YlRiVGKEYnRjNGJ0YnKipGL0YnKSZGMUYlRihGJyZGOkYyRicmRi1GN0YnRicqKkYvRicpJkY0RiVGKEYnRj5GJ0Y/RidGJyoqRi5GJ0Y5RidGMEYnRjNGJyEiIioqRi5GJ0Y9RidGMEYnRj5GJ0ZEKipGLkYnRj1GJ0YzRicmSSJxR0YlRjdGJ0ZEKipGLkYnRkJGJ0YwRidGPkYnRicqKkYuRidGQkYnRjNGJ0ZHRidGJyoqJkZIRiVGJyZGJEY3RicmRiRGMkYnRjxGJ0YnKipGTEYnRk1GJ0ZORidGQUYnRicqKilGLEYoRidGL0YnRjNGJ0Y2RidGJyosRkxGJ0YvRicmRjRGN0YnRjZGJ0YsRidGJyosRkxGJ0YvRidGU0YnRjlGJ0Y2RidGRCosRkJGJ0YvRidGTEYnRlNGJ0Y/RidGJyosRj1GJ0YvRidGTEYnRlNGJ0Y/RidGRCouRihGJ0YsRidGL0YnRjlGJ0YzRidGNkYnRkQqLEYsRidGL0YnRjZGJ0Y+RidGPUYnRkQqLEYsRidGL0YnRjZGJ0ZCRidGPkYnRicqLEYsRidGL0YnRjNGJ0Y/RidGPUYnRkQqLEYsRidGL0YnRjNGJ0ZCRidGP0YnRicqLEYvRidGP0YnRj1GJ0Y5RidGM0YnRicqLEYvRidGP0YnRkJGJ0Y5RidGM0YnRkQqLEYvRidGNkYnRjlGJ0Y+RidGPUYnRicqLkYoRidGL0YnRj9GJ0Y9RidGQkYnRj5GJ0ZEKixGL0YnRjZGJ0Y5RidGQkYnRj5GJ0ZEKixGTEYnRk1GJ0Y9RidGL0YnRjNGJ0ZEKi5GKEYnRkxGJ0ZNRidGPUYnRk5GJ0ZCRidGRCosRkxGJ0ZNRidGQkYnRi9GJ0YzRidGJ0YnKSwmRj1GJ0ZCRkRGKEZERkxGREYvRkQ=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1827" drawlabel="true">
<Input>
<Text-field prompt="J2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkU1FFRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYmLUYjNiUtSSNtbkdGJDYkUSMxMUYnL0YzUSdub3JtYWxGJy8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnRj5GPi8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZARj4=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkU1FFRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYmLUYjNiUtSSNtbkdGJDYkUSMxMUYnL0YzUSdub3JtYWxGJy8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnRj5GPi8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZARj4=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LyZJInJHNiI2JCIiIiIiIyoqJkYkRiUhIiIpJkkicUdGJUYlRihGKyxqbiosJkkiYUdGJTYjRidGJyZJImJHRiVGJUYnRixGJ0YqRicmRiQ2I0YoRidGKyosRjFGJ0Y0RidGLUYnJkYuRjdGJylGKkYoRidGKyouRihGJ0YxRicmRjVGN0YnRi1GJ0YqRicpJkkic0dGJUYlRihGJ0YnKixGNEYnRjxGJ0YsRidGKkYnJkYkRjNGJ0YnKixGNEYnRjxGJ0YtRicmRi5GM0YnRjpGJ0YnKiwmRjJGJUYnRjFGJ0YsRidGKkYnRjZGJ0YnKi5GKEYnKUZFRihGJyZJInBHRiVGM0YnRi1GJ0YqRicmRj9GN0YnRicqLkYoRidGRUYnRjRGJ0ZDRidGOUYnRjpGJ0YrKi5GKEYnRkVGJ0Y0RidGLEYnRkFGJ0Y2RidGKyosRkVGJ0Y8RidGLEYnRipGJ0ZBRidGKyouRihGJ0ZFRidGNEYnRi1GJyZGLkYmRidGOkYnRicqLEZFRidGPEYnRi1GJ0ZDRidGOkYnRisqLEZFRidGMUYnRi1GJ0Y6RidGOUYnRicqLkYoRicpRjRGKEYnRkhGJ0YtRidGKkYnRkpGJ0YnKi5GKEYnKSZGSUYlRihGJ0YxRidGPEYnRi1GJ0YqRidGJyoqRkdGJ0YtRidGT0YnRjpGJ0YrKipGR0YnRixGJ0ZBRidGNkYnRicqKkZHRidGQ0YnRjlGJ0Y6RidGJyoqRlNGJ0ZDRidGOUYnRjpGJ0YnKipGU0YnRi1GJ0ZPRidGOkYnRisqKkZTRidGLEYnRkFGJ0Y2RidGJyowRihGJ0Y0RidGPEYnRlZGJ0ZIRidGLUYnRipGJ0YnKjBGKEYnRjRGJ0Y8RidGSEYnRi1GJ0YqRidGPkYnRisqMEYoRidGMUYnRjRGJ0ZWRidGLUYnRipGJ0ZKRidGJyowRihGJ0YxRidGNEYnRi1GJ0YqRidGPkYnRkpGJ0YrKjAiIiVGJ0YxRidGPEYnRlZGJ0YtRidGKkYnRj5GJ0YrKjBGXG9GJ0ZFRidGNEYnRkhGJ0YtRidGKkYnRkpGJ0YrKjBGKEYnRkVGJ0Y8RidGSEYnRi1GJ0YqRidGPkYnRicqMEYoRidGRUYnRjFGJ0YtRidGKkYnRj5GJ0ZKRidGJyowRihGJ0ZFRidGVkYnRjFGJ0YtRidGKkYnRkpGJ0YrKjBGKEYnRkVGJ0ZWRidGPEYnRkhGJ0YtRidGKkYnRitGJywoKiRGU0YnRicqJEZHRidGJyooRihGJ0ZFRidGNEYnRitGKw==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1826" drawlabel="true">
<Input>
<Text-field prompt="J2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSZjb2VmZkYnRi9GMi1GNjYkLUYjNigtRiw2JVElc3Vic0YnRi9GMi1GNjYkLUYjNigtRiw2JVEkU1FFRidGL0YyLUY2NiYtRiM2JS1JI21uR0YkNiRRIzExRicvRjNRJ25vcm1hbEYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRidGU0ZTLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUkjbW9HRiQ2LVEiLEYnRlMvJSZmZW5jZUdGVy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZXLyUqc3ltbWV0cmljR0ZXLyUobGFyZ2VvcEdGVy8lLm1vdmFibGVsaW1pdHNHRlcvJSdhY2NlbnRHRlcvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJW1zdWJHRiQ2JS1GLDYlUSJyRidGL0YyLUYjNictRlA2JFEiMUYnRlNGaG4tRlA2JFEiMkYnRlNGL0YyLyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGVUZTRlNGaG4tRmFwNiUtRiw2JVEicUYnRi9GMkZmcEZecUZVRlNGU0ZVRlNGU0ZVRlM=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSZjb2VmZkYnRi9GMi1GNjYkLUYjNigtRiw2JVElc3Vic0YnRi9GMi1GNjYkLUYjNigtRiw2JVEkU1FFRidGL0YyLUY2NiYtRiM2JS1JI21uR0YkNiRRIzExRicvRjNRJ25vcm1hbEYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRidGU0ZTLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUkjbW9HRiQ2LVEiLEYnRlMvJSZmZW5jZUdGVy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZXLyUqc3ltbWV0cmljR0ZXLyUobGFyZ2VvcEdGVy8lLm1vdmFibGVsaW1pdHNHRlcvJSdhY2NlbnRHRlcvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJW1zdWJHRiQ2JS1GLDYlUSJyRidGL0YyLUYjNictRlA2JFEiMUYnRlNGaG4tRlA2JFEiMkYnRlNGL0YyLyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGVUZTRlNGaG4tRmFwNiUtRiw2JVEicUYnRi9GMkZmcEZecUZVRlNGU0ZVRlNGU0ZVRlM=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtSSZtZnJhY0dGJDYoLUYjNiYtSSVtc3ViR0YkNiUtSSNtaUdGJDYlUSJyRicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLUYjNigtRiw2LVEiW0YnRi8vRjNGVEY1L0Y4RlRGOUY7Rj1GPy9GQlEsMC4xNjY2NjY3ZW1GJy9GRUZpbi1GTzYjUSFGJy1GLDYtUSJdRidGL0ZmbkY1RmduRjlGO0Y9Rj9GaG4vRkVRLDAuMTExMTExMWVtRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjRGLy8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRmNvRmZvRi8tRiM2Ji1GTDYlLUZPNiVRInFGJ0ZSRlVGV0Zob0Zjb0Zmb0YvLyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZncC8lKWJldmVsbGVkR0Y0RmNvRmZvRi8=">LCQqJiZJInFHNiJGJiEiIiZJInJHRiZGJiIiIkYn</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1825" drawlabel="true">
<Input>
<Text-field prompt="J2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1824" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">Thus we see that the equations express (a_{ij},b_{ij},p_{ij},(q*r)_{ij},s_{ij}), precisely the same 15 equations that were obtained by Ferapontov and Khusnutdinova (2004) 
in the first round of the investigation of the integrability. Remark that the 16th equation was obtained from the first 15 by bringing the system to involution.
As we also have to bring to involution, we obtain the above 16 equations IC and so the integrability of the system. Done!
To conclude: provided that the matrix of the symbol is non-constant (another not identical to this version: that the equation is not linearizable) the EW property is equivalent to integrability.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1823" drawlabel="true">
<Input>
<Text-field prompt="J2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1822" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L1821" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L1820" drawlabel="true">
<Input>
<Text-field prompt="J2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1819" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">Let us show to the end that IC conditions do not hold for linearizable equations (i.e. in IC conditions of Ferapontov and Khusnutdinova one has to assume integrability minus linerizability). Take for instance the equation a_{1,2}=0 for the linear equation (constant coeffs) and get a non-zero identity...</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1818" drawlabel="true">
<Input>
<Text-field prompt="J2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">KiwsYG8qLiIiIyIiIiZJImFHNiI2I0YlRiYmSSJxR0YpNiNGJkYmSSJ0RyUqcHJvdGVjdGVkR0YmJkkickdGKUYqRiZJInhHRi9GJkYmKixGJ0YmRitGJkYuRiYmRjE2IyIiJEYmSSJ5R0YvRiZGJiosRidGJiZGLEYqRiZGN0YmJkYxRi1GJkYuRiZGJiouRiVGJkYnRiZGOUYmRjdGJkYwRiZGMkYmRiYqLCZJImJHRilGKkYmRitGJkYuRiZGNEYmRjdGJkYmKixGPUYmRjlGJkY3RiZGOkYmRi5GJkYmKixGMEYmRitGJkYuRiYmRihGNUYmRjdGJkYmKixGMEYmRjlGJkY3RiYmRihGLUYmRi5GJkYmKixGMEYmRitGJkYuRiYmRj5GNUYmRjdGJiEiIiosRjBGJkY5RiZGN0YmJkY+Ri1GJkYuRiZGRiouRiVGJkY5RiZGOkYmRi5GJkYnRiZGMkYmRiYqLEY5RiZGOkYmRi5GJkZBRiZGN0YmRiYqLkYlRiZGOUYmRjBGJkYyRiZGQ0YmRi5GJkYmKi5GJUYmRjlGJkYwRiZGMkYmRkFGJkY3RiZGJiosRjlGJkY0RiZGN0YmRkNGJkYuRiZGJiouRiVGJkY5RiZGNEYmRjdGJkYnRiZGMkYmRiYqLEY5RiZGOkYmRi5GJkZFRiZGN0YmRkYqLkYlRiZGOUYmRjBGJkYyRiZGSEYmRi5GJkZGKi5GJUYmRjlGJkYwRiZGMkYmRkVGJkY3RiZGRiosRjlGJkY0RiZGN0YmRkhGJkYuRiZGRioqRjlGJkY6RiYpRi5GJUYmRkNGJkYmKixGNkYmRjlGJkYwRiYpRjJGJUYmRidGJkYmKipGOUYmRjRGJilGN0YlRiZGQUYmRiYqKkY5RiZGOkYmRlRGJkZIRiZGRioqRjlGJkYwRiZGVkYmRj1GJkZGKipGOUYmRjRGJkZYRiZGRUYmRkYqKkYnRiZGK0YmRlRGJkY6RiZGJioqRidGJkY5RiZGWEYmRjRGJkYmKipGPUYmRitGJkZURiZGOkYmRiYqKkY9RiZGOUYmRlhGJkY0RiZGJioqRjBGJkYrRiZGVEYmRkNGJkYmKipGMEYmRjlGJkZYRiZGQUYmRiYqKkYwRiZGK0YmRlRGJkZIRiZGRioqRjBGJkY5RiZGWEYmRkVGJkZGRiZGQ0YmLC4qJkZDRiZGLkYmRiYqJkYnRiZGMkYmRiYqJkZBRiZGN0YmRiYqJkZIRiZGLkYmRkYqJkY9RiZGMkYmRkYqJkZFRiZGN0YmRkZGRiwoKiZGK0YmRi5GJkYmKiZGOUYmRjJGJkYmKiZGOUYmRjdGJkYmRkYsKComRjpGJkYuRiZGJiomRjBGJkYyRiZGJiomRjRGJkY3RiZGJkZG</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2021" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L2020" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L2019" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">Now I want to check compatibiltiy (bring to involution) for the obtained system of 15 equations</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1817" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L1942" drawlabel="true">
<Input>
<Text-field prompt="J2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYpLUY2NiYtRiM2Jy1GLDYlUSJ1RidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJ2RidGL0YyLyUrZXhlY3V0YWJsZUdGSUZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GNjYmLUYjNi8tRiw2JVEiYUYnRi9GMkZBLUYsNiVRImJGJ0YvRjJGQS1GLDYlUSJwRidGL0YyRkEtRiw2JVEicUYnRi9GMkZBLUYsNiVRInJGJ0YvRjJGQS1GLDYlUSJzRidGL0YyRmluRkVGRUZbb0Zeb0ZBLUYsNiVRI0QyRidGL0YyRmluRkVGRUZpbkZF">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYpLUY2NiYtRiM2Jy1GLDYlUSJ1RidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJ2RidGL0YyLyUrZXhlY3V0YWJsZUdGSUZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GNjYmLUYjNi8tRiw2JVEiYUYnRi9GMkZBLUYsNiVRImJGJ0YvRjJGQS1GLDYlUSJwRidGL0YyRkEtRiw2JVEicUYnRi9GMkZBLUYsNiVRInJGJ0YvRjJGQS1GLDYlUSJzRidGL0YyRmluRkVGRUZbb0Zeb0ZBLUYsNiVRI0QyRidGL0YyRmluRkVGRUZpbkZF</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">SS9mcmFtZX5uYW1lOn5EMkc2Ig==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1962" drawlabel="true">
<Input>
<Text-field prompt="D2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY6LUkjbWlHRiQ2JVEmc21ibDJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSJaRidGL0YyLUY2Ni1RKCZzcmFycjtGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GVi1GLDYlUSRhZGRGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2LEZYLUZmbjYkLUYjNjAtRiw2JVElZGlmZkYnRi9GMi1GZm42JC1GIzYnRk8tRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZVL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRImFGJ0YvRjItRmZuNiYtRiM2Ji1GLDYlUSJpRidGL0YyRmVvLUYsNiVRImpGJ0YvRjJGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRjlGOS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGVUZXRltwRl5wRmVvLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGVUZXRmVwLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmJwLUY2Ni1RIy4uRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnRlctSSNtbkdGJDYkUSIyRidGOS8lK2V4ZWN1dGFibGVHRj1GOUY5RmVvRmJwRmRxLUZdcjYkUSIxRidGOUZncUZcckZgckY5RjktRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSEZqcS9GTkZbckZYLUZmbjYkLUYjNitGWC1GZm42JC1GIzYvRl5vLUZmbjYkLUYjNidGT0Zlby1GLDYlUSJiRidGL0YyRl5wRjlGOUZecUZlc0ZecEZlb0ZhcUZlcEZkcUZicEZncUZcckY5RjlGZW9GYnBGZHFGYnJGZ3FGXHJGOUY5RmVyRlgtRmZuNiQtRiM2K0ZYLUZmbjYkLUYjNi9GXm8tRmZuNiQtRiM2J0ZPRmVvLUYsNiVRInBGJ0YvRjJGXnBGOUY5Rl5xRmR0Rl5wRmVvRmFxRmVwRmRxRmJwRmdxRlxyRjlGOUZlb0ZicEZkcUZickZncUZcckY5RjlGZXJGWC1GZm42JC1GIzYrRlgtRmZuNiQtRiM2L0Zeby1GZm42JC1GIzYnRk9GZW8tRiw2JVEicUYnRi9GMkZecEY5RjlGXnFGY3VGXnBGZW9GYXFGZXBGZHFGYnBGZ3FGXHJGOUY5RmVvRmJwRmRxRmJyRmdxRlxyRjlGOUZlckZYLUZmbjYkLUYjNitGWC1GZm42JC1GIzYvRl5vLUZmbjYkLUYjNidGT0Zlby1GLDYlUSJyRidGL0YyRl5wRjlGOUZecUZidkZecEZlb0ZhcUZlcEZkcUZicEZncUZcckY5RjlGZW9GYnBGZHFGYnJGZ3FGXHJGOUY5RmVyRlgtRmZuNiQtRiM2K0ZYLUZmbjYkLUYjNi9GXm8tRmZuNiQtRiM2J0ZPRmVvLUYsNiVRInNGJ0YvRjJGXnBGOUY5Rl5xRmF3Rl5wRmVvRmFxRmVwRmRxRmJwRmdxRlxyRjlGOUZlb0ZicEZkcUZickZncUZcckY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GYHJGOQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2036" drawlabel="true">
<Input>
<Text-field prompt="D2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1992" drawlabel="true">
<Input>
<Text-field prompt="D2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1999" drawlabel="true">
<Input>
<Text-field prompt="J2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkVE1QRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEpc2ltcGxpZnlGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVzdWJzRidGL0YyLUZTNiQtRiM2Ky1GLDYlUSRTUUVGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSpUb3RhbERpZmZGJ0YvRjItRlM2JC1GIzYoRlctRlM2JC1GIzYnRmhuRltvLUklbXN1YkdGJDYlLUYsNiVRImFGJ0YvRjItRiM2Jy1JI21uR0YkNiRRIjFGJ0Y5RltvRmZwRi9GMi8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLyUrZXhlY3V0YWJsZUdGPUY5RjlGW28tRmdwNiRRIjJGJ0Y5Rl1xRjlGOS1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmZxRmNvLUZTNiQtRiM2J0ZXLUZTNiQtRiM2JkZobkZbby1GX3A2JUZhcC1GIzYmRmZwRltvRl9xRjlGanBGOUY5RltvRmZwRjlGOUZdcUY5RjlGXXFGOUY5Rl1xRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkVE1QRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEpc2ltcGxpZnlGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVzdWJzRidGL0YyLUZTNiQtRiM2Ky1GLDYlUSRTUUVGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSpUb3RhbERpZmZGJ0YvRjItRlM2JC1GIzYoRlctRlM2JC1GIzYnRmhuRltvLUklbXN1YkdGJDYlLUYsNiVRImFGJ0YvRjItRiM2Jy1JI21uR0YkNiRRIjFGJ0Y5RltvRmZwRi9GMi8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLyUrZXhlY3V0YWJsZUdGPUY5RjlGW28tRmdwNiRRIjJGJ0Y5Rl1xRjlGOS1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmZxRmNvLUZTNiQtRiM2J0ZXLUZTNiQtRiM2JkZobkZbby1GX3A2JUZhcC1GIzYmRmZwRltvRl9xRjlGanBGOUY5RltvRmZwRjlGOUZdcUY5RjlGXXFGOUY5Rl1xRjk=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">KiwsXG8qLiIiIyIiIiZJImFHJSpwcm90ZWN0ZWRHNiJGJiZJImJHRilGKkYmJkkicUdGKUYqRiYmRi42JEYmRiVGJiZJInJHRilGKkYmRiYqKilGJ0YlRiZGLUYmRi9GJkYxRiYhIiIqKilGK0YlRiZGLUYmRi9GJkYxRiZGNSoqRi1GJiZJInBHRik2I0YmRiYmSSJzR0YpNiNGJUYmRjRGJkYmKiopRi1GJUYmRjlGJkYnRiYmRixGO0YmRiYqKkYtRiZGOUYmRjdGJkY8RiZGJioqRkBGJkY5RiZGK0YmRkFGJkY1KiomRjpGKkYmRkBGJiZGKEY7RiZGQUYmRjUqKkZGRiZGQEYmJkYyRj5GJkYnRiZGJioqRkZGJkZARiZGSEYmRitGJkY1KipGLUYmRkZGJikmRj1GKkYlRiYmRixGPkYmRiYqKkZGRiZGTEYmRkBGJkZBRiZGJioqRjFGJiZGLkY+RiYmRi5GO0YmRjRGJkYmKipGMUYmRlBGJkZRRiZGN0YmRiYqKilGRUYlRiZGLUYmRk1GJkZGRiZGJiosRjFGJkZFRiZGLUYmJkYoRj5GJkZNRiZGNSosRjFGJkYtRiZGVkYmRkxGJkZNRiZGJiosRjFGJkYtRiZGVkYmRjxGJkYnRiZGJiosRjFGJkYtRiZGVkYmRitGJkY8RiZGNSosRi1GJkY5RiZGJ0YmRk1GJkZFRiZGNSosRi1GJkY5RiZGJ0YmRkxGJkZNRiZGJiouRiVGJkYtRiZGOUYmRidGJkYrRiZGPEYmRjUqLEYtRiZGOUYmRitGJkZNRiZGRUYmRiYqLEYtRiZGOUYmRitGJkZMRiZGTUYmRjUqLkYlRiZGRUYmRi1GJkZMRiZGTUYmRkZGJkY1KixGRUYmRi1GJkZGRiZGPEYmRidGJkY1KixGRUYmRi1GJkZGRiZGK0YmRjxGJkYmKixGLUYmRjFGJkYnRiZGUEYmRkZGJkYmKixGLUYmRjFGJkYrRiZGUEYmRkZGJkY1KixGLUYmRkZGJkZMRiZGPEYmRidGJkYmKixGLUYmRkZGJkZMRiZGK0YmRjxGJkY1Ki5GJUYmRjFGJkZQRiZGUUYmRidGJkYrRiZGNUYmRjFGNUZGRiZGQEY1LCgqJEY3RiZGJiokRjRGJkYmKihGJUYmRidGJkYrRiZGNUY1</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2022" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">So here compatibility fails, but there can be two reasons for this: the equation has two factors of order 1 or 2. 
So I will be careful and resolve the first factor for the only 2-jet coordinate and add to this an indeterminate QQQ</Font></Text-field>
</Input>
</Group>
<Group labelreference="L2002" drawlabel="true">
<Input>
<Text-field prompt="D2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEmc21ibDJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSRUTVBGJ0YvRjIvJStleGVjdXRhYmxlR1EmZmFsc2VGJy9GM1Enbm9ybWFsRidGQEY9RkA=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEmc21ibDJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSRUTVBGJ0YvRjIvJStleGVjdXRhYmxlR1EmZmFsc2VGJy9GM1Enbm9ybWFsRidGQEY9RkA=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkmbWZyYWNHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2KC1JJW1yb3dHRiQ2Ki1JKG1mZW5jZWRHRiQ2JC1GLDYoLUYsNiwtSSNtbkdGJDYkUSIyRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnRjkvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkIvJSlzdHJldGNoeUdGQi8lKnN5bW1ldHJpY0dGQi8lKGxhcmdlb3BHRkIvJS5tb3ZhYmxlbGltaXRzR0ZCLyUnYWNjZW50R0ZCLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGUS1JJW1zdWJHRiQ2JS1JI21pR0YkNiVRImFGJy8lJ2l0YWxpY0dRJXRydWVGJy9GOlEnaXRhbGljRictRiw2KC1GPTYtUSJbRidGOS9GQUZnbkZDL0ZGRmduRkdGSUZLRk0vRlBRLDAuMTY2NjY2N2VtRicvRlNGYm8tRlg2I1EhRictRj02LVEiXUYnRjlGX29GQ0Zgb0ZHRklGS0ZNRmFvL0ZTUSwwLjExMTExMTFlbUYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZCRjkvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0Y8LUZVNiUtRlg2JVEiYkYnRmVuRmhuRmpuRmFwRjwtRlU2JS1GWDYlUSJxRidGZW5GaG5Gam5GYXBGPC1GVTYlLUZYNiVRInJGJ0ZlbkZobkZqbkZhcEY5LUY9Ni1RKCZtaW51cztGJ0Y5RkBGQ0ZFRkdGSUZLRk0vRlBRLDAuMjIyMjIyMmVtRicvRlNGZ3EtRiw2KC1JKG1zdWJzdXBHRiQ2J0ZXRmpuRjUvJTFzdXBlcnNjcmlwdHNoaWZ0R0ZjcEZhcEY8RmlwRjxGXnFGOUZjcS1GLDYoLUZccjYnRmZwRmpuRjVGXnJGYXBGPEZpcEY8Rl5xRjlGOUY5RjwtRlU2JUZXLUYsNiYtRjY2JFEiMUYnRjlGXHBGX3BGOUZhcEY8LUZVNiVGW3EtRiw2KEZoci1GPTYtUSIsRidGOUZAL0ZERmduRkVGR0ZJRktGTUZPL0ZTUSwwLjMzMzMzMzNlbUYnRjVGXHBGX3BGOUZhcEZccEZfcEY5LUYsNipGXnFGPC1GXHI2J0ZbcUZqbkY1Rl5yRmFwRjwtRi82JC1GLDYoRmJyLUY9Ni1RIitGJ0Y5RkBGQ0ZFRkdGSUZLRk1GZnFGaHFGW3JGY3EtRiw2KEY1RjxGVEY8RmRwRjlGOUY5RlxwRl9wRjkvJS5saW5ldGhpY2tuZXNzR0Zqci8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZmdC8lKWJldmVsbGVkR0ZC">Ki4sKCosIiIjIiIiJkkiYUclKnByb3RlY3RlZEc2IkYmJkkiYkdGKUYqRiYmSSJxR0YpRipGJiZJInJHRilGKkYmRiYqKClGJ0YlRiZGLUYmRi9GJiEiIiooKUYrRiVGJkYtRiZGL0YmRjNGJkYvRjMmRig2I0YmRiYpRi1GJUYzLCgqJEY1RiZGJiokRjJGJkYmKihGJUYmRidGJkYrRiZGM0YzJkYuNiRGJkYlRiY=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2005" drawlabel="true">
<Input>
<Text-field prompt="D2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEnc2x2VE1QRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEmc29sdmVGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Jy1GLDYlUSRUTVBGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1JJW1zdWJHRiQ2JS1GLDYlUSJxRidGL0YyLUYjNictSSNtbkdGJDYkUSIxRidGOUZaLUZlbzYkUSIyRidGOUYvRjIvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy8lK2V4ZWN1dGFibGVHRj1GOUY5Rl5wRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEnc2x2VE1QRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEmc29sdmVGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Jy1GLDYlUSRUTVBGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1JJW1zdWJHRiQ2JS1GLDYlUSJxRidGL0YyLUYjNictSSNtbkdGJDYkUSIxRidGOUZaLUZlbzYkUSIyRidGOUYvRjIvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy8lK2V4ZWN1dGFibGVHRj1GOUY5Rl5wRjk=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">KiosZm4qKiZJInFHJSpwcm90ZWN0ZWRHNiIiIiImSSJwR0YnNiNGKUYpJkkic0dGJzYjIiIjRikpJkkiYUdGJ0YoRjBGKUYpKiopRiVGMEYpRipGKUYyRikmSSJiR0YnRixGKUYpKipGJUYpRipGKSkmRjdGKEYwRilGLUYpRikqKkY1RilGKkYpRjpGKUY2RikhIiIqKiZGK0YoRilGNUYpJkYzRixGKUY2RilGPCoqRj9GKUY1RikmSSJyR0YnRi9GKUYyRilGKSoqRj9GKUY1RilGQUYpRjpGKUY8KipGJUYpRj9GKSkmRi5GKEYwRikmRjdGL0YpRikqKkY/RilGRkYpRjVGKUY2RilGKSoqJkZCRihGKSZGJkYvRikmRiZGLEYpRjFGKUYpKipGSkYpRktGKUZMRilGOUYpRikqKilGPkYwRilGJUYpRkdGKUY/RilGKSosRkpGKUY+RilGJUYpJkYzRi9GKUZHRilGPCosRkpGKUYlRilGUUYpRkZGKUZHRilGKSosRkpGKUYlRilGUUYpRi1GKUYyRilGKSosRkpGKUYlRilGUUYpRjpGKUYtRilGPCosRiVGKUYqRilGMkYpRkdGKUY+RilGPCosRiVGKUYqRilGMkYpRkZGKUZHRilGKSouRjBGKUYlRilGKkYpRjJGKUY6RilGLUYpRjwqLEYlRilGKkYpRjpGKUZHRilGPkYpRikqLEYlRilGKkYpRjpGKUZGRilGR0YpRjwqLkYwRilGPkYpRiVGKUZGRilGR0YpRj9GKUY8KixGPkYpRiVGKUY/RilGLUYpRjJGKUY8KixGPkYpRiVGKUY/RilGOkYpRi1GKUYpKixGJUYpRkpGKUYyRilGS0YpRj9GKUYpKixGJUYpRkpGKUY6RilGS0YpRj9GKUY8KixGJUYpRj9GKUZGRilGLUYpRjJGKUYpKixGJUYpRj9GKUZGRilGOkYpRi1GKUY8Ki5GMEYpRkpGKUZLRilGTEYpRjJGKUY6RilGPEYpRkpGPEYlRjwsKCokRjlGKUYpKiRGMUYpRikqKEYwRilGMkYpRjpGKUY8Rjw=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2004" drawlabel="true">
<Input>
<Text-field prompt="D2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVElU1FFcEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKXNpbXBsaWZ5RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiUtRlM2Ji1GIzZWLUYsNiVRJFNRRUYnRi9GMi1GUzYmLUYjNiUtSSNtbkdGJDYkUSIxRidGOS8lK2V4ZWN1dGFibGVHRj1GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRidGZW4tRlM2Ji1GIzYkLUZdbzYkUSIyRidGOUY5RjlGYm9GZW9GaG9GZW4tRlM2Ji1GIzYkLUZdbzYkUSIzRidGOUY5RjlGYm9GZW9GaG9GZW4tRlM2Ji1GIzYkLUZdbzYkUSI0RidGOUY5RjlGYm9GZW9GaG9GZW4tRlM2Ji1GIzYkLUZdbzYkUSI1RidGOUY5RjlGYm9GZW9GaG9GZW4tRlM2Ji1GIzYkLUZdbzYkUSI2RidGOUY5RjlGYm9GZW9GaG9GZW4tRlM2Ji1GIzYkLUZdbzYkUSI3RidGOUY5RjlGYm9GZW9GaG9GZW4tRlM2Ji1GIzYkLUZdbzYkUSI4RidGOUY5RjlGYm9GZW9GaG9GZW4tRlM2Ji1GIzYkLUZdbzYkUSI5RidGOUY5RjlGYm9GZW9GaG9GZW4tRlM2Ji1GIzYkLUZdbzYkUSMxMEYnRjlGOUY5RmJvRmVvRmhvLUYsNiVRJXN1YnNGJ0YvRjItRlM2JC1GIzYsLUklbXN1YkdGJDYlLUYsNiVRInFGJ0YvRjItRiM2JkZcb0Zob0ZkcEY5LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEnc2x2VE1QRidGL0YyLUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GW3YtRiw2JVEkUVFRRidGL0YyRmhvRmVuLUZTNiYtRiM2JS1GXW82JFEjMTFGJ0Y5RmBvRjlGOUZib0Zlb0Zgb0Y5RjlGaG9GZnRGYXVGZHVGZ3VGXXZGaG9GZW4tRlM2Ji1GIzYkLUZdbzYkUSMxMkYnRjlGOUY5RmJvRmVvRmhvRmVuLUZTNiYtRiM2JC1GXW82JFEjMTNGJ0Y5RjlGOUZib0Zlb0Zob0Zlbi1GUzYmLUYjNiQtRl1vNiRRIzE0RidGOUY5RjlGYm9GZW9GaG9GZW4tRlM2Ji1GIzYkLUZdbzYkUSMxNUYnRjlGOUY5RmJvRmVvRmBvRjlGOUZib0Zlb0Zgb0Y5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GYG9GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVElU1FFcEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKXNpbXBsaWZ5RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiUtRlM2Ji1GIzZWLUYsNiVRJFNRRUYnRi9GMi1GUzYmLUYjNiUtSSNtbkdGJDYkUSIxRidGOS8lK2V4ZWN1dGFibGVHRj1GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRidGZW4tRlM2Ji1GIzYkLUZdbzYkUSIyRidGOUY5RjlGYm9GZW9GaG9GZW4tRlM2Ji1GIzYkLUZdbzYkUSIzRidGOUY5RjlGYm9GZW9GaG9GZW4tRlM2Ji1GIzYkLUZdbzYkUSI0RidGOUY5RjlGYm9GZW9GaG9GZW4tRlM2Ji1GIzYkLUZdbzYkUSI1RidGOUY5RjlGYm9GZW9GaG9GZW4tRlM2Ji1GIzYkLUZdbzYkUSI2RidGOUY5RjlGYm9GZW9GaG9GZW4tRlM2Ji1GIzYkLUZdbzYkUSI3RidGOUY5RjlGYm9GZW9GaG9GZW4tRlM2Ji1GIzYkLUZdbzYkUSI4RidGOUY5RjlGYm9GZW9GaG9GZW4tRlM2Ji1GIzYkLUZdbzYkUSI5RidGOUY5RjlGYm9GZW9GaG9GZW4tRlM2Ji1GIzYkLUZdbzYkUSMxMEYnRjlGOUY5RmJvRmVvRmhvLUYsNiVRJXN1YnNGJ0YvRjItRlM2JC1GIzYsLUklbXN1YkdGJDYlLUYsNiVRInFGJ0YvRjItRiM2JkZcb0Zob0ZkcEY5LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEnc2x2VE1QRidGL0YyLUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GW3YtRiw2JVEkUVFRRidGL0YyRmhvRmVuLUZTNiYtRiM2JS1GXW82JFEjMTFGJ0Y5RmBvRjlGOUZib0Zlb0Zgb0Y5RjlGaG9GZnRGYXVGZHVGZ3VGXXZGaG9GZW4tRlM2Ji1GIzYkLUZdbzYkUSMxMkYnRjlGOUY5RmJvRmVvRmhvRmVuLUZTNiYtRiM2JC1GXW82JFEjMTNGJ0Y5RjlGOUZib0Zlb0Zob0Zlbi1GUzYmLUYjNiQtRl1vNiRRIzE0RidGOUY5RjlGYm9GZW9GaG9GZW4tRlM2Ji1GIzYkLUZdbzYkUSMxNUYnRjlGOUY5RmJvRmVvRmBvRjlGOUZib0Zlb0Zgb0Y5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GYG9GOQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2008" drawlabel="true">
<Input>
<Text-field prompt="D2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2007" drawlabel="true">
<Input>
<Text-field prompt="D2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JkYrLUYsNiVRKXNpbXBsaWZ5RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiUtRiw2JVElc3Vic0YnRjRGNy1GOzYkLUYjNiotRiw2JVElU1FFcEYnRjRGNy1JI21vR0YkNi1RIixGJy9GOFEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjYvJSlzdHJldGNoeUdGUS8lKnN5bW1ldHJpY0dGUS8lKGxhcmdlb3BHRlEvJS5tb3ZhYmxlbGltaXRzR0ZRLyUnYWNjZW50R0ZRLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEqVG90YWxEaWZmRidGNEY3LUY7NiQtRiM2J0Y/LUY7NiQtRiM2JkZGRkktSSVtc3ViR0YkNiUtRiw2JVEiYUYnRjRGNy1GIzYmLUkjbW5HRiQ2JFEiMUYnRk1GSUZhcEZNLyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGTUZNRkktRmJwNiRRIjJGJ0ZNRk1GTS1GSjYtUSgmbWludXM7RidGTUZPL0ZTRlFGVEZWRlhGWkZmbi9GaW5RLDAuMjIyMjIyMmVtRicvRlxvRmBxRl5vLUY7NiQtRiM2J0Y/LUY7NiQtRiM2JkZGRkktRmpvNiVGXHAtRiM2JkZhcEZJRmhwRk1GZXBGTUZNRklGYXBGTUZNRk1GTUZNRk1GTUYrLyUrZXhlY3V0YWJsZUdGUUZN">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JkYrLUYsNiVRKXNpbXBsaWZ5RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiUtRiw2JVElc3Vic0YnRjRGNy1GOzYkLUYjNiotRiw2JVElU1FFcEYnRjRGNy1JI21vR0YkNi1RIixGJy9GOFEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjYvJSlzdHJldGNoeUdGUS8lKnN5bW1ldHJpY0dGUS8lKGxhcmdlb3BHRlEvJS5tb3ZhYmxlbGltaXRzR0ZRLyUnYWNjZW50R0ZRLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEqVG90YWxEaWZmRidGNEY3LUY7NiQtRiM2J0Y/LUY7NiQtRiM2JkZGRkktSSVtc3ViR0YkNiUtRiw2JVEiYUYnRjRGNy1GIzYmLUkjbW5HRiQ2JFEiMUYnRk1GSUZhcEZNLyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGTUZNRkktRmJwNiRRIjJGJ0ZNRk1GTS1GSjYtUSgmbWludXM7RidGTUZPL0ZTRlFGVEZWRlhGWkZmbi9GaW5RLDAuMjIyMjIyMmVtRicvRlxvRmBxRl5vLUY7NiQtRiM2J0Y/LUY7NiQtRiM2JkZGRkktRmpvNiVGXHAtRiM2JkZhcEZJRmhwRk1GZXBGTUZNRklGYXBGTUZNRk1GTUZNRk1GTUYrLyUrZXhlY3V0YWJsZUdGUUZN</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtSSZtZnJhY0dGJDYoLUYjNigtSSVtc3ViR0YkNiUtSSNtaUdGJDYlUSJhRicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLUYjNiYtSSNtbkdGJDYkUSIxRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGNEYvLyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRiw2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GMkY1RjdGOUY7Rj1GPy9GQlEmMC4wZW1GJy9GRUZjby1GTzYlUSRRUVFGJ0ZSRlVGZ25Gam5GLy1GIzYmLUZMNiUtRk82JVEicUYnRlJGVS1GIzYoLUYsNi1RIltGJ0YvL0YzRlRGNS9GOEZURjlGO0Y9Rj8vRkJRLDAuMTY2NjY2N2VtRicvRkVGZ3AtRk82I1EhRictRiw2LVEiXUYnRi9GZHBGNUZlcEY5RjtGPUY/RmZwL0ZFUSwwLjExMTExMTFlbUYnRmduRmpuRi9GXG9GZ25Gam5GLy8lLmxpbmV0aGlja25lc3NHRmZuLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmVxLyUpYmV2ZWxsZWRHRjRGZ25Gam5GLw==">LCQqKCZJImFHJSpwcm90ZWN0ZWRHNiMiIiJGKEkkUVFRRzYiRigmSSJxR0YmRiohIiJGLQ==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2000" drawlabel="true">
<Input>
<Text-field prompt="J2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVzdWJzRidGL0YyLUY2NiQtRiM2Ky1GLDYlUSVTUUVwRidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZMLyUqc3ltbWV0cmljR0ZMLyUobGFyZ2VvcEdGTC8lLm1vdmFibGVsaW1pdHNHRkwvJSdhY2NlbnRHRkwvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSpUb3RhbERpZmZGJ0YvRjItRjY2JC1GIzYoRjotRjY2JC1GIzYnRkFGRC1JJW1zdWJHRiQ2JS1GLDYlUSJhRidGL0YyLUYjNictSSNtbkdGJDYkUSIxRidGSEZELUZdcDYkUSIyRidGSEYvRjIvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy8lK2V4ZWN1dGFibGVHRkxGSEZIRkRGYHBGZnBGSEZILUZFNi1RKCZtaW51cztGJ0ZIRkovRk5GTEZPRlFGU0ZVRlcvRlpRLDAuMjIyMjIyMmVtRicvRmduRl1xRmluLUY2NiQtRiM2J0Y6LUY2NiQtRiM2JkZBRkQtRmVvNiVGZ28tRiM2JkZgcEZERmBwRkhGY3BGSEZIRkRGXHBGSEZIRmZwRkhGSEZmcEZIRkhGZnBGSA==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVzdWJzRidGL0YyLUY2NiQtRiM2Ky1GLDYlUSVTUUVwRidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZMLyUqc3ltbWV0cmljR0ZMLyUobGFyZ2VvcEdGTC8lLm1vdmFibGVsaW1pdHNHRkwvJSdhY2NlbnRHRkwvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSpUb3RhbERpZmZGJ0YvRjItRjY2JC1GIzYoRjotRjY2JC1GIzYnRkFGRC1JJW1zdWJHRiQ2JS1GLDYlUSJhRidGL0YyLUYjNictSSNtbkdGJDYkUSIxRidGSEZELUZdcDYkUSIyRidGSEYvRjIvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy8lK2V4ZWN1dGFibGVHRkxGSEZIRkRGYHBGZnBGSEZILUZFNi1RKCZtaW51cztGJ0ZIRkovRk5GTEZPRlFGU0ZVRlcvRlpRLDAuMjIyMjIyMmVtRicvRmduRl1xRmluLUY2NiQtRiM2J0Y6LUY2NiQtRiM2JkZBRkQtRmVvNiVGZ28tRiM2JkZgcEZERmBwRkhGY3BGSEZIRkRGXHBGSEZIRmZwRkhGSEZmcEZIRkhGZnBGSA==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtSSZtZnJhY0dGJDYoLUYjNigtSSNtaUdGJDYlUSRRUVFGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictRiw2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GMkY1RjdGOUY7Rj1GPy9GQlEmMC4wZW1GJy9GRUZYLUklbXN1YkdGJDYlLUZMNiVRImFGJ0ZPRlItRiM2Ji1JI21uR0YkNiRRIjJGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y0Ri8vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0Zgb0Zjb0YvLUYjNiYtRmVuNiUtRkw2JVEicUYnRk9GUi1GIzYoLUYsNi1RIltGJ0YvL0YzRlFGNS9GOEZRRjlGO0Y9Rj8vRkJRLDAuMTY2NjY2N2VtRicvRkVGZ3AtRkw2I1EhRictRiw2LVEiXUYnRi9GZHBGNUZlcEY5RjtGPUY/RmZwL0ZFUSwwLjExMTExMTFlbUYnRmBvRmNvRi9GZW9GYG9GY29GLy8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZnEvJSliZXZlbGxlZEdGNEZgb0Zjb0Yv">LCQqKEkkUVFRRzYiIiIiJkkiYUclKnByb3RlY3RlZEc2IyIiI0YmJkkicUdGKUYlISIiRi4=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1996" drawlabel="true">
<Input>
<Text-field prompt="J2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVzdWJzRidGL0YyLUY2NiQtRiM2Ky1GLDYlUSVTUUVwRidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZMLyUqc3ltbWV0cmljR0ZMLyUobGFyZ2VvcEdGTC8lLm1vdmFibGVsaW1pdHNHRkwvJSdhY2NlbnRHRkwvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSpUb3RhbERpZmZGJ0YvRjItRjY2JC1GIzYoRjotRjY2JC1GIzYnRkFGRC1JJW1zdWJHRiQ2JS1GLDYlUSJiRidGL0YyLUYjNictSSNtbkdGJDYkUSIxRidGSEZERlxwRi9GMi8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLyUrZXhlY3V0YWJsZUdGTEZIRkhGRC1GXXA2JFEiMkYnRkhGY3BGSEZILUZFNi1RKCZtaW51cztGJ0ZIRkovRk5GTEZPRlFGU0ZVRlcvRlpRLDAuMjIyMjIyMmVtRicvRmduRl1xRmluLUY2NiQtRiM2J0Y6LUY2NiQtRiM2JkZBRkQtRmVvNiVGZ28tRiM2JkZccEZERmVwRkhGYHBGSEZIRkRGXHBGSEZIRmNwRkhGSEZjcEZIRkhGY3BGSA==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVzdWJzRidGL0YyLUY2NiQtRiM2Ky1GLDYlUSVTUUVwRidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZMLyUqc3ltbWV0cmljR0ZMLyUobGFyZ2VvcEdGTC8lLm1vdmFibGVsaW1pdHNHRkwvJSdhY2NlbnRHRkwvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSpUb3RhbERpZmZGJ0YvRjItRjY2JC1GIzYoRjotRjY2JC1GIzYnRkFGRC1JJW1zdWJHRiQ2JS1GLDYlUSJiRidGL0YyLUYjNictSSNtbkdGJDYkUSIxRidGSEZERlxwRi9GMi8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLyUrZXhlY3V0YWJsZUdGTEZIRkhGRC1GXXA2JFEiMkYnRkhGY3BGSEZILUZFNi1RKCZtaW51cztGJ0ZIRkovRk5GTEZPRlFGU0ZVRlcvRlpRLDAuMjIyMjIyMmVtRicvRmduRl1xRmluLUY2NiQtRiM2J0Y6LUY2NiQtRiM2JkZBRkQtRmVvNiVGZ28tRiM2JkZccEZERmVwRkhGYHBGSEZIRkRGXHBGSEZIRmNwRkhGSEZjcEZIRkhGY3BGSA==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtSSZtZnJhY0dGJDYoLUYjNigtSSNtaUdGJDYlUSRRUVFGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictRiw2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GMkY1RjdGOUY7Rj1GPy9GQlEmMC4wZW1GJy9GRUZYLUklbXN1YkdGJDYlLUZMNiVRImJGJ0ZPRlItRiM2Ji1JI21uR0YkNiRRIjFGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y0Ri8vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0Zgb0Zjb0YvLUYjNiYtRmVuNiUtRkw2JVEicUYnRk9GUi1GIzYoLUYsNi1RIltGJ0YvL0YzRlFGNS9GOEZRRjlGO0Y9Rj8vRkJRLDAuMTY2NjY2N2VtRicvRkVGZ3AtRkw2I1EhRictRiw2LVEiXUYnRi9GZHBGNUZlcEY5RjtGPUY/RmZwL0ZFUSwwLjExMTExMTFlbUYnRmBvRmNvRi9GZW9GYG9GY29GLy8lLmxpbmV0aGlja25lc3NHRl9vLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmVxLyUpYmV2ZWxsZWRHRjRGYG9GY29GLw==">LCQqKEkkUVFRRzYiIiIiJkkicUclKnByb3RlY3RlZEdGJSEiIiZJImJHRik2I0YmRiZGKg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1997" drawlabel="true">
<Input>
<Text-field prompt="J2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVzdWJzRidGL0YyLUY2NiQtRiM2Ky1GLDYlUSVTUUVwRidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZMLyUqc3ltbWV0cmljR0ZMLyUobGFyZ2VvcEdGTC8lLm1vdmFibGVsaW1pdHNHRkwvJSdhY2NlbnRHRkwvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSpUb3RhbERpZmZGJ0YvRjItRjY2JC1GIzYoRjotRjY2JC1GIzYnRkFGRC1JJW1zdWJHRiQ2JS1GLDYlUSJiRidGL0YyLUYjNictSSNtbkdGJDYkUSIxRidGSEZELUZdcDYkUSIyRidGSEYvRjIvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy8lK2V4ZWN1dGFibGVHRkxGSEZIRkRGYHBGZnBGSEZILUZFNi1RKCZtaW51cztGJ0ZIRkovRk5GTEZPRlFGU0ZVRlcvRlpRLDAuMjIyMjIyMmVtRicvRmduRl1xRmluLUY2NiQtRiM2J0Y6LUY2NiQtRiM2JkZBRkQtRmVvNiVGZ28tRiM2JkZgcEZERmBwRkhGY3BGSEZIRkRGXHBGSEZIRmZwRkhGSEZmcEZIRkhGZnBGSA==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVzdWJzRidGL0YyLUY2NiQtRiM2Ky1GLDYlUSVTUUVwRidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZMLyUqc3ltbWV0cmljR0ZMLyUobGFyZ2VvcEdGTC8lLm1vdmFibGVsaW1pdHNHRkwvJSdhY2NlbnRHRkwvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSpUb3RhbERpZmZGJ0YvRjItRjY2JC1GIzYoRjotRjY2JC1GIzYnRkFGRC1JJW1zdWJHRiQ2JS1GLDYlUSJiRidGL0YyLUYjNictSSNtbkdGJDYkUSIxRidGSEZELUZdcDYkUSIyRidGSEYvRjIvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy8lK2V4ZWN1dGFibGVHRkxGSEZIRkRGYHBGZnBGSEZILUZFNi1RKCZtaW51cztGJ0ZIRkovRk5GTEZPRlFGU0ZVRlcvRlpRLDAuMjIyMjIyMmVtRicvRmduRl1xRmluLUY2NiQtRiM2J0Y6LUY2NiQtRiM2JkZBRkQtRmVvNiVGZ28tRiM2JkZgcEZERmBwRkhGY3BGSEZIRkRGXHBGSEZIRmZwRkhGSEZmcEZIRkhGZnBGSA==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtSSZtZnJhY0dGJDYoLUYjNigtSSVtc3ViR0YkNiUtSSNtaUdGJDYlUSJiRicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLUYjNiYtSSNtbkdGJDYkUSIyRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGNEYvLyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRiw2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GMkY1RjdGOUY7Rj1GPy9GQlEmMC4wZW1GJy9GRUZjby1GTzYlUSRRUVFGJ0ZSRlVGZ25Gam5GLy1GIzYmLUZMNiUtRk82JVEicUYnRlJGVS1GIzYoLUYsNi1RIltGJ0YvL0YzRlRGNS9GOEZURjlGO0Y9Rj8vRkJRLDAuMTY2NjY2N2VtRicvRkVGZ3AtRk82I1EhRictRiw2LVEiXUYnRi9GZHBGNUZlcEY5RjtGPUY/RmZwL0ZFUSwwLjExMTExMTFlbUYnRmduRmpuRi9GXG9GZ25Gam5GLy8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZnEvJSliZXZlbGxlZEdGNEZnbkZqbkYv">LCQqKCZJInFHJSpwcm90ZWN0ZWRHNiIhIiImSSJiR0YmNiMiIiMiIiJJJFFRUUdGJ0YtRig=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1998" drawlabel="true">
<Input>
<Text-field prompt="J2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVzdWJzRidGL0YyLUY2NiQtRiM2Ky1GLDYlUSVTUUVwRidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZMLyUqc3ltbWV0cmljR0ZMLyUobGFyZ2VvcEdGTC8lLm1vdmFibGVsaW1pdHNHRkwvJSdhY2NlbnRHRkwvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSpUb3RhbERpZmZGJ0YvRjItRjY2JC1GIzYoRjotRjY2JC1GIzYnRkFGRC1JJW1zdWJHRiQ2JS1GLDYlUSJwRidGL0YyLUYjNictSSNtbkdGJDYkUSIxRidGSEZERlxwRi9GMi8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLyUrZXhlY3V0YWJsZUdGTEZIRkhGRC1GXXA2JFEiMkYnRkhGY3BGSEZILUZFNi1RKCZtaW51cztGJ0ZIRkovRk5GTEZPRlFGU0ZVRlcvRlpRLDAuMjIyMjIyMmVtRicvRmduRl1xRmluLUY2NiQtRiM2J0Y6LUY2NiQtRiM2JkZBRkQtRmVvNiVGZ28tRiM2JkZccEZERmVwRkhGYHBGSEZIRkRGXHBGSEZIRmNwRkhGSEZjcEZIRkhGY3BGSA==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVzdWJzRidGL0YyLUY2NiQtRiM2Ky1GLDYlUSVTUUVwRidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZMLyUqc3ltbWV0cmljR0ZMLyUobGFyZ2VvcEdGTC8lLm1vdmFibGVsaW1pdHNHRkwvJSdhY2NlbnRHRkwvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSpUb3RhbERpZmZGJ0YvRjItRjY2JC1GIzYoRjotRjY2JC1GIzYnRkFGRC1JJW1zdWJHRiQ2JS1GLDYlUSJwRidGL0YyLUYjNictSSNtbkdGJDYkUSIxRidGSEZERlxwRi9GMi8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLyUrZXhlY3V0YWJsZUdGTEZIRkhGRC1GXXA2JFEiMkYnRkhGY3BGSEZILUZFNi1RKCZtaW51cztGJ0ZIRkovRk5GTEZPRlFGU0ZVRlcvRlpRLDAuMjIyMjIyMmVtRicvRmduRl1xRmluLUY2NiQtRiM2J0Y6LUY2NiQtRiM2JkZBRkQtRmVvNiVGZ28tRiM2JkZccEZERmVwRkhGYHBGSEZIRkRGXHBGSEZIRmNwRkhGSEZjcEZIRkhGY3BGSA==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtSSZtZnJhY0dGJDYoLUYjNigtSSNtaUdGJDYlUSRRUVFGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictRiw2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GMkY1RjdGOUY7Rj1GPy9GQlEmMC4wZW1GJy9GRUZYLUklbXN1YkdGJDYlLUZMNiVRInBGJ0ZPRlItRiM2Ji1JI21uR0YkNiRRIjFGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y0Ri8vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0Zgb0Zjb0YvLUYjNiYtRmVuNiUtRkw2JVEicUYnRk9GUi1GIzYoLUYsNi1RIltGJ0YvL0YzRlFGNS9GOEZRRjlGO0Y9Rj8vRkJRLDAuMTY2NjY2N2VtRicvRkVGZ3AtRkw2I1EhRictRiw2LVEiXUYnRi9GZHBGNUZlcEY5RjtGPUY/RmZwL0ZFUSwwLjExMTExMTFlbUYnRmBvRmNvRi9GZW9GYG9GY29GLy8lLmxpbmV0aGlja25lc3NHRl9vLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmVxLyUpYmV2ZWxsZWRHRjRGYG9GY29GLw==">LCQqKEkkUVFRRzYiIiIiJkkicEclKnByb3RlY3RlZEc2I0YmRiYmSSJxR0YpRiUhIiJGLQ==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1993" drawlabel="true">
<Input>
<Text-field prompt="J2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVzdWJzRidGL0YyLUY2NiQtRiM2Ky1GLDYlUSVTUUVwRidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZMLyUqc3ltbWV0cmljR0ZMLyUobGFyZ2VvcEdGTC8lLm1vdmFibGVsaW1pdHNHRkwvJSdhY2NlbnRHRkwvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSpUb3RhbERpZmZGJ0YvRjItRjY2JC1GIzYoRjotRjY2JC1GIzYnRkFGRC1JJW1zdWJHRiQ2JS1GLDYlUSJwRidGL0YyLUYjNictSSNtbkdGJDYkUSIxRidGSEZELUZdcDYkUSIyRidGSEYvRjIvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy8lK2V4ZWN1dGFibGVHRkxGSEZIRkRGYHBGZnBGSEZILUZFNi1RKCZtaW51cztGJ0ZIRkovRk5GTEZPRlFGU0ZVRlcvRlpRLDAuMjIyMjIyMmVtRicvRmduRl1xRmluLUY2NiQtRiM2J0Y6LUY2NiQtRiM2JkZBRkQtRmVvNiVGZ28tRiM2JkZgcEZERmBwRkhGY3BGSEZIRkRGXHBGSEZIRmZwRkhGSEZmcEZIRkhGZnBGSA==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVzdWJzRidGL0YyLUY2NiQtRiM2Ky1GLDYlUSVTUUVwRidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZMLyUqc3ltbWV0cmljR0ZMLyUobGFyZ2VvcEdGTC8lLm1vdmFibGVsaW1pdHNHRkwvJSdhY2NlbnRHRkwvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSpUb3RhbERpZmZGJ0YvRjItRjY2JC1GIzYoRjotRjY2JC1GIzYnRkFGRC1JJW1zdWJHRiQ2JS1GLDYlUSJwRidGL0YyLUYjNictSSNtbkdGJDYkUSIxRidGSEZELUZdcDYkUSIyRidGSEYvRjIvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy8lK2V4ZWN1dGFibGVHRkxGSEZIRkRGYHBGZnBGSEZILUZFNi1RKCZtaW51cztGJ0ZIRkovRk5GTEZPRlFGU0ZVRlcvRlpRLDAuMjIyMjIyMmVtRicvRmduRl1xRmluLUY2NiQtRiM2J0Y6LUY2NiQtRiM2JkZBRkQtRmVvNiVGZ28tRiM2JkZgcEZERmBwRkhGY3BGSEZIRkRGXHBGSEZIRmZwRkhGSEZmcEZIRkhGZnBGSA==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtSSZtZnJhY0dGJDYoLUYjNigtSSNtaUdGJDYlUSRRUVFGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictRiw2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GMkY1RjdGOUY7Rj1GPy9GQlEmMC4wZW1GJy9GRUZYLUklbXN1YkdGJDYlLUZMNiVRInBGJ0ZPRlItRiM2Ji1JI21uR0YkNiRRIjJGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y0Ri8vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0Zgb0Zjb0YvLUYjNiYtRmVuNiUtRkw2JVEicUYnRk9GUi1GIzYoLUYsNi1RIltGJ0YvL0YzRlFGNS9GOEZRRjlGO0Y9Rj8vRkJRLDAuMTY2NjY2N2VtRicvRkVGZ3AtRkw2I1EhRictRiw2LVEiXUYnRi9GZHBGNUZlcEY5RjtGPUY/RmZwL0ZFUSwwLjExMTExMTFlbUYnRmBvRmNvRi9GZW9GYG9GY29GLy8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZnEvJSliZXZlbGxlZEdGNEZgb0Zjb0Yv">LCQqKEkkUVFRRzYiIiIiJkkicEclKnByb3RlY3RlZEc2IyIiI0YmJkkicUdGKUYlISIiRi4=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1994" drawlabel="true">
<Input>
<Text-field prompt="J2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVzdWJzRidGL0YyLUY2NiQtRiM2Ky1GLDYlUSVTUUVwRidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZMLyUqc3ltbWV0cmljR0ZMLyUobGFyZ2VvcEdGTC8lLm1vdmFibGVsaW1pdHNHRkwvJSdhY2NlbnRHRkwvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSpUb3RhbERpZmZGJ0YvRjItRjY2JC1GIzYoRjotRjY2JC1GIzYnRkFGRC1JJW1zdWJHRiQ2JS1GLDYlUSJzRidGL0YyLUYjNictSSNtbkdGJDYkUSIxRidGSEZERlxwRi9GMi8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLyUrZXhlY3V0YWJsZUdGTEZIRkhGRC1GXXA2JFEiMkYnRkhGY3BGSEZILUZFNi1RKCZtaW51cztGJ0ZIRkovRk5GTEZPRlFGU0ZVRlcvRlpRLDAuMjIyMjIyMmVtRicvRmduRl1xRmluLUY2NiQtRiM2J0Y6LUY2NiQtRiM2JkZBRkQtRmVvNiVGZ28tRiM2JkZccEZERmVwRkhGYHBGSEZIRkRGXHBGSEZIRmNwRkhGSEZjcEZIRkhGY3BGSA==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVzdWJzRidGL0YyLUY2NiQtRiM2Ky1GLDYlUSVTUUVwRidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZMLyUqc3ltbWV0cmljR0ZMLyUobGFyZ2VvcEdGTC8lLm1vdmFibGVsaW1pdHNHRkwvJSdhY2NlbnRHRkwvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSpUb3RhbERpZmZGJ0YvRjItRjY2JC1GIzYoRjotRjY2JC1GIzYnRkFGRC1JJW1zdWJHRiQ2JS1GLDYlUSJzRidGL0YyLUYjNictSSNtbkdGJDYkUSIxRidGSEZERlxwRi9GMi8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLyUrZXhlY3V0YWJsZUdGTEZIRkhGRC1GXXA2JFEiMkYnRkhGY3BGSEZILUZFNi1RKCZtaW51cztGJ0ZIRkovRk5GTEZPRlFGU0ZVRlcvRlpRLDAuMjIyMjIyMmVtRicvRmduRl1xRmluLUY2NiQtRiM2J0Y6LUY2NiQtRiM2JkZBRkQtRmVvNiVGZ28tRiM2JkZccEZERmVwRkhGYHBGSEZIRkRGXHBGSEZIRmNwRkhGSEZjcEZIRkhGY3BGSA==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtSSZtZnJhY0dGJDYoLUYjNigtSSNtaUdGJDYlUSRRUVFGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictRiw2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GMkY1RjdGOUY7Rj1GPy9GQlEmMC4wZW1GJy9GRUZYLUklbXN1YkdGJDYlLUZMNiVRInNGJ0ZPRlItRiM2Ji1JI21uR0YkNiRRIjFGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y0Ri8vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0Zgb0Zjb0YvLUYjNiYtRmVuNiUtRkw2JVEicUYnRk9GUi1GIzYoLUYsNi1RIltGJ0YvL0YzRlFGNS9GOEZRRjlGO0Y9Rj8vRkJRLDAuMTY2NjY2N2VtRicvRkVGZ3AtRkw2I1EhRictRiw2LVEiXUYnRi9GZHBGNUZlcEY5RjtGPUY/RmZwL0ZFUSwwLjExMTExMTFlbUYnRmBvRmNvRi9GZW9GYG9GY29GLy8lLmxpbmV0aGlja25lc3NHRl9vLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmVxLyUpYmV2ZWxsZWRHRjRGYG9GY29GLw==">LCQqKEkkUVFRRzYiIiIiJkkic0clKnByb3RlY3RlZEc2I0YmRiYmSSJxR0YpRiUhIiJGLQ==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1995" drawlabel="true">
<Input>
<Text-field prompt="J2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVzdWJzRidGL0YyLUY2NiQtRiM2Ky1GLDYlUSVTUUVwRidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZMLyUqc3ltbWV0cmljR0ZMLyUobGFyZ2VvcEdGTC8lLm1vdmFibGVsaW1pdHNHRkwvJSdhY2NlbnRHRkwvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSpUb3RhbERpZmZGJ0YvRjItRjY2JC1GIzYoRjotRjY2JC1GIzYnRkFGRC1JJW1zdWJHRiQ2JS1GLDYlUSJzRidGL0YyLUYjNictSSNtbkdGJDYkUSIxRidGSEZELUZdcDYkUSIyRidGSEYvRjIvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy8lK2V4ZWN1dGFibGVHRkxGSEZIRkRGYHBGZnBGSEZILUZFNi1RKCZtaW51cztGJ0ZIRkovRk5GTEZPRlFGU0ZVRlcvRlpRLDAuMjIyMjIyMmVtRicvRmduRl1xRmluLUY2NiQtRiM2J0Y6LUY2NiQtRiM2JkZBRkQtRmVvNiVGZ28tRiM2JkZgcEZERmBwRkhGY3BGSEZIRkRGXHBGSEZIRmZwRkhGSEZmcEZIRkhGZnBGSA==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVzdWJzRidGL0YyLUY2NiQtRiM2Ky1GLDYlUSVTUUVwRidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZMLyUqc3ltbWV0cmljR0ZMLyUobGFyZ2VvcEdGTC8lLm1vdmFibGVsaW1pdHNHRkwvJSdhY2NlbnRHRkwvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSpUb3RhbERpZmZGJ0YvRjItRjY2JC1GIzYoRjotRjY2JC1GIzYnRkFGRC1JJW1zdWJHRiQ2JS1GLDYlUSJzRidGL0YyLUYjNictSSNtbkdGJDYkUSIxRidGSEZELUZdcDYkUSIyRidGSEYvRjIvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy8lK2V4ZWN1dGFibGVHRkxGSEZIRkRGYHBGZnBGSEZILUZFNi1RKCZtaW51cztGJ0ZIRkovRk5GTEZPRlFGU0ZVRlcvRlpRLDAuMjIyMjIyMmVtRicvRmduRl1xRmluLUY2NiQtRiM2J0Y6LUY2NiQtRiM2JkZBRkQtRmVvNiVGZ28tRiM2JkZgcEZERmBwRkhGY3BGSEZIRkRGXHBGSEZIRmZwRkhGSEZmcEZIRkhGZnBGSA==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtSSZtZnJhY0dGJDYoLUYjNigtSSNtaUdGJDYlUSRRUVFGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictRiw2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GMkY1RjdGOUY7Rj1GPy9GQlEmMC4wZW1GJy9GRUZYLUklbXN1YkdGJDYlLUZMNiVRInNGJ0ZPRlItRiM2Ji1JI21uR0YkNiRRIjJGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y0Ri8vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0Zgb0Zjb0YvLUYjNiYtRmVuNiUtRkw2JVEicUYnRk9GUi1GIzYoLUYsNi1RIltGJ0YvL0YzRlFGNS9GOEZRRjlGO0Y9Rj8vRkJRLDAuMTY2NjY2N2VtRicvRkVGZ3AtRkw2I1EhRictRiw2LVEiXUYnRi9GZHBGNUZlcEY5RjtGPUY/RmZwL0ZFUSwwLjExMTExMTFlbUYnRmBvRmNvRi9GZW9GYG9GY29GLy8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZnEvJSliZXZlbGxlZEdGNEZgb0Zjb0Yv">LCQqKEkkUVFRRzYiIiIiJkkic0clKnByb3RlY3RlZEc2IyIiI0YmJkkicUdGKUYlISIiRi4=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2012" drawlabel="true">
<Input>
<Text-field prompt="J2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVzdWJzRidGL0YyLUY2NiQtRiM2Ky1GLDYlUSVTUUVwRidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZMLyUqc3ltbWV0cmljR0ZMLyUobGFyZ2VvcEdGTC8lLm1vdmFibGVsaW1pdHNHRkwvJSdhY2NlbnRHRkwvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSpUb3RhbERpZmZGJ0YvRjItRjY2JC1GIzYoRjotRjY2JC1GIzYoRkFGREZpbi1GNjYkLUYjNiktSSVtc3ViR0YkNiUtRiw2JVEicUYnRi9GMi1GIzYlLUY2NiYtRiM2JS1GLDYjUSFGJ0YvRjJGSC8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0YvRjIvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GRTYtUScmc2RvdDtGJ0ZIRkovRk5GTEZPRlFGU0ZVRldGWS9GZ25GZW4tRmlvNiUtRiw2JVEickYnRi9GMkZecEZdcUZELUY2NiYtRiM2Jy1JI21uR0YkNiRRIjFGJ0ZIRkRGXnIvJStleGVjdXRhYmxlR0ZMRkhGSEZncEZqcEZickZIRkhGYnJGSEZIRkQtRl9yNiRRIjJGJ0ZIRmJyRkhGSC1GRTYtUSgmbWludXM7RidGSEZKRmNxRk9GUUZTRlVGVy9GWlEsMC4yMjIyMjIyZW1GJy9GZ25GW3NGaW4tRjY2JC1GIzYnRjotRjY2JC1GIzYnRkFGRC1GIzYlRmluLUY2NiQtRiM2KC1GaW82JUZbcC1GIzYkLUY2NiYtRiM2JEZkcEZIRkhGZ3BGanBGSEZdcUZgcS1GaW82JUZncUZddEZdcUZELUY2NiYtRiM2JkZeckZERmRyRkhGSEZncEZqcEZIRkhGSEZkcEZIRkhGREZeckZIRkhGYnJGSEZIRmJyRkhGSEZickZI">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVzdWJzRidGL0YyLUY2NiQtRiM2Ky1GLDYlUSVTUUVwRidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZMLyUqc3ltbWV0cmljR0ZMLyUobGFyZ2VvcEdGTC8lLm1vdmFibGVsaW1pdHNHRkwvJSdhY2NlbnRHRkwvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSpUb3RhbERpZmZGJ0YvRjItRjY2JC1GIzYoRjotRjY2JC1GIzYoRkFGREZpbi1GNjYkLUYjNiktSSVtc3ViR0YkNiUtRiw2JVEicUYnRi9GMi1GIzYlLUY2NiYtRiM2JS1GLDYjUSFGJ0YvRjJGSC8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0YvRjIvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GRTYtUScmc2RvdDtGJ0ZIRkovRk5GTEZPRlFGU0ZVRldGWS9GZ25GZW4tRmlvNiUtRiw2JVEickYnRi9GMkZecEZdcUZELUY2NiYtRiM2Jy1JI21uR0YkNiRRIjFGJ0ZIRkRGXnIvJStleGVjdXRhYmxlR0ZMRkhGSEZncEZqcEZickZIRkhGYnJGSEZIRkQtRl9yNiRRIjJGJ0ZIRmJyRkhGSC1GRTYtUSgmbWludXM7RidGSEZKRmNxRk9GUUZTRlVGVy9GWlEsMC4yMjIyMjIyZW1GJy9GZ25GW3NGaW4tRjY2JC1GIzYnRjotRjY2JC1GIzYnRkFGRC1GIzYlRmluLUY2NiQtRiM2KC1GaW82JUZbcC1GIzYkLUY2NiYtRiM2JEZkcEZIRkhGZ3BGanBGSEZdcUZgcS1GaW82JUZncUZddEZdcUZELUY2NiYtRiM2JkZeckZERmRyRkhGSEZncEZqcEZIRkhGSEZkcEZIRkhGREZeckZIRkhGYnJGSEZIRmJyRkhGSEZickZI</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtSSZtZnJhY0dGJDYoLUYjNigtSSNtaUdGJDYlUSRRUVFGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictRiw2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GMkY1RjdGOUY7Rj1GPy9GQlEmMC4wZW1GJy9GRUZYLUkobWZlbmNlZEdGJDYkLUYjNiYtRiM2Ji1JJW1zdWJHRiQ2JS1GTDYlUSJxRidGT0ZSLUYjNigtRiw2LVEiW0YnRi8vRjNGUUY1L0Y4RlFGOUY7Rj1GPy9GQlEsMC4xNjY2NjY3ZW1GJy9GRUZpby1GTDYjUSFGJy1GLDYtUSJdRidGL0Zmb0Y1RmdvRjlGO0Y9Rj9GaG8vRkVRLDAuMTExMTExMWVtRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjRGLy8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRlQtRlxvNiUtRkw2JVEickYnRk9GUi1GIzYmLUkjbW5HRiQ2JFEiMUYnRi9GY3BGZnBGL0ZocEYvLUYsNi1RIitGJ0YvRjJGNUY3RjlGO0Y9Rj9GQUZELUYjNiYtRlxvNiVGXXFGYW9GaHBGVC1GXG82JUZeb0ZgcUZocEYvRi9GL0ZjcEZmcEYvLUYjNiZGW29GY3BGZnBGLy8lLmxpbmV0aGlja25lc3NHRmVxLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmVyLyUpYmV2ZWxsZWRHRjRGY3BGZnBGLw==">LCQqKEkkUVFRRzYiIiIiJkkicUclKnByb3RlY3RlZEdGJSEiIiwmKiZGJ0YmJkkickdGKTYjRiZGJkYmKiYmRi5GJUYmJkYoRi9GJkYmRiZGKg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2014" drawlabel="true">
<Input>
<Text-field prompt="J2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVzdWJzRidGL0YyLUY2NiQtRiM2Ky1GLDYlUSVTUUVwRidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZMLyUqc3ltbWV0cmljR0ZMLyUobGFyZ2VvcEdGTC8lLm1vdmFibGVsaW1pdHNHRkwvJSdhY2NlbnRHRkwvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSpUb3RhbERpZmZGJ0YvRjItRjY2JC1GIzYoRjotRjY2JC1GIzYoRkFGREZpbi1GNjYkLUYjNiktSSVtc3ViR0YkNiUtRiw2JVEicUYnRi9GMi1GIzYlLUY2NiYtRiM2JS1GLDYjUSFGJ0YvRjJGSC8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0YvRjIvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GRTYtUScmc2RvdDtGJ0ZIRkovRk5GTEZPRlFGU0ZVRldGWS9GZ25GZW4tRmlvNiUtRiw2JVEickYnRi9GMkZecEZdcUZELUY2NiYtRiM2Jy1JI21uR0YkNiRRIjFGJ0ZIRkQtRl9yNiRRIjJGJ0ZILyUrZXhlY3V0YWJsZUdGTEZIRkhGZ3BGanBGZXJGSEZIRmVyRkhGSEZERmJyRmVyRkhGSC1GRTYtUSgmbWludXM7RidGSEZKRmNxRk9GUUZTRlVGVy9GWlEsMC4yMjIyMjIyZW1GJy9GZ25GW3NGaW4tRjY2JC1GIzYnRjotRjY2JC1GIzYnRkFGRC1GIzYlRmluLUY2NiQtRiM2KC1GaW82JUZbcC1GIzYkLUY2NiYtRiM2JEZkcEZIRkhGZ3BGanBGSEZdcUZgcS1GaW82JUZncUZddEZdcUZELUY2NiYtRiM2JkZickZERmJyRkhGSEZncEZqcEZIRkhGSEZkcEZIRkhGREZeckZIRkhGZXJGSEZIRmVyRkhGSEZlckZI">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVzdWJzRidGL0YyLUY2NiQtRiM2Ky1GLDYlUSVTUUVwRidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZMLyUqc3ltbWV0cmljR0ZMLyUobGFyZ2VvcEdGTC8lLm1vdmFibGVsaW1pdHNHRkwvJSdhY2NlbnRHRkwvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSpUb3RhbERpZmZGJ0YvRjItRjY2JC1GIzYoRjotRjY2JC1GIzYoRkFGREZpbi1GNjYkLUYjNiktSSVtc3ViR0YkNiUtRiw2JVEicUYnRi9GMi1GIzYlLUY2NiYtRiM2JS1GLDYjUSFGJ0YvRjJGSC8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0YvRjIvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GRTYtUScmc2RvdDtGJ0ZIRkovRk5GTEZPRlFGU0ZVRldGWS9GZ25GZW4tRmlvNiUtRiw2JVEickYnRi9GMkZecEZdcUZELUY2NiYtRiM2Jy1JI21uR0YkNiRRIjFGJ0ZIRkQtRl9yNiRRIjJGJ0ZILyUrZXhlY3V0YWJsZUdGTEZIRkhGZ3BGanBGZXJGSEZIRmVyRkhGSEZERmJyRmVyRkhGSC1GRTYtUSgmbWludXM7RidGSEZKRmNxRk9GUUZTRlVGVy9GWlEsMC4yMjIyMjIyZW1GJy9GZ25GW3NGaW4tRjY2JC1GIzYnRjotRjY2JC1GIzYnRkFGRC1GIzYlRmluLUY2NiQtRiM2KC1GaW82JUZbcC1GIzYkLUY2NiYtRiM2JEZkcEZIRkhGZ3BGanBGSEZdcUZgcS1GaW82JUZncUZddEZdcUZELUY2NiYtRiM2JkZickZERmJyRkhGSEZncEZqcEZIRkhGSEZkcEZIRkhGREZeckZIRkhGZXJGSEZIRmVyRkhGSEZlckZI</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtSSZtZnJhY0dGJDYoLUYjNigtSSNtaUdGJDYlUSRRUVFGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictRiw2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GMkY1RjdGOUY7Rj1GPy9GQlEmMC4wZW1GJy9GRUZYLUkobWZlbmNlZEdGJDYkLUYjNiYtRiM2Ji1JJW1zdWJHRiQ2JS1GTDYlUSJyRidGT0ZSLUYjNigtRiw2LVEiW0YnRi8vRjNGUUY1L0Y4RlFGOUY7Rj1GPy9GQlEsMC4xNjY2NjY3ZW1GJy9GRUZpby1GTDYjUSFGJy1GLDYtUSJdRidGL0Zmb0Y1RmdvRjlGO0Y9Rj9GaG8vRkVRLDAuMTExMTExMWVtRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjRGLy8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRlQtRlxvNiUtRkw2JVEicUYnRk9GUi1GIzYmLUkjbW5HRiQ2JFEiMkYnRi9GY3BGZnBGL0ZocEYvLUYsNi1RIitGJ0YvRjJGNUY3RjlGO0Y9Rj9GQUZELUYjNiYtRlxvNiVGXXFGYW9GaHBGVC1GXG82JUZeb0ZgcUZocEYvRi9GL0ZjcEZmcEYvLUYjNiZGW3JGY3BGZnBGLy8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZnIvJSliZXZlbGxlZEdGNEZjcEZmcEYv">LCQqKCZJInFHJSpwcm90ZWN0ZWRHNiIhIiJJJFFRUUdGJyIiIiwmKiYmSSJyR0YmRidGKiZGJTYjIiIjRipGKiomRiRGKiZGLkYwRipGKkYqRig=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2018" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">Conclusion: we have an alternative: either the coefficients of the symbol matrix (=coefficients of the dispersion relation) are constant or QQQ=0.
The first condition leads to integrability if and only if the function q(u,v) is separable, in which case the equation is linearizable.
Otherwise we get the condition QQQ=0, leading to the 16th equation of the system. This new system coincides with the above IC (=JIC in jet-coordinates).
So let us add the 16th equation to JIC and continue checking compatibility conditions. The following shows that this might not be enough:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L2017" drawlabel="true">
<Input>
<Text-field prompt="D2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2013" drawlabel="true">
<Input>
<Text-field prompt="J2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVzdWJzRidGL0YyLUY2NiQtRiM2Ky1GLDYlUSRRUVFGJ0YvRjItSSNtb0dGJDYtUSI9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZMLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmVuLUkjbW5HRiQ2JFEiMEYnRkgtRkU2LVEiLEYnRkhGSi9GTkYxRk9GUUZTRlVGVy9GWlEmMC4wZW1GJy9GZ25RLDAuMzMzMzMzM2VtRictRkU2LVEifkYnRkhGSkZNRk9GUUZTRlVGV0Zgby9GZ25GYW9GOi1GNjYkLUYjNistRiw2JVElU1FFcEYnRi9GMkZcby1GLDYlUSpUb3RhbERpZmZGJ0YvRjItRjY2JC1GIzYoRjotRjY2JC1GIzYnRlxwRlxvLUklbXN1YkdGJDYlLUYsNiVRInFGJ0YvRjItRiM2Jy1GaW42JFEiMUYnRkhGXG8tRmluNiRRIjJGJ0ZIRi9GMi8lL3N1YnNjcmlwdHNoaWZ0R0Zbby8lK2V4ZWN1dGFibGVHRkxGSEZIRlxvRmVxRmpxRkhGSC1GRTYtUSgmbWludXM7RidGSEZKRk1GT0ZRRlNGVUZXL0ZaUSwwLjIyMjIyMjJlbUYnL0ZnbkZgckZfcC1GNjYkLUYjNidGOi1GNjYkLUYjNiZGXHBGXG8tRltxNiVGXXEtRiM2JkZlcUZcb0ZlcUZIRmhxRkhGSEZcb0ZicUZIRkhGanFGSEZIRmpxRkhGSEZqcUZIRkhGanFGSA==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVzdWJzRidGL0YyLUY2NiQtRiM2Ky1GLDYlUSRRUVFGJ0YvRjItSSNtb0dGJDYtUSI9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZMLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmVuLUkjbW5HRiQ2JFEiMEYnRkgtRkU2LVEiLEYnRkhGSi9GTkYxRk9GUUZTRlVGVy9GWlEmMC4wZW1GJy9GZ25RLDAuMzMzMzMzM2VtRictRkU2LVEifkYnRkhGSkZNRk9GUUZTRlVGV0Zgby9GZ25GYW9GOi1GNjYkLUYjNistRiw2JVElU1FFcEYnRi9GMkZcby1GLDYlUSpUb3RhbERpZmZGJ0YvRjItRjY2JC1GIzYoRjotRjY2JC1GIzYnRlxwRlxvLUklbXN1YkdGJDYlLUYsNiVRInFGJ0YvRjItRiM2Jy1GaW42JFEiMUYnRkhGXG8tRmluNiRRIjJGJ0ZIRi9GMi8lL3N1YnNjcmlwdHNoaWZ0R0Zbby8lK2V4ZWN1dGFibGVHRkxGSEZIRlxvRmVxRmpxRkhGSC1GRTYtUSgmbWludXM7RidGSEZKRk1GT0ZRRlNGVUZXL0ZaUSwwLjIyMjIyMjJlbUYnL0ZnbkZgckZfcC1GNjYkLUYjNidGOi1GNjYkLUYjNiZGXHBGXG8tRltxNiVGXXEtRiM2JkZlcUZcb0ZlcUZIRmhxRkhGSEZcb0ZicUZIRkhGanFGSEZIRmpxRkhGSEZqcUZIRkhGanFGSA==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkmbWZyYWNHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2KC1JJW1yb3dHRiQ2Ji1GLDZmZmwtRiw2MC1JJW1zdWJHRiQ2JS1JI21pR0YkNiVRInJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiw2KC1JI21vR0YkNi1RIltGJy9GPVEnbm9ybWFsRicvJSZmZW5jZUdGOy8lKnNlcGFyYXRvckdRJmZhbHNlRicvJSlzdHJldGNoeUdGOy8lKnN5bW1ldHJpY0dGSy8lKGxhcmdlb3BHRksvJS5tb3ZhYmxlbGltaXRzR0ZLLyUnYWNjZW50R0ZLLyUnbHNwYWNlR1EsMC4xNjY2NjY3ZW1GJy8lJ3JzcGFjZUdGWC1GNjYjUSFGJy1GQjYtUSJdRidGRUZHRklGTEZORlBGUkZURlYvRlpRLDAuMTExMTExMWVtRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRktGRS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUZCNi1RMSZJbnZpc2libGVUaW1lcztGJ0ZFL0ZIRktGSS9GTUZLRk5GUEZSRlQvRldRJjAuMGVtRicvRlpGW3AtRjM2JS1GNjYlUSJwRidGOUY8LUYsNiYtSSNtbkdGJDYkUSIyRidGRUZdb0Zgb0ZFRmJvRmVvLUYzNiUtRjY2JVEiYUYnRjlGPEY/RmJvRmVvLUYzNiUtRjY2JVEicUYnRjlGPEY/RmJvRmVvLUYzNiVGanAtRiw2Ji1GZXA2JFEiMUYnRkVGXW9GYG9GRUZib0Zlby1GMzYlLUY2NiVRImJGJ0Y5RjxGYnBGYm9GZW8tRjM2JUZfcEY/RmJvRkUtRkI2LVEoJm1pbnVzO0YnRkVGaG9GSUZpb0ZORlBGUkZUL0ZXUSwwLjIyMjIyMjJlbUYnL0ZaRmRyLUYsNjBGMkZlb0ZdcEZlb0ZocEZlb0ZdcUZlby1GMzYlLUY2NiVRInNGJ0Y5RjxGP0Zib0Zlb0ZpcUZlb0ZicUZFRmByLUYsNjItRmVwNiRRIjRGJ0ZFRmVvRjJGZW9GXXBGZW9GaHBGZW9GXXFGZW9GYnFGZW8tRjM2JUZbckY/RmJvRmVvLUYzNiVGanJGYnBGYm9GRUZgci1GLDYyRmRwRmVvRjJGZW8tRjM2JUZfcUZkcUZib0Zlb0ZocEZlb0ZdcUZlb0ZicUZlb0Zic0Zlb0Zkc0ZFRmByLUYsNjBGMkZlb0ZdcEZlb0Zic0Zlb0ZdcUZlb0ZicUZlb0ZpcUZlb0ZeckZFLUZCNi1RIitGJ0ZFRmhvRklGaW9GTkZQRlJGVEZjckZlci1GLDYwRjJGZW9GXXBGZW9GYnNGZW9GXXFGZW9GaHJGZW9GaXFGZW9GYnFGRUZcdC1GLDYwRmRwRmVvRl1xRmVvLUkobXN1YnN1cEdGJDYnRjVGP0ZkcC8lMXN1cGVyc2NyaXB0c2hpZnRHRmRvRmJvRmVvLUYzNiVGW3JGZHFGYm9GZW8tRjM2JUZqcEZicEZib0Zlby1GMzYlRl9xRmJwRmJvRmVvRmhwRkVGYHItRiw2MEZkcEZlb0ZdcUZlb0ZjdEZlb0ZodEZlb0ZqdEZlb0ZcdUZlb0Zic0ZFRlx0LUYsNjBGZHBGZW9GMkZlb0ZdcEZlby1GZHQ2J0ZbckY/RmRwRmZ0RmJvRmVvRl1xRmVvRmJxRmVvRmRzRkVGYHItRiw2MEZkcEZlb0YyRmVvRl1wRmVvRmJzRmVvLUZkdDYnRl9xRj9GZHBGZnRGYm9GZW9GYnFGZW9GaHRGRUZcdC1GLDYuRjJGZW9GaHNGZW9GYnVGZW9GXXFGZW9GYnFGZW9GZHNGRUZgci1GLDYuRjJGZW9GaHNGZW9GYnNGZW9GZnVGZW9GYnFGZW9GaHRGRUZgci1GLDYwRmRwRmVvRmZ1RmVvLUYzNiVGNUZkcUZib0Zlb0Zic0Zlb0ZicUZlb0Zkc0Zlb0ZocEZFRlx0LUYsNjBGZHBGZW9GMkZlb0ZdcEZlby1GZHQ2J0ZqcEY/RmRwRmZ0RmJvRmVvRl1xRmVvRmJxRmVvRmRzRkVGXHQtRiw2MEZkcEZlb0YyRmVvRl1wRmVvRmhwRmVvRmZ1RmVvRmJxRmVvRmh0RkVGXHQtRiw2LkYyRmVvRmhzRmVvRmJ2RmVvRl1xRmVvRmJxRmVvRmRzRkVGXHQtRiw2LkYyRmVvRmhzRmVvRmhwRmVvRmZ1RmVvRmJxRmVvRmh0RkVGYHItRiw2LEZkcEZlb0ZmdUZlb0ZjdEZlb0ZodEZlby1GZHQ2J0ZqcEZicEZkcEZmdEZib0ZFRlx0LUYsNixGZnVGZW9GXnZGZW9GYnVGZW9GYnFGZW9GZHNGRUZgci1GLDYsLUZkdDYnRl9xRj8tRmVwNiRRIjNGJ0ZFRmZ0RmJvRmVvRl52RmVvRmJzRmVvRmJxRmVvRmh0RkVGXHQtRiw2LEZmdUZlb0ZedkZlb0ZidkZlb0ZicUZlb0Zkc0ZFRlx0LUYsNixGYndGZW9GXnZGZW9GaHBGZW9GYnFGZW9GaHRGRUZgci1GLDYwRjJGZW9GanRGZW9GaHJGZW9GXXFGZW9GaXFGZW8tRjM2JUZqckZkcUZib0Zlb0Zic0ZFRlx0LUYsNjItRmVwNiRRIjZGJ0ZFRmVvRl5yRmVvLUYzNiVGX3BGZHFGYm9GZW9GaHBGZW9GMkZlb0ZpcUZlb0ZcdUZlb0Zic0ZFRlx0LUYsNjJGX3NGZW9GXnJGZW9GZHhGZW9GaHBGZW9GXXFGZW9GMkZlb0ZqdEZlb0ZpcUZFRmByLUYsNjJGZHBGZW9GXnJGZW9GZHhGZW9GaHBGZW9GXXFGZW9GaHRGZW9GaHJGZW9GaXFGRUZcdC1GLDYyRmRwRmVvRl5yRmVvRmR4RmVvRmhwRmVvRl1xRmVvRmh0RmVvRmJzRmVvRmRzRkVGXHQtRiw2MkZkcEZlb0ZeckZlb0ZkeEZlb0ZocEZlb0ZdcUZlb0ZpcUZlb0ZdeEZlb0Zic0ZFRmByLUYsNjJGYXhGZW9GZHhGZW9GaHBGZW9GaHJGZW9GMkZlb0ZpcUZlb0ZcdUZlb0Zic0ZFRmByLUYsNjJGX3NGZW9GZHhGZW9GaHBGZW9GaHJGZW9GXXFGZW9GMkZlb0ZqdEZlb0ZpcUZFRmByLUYsNjJGZHBGZW9GZHhGZW9GaHBGZW9GaHJGZW9GXXFGZW9GaHRGZW9GYnNGZW9GZHNGRUZgci1GLDYyRmRwRmVvRmR4RmVvRmhwRmVvRmhyRmVvRl1xRmVvRmlxRmVvRl14RmVvRmJzRkVGYHItRiw2MkZfc0Zlb0ZeckZlb0Zic0Zlb0ZkeEZlb0ZdcUZlb0YyRmVvRmp0RmVvRmlxRkVGXHQtRiw2MkZkcEZlb0ZeckZlb0Zic0Zlb0ZkeEZlb0ZdcUZlb0ZodEZlb0ZockZlb0ZpcUZFRlx0LUYsNjJGX3NGZW9GZHhGZW9GYnNGZW9GaHJGZW9GXXFGZW9GMkZlb0ZqdEZlb0ZpcUZFRmByLUYsNjJGYXhGZW9GXnJGZW9GaHJGZW9GYnFGZW9GMkZlb0ZpcUZlb0ZcdUZlb0ZocEZFRlx0LUYsNjJGYXhGZW9GXnJGZW9GaHJGZW9GYnFGZW9GMkZlb0ZpcUZlb0ZcdUZlb0Zic0ZFRlx0LUYsNjJGX3NGZW9GXnJGZW9GaHJGZW9GYnFGZW9GXXFGZW9GMkZlb0ZqdEZlb0ZpcUZFRmByLUYsNjJGZHBGZW9GXnJGZW9GaHJGZW9GYnFGZW9GXXFGZW9GaHRGZW9GZHNGZW9GaHBGRUZcdC1GLDYyRmRwRmVvRl5yRmVvRmhyRmVvRmJxRmVvRl1xRmVvRmh0RmVvRmJzRmVvRmRzRkVGYHItRiw2MkZkcEZlb0ZeckZlb0ZockZlb0ZicUZlb0ZdcUZlb0ZpcUZlb0ZdeEZlb0ZocEZFRlx0LUYsNjJGZHBGZW9GXnJGZW9GaHJGZW9GYnFGZW9GXXFGZW9GaXFGZW9GXXhGZW9GYnNGRUZgci1GLDYyRmRwRmVvRjJGZW9GanRGZW9GXnJGZW9GXXFGZW9GaHRGZW9GaHJGZW9GaXFGRUZgci1GLDYwRjJGZW9GanRGZW9GXnJGZW9GXXFGZW9GaHRGZW9GZHNGZW9GaHBGRUZcdC1GLDYwRjJGZW9GanRGZW9GXnJGZW9GXXFGZW9GaHRGZW9GYnNGZW9GZHNGRUZgci1GLDYwRjJGZW9GanRGZW9GXnJGZW9GXXFGZW9GaXFGZW9GXXhGZW9GaHBGRUZcdC1GLDYwRjJGZW9GanRGZW9GXnJGZW9GXXFGZW9GaXFGZW9GXXhGZW9GYnNGRUZcdC1GLDYwRjJGZW9GanRGZW9GaHJGZW9GXXFGZW9GaHRGZW9GZHNGZW9GaHBGRUZgci1GLDYwRjJGZW9GanRGZW9GaHJGZW9GXXFGZW9GaHRGZW9GYnNGZW9GZHNGRUZcdC1GLDYwRjJGZW9GanRGZW9GaHJGZW9GXXFGZW9GaXFGZW9GXXhGZW9GaHBGRUZcdC1GLDYqRmJxRmVvLUZkdDYnRmpyRj9GZHBGZnRGYm9GZW9GZnVGZW8tRmR0NidGW3JGZHFGZHBGZnRGYm9GRUZcdC1GLDYqLUZkdDYnRl9wRj9GZHBGZnRGYm9GZW9GYnFGZW9GZnVGZW9GXlxsRkVGYHItRiw2MEZkcEZlb0ZicUZlb0Zic0Zlb0ZodEZlb0ZmdUZlby1GMzYlRjVGYnBGYm9GZW9GaHJGRUZgci1GLDYuRmJxRmVvRmJzRmVvRmh0RmVvRmZ1RmVvRmhyRmVvRl14RkVGXHQtRiw2LkZicUZlb0Zic0Zlb0ZpcUZlb0ZkeEZlb0ZmdUZlb0YyRkVGYHItRiw2LkZqdEZlb0ZidUZlb0ZkeEZlb0ZdcUZlb0YyRmVvRmRzRkVGXHQtRiw2LkZqdEZlb0ZidUZlb0ZdcUZlb0YyRmVvRl14RmVvRmRzRkVGXHQtRiw2MEZkd0Zlb0ZqdEZlb0Zic0Zlb0ZodEZlb0ZkeEZlb0ZmdUZlb0YyRkVGYHItRiw2MEZkcEZlb0ZqdEZlb0Zic0Zlb0ZodEZlb0ZmdUZlb0YyRmVvRmZcbEZFRmByLUYsNi5GanRGZW9GYnNGZW9GaHRGZW9GZnVGZW9GMkZlb0ZdeEZFRlx0LUYsNjBGZHdGZW9GanRGZW9GYnNGZW9GaXFGZW9GXXBGZW9GXXFGZW9GY3RGRUZcdC1GLDYwLUZlcDYkUSI1RidGRUZlb0ZidUZlb0ZodEZlb0ZkeEZlb0ZdcUZlb0ZcdUZlb0YyRkVGYHItRiw2MEZkd0Zlb0ZidUZlb0ZpcUZlb0ZkeEZlb0ZdcEZlb0ZdcUZlb0YyRkVGYHItRiw2LkZidUZlb0ZpcUZlb0ZkeEZlb0ZdcUZlb0Zoc0Zlb0YyRkVGYHItRiw2LkZic0Zlb0ZodEZlb0ZpcUZlb0ZkeEZlb0ZmdUZlb0YyRkVGXHQtRiw2MEZicUZlb0ZqdEZlb0Zic0Zlb0ZeckZlb0ZdcUZlb0YyRmVvRmRzRkVGYHItRiw2MEZicUZlb0ZqdEZlb0Zic0Zlb0ZdcUZlb0YyRmVvRmhyRmVvRmRzRkVGXHQtRiw2MkZqXWxGZW9GYnFGZW9GYnNGZW9GaHRGZW9GXnJGZW9GXXFGZW9GXHVGZW9GMkZFRmByLUYsNjJGal1sRmVvRmJxRmVvRmJzRmVvRmh0RmVvRl1xRmVvRlx1RmVvRjJGZW9GaHJGRUZcdC1GLDYyLUZlcDYkUSI4RidGRUZlb0ZicUZlb0Zic0Zlb0ZpcUZlb0ZeckZlb0ZdcUZlb0YyRmVvRmRzRkVGYHItRiw2MkZdX2xGZW9GYnFGZW9GYnNGZW9GaXFGZW9GXXFGZW9GMkZlb0ZockZlb0Zkc0ZFRlx0LUYsNjJGZHBGZW9GaHBGZW9GYnFGZW9GYnNGZW9GXnJGZW9GXXFGZW9GXXhGZW9GZHNGRUZcdC1GLDYyRmF4RmVvRmhwRmVvRmJxRmVvRmJzRmVvRl5yRmVvRlx1RmVvRjJGZW9GZHNGRUZgci1GLDYyRmF4RmVvRmhwRmVvRmJxRmVvRmJzRmVvRl1xRmVvRlx1RmVvRjJGZW9GZlxsRkVGYHItRiw2MkZkcEZlb0ZocEZlb0ZicUZlb0Zic0Zlb0ZdcUZlb0ZockZlb0ZdeEZlb0Zkc0ZFRmByLUYsNjJGYXhGZW9GaHBGZW9GYnFGZW9GYnNGZW9GXHVGZW9GMkZlb0ZockZlb0Zkc0ZFRmByLUYsNjJGal1sRmVvRmhwRmVvRmJxRmVvRmh0RmVvRl5yRmVvRl1xRmVvRlx1RmVvRjJGRUZcdC1GLDYyRmpdbEZlb0ZocEZlb0ZicUZlb0ZodEZlb0ZdcUZlb0ZcdUZlb0YyRmVvRmhyRkVGYHItRiw2MkZdX2xGZW9GaHBGZW9GYnFGZW9GaXFGZW9GXnJGZW9GXXFGZW9GMkZlb0Zkc0ZFRlx0LUYsNjJGXV9sRmVvRmhwRmVvRmJxRmVvRmlxRmVvRl1xRmVvRjJGZW9GaHJGZW9GZHNGRUZcdC1GLDYyRmRwRmVvRmhwRmVvRmp0RmVvRmJzRmVvRmR4RmVvRl1xRmVvRjJGZW9GZHNGRUZgci1GLDYyRmRwRmVvRmhwRmVvRmp0RmVvRmJzRmVvRl1xRmVvRjJGZW9GXXhGZW9GZHNGRUZgci1GLDYyLUZlcDYkUSMxMEYnRkVGZW9GaHBGZW9GYnNGZW9GaHRGZW9GZHhGZW9GXXFGZW9GXHVGZW9GMkZFRlx0LUYsNjJGYXhGZW9GaHBGZW9GYnNGZW9GaXFGZW9GZHhGZW9GXXBGZW9GXXFGZW9GMkZFRlx0LUYsNjJGZHBGZW9GaHBGZW9GYnNGZW9GaXFGZW9GZHhGZW9GXXFGZW9GaHNGZW9GMkZFRmByLUYsNjBGaHBGZW9GYnFGZW9GanRGZW9GXnJGZW9GXXFGZW9GMkZlb0Zkc0ZFRlx0LUYsNjBGaHBGZW9GYnFGZW9GanRGZW9GXXFGZW9GMkZlb0ZockZlb0Zkc0ZFRlx0LUYsNiwtRmR0NidGanBGP0Zkd0ZmdEZib0Zlb0ZkeEZlb0ZdcUZlb0ZdeEZlb0Zkc0ZFRlx0LUYsNi5GZHdGZW9GZ2FsRmVvRmR4RmVvRlx1RmVvRjJGZW9GZHNGRUZcdC1GLDYuRl9zRmVvRmJ2RmVvRmJxRmVvRl1xRmVvRjJGZW8tRmR0NidGanJGYnBGZHBGZnRGYm9GRUZcdC1GLDYuRmR3RmVvRmJ2RmVvRmp0RmVvRlx1RmVvRmN0RmVvRmRzRkVGXHQtRiw2LkZkd0Zlb0ZidkZlb0Zic0Zlb0ZdcUZlby1GMzYlRl9xLUYsNipGZnEtRkI2LVEiLEYnRkVGaG8vRkpGO0Zpb0ZORlBGUkZURmpvL0ZaUSwwLjMzMzMzMzNlbUYnRmRwRmdibEZkcEZdb0Zgb0ZFRmJvRmVvRmN0RkVGYHItRiw2LkZkd0Zlb0ZidkZlb0Zic0Zlb0Zoc0Zlby1GMzYlRl9xLUYsNihGZHBGZ2JsRmRwRl1vRmBvRkVGYm9GZW9GY3RGRUZcdC1GLDYuRmRwRmVvRmJ2RmVvRmh0RmVvRmR4RmVvRmZ1RmVvRmZcbEZFRlx0LUYsNixGYnZGZW9GaHRGZW9GZHhGZW9GZnVGZW9GXXhGRUZgci1GLDYsRmJ2RmVvRmlxRmVvRmR4RmVvRmZ1RmVvRl52RkVGYHItRiw2LkZheEZlb0ZocEZlb0ZicUZlb0Zic0Zlby1GZHQ2J0ZfcUZicEZkcEZmdEZib0Zlb0ZjdEZFRmByLUYsNixGaHBGZW9GXHdGZW9GXXFGZW9GY3RGZW9GZHNGRUZgci1GLDYuRmR3RmVvRmhwRmVvRmJ1RmVvRl1xRmVvRmNibEZlb0ZjdEZFRlx0LUYsNi5GZHdGZW9GaHBGZW9GYnVGZW9GaHNGZW9GX2NsRmVvRmN0RkVGXHQtRiw2LC1GZHQ2J0ZqcEZkcUZkcEZmdEZib0Zlb0ZpcUZlb0ZeckZlb0ZmdUZlb0YyRkVGYHItRiw2LEZlZGxGZW9GaXFGZW9GZnVGZW9GMkZlb0ZockZFRlx0LUYsNi5GX3NGZW9GYnFGZW9GYnVGZW9GXXFGZW9GMkZlb0ZdYmxGRUZcdC1GLDYsRlx3RmVvRmJzRmVvRl1xRmVvRmN0RmVvRmRzRkVGXHQtRiw2LkZkd0Zlb0ZqdEZlb0ZidUZlb0ZcdUZlb0ZjdEZlb0Zkc0ZFRmByLUYsNiwtRmR0NidGW3JGP0Zkd0ZmdEZib0Zlb0ZkeEZlb0ZdcUZlb0ZdeEZlb0Zkc0ZFRmByLUYsNi5GZHdGZW9GYWVsRmVvRmR4RmVvRlx1RmVvRjJGZW9GZHNGRUZcdC1GLDYuRmRwRmVvRmJ1RmVvRmh0RmVvRmR4RmVvRmZ1RmVvRmZcbEZFRlx0LUYsNixGYnVGZW9GaHRGZW9GZHhGZW9GZnVGZW9GXXhGRUZgci1GLDYsRmJ1RmVvRmlxRmVvRmR4RmVvRmZ1RmVvRl52RkVGYHItRiw2MEZheEZlb0ZocEZlb0ZqdEZlb0Zic0Zlb0ZcdUZlb0ZjdEZlb0Zkc0ZFRmByLUYsNjBGZHdGZW9GaHBGZW9GanRGZW9GaHRGZW9GZHhGZW9GZnVGZW9GMkZFRlx0LUYsNjBGZHBGZW9GaHBGZW9GanRGZW9GaHRGZW9GZnVGZW9GMkZlb0ZmXGxGRUZcdC1GLDYuRmhwRmVvRmp0RmVvRmh0RmVvRmZ1RmVvRjJGZW9GXXhGRUZgci1GLDYwRmR3RmVvRmhwRmVvRmp0RmVvRmlxRmVvRl1wRmVvRl1xRmVvRmN0RkVGXHQtRiw2MEZkd0Zlb0ZocEZlb0ZidUZlb0ZkeEZlb0ZdcUZlb0ZdeEZlb0Zkc0ZFRlx0LUYsNjAtRmVwNiRRIjlGJ0ZFRmVvRmhwRmVvRmJ1RmVvRmR4RmVvRlx1RmVvRjJGZW9GZHNGRUZgci1GLDYwRl9zRmVvRmhwRmVvRmJzRmVvRmh0RmVvRmR4RmVvRmZ1RmVvRmZcbEZFRmByLUYsNjBGZHBGZW9GaHBGZW9GYnNGZW9GaHRGZW9GZHhGZW9GZnVGZW9GXXhGRUZcdC1GLDYwRmRwRmVvRmhwRmVvRmJzRmVvRmlxRmVvRmR4RmVvRmZ1RmVvRl52RkVGXHQtRiw2LkZocEZlb0ZodEZlb0ZpcUZlb0ZkeEZlb0ZmdUZlb0YyRkVGYHItRiw2LkZicUZlb0ZqdEZlb0Zic0Zlb0ZmdUZlb0YyRmVvRmZcbEZFRmByLUYsNi5GYnFGZW9GanRGZW9GYnNGZW9GXXFGZW9GXHVGZW9GY3RGRUZcdC1GLDYuRmJxRmVvRmp0RmVvRmh0RmVvRl5yRmVvRmZ1RmVvRjJGRUZgci1GLDYuRmJxRmVvRmp0RmVvRmh0RmVvRmZ1RmVvRjJGZW9GaHJGRUZgci1GLDYuRmJxRmVvRmJ1RmVvRl5yRmVvRl1xRmVvRl14RmVvRmRzRkVGYHItRiw2MEZkd0Zlb0ZicUZlb0ZidUZlb0ZeckZlb0ZcdUZlb0YyRmVvRmRzRkVGXHQtRiw2MEZkd0Zlb0ZicUZlb0ZidUZlb0ZdcUZlb0ZcdUZlb0YyRmVvRmZcbEZFRlx0LUYsNi5GYnFGZW9GYnVGZW9GXXFGZW9GaHJGZW9GXXhGZW9GZHNGRUZcdC1GLDYwRmR3RmVvRmJxRmVvRmJ1RmVvRlx1RmVvRjJGZW9GaHJGZW9GZHNGRUZcdC1GLDYwRmRwRmVvRmJxRmVvRmJzRmVvRmh0RmVvRl5yRmVvRmZ1RmVvRmZcbEZFRlx0LUYsNi5GYnFGZW9GYnNGZW9GaHRGZW9GXnJGZW9GZnVGZW9GXXhGRUZgci1GLDYuRmJ2RmVvRmJxRmVvRl5yRmVvRl1xRmVvRl14RmVvRmRzRkVGYHItRiw2MEZkd0Zlb0ZidkZlb0ZicUZlb0ZeckZlb0ZcdUZlb0YyRmVvRmRzRkVGXHQtRiw2MEZkd0Zlb0ZidkZlb0ZicUZlb0ZdcUZlb0ZcdUZlb0YyRmVvRmZcbEZFRlx0LUYsNi5GYnZGZW9GYnFGZW9GXXFGZW9GaHJGZW9GXXhGZW9GZHNGRUZcdC1GLDYwRmR3RmVvRmJ2RmVvRmJxRmVvRlx1RmVvRjJGZW9GaHJGZW9GZHNGRUZgci1GLDYuRmJ2RmVvRmp0RmVvRmR4RmVvRl1xRmVvRjJGZW9GZHNGRUZcdC1GLDYuRmJ2RmVvRmp0RmVvRl1xRmVvRjJGZW9GXXhGZW9GZHNGRUZgci1GLDYwRmR3RmVvRmJ2RmVvRmJzRmVvRmR4RmVvRl1xRmVvRl14RmVvRmRzRkVGYHItRiw2MEZpZmxGZW9GYnZGZW9GYnNGZW9GZHhGZW9GXHVGZW9GMkZlb0Zkc0ZFRlx0LUYsNjBGal1sRmVvRmJ2RmVvRmh0RmVvRmR4RmVvRl1xRmVvRlx1RmVvRjJGRUZgci1GLDYwRmR3RmVvRmJ2RmVvRmlxRmVvRmR4RmVvRl1wRmVvRl1xRmVvRjJGRUZgci1GLDYuRmJ2RmVvRmlxRmVvRmR4RmVvRl1xRmVvRmhzRmVvRjJGRUZcdC1GLDYuRmhwRmVvRmJxRmVvRmp0RmVvRmZ1RmVvRjJGZW9GZlxsRkVGXHQtRiw2LkZocEZlb0ZicUZlb0ZqdEZlb0ZdcUZlb0ZcdUZlb0ZjdEZFRmByLUYsNjBGXV9sRmVvRmhwRmVvRmJxRmVvRmJzRmVvRl1xRmVvRjJGZW9GXWJsRkVGYHItRiw2MEZkcEZlb0ZocEZlb0ZicUZlb0ZodEZlb0ZeckZlb0ZmdUZlb0ZmXGxGRUZgci1GLDYuRmhwRmVvRmJxRmVvRmh0RmVvRl5yRmVvRmZ1RmVvRl14RkVGXHQtRiw2MEZkcEZlb0ZocEZlb0ZicUZlb0ZodEZlb0ZmdUZlb0ZmXGxGZW9GaHJGRUZcdC1GLDYuRmhwRmVvRmJxRmVvRmh0RmVvRmZ1RmVvRmhyRmVvRl14RkVGYHItRiw2LkZocEZlb0ZicUZlb0ZpcUZlb0ZkeEZlb0ZmdUZlb0YyRkVGYHItRiw2KkZnYWxGZW9GXXFGZW9GY2JsRmVvRmN0RkVGXHQtRiw2KkZnYWxGZW9GaHNGZW9GX2NsRmVvRmN0RkVGXHQtRiw2LEZkd0Zlb0ZidkZlb0ZicUZlb0ZbZGxGZW9GY3RGRUZcdC1GLDYsRmR3RmVvRmJxRmVvRmJ1RmVvRltkbEZlb0ZjdEZFRlx0LUYsNipGYWVsRmVvRl1xRmVvRmNibEZlb0ZjdEZFRmByLUYsNipGYWVsRmVvRmhzRmVvRl9jbEZlb0ZjdEZFRlx0LUYsNi5GX3NGZW9GYnFGZW9GXFxsRmVvRl1xRmVvRjJGZW8tRmR0NidGW3JGYnBGZHBGZnRGYm9GRUZcdC1GLDYsRmJxRmVvLUZkdDYnRmpyRj9GZHdGZnRGYm9GZW9GXXFGZW9GaHRGZW9GaXFGRUZcdC1GLDYuRl9zRmVvRmJcbEZlb0ZicUZlb0ZdcUZlb0YyRmVvRmBcbUZFRmByLUYsNiwtRmR0NidGX3BGP0Zkd0ZmdEZib0Zlb0ZicUZlb0ZdcUZlb0ZodEZlb0ZpcUZFRmByLUYsNixGMkZlb0ZqdEZlb0ZeckZlb0ZmdUZlb0ZeXGxGRUZcdC1GLDYuRl9zRmVvRmN0RmVvRlx3RmVvRl5yRmVvRl1xRmVvRmlxRkVGXHQtRiw2LEYyRmVvRmp0RmVvRmhyRmVvRmZ1RmVvRl5cbEZFRmByLUYsNi5GX3NGZW9GY3RGZW9GXHdGZW9GaHJGZW9GXXFGZW9GaXFGRUZgci1GLDYsRl5yRmVvRmR4RmVvRmhwRmVvRmZ1RmVvRl5cbEZFRlx0LUYsNixGZHhGZW9GaHBGZW9GaHJGZW9GZnVGZW9GXlxsRkVGXHQtRiw2LEZeckZlb0Zic0Zlb0ZkeEZlb0ZmdUZlb0ZeXGxGRUZgci1GLDYsRmR4RmVvRmJzRmVvRmhyRmVvRmZ1RmVvRl5cbEZFRmByLUYsNi5GZHBGZW9GXnJGZW9GaHJGZW9GYnFGZW9GZnVGZW9GXlxsRkVGXHQtRiw2LkZkcEZlb0ZjdEZlb0ZicUZlb0ZmdUZlb0ZqdEZlb0ZpcUZFRmByLUYsNjBGZHBGZW9GY3RGZW9GaHNGZW9GaHBGZW9GXXFGZW9GanRGZW9GaXFGRUZcdC1GLDYwRmRwRmVvRmN0RmVvRmhzRmVvRmJzRmVvRl1xRmVvRmp0RmVvRmlxRkVGYHItRiw2MEZkcEZlb0ZmdUZlb0ZedkZlb0ZocEZlb0YyRmVvRmp0RmVvRmlxRkVGXHQtRiw2MEZkcEZlb0ZmdUZlb0ZedkZlb0Zic0Zlb0YyRmVvRmp0RmVvRmlxRkVGYHItRiw2MEZqXWxGZW9GMkZlb0ZicUZlb0ZmdUZlb0ZodEZlb0ZpcUZlb0ZeckZFRlx0LUYsNjBGal1sRmVvRjJGZW9GYnFGZW9GZnVGZW9GaHRGZW9GaHJGZW9GaXFGRUZcdC1GLDYwRmF4RmVvRjJGZW9GYnFGZW9GZnVGZW9GaHRGZW9GZHNGZW9GaHBGRUZgci1GLDYwRmF4RmVvRjJGZW9GYnFGZW9GZnVGZW9GaHRGZW9GYnNGZW9GZHNGRUZgci1GLDYwRmRwRmVvRjJGZW9GYnFGZW9GZnVGZW9GaXFGZW9GXXhGZW9GaHBGRUZcdC1GLDYwRmRwRmVvRjJGZW9GYnFGZW9GZnVGZW9GaXFGZW9GXXhGZW9GYnNGRUZcdC1GLDYuRmR4RmVvRmJ2RmVvRmhyRmVvRl1xRmVvRmh0RmVvRmRzRkVGXHQtRiw2LkZkeEZlb0ZidkZlb0ZockZlb0ZdcUZlb0ZpcUZlb0ZdeEZFRmByLUYsNjBGZHdGZW9GXnJGZW9GYnVGZW9GZHhGZW9GMkZlb0ZpcUZlb0ZcdUZFRmByLUYsNi5GYlxsRmVvRmJzRmVvRmR4RmVvRl1xRmVvRmh0RmVvRmlxRkVGYHItRiw2LkZeckZlb0ZidUZlb0ZkeEZlb0ZdcUZlb0ZodEZlb0Zkc0ZFRmByLUYsNi5GXnJGZW9GYnVGZW9GZHhGZW9GXXFGZW9GaXFGZW9GXXhGRUZcdC1GLDYwRmR3RmVvRmR4RmVvRmJ1RmVvRmhyRmVvRjJGZW9GaXFGZW9GXHVGRUZgci1GLDYuRmR4RmVvRmJzRmVvRlxcbEZlb0ZdcUZlb0ZodEZlb0ZpcUZFRlx0LUYsNi5GZHhGZW9GYnVGZW9GaHJGZW9GXXFGZW9GaHRGZW9GZHNGRUZcdC1GLDYuRmR4RmVvRmJ1RmVvRmhyRmVvRl1xRmVvRmlxRmVvRl14RkVGYHItRiw2MEZdX2xGZW9GXnJGZW9GaHJGZW9GYnFGZW9GXXFGZW9GMkZlb0ZgXG1GRUZcdC1GLDYwRmR3RmVvRmJxRmVvRlxcbEZlb0YyRmVvRmlxRmVvRlx1RmVvRmhwRkVGYHItRiw2MEZkd0Zlb0ZicUZlb0ZcXGxGZW9GMkZlb0ZpcUZlb0ZcdUZlb0Zic0ZFRmByLUYsNjBGZHBGZW9GYnFGZW9GXFxsRmVvRl1xRmVvRjJGZW9GanRGZW9GaXFGRUZgci1GLDYwRmR3RmVvRmJxRmVvRlxcbEZlb0ZdcUZlb0ZodEZlb0ZpcUZlb0ZeckZFRlx0LUYsNi5GYnFGZW9GXFxsRmVvRl1xRmVvRmh0RmVvRmRzRmVvRmhwRkVGYHItRiw2LkZicUZlb0ZcXGxGZW9GXXFGZW9GaHRGZW9GYnNGZW9GZHNGRUZcdC1GLDYuRmJxRmVvRlxcbEZlb0ZdcUZlb0ZpcUZlb0ZdeEZlb0ZocEZFRmByLUYsNi5GYnFGZW9GXFxsRmVvRl1xRmVvRmlxRmVvRl14RmVvRmJzRkVGXHQtRiw2MEZkd0Zlb0ZiXGxGZW9GYnFGZW9GMkZlb0ZpcUZlb0ZcdUZlb0ZocEZFRmByLUYsNjBGZHdGZW9GYlxsRmVvRmJxRmVvRjJGZW9GaXFGZW9GXHVGZW9GYnNGRUZgci1GLDYwRmRwRmVvRmJcbEZlb0ZicUZlb0ZdcUZlb0YyRmVvRmp0RmVvRmlxRkVGXHQtRiw2MEZkd0Zlb0ZiXGxGZW9GYnFGZW9GXXFGZW9GaHRGZW9GaHJGZW9GaXFGRUZcdC1GLDYuRmJcbEZlb0ZicUZlb0ZdcUZlb0ZodEZlb0Zkc0Zlb0ZocEZFRmByLUYsNi5GYlxsRmVvRmJxRmVvRl1xRmVvRmh0RmVvRmJzRmVvRmRzRkVGXHQtRiw2LkZiXGxGZW9GYnFGZW9GXXFGZW9GaXFGZW9GXXhGZW9GaHBGRUZgci1GLDYuRmJcbEZlb0ZicUZlb0ZdcUZlb0ZpcUZlb0ZdeEZlb0Zic0ZFRmByLUYsNjBGZHdGZW9GY3RGZW9GanRGZW9GXnJGZW9GaXFGZW9GXHVGZW9GaHBGRUZcdC1GLDYwRmR3RmVvRmN0RmVvRmp0RmVvRl5yRmVvRmlxRmVvRlx1RmVvRmJzRkVGXHQtRiw2LkYyRmVvRmp0RmVvRmJcbEZlb0ZdcUZlb0ZodEZlb0ZpcUZFRlx0LUYsNjBGZHdGZW9GY3RGZW9GanRGZW9GaHJGZW9GaXFGZW9GXHVGZW9GaHBGRUZgci1GLDYwRmR3RmVvRmN0RmVvRmp0RmVvRmhyRmVvRmlxRmVvRlx1RmVvRmJzRkVGXHQtRiw2LkYyRmVvRmp0RmVvRlxcbEZlb0ZdcUZlb0ZodEZlb0ZpcUZFRmByLUYsNjBGZHdGZW9GXnJGZW9GZHhGZW9GYnZGZW9GMkZlb0ZpcUZlb0ZcdUZFRlx0LUYsNi5GYlxsRmVvRmR4RmVvRmhwRmVvRl1xRmVvRmh0RmVvRmlxRkVGYHItRiw2LkZeckZlb0ZkeEZlb0ZidkZlb0ZdcUZlb0ZodEZlb0Zkc0ZFRmByLUYsNi5GXnJGZW9GZHhGZW9GYnZGZW9GXXFGZW9GaXFGZW9GXXhGRUZcdC1GLDYwRmR3RmVvRmR4RmVvRmJ2RmVvRmhyRmVvRjJGZW9GaXFGZW9GXHVGRUZcdC1GLDYuRmR4RmVvRmhwRmVvRlxcbEZlb0ZdcUZlb0ZodEZlb0ZpcUZFRkVGXW9GYG9GRS1GLDYsRl1xRmVvLUkobWZlbmNlZEdGJDYkLUYsNiZGaHBGYHJGYnNGRUZFRmVvLUZlZG02JC1GLDYoRmJ1Rlx0RmJ2RmByLUYsNihGZHBGZW9GaHBGZW9GYnNGRUZFRkVGZW9GY3RGXW9GYG9GRS8lLmxpbmV0aGlja25lc3NHRmhxLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmNlbS8lKWJldmVsbGVkR0ZL">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</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2026" drawlabel="true">
<Input>
<Text-field prompt="D2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkobWZlbmNlZEdGJDYmLUYjNiktSSNtaUdGJDYlUSZzbWJsMkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1GLDYkLUYjNiUtRjE2JVEiJUYnRjRGNy8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnL0Y4USdub3JtYWxGJ0ZELUkjbW9HRiQ2LVEiLEYnRkQvJSZmZW5jZUdGQy8lKnNlcGFyYXRvckdGNi8lKXN0cmV0Y2h5R0ZDLyUqc3ltbWV0cmljR0ZDLyUobGFyZ2VvcEdGQy8lLm1vdmFibGVsaW1pdHNHRkMvJSdhY2NlbnRHRkMvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GMTYlUSZzbWJsM0YnRjRGN0Y6RkFGREZELyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRkFGRA==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkobWZlbmNlZEdGJDYmLUYjNiktSSNtaUdGJDYlUSZzbWJsMkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1GLDYkLUYjNiUtRjE2JVEiJUYnRjRGNy8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnL0Y4USdub3JtYWxGJ0ZELUkjbW9HRiQ2LVEiLEYnRkQvJSZmZW5jZUdGQy8lKnNlcGFyYXRvckdGNi8lKXN0cmV0Y2h5R0ZDLyUqc3ltbWV0cmljR0ZDLyUobGFyZ2VvcEdGQy8lLm1vdmFibGVsaW1pdHNHRkMvJSdhY2NlbnRHRkMvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GMTYlUSZzbWJsM0YnRjRGN0Y6RkFGREZELyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRkFGRA==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYoLUkmbWZyYWNHRiQ2KC1GLDYoLUYjNiQtRiw2Ky1JI21vR0YkNi1RKiZ1bWludXMwO0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGQC8lKXN0cmV0Y2h5R0ZALyUqc3ltbWV0cmljR0ZALyUobGFyZ2VvcEdGQC8lLm1vdmFibGVsaW1pdHNHRkAvJSdhY2NlbnRHRkAvJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0ZPLUYsNiwtSSNtbkdGJDYkUSIzRidGOy1GODYtUTEmSW52aXNpYmxlVGltZXM7RidGO0Y+RkFGQ0ZFRkdGSUZLL0ZOUSYwLjBlbUYnL0ZRRmZuLUkobXN1YnN1cEdGJDYnLUkjbWlHRiQ2JVEickYnLyUnaXRhbGljR1EldHJ1ZUYnL0Y8USdpdGFsaWNGJy1GLDYoLUY4Ni1RIltGJ0Y7L0Y/RmFvRkEvRkRGYW9GRUZHRklGSy9GTlEsMC4xNjY2NjY3ZW1GJy9GUUZccC1GXG82I1EhRictRjg2LVEiXUYnRjtGaW9GQUZqb0ZFRkdGSUZLRltwL0ZRUSwwLjExMTExMTFlbUYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZARjstRlU2JFEiMkYnRjsvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnLyUvc3Vic2NyaXB0c2hpZnRHRmBxRlgtRmluNictRlxvNiVRImFGJ0Zfb0Zib0Zkb0ZbcUZecUZhcUZYLUklbXN1YkdGJDYlLUZcbzYlUSJxRidGX29GYm8tRiw2Ji1GVTYkUSIxRidGO0ZmcEZpcEY7RmFxRlgtRmlxNiUtRlxvNiVRImJGJ0Zfb0Zib0Zkb0ZhcUY7LUY4Ni1RIitGJ0Y7Rj5GQUZDRkVGR0ZJRktGTUZQLUYsNixGVEZYRmhuRlgtRmlxNiVGZXFGZG9GYXFGWEZocUZYLUZpbjYnRmVyRmRvRltxRl5xRmFxRjtGaHItRiw2KEZobkZYLUZpbjYnRmVxRmRvRlRGXnFGYXFGWEZocUY7LUY4Ni1RKCZtaW51cztGJ0Y7Rj5GQUZDRkVGR0ZJRktGTUZQLUYsNihGaG5GWC1GaW42J0ZlckZkb0ZURl5xRmFxRlhGaHFGO0Y7RjtGWC1GaXE2JUZbci1GLDYoRltxLUY4Ni1RIixGJ0Y7Rj4vRkJGYW9GQ0ZFRkdGSUZLRmVuL0ZRUSwwLjMzMzMzMzNlbUYnRltxRmZwRmlwRjtGYXFGZnBGaXBGOy1GLDYsLUZpcTYlRltyRmRvRmFxRlgtRiM2JC1GLDYmRl1zRmVzRmNyRjtGO0ZYRmhuRlgtRiM2JC1GLDYoRl9zRmhyRmNxRmVzLUYsNihGW3FGWEZdc0ZYRmNyRjtGO0Y7RmZwRmlwRjsvJS5saW5ldGhpY2tuZXNzR0Zici8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZodS8lKWJldmVsbGVkR0ZARmB0LUYvNigtRiw2KC1GIzYkLUYsNitGNy1GLDYoRmNzRlhGaHRGWEZobkY7RmhyLUYsNihGanNGWEZodEZYRmhuRjtGaHItRiw2LEZURlhGY3FGWEZjckZYRmh0RlhGaG5GO0Zlcy1GLDYsRlRGWEZdc0ZYRl9zRlhGaHRGWEZobkY7RjtGO0ZYLUZpcTYlRltyLUYsNipGYHJGYHRGW3FGYHRGW3FGZnBGaXBGO0ZhcUZmcEZpcEY7RmZ0RmR1RmZ1Rml1Rlt2RmZwRmlwRjtGOy8lJW9wZW5HRmhvLyUmY2xvc2VHRmNw">NyQqLiwqKiwiIiQiIiIpJkkickclKnByb3RlY3RlZEc2IiIiI0YnKSZJImFHRitGLEYtRicmSSJxR0YrNiNGJ0YnJkkiYkdGK0YsRichIiIqLEYmRidGKEYnRi9GJ0YxRicpRjRGLUYnRicqKEYoRicpRi9GJkYnRjFGJ0YnKihGKEYnKUY0RiZGJ0YxRidGNkYnJkYyRixGNiwmRi9GJ0Y0RjZGNkYoRjYsKCokRjhGJ0YnKiRGLkYnRicqKEYtRidGL0YnRjRGJ0Y2RjYmRjI2JEYtRi1GJyouLCoqKEY6RidGPUYnRihGJ0Y2KihGPEYnRj1GJ0YoRidGJyosRiZGJ0YuRidGNEYnRj1GJ0YoRidGJyosRiZGJ0YvRidGOEYnRj1GJ0YoRidGNkYnRj1GNkY+RjZGKEY2Rj9GNiZGMjYlRidGLUYtRic=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2025" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L2030" drawlabel="true">
<Input>
<Text-field prompt="D2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkSklDRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYmLUYjNiUtSSNtbkdGJDYkUSMxMkYnL0YzUSdub3JtYWxGJy8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnRj5GPi8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZARj4=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkSklDRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYmLUYjNiUtSSNtbkdGJDYkUSMxMkYnL0YzUSdub3JtYWxGJy8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnRj5GPi8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZARj4=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LyZJInJHJSpwcm90ZWN0ZWRHNiQiIiIiIiMqKixmbioqJkkicEdGJTYiRicpJkYkRi5GKEYnJkkiYUdGJTYjRihGJyZJImJHRiVGM0YnRicqKkYwRicmRjI2I0YnRicpJkkic0dGJUYuRihGJ0Y0RidGJyoqRjBGJykmRjJGLkYoRicmRjtGM0YnJkYtRjhGJ0YnKipGMEYnKSZGNUYuRihGJ0Y/RidGQEYnRicqKkYvRidGOkYnRjFGJ0Y0RichIiIqKkYvRidGPkYnRjFGJ0Y/RidGRSoqRi9GJ0Y+RidGNEYnJkkicUdGJUY4RidGRSoqRi9GJ0ZDRidGMUYnRj9GJ0YnKipGL0YnRkNGJ0Y0RidGSEYnRicqKiZGSUYuRicmRiRGOEYnJkYkRjNGJ0Y9RidGJyoqRk1GJ0ZORidGT0YnRkJGJ0YnKiopRixGKEYnRjBGJ0Y0RidGN0YnRicqLEZNRidGMEYnJkY1RjhGJ0Y3RidGLEYnRicqLEZNRidGMEYnRlRGJ0Y6RidGN0YnRkUqLEZDRidGMEYnRk1GJ0ZURidGQEYnRicqLEY+RidGMEYnRk1GJ0ZURidGQEYnRkUqLkYoRidGLEYnRjBGJ0Y6RidGNEYnRjdGJ0ZFKixGLEYnRjBGJ0Y3RidGP0YnRj5GJ0ZFKixGLEYnRjBGJ0Y3RidGQ0YnRj9GJ0YnKixGLEYnRjBGJ0Y0RidGQEYnRj5GJ0ZFKixGLEYnRjBGJ0Y0RidGQ0YnRkBGJ0YnKixGMEYnRkBGJ0Y+RidGOkYnRjRGJ0YnKixGMEYnRkBGJ0ZDRidGOkYnRjRGJ0ZFKixGMEYnRjdGJ0Y6RidGP0YnRj5GJ0YnKi5GKEYnRjBGJ0ZARidGPkYnRkNGJ0Y/RidGRSosRjBGJ0Y3RidGOkYnRkNGJ0Y/RidGRSosRk1GJ0ZORidGPkYnRjBGJ0Y0RidGRSouRihGJ0ZNRidGTkYnRj5GJ0ZPRidGQ0YnRkUqLEZNRidGTkYnRkNGJ0YwRidGNEYnRidGJyksJkY+RidGQ0ZFRihGRUZNRkVGMEZF</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2029" drawlabel="true">
<Input>
<Text-field prompt="D2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVzdWJzRidGL0YyLUY2NiQtRiM2Ki1GLDYlUSRRUVFGJ0YvRjItSSNtb0dGJDYtUSI9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZMLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmVuLUkjbW5HRiQ2JFEiMEYnRkgtRkU2LVEiLEYnRkhGSi9GTkYxRk9GUUZTRlVGVy9GWlEmMC4wZW1GJy9GZ25RLDAuMzMzMzMzM2VtRictRiw2JVElU1FFcEYnRi9GMi1GNjYmLUYjNiUtRmluNiRRIzExRidGSC8lK2V4ZWN1dGFibGVHRkxGSEZILyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRl5wRkhGSEZecEZIRkhGXnBGSA==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVzdWJzRidGL0YyLUY2NiQtRiM2Ki1GLDYlUSRRUVFGJ0YvRjItSSNtb0dGJDYtUSI9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZMLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmVuLUkjbW5HRiQ2JFEiMEYnRkgtRkU2LVEiLEYnRkhGSi9GTkYxRk9GUUZTRlVGVy9GWlEmMC4wZW1GJy9GZ25RLDAuMzMzMzMzM2VtRictRiw2JVElU1FFcEYnRi9GMi1GNjYmLUYjNiUtRmluNiRRIzExRidGSC8lK2V4ZWN1dGFibGVHRkxGSEZILyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRl5wRkhGSEZecEZIRkhGXnBGSA==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LyZJInJHJSpwcm90ZWN0ZWRHNiQiIiIiIiMqKixmbioqJkkicEdGJTYiRicpJkYkRi5GKEYnJkkiYUdGJTYjRihGJyZJImJHRiVGM0YnRicqKkYwRicmRjI2I0YnRicpJkkic0dGJUYuRihGJ0Y0RidGJyoqRjBGJykmRjJGLkYoRicmRjtGM0YnJkYtRjhGJ0YnKipGMEYnKSZGNUYuRihGJ0Y/RidGQEYnRicqKkYvRidGOkYnRjFGJ0Y0RichIiIqKkYvRidGPkYnRjFGJ0Y/RidGRSoqRi9GJ0Y+RidGNEYnJkkicUdGJUY4RidGRSoqRi9GJ0ZDRidGMUYnRj9GJ0YnKipGL0YnRkNGJ0Y0RidGSEYnRicqKiZGSUYuRicmRiRGOEYnJkYkRjNGJ0Y9RidGJyoqRk1GJ0ZORidGT0YnRkJGJ0YnKiopRixGKEYnRjBGJ0Y0RidGN0YnRicqLEZNRidGMEYnJkY1RjhGJ0Y3RidGLEYnRicqLEZNRidGMEYnRlRGJ0Y6RidGN0YnRkUqLEZDRidGMEYnRk1GJ0ZURidGQEYnRicqLEY+RidGMEYnRk1GJ0ZURidGQEYnRkUqLkYoRidGLEYnRjBGJ0Y6RidGNEYnRjdGJ0ZFKixGLEYnRjBGJ0Y3RidGP0YnRj5GJ0ZFKixGLEYnRjBGJ0Y3RidGQ0YnRj9GJ0YnKixGLEYnRjBGJ0Y0RidGQEYnRj5GJ0ZFKixGLEYnRjBGJ0Y0RidGQ0YnRkBGJ0YnKixGMEYnRkBGJ0Y+RidGOkYnRjRGJ0YnKixGMEYnRkBGJ0ZDRidGOkYnRjRGJ0ZFKixGMEYnRjdGJ0Y6RidGP0YnRj5GJ0YnKi5GKEYnRjBGJ0ZARidGPkYnRkNGJ0Y/RidGRSosRjBGJ0Y3RidGOkYnRkNGJ0Y/RidGRSosRk1GJ0ZORidGPkYnRjBGJ0Y0RidGRSouRihGJ0ZNRidGTkYnRj5GJ0ZPRidGQ0YnRkUqLEZNRidGTkYnRkNGJ0YwRidGNEYnRidGJ0ZNRkVGMEZFLCgqJEZCRidGJyokRj1GJ0YnKihGKEYnRj5GJ0ZDRidGRUZF</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2032" drawlabel="true">
<Input>
<Text-field prompt="D2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSlzaW1wbGlmeUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRJXN1YnNGJ0Y0RjctRjs2JC1GIzYnRj8tRjs2JC1GIzYpLUYsNiVRJFFRUUYnRjRGNy1JI21vR0YkNi1RIj1GJy9GOFEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRlUvJSlzdHJldGNoeUdGVS8lKnN5bW1ldHJpY0dGVS8lKGxhcmdlb3BHRlUvJS5tb3ZhYmxlbGltaXRzR0ZVLyUnYWNjZW50R0ZVLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGXm8tSSNtbkdGJDYkUSIwRidGUS1GTjYtUSIsRidGUUZTL0ZXRjZGWEZaRmZuRmhuRmpuL0Zdb1EmMC4wZW1GJy9GYG9RLDAuMzMzMzMzM2VtRictRiw2JVElU1FFcEYnRjRGNy1GOzYmLUYjNiQtRmJvNiRRIzExRidGUUZRRlEvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGUUZRRmVvLUklbXN1YkdGJDYlLUYsNiVRInJGJ0Y0RjctRiM2Jy1GYm82JFEiMUYnRlFGZW8tRmJvNiRRIjJGJ0ZRRjRGNy8lL3N1YnNjcmlwdHNoaWZ0R0Zkb0ZRRlEtRk42LVEoJm1pbnVzO0YnRlFGU0ZWRlhGWkZmbkZobkZqbi9GXW9RLDAuMjIyMjIyMmVtRicvRmBvRmFyRj8tRjs2JC1GIzYnLUYsNiVRJEpJQ0YnRjRGNy1GOzYmLUYjNiQtRmJvNiRRIzEyRidGUUZRRlFGZ3BGanBGZW9GXXFGUUZRRlFGUUZRRisvJStleGVjdXRhYmxlR0ZVRlE=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSlzaW1wbGlmeUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRJXN1YnNGJ0Y0RjctRjs2JC1GIzYnRj8tRjs2JC1GIzYpLUYsNiVRJFFRUUYnRjRGNy1JI21vR0YkNi1RIj1GJy9GOFEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRlUvJSlzdHJldGNoeUdGVS8lKnN5bW1ldHJpY0dGVS8lKGxhcmdlb3BHRlUvJS5tb3ZhYmxlbGltaXRzR0ZVLyUnYWNjZW50R0ZVLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGXm8tSSNtbkdGJDYkUSIwRidGUS1GTjYtUSIsRidGUUZTL0ZXRjZGWEZaRmZuRmhuRmpuL0Zdb1EmMC4wZW1GJy9GYG9RLDAuMzMzMzMzM2VtRictRiw2JVElU1FFcEYnRjRGNy1GOzYmLUYjNiQtRmJvNiRRIzExRidGUUZRRlEvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGUUZRRmVvLUklbXN1YkdGJDYlLUYsNiVRInJGJ0Y0RjctRiM2Jy1GYm82JFEiMUYnRlFGZW8tRmJvNiRRIjJGJ0ZRRjRGNy8lL3N1YnNjcmlwdHNoaWZ0R0Zkb0ZRRlEtRk42LVEoJm1pbnVzO0YnRlFGU0ZWRlhGWkZmbkZobkZqbi9GXW9RLDAuMjIyMjIyMmVtRicvRmBvRmFyRj8tRjs2JC1GIzYnLUYsNiVRJEpJQ0YnRjRGNy1GOzYmLUYjNiQtRmJvNiRRIzEyRidGUUZRRlFGZ3BGanBGZW9GXXFGUUZRRlFGUUZRRisvJStleGVjdXRhYmxlR0ZVRlE=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiIh</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2028" drawlabel="true">
<Input>
<Text-field prompt="D2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2024" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">Similar story happens to 3 other compatibility equations involving q and r: (q_{1,1})_2=(q_{1,2})_1, (r_{1,1})_2=(r_{1,2})_1, (r_{1,2})_2=(r_{2,2})_1.
Now we add the 16th equation and re-start. I do not introduce new notations since SQE+(new eqn)=JIC.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L2023" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L1941" drawlabel="true">
<Input>
<Text-field prompt="J2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVzdWJzRidGL0YyLUY2NiQtRiM2Ky1GLDYlUSRKSUNGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiVRKlRvdGFsRGlmZkYnRi9GMi1GNjYkLUYjNihGOi1GNjYkLUYjNidGQUZELUklbXN1YkdGJDYlLUYsNiVRImFGJ0YvRjItRiM2Jy1JI21uR0YkNiRRIjFGJ0ZIRkRGXHBGL0YyLyUvc3Vic2NyaXB0c2hpZnRHUSIwRicvJStleGVjdXRhYmxlR0ZMRkhGSEZELUZdcDYkUSIyRidGSEZjcEZIRkgtRkU2LVEoJm1pbnVzO0YnRkhGSi9GTkZMRk9GUUZTRlVGVy9GWlEsMC4yMjIyMjIyZW1GJy9GZ25GXXFGaW4tRjY2JC1GIzYnRjotRjY2JC1GIzYmRkFGRC1GZW82JUZnby1GIzYmRlxwRkRGZXBGSEZgcEZIRkhGREZccEZIRkhGY3BGSEZIRmNwRkhGSEZjcEZI">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVzdWJzRidGL0YyLUY2NiQtRiM2Ky1GLDYlUSRKSUNGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiVRKlRvdGFsRGlmZkYnRi9GMi1GNjYkLUYjNihGOi1GNjYkLUYjNidGQUZELUklbXN1YkdGJDYlLUYsNiVRImFGJ0YvRjItRiM2Jy1JI21uR0YkNiRRIjFGJ0ZIRkRGXHBGL0YyLyUvc3Vic2NyaXB0c2hpZnRHUSIwRicvJStleGVjdXRhYmxlR0ZMRkhGSEZELUZdcDYkUSIyRidGSEZjcEZIRkgtRkU2LVEoJm1pbnVzO0YnRkhGSi9GTkZMRk9GUUZTRlVGVy9GWlEsMC4yMjIyMjIyZW1GJy9GZ25GXXFGaW4tRjY2JC1GIzYnRjotRjY2JC1GIzYmRkFGRC1GZW82JUZnby1GIzYmRlxwRkRGZXBGSEZgcEZIRkhGREZccEZIRkhGY3BGSEZIRmNwRkhGSEZjcEZI</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiIh</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1945" drawlabel="true">
<Input>
<Text-field prompt="J2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVzdWJzRidGL0YyLUY2NiQtRiM2Ky1GLDYlUSRKSUNGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiVRKlRvdGFsRGlmZkYnRi9GMi1GNjYkLUYjNihGOi1GNjYkLUYjNidGQUZELUklbXN1YkdGJDYlLUYsNiVRImFGJ0YvRjItRiM2Jy1JI21uR0YkNiRRIjFGJ0ZIRkQtRl1wNiRRIjJGJ0ZIRi9GMi8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLyUrZXhlY3V0YWJsZUdGTEZIRkhGREZgcEZmcEZIRkgtRkU2LVEoJm1pbnVzO0YnRkhGSi9GTkZMRk9GUUZTRlVGVy9GWlEsMC4yMjIyMjIyZW1GJy9GZ25GXXFGaW4tRjY2JC1GIzYnRjotRjY2JC1GIzYmRkFGRC1GZW82JUZnby1GIzYmRmBwRkRGYHBGSEZjcEZIRkhGREZccEZIRkhGZnBGSEZIRmZwRkhGSEZmcEZI">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVzdWJzRidGL0YyLUY2NiQtRiM2Ky1GLDYlUSRKSUNGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiVRKlRvdGFsRGlmZkYnRi9GMi1GNjYkLUYjNihGOi1GNjYkLUYjNidGQUZELUklbXN1YkdGJDYlLUYsNiVRImFGJ0YvRjItRiM2Jy1JI21uR0YkNiRRIjFGJ0ZIRkQtRl1wNiRRIjJGJ0ZIRi9GMi8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLyUrZXhlY3V0YWJsZUdGTEZIRkhGREZgcEZmcEZIRkgtRkU2LVEoJm1pbnVzO0YnRkhGSi9GTkZMRk9GUUZTRlVGVy9GWlEsMC4yMjIyMjIyZW1GJy9GZ25GXXFGaW4tRjY2JC1GIzYnRjotRjY2JC1GIzYmRkFGRC1GZW82JUZnby1GIzYmRmBwRkRGYHBGSEZjcEZIRkhGREZccEZIRkhGZnBGSEZIRmZwRkhGSEZmcEZI</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiIh</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1952" drawlabel="true">
<Input>
<Text-field prompt="J2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVzdWJzRidGL0YyLUY2NiQtRiM2Ky1GLDYlUSRKSUNGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiVRKlRvdGFsRGlmZkYnRi9GMi1GNjYkLUYjNihGOi1GNjYkLUYjNidGQUZELUklbXN1YkdGJDYlLUYsNiVRImJGJ0YvRjItRiM2Jy1JI21uR0YkNiRRIjFGJ0ZIRkRGXHBGL0YyLyUvc3Vic2NyaXB0c2hpZnRHUSIwRicvJStleGVjdXRhYmxlR0ZMRkhGSEZELUZdcDYkUSIyRidGSEZjcEZIRkgtRkU2LVEoJm1pbnVzO0YnRkhGSi9GTkZMRk9GUUZTRlVGVy9GWlEsMC4yMjIyMjIyZW1GJy9GZ25GXXFGaW4tRjY2JC1GIzYnRjotRjY2JC1GIzYmRkFGRC1GZW82JUZnby1GIzYmRlxwRkRGZXBGSEZgcEZIRkhGREZccEZIRkhGY3BGSEZIRmNwRkhGSEZjcEZI">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVzdWJzRidGL0YyLUY2NiQtRiM2Ky1GLDYlUSRKSUNGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiVRKlRvdGFsRGlmZkYnRi9GMi1GNjYkLUYjNihGOi1GNjYkLUYjNidGQUZELUklbXN1YkdGJDYlLUYsNiVRImJGJ0YvRjItRiM2Jy1JI21uR0YkNiRRIjFGJ0ZIRkRGXHBGL0YyLyUvc3Vic2NyaXB0c2hpZnRHUSIwRicvJStleGVjdXRhYmxlR0ZMRkhGSEZELUZdcDYkUSIyRidGSEZjcEZIRkgtRkU2LVEoJm1pbnVzO0YnRkhGSi9GTkZMRk9GUUZTRlVGVy9GWlEsMC4yMjIyMjIyZW1GJy9GZ25GXXFGaW4tRjY2JC1GIzYnRjotRjY2JC1GIzYmRkFGRC1GZW82JUZnby1GIzYmRlxwRkRGZXBGSEZgcEZIRkhGREZccEZIRkhGY3BGSEZIRmNwRkhGSEZjcEZI</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiIh</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1953" drawlabel="true">
<Input>
<Text-field prompt="J2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVzdWJzRidGL0YyLUY2NiQtRiM2Ky1GLDYlUSRKSUNGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiVRKlRvdGFsRGlmZkYnRi9GMi1GNjYkLUYjNihGOi1GNjYkLUYjNidGQUZELUklbXN1YkdGJDYlLUYsNiVRImJGJ0YvRjItRiM2Jy1JI21uR0YkNiRRIjFGJ0ZIRkQtRl1wNiRRIjJGJ0ZIRi9GMi8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLyUrZXhlY3V0YWJsZUdGTEZIRkhGREZgcEZmcEZIRkgtRkU2LVEoJm1pbnVzO0YnRkhGSi9GTkZMRk9GUUZTRlVGVy9GWlEsMC4yMjIyMjIyZW1GJy9GZ25GXXFGaW4tRjY2JC1GIzYnRjotRjY2JC1GIzYmRkFGRC1GZW82JUZnby1GIzYmRmBwRkRGYHBGSEZjcEZIRkhGREZccEZIRkhGZnBGSEZIRmZwRkhGSEZmcEZI">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVzdWJzRidGL0YyLUY2NiQtRiM2Ky1GLDYlUSRKSUNGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiVRKlRvdGFsRGlmZkYnRi9GMi1GNjYkLUYjNihGOi1GNjYkLUYjNidGQUZELUklbXN1YkdGJDYlLUYsNiVRImJGJ0YvRjItRiM2Jy1JI21uR0YkNiRRIjFGJ0ZIRkQtRl1wNiRRIjJGJ0ZIRi9GMi8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLyUrZXhlY3V0YWJsZUdGTEZIRkhGREZgcEZmcEZIRkgtRkU2LVEoJm1pbnVzO0YnRkhGSi9GTkZMRk9GUUZTRlVGVy9GWlEsMC4yMjIyMjIyZW1GJy9GZ25GXXFGaW4tRjY2JC1GIzYnRjotRjY2JC1GIzYmRkFGRC1GZW82JUZnby1GIzYmRmBwRkRGYHBGSEZjcEZIRkhGREZccEZIRkhGZnBGSEZIRmZwRkhGSEZmcEZI</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiIh</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1954" drawlabel="true">
<Input>
<Text-field prompt="J2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVzdWJzRidGL0YyLUY2NiQtRiM2Ky1GLDYlUSRKSUNGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiVRKlRvdGFsRGlmZkYnRi9GMi1GNjYkLUYjNihGOi1GNjYkLUYjNidGQUZELUklbXN1YkdGJDYlLUYsNiVRInBGJ0YvRjItRiM2Jy1JI21uR0YkNiRRIjFGJ0ZIRkRGXHBGL0YyLyUvc3Vic2NyaXB0c2hpZnRHUSIwRicvJStleGVjdXRhYmxlR0ZMRkhGSEZELUZdcDYkUSIyRidGSEZjcEZIRkgtRkU2LVEoJm1pbnVzO0YnRkhGSi9GTkZMRk9GUUZTRlVGVy9GWlEsMC4yMjIyMjIyZW1GJy9GZ25GXXFGaW4tRjY2JC1GIzYnRjotRjY2JC1GIzYmRkFGRC1GZW82JUZnby1GIzYmRlxwRkRGZXBGSEZgcEZIRkhGREZccEZIRkhGY3BGSEZIRmNwRkhGSEZjcEZI">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVzdWJzRidGL0YyLUY2NiQtRiM2Ky1GLDYlUSRKSUNGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiVRKlRvdGFsRGlmZkYnRi9GMi1GNjYkLUYjNihGOi1GNjYkLUYjNidGQUZELUklbXN1YkdGJDYlLUYsNiVRInBGJ0YvRjItRiM2Jy1JI21uR0YkNiRRIjFGJ0ZIRkRGXHBGL0YyLyUvc3Vic2NyaXB0c2hpZnRHUSIwRicvJStleGVjdXRhYmxlR0ZMRkhGSEZELUZdcDYkUSIyRidGSEZjcEZIRkgtRkU2LVEoJm1pbnVzO0YnRkhGSi9GTkZMRk9GUUZTRlVGVy9GWlEsMC4yMjIyMjIyZW1GJy9GZ25GXXFGaW4tRjY2JC1GIzYnRjotRjY2JC1GIzYmRkFGRC1GZW82JUZnby1GIzYmRlxwRkRGZXBGSEZgcEZIRkhGREZccEZIRkhGY3BGSEZIRmNwRkhGSEZjcEZI</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiIh</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1955" drawlabel="true">
<Input>
<Text-field prompt="J2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVzdWJzRidGL0YyLUY2NiQtRiM2Ky1GLDYlUSRKSUNGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiVRKlRvdGFsRGlmZkYnRi9GMi1GNjYkLUYjNihGOi1GNjYkLUYjNidGQUZELUklbXN1YkdGJDYlLUYsNiVRInBGJ0YvRjItRiM2Jy1JI21uR0YkNiRRIjFGJ0ZIRkQtRl1wNiRRIjJGJ0ZIRi9GMi8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLyUrZXhlY3V0YWJsZUdGTEZIRkhGREZgcEZmcEZIRkgtRkU2LVEoJm1pbnVzO0YnRkhGSi9GTkZMRk9GUUZTRlVGVy9GWlEsMC4yMjIyMjIyZW1GJy9GZ25GXXFGaW4tRjY2JC1GIzYnRjotRjY2JC1GIzYmRkFGRC1GZW82JUZnby1GIzYmRmBwRkRGYHBGSEZjcEZIRkhGREZccEZIRkhGZnBGSEZIRmZwRkhGSEZmcEZI">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVzdWJzRidGL0YyLUY2NiQtRiM2Ky1GLDYlUSRKSUNGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiVRKlRvdGFsRGlmZkYnRi9GMi1GNjYkLUYjNihGOi1GNjYkLUYjNidGQUZELUklbXN1YkdGJDYlLUYsNiVRInBGJ0YvRjItRiM2Jy1JI21uR0YkNiRRIjFGJ0ZIRkQtRl1wNiRRIjJGJ0ZIRi9GMi8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLyUrZXhlY3V0YWJsZUdGTEZIRkhGREZgcEZmcEZIRkgtRkU2LVEoJm1pbnVzO0YnRkhGSi9GTkZMRk9GUUZTRlVGVy9GWlEsMC4yMjIyMjIyZW1GJy9GZ25GXXFGaW4tRjY2JC1GIzYnRjotRjY2JC1GIzYmRkFGRC1GZW82JUZnby1GIzYmRmBwRkRGYHBGSEZjcEZIRkhGREZccEZIRkhGZnBGSEZIRmZwRkhGSEZmcEZI</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiIh</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1956" drawlabel="true">
<Input>
<Text-field prompt="J2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVzdWJzRidGL0YyLUY2NiQtRiM2Ky1GLDYlUSRKSUNGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiVRKlRvdGFsRGlmZkYnRi9GMi1GNjYkLUYjNihGOi1GNjYkLUYjNidGQUZELUklbXN1YkdGJDYlLUYsNiVRInNGJ0YvRjItRiM2Jy1JI21uR0YkNiRRIjFGJ0ZIRkRGXHBGL0YyLyUvc3Vic2NyaXB0c2hpZnRHUSIwRicvJStleGVjdXRhYmxlR0ZMRkhGSEZELUZdcDYkUSIyRidGSEZjcEZIRkgtRkU2LVEoJm1pbnVzO0YnRkhGSi9GTkZMRk9GUUZTRlVGVy9GWlEsMC4yMjIyMjIyZW1GJy9GZ25GXXFGaW4tRjY2JC1GIzYnRjotRjY2JC1GIzYmRkFGRC1GZW82JUZnby1GIzYmRlxwRkRGZXBGSEZgcEZIRkhGREZccEZIRkhGY3BGSEZIRmNwRkhGSEZjcEZI">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVzdWJzRidGL0YyLUY2NiQtRiM2Ky1GLDYlUSRKSUNGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiVRKlRvdGFsRGlmZkYnRi9GMi1GNjYkLUYjNihGOi1GNjYkLUYjNidGQUZELUklbXN1YkdGJDYlLUYsNiVRInNGJ0YvRjItRiM2Jy1JI21uR0YkNiRRIjFGJ0ZIRkRGXHBGL0YyLyUvc3Vic2NyaXB0c2hpZnRHUSIwRicvJStleGVjdXRhYmxlR0ZMRkhGSEZELUZdcDYkUSIyRidGSEZjcEZIRkgtRkU2LVEoJm1pbnVzO0YnRkhGSi9GTkZMRk9GUUZTRlVGVy9GWlEsMC4yMjIyMjIyZW1GJy9GZ25GXXFGaW4tRjY2JC1GIzYnRjotRjY2JC1GIzYmRkFGRC1GZW82JUZnby1GIzYmRlxwRkRGZXBGSEZgcEZIRkhGREZccEZIRkhGY3BGSEZIRmNwRkhGSEZjcEZI</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiIh</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1957" drawlabel="true">
<Input>
<Text-field prompt="J2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVzdWJzRidGL0YyLUY2NiQtRiM2Ky1GLDYlUSRKSUNGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiVRKlRvdGFsRGlmZkYnRi9GMi1GNjYkLUYjNihGOi1GNjYkLUYjNidGQUZELUklbXN1YkdGJDYlLUYsNiVRInNGJ0YvRjItRiM2Jy1JI21uR0YkNiRRIjFGJ0ZIRkQtRl1wNiRRIjJGJ0ZIRi9GMi8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLyUrZXhlY3V0YWJsZUdGTEZIRkhGREZgcEZmcEZIRkgtRkU2LVEoJm1pbnVzO0YnRkhGSi9GTkZMRk9GUUZTRlVGVy9GWlEsMC4yMjIyMjIyZW1GJy9GZ25GXXFGaW4tRjY2JC1GIzYnRjotRjY2JC1GIzYmRkFGRC1GZW82JUZnby1GIzYmRmBwRkRGYHBGSEZjcEZIRkhGREZccEZIRkhGZnBGSEZIRmZwRkhGSEZmcEZI">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVzdWJzRidGL0YyLUY2NiQtRiM2Ky1GLDYlUSRKSUNGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiVRKlRvdGFsRGlmZkYnRi9GMi1GNjYkLUYjNihGOi1GNjYkLUYjNidGQUZELUklbXN1YkdGJDYlLUYsNiVRInNGJ0YvRjItRiM2Jy1JI21uR0YkNiRRIjFGJ0ZIRkQtRl1wNiRRIjJGJ0ZIRi9GMi8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLyUrZXhlY3V0YWJsZUdGTEZIRkhGREZgcEZmcEZIRkgtRkU2LVEoJm1pbnVzO0YnRkhGSi9GTkZMRk9GUUZTRlVGVy9GWlEsMC4yMjIyMjIyZW1GJy9GZ25GXXFGaW4tRjY2JC1GIzYnRjotRjY2JC1GIzYmRkFGRC1GZW82JUZnby1GIzYmRmBwRkRGYHBGSEZjcEZIRkhGREZccEZIRkhGZnBGSEZIRmZwRkhGSEZmcEZI</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiIh</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2035" drawlabel="true">
<Input>
<Text-field prompt="D2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2034" drawlabel="true">
<Input>
<Text-field prompt="D2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2033" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">Here are the problematic comaptibility conditions:</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1958" drawlabel="true">
<Input>
<Text-field prompt="J2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVElTkVxMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKXNpbXBsaWZ5RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiYtRiw2JVElc3Vic0YnRi9GMi1GUzYkLUYjNistRiw2JVEkSklDRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEqVG90YWxEaWZmRidGL0YyLUZTNiQtRiM2KEZXLUZTNiQtRiM2J0ZobkZbby1JJW1zdWJHRiQ2JS1GLDYlUSJxRidGL0YyLUYjNictSSNtbkdGJDYkUSIxRidGOUZbb0ZmcEYvRjIvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy8lK2V4ZWN1dGFibGVHRj1GOUY5RltvLUZncDYkUSIyRidGOUZdcUY5RjktRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZmcUZjby1GUzYkLUYjNidGVy1GUzYkLUYjNiZGaG5GW28tRl9wNiVGYXAtRiM2JkZmcEZbb0ZfcUY5RmpwRjlGOUZbb0ZmcEY5RjlGXXFGOUY5Rl1xRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZdcUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVElTkVxMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKXNpbXBsaWZ5RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiYtRiw2JVElc3Vic0YnRi9GMi1GUzYkLUYjNistRiw2JVEkSklDRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEqVG90YWxEaWZmRidGL0YyLUZTNiQtRiM2KEZXLUZTNiQtRiM2J0ZobkZbby1JJW1zdWJHRiQ2JS1GLDYlUSJxRidGL0YyLUYjNictSSNtbkdGJDYkUSIxRidGOUZbb0ZmcEYvRjIvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy8lK2V4ZWN1dGFibGVHRj1GOUY5RltvLUZncDYkUSIyRidGOUZdcUY5RjktRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZmcUZjby1GUzYkLUYjNidGVy1GUzYkLUYjNiZGaG5GW28tRl9wNiVGYXAtRiM2JkZmcEZbb0ZfcUY5RmpwRjlGOUZbb0ZmcEY5RjlGXXFGOUY5Rl1xRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZdcUY5</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1963" drawlabel="true">
<Input>
<Text-field prompt="D2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GNjYmLUYjNiktRiw2JVEmc21ibDJGJ0YvRjItRjY2JC1GIzYlLUYsNiVRJU5FcTFGJ0YvRjIvJStleGVjdXRhYmxlR1EmZmFsc2VGJy9GM1Enbm9ybWFsRidGSy1JI21vR0YkNi1RIixGJ0ZLLyUmZmVuY2VHRkovJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGSi8lKnN5bW1ldHJpY0dGSi8lKGxhcmdlb3BHRkovJS5tb3ZhYmxlbGltaXRzR0ZKLyUnYWNjZW50R0ZKLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEmc21ibDNGJ0YvRjItRjY2JC1GIzYkRkVGS0ZLRkhGS0ZLLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRkhGS0ZLLUYsNiNRIUYnRkhGSw==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GNjYmLUYjNiktRiw2JVEmc21ibDJGJ0YvRjItRjY2JC1GIzYlLUYsNiVRJU5FcTFGJ0YvRjIvJStleGVjdXRhYmxlR1EmZmFsc2VGJy9GM1Enbm9ybWFsRidGSy1JI21vR0YkNi1RIixGJ0ZLLyUmZmVuY2VHRkovJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGSi8lKnN5bW1ldHJpY0dGSi8lKGxhcmdlb3BHRkovJS5tb3ZhYmxlbGltaXRzR0ZKLyUnYWNjZW50R0ZKLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEmc21ibDNGJ0YvRjItRjY2JC1GIzYkRkVGS0ZLRkhGS0ZLLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRkhGS0ZLLUYsNiNRIUYnRkhGSw==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYoLUYsNictSSNtb0dGJDYtUSomdW1pbnVzMDtGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjkvJSlzdHJldGNoeUdGOS8lKnN5bW1ldHJpY0dGOS8lKGxhcmdlb3BHRjkvJS5tb3ZhYmxlbGltaXRzR0Y5LyUnYWNjZW50R0Y5LyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGSC1JJm1mcmFjR0YkNigtRiw2KC1JJW1zdWJHRiQ2JS1JI21pR0YkNiVRInFGJy8lJ2l0YWxpY0dRJXRydWVGJy9GNVEnaXRhbGljRictRiw2KC1JI21uR0YkNiRRIjFGJ0Y0LUYxNi1RIixGJ0Y0RjcvRjtGWUY8Rj5GQEZCRkQvRkdRJjAuMGVtRicvRkpRLDAuMzMzMzMzM2VtRidGaG4vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjlGNC8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUYxNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y0RjdGOkY8Rj5GQEZCRkRGYG8vRkpGYW8tRlE2JUZTLUYsNiYtRmluNiRRIjJGJ0Y0RmRvRmdvRjRGaW9GZG9GZ29GNC1GLDYmLUZRNiVGUy1GLDYoLUYxNi1RIltGJ0Y0L0Y4RllGOi9GPUZZRj5GQEZCRkQvRkdRLDAuMTY2NjY2N2VtRicvRkpGY3EtRlQ2I1EhRictRjE2LVEiXUYnRjRGYHFGOkZhcUY+RkBGQkZERmJxL0ZKUSwwLjExMTExMTFlbUYnRmRvRmdvRjRGaW9GZG9GZ29GNC8lLmxpbmV0aGlja25lc3NHRltvLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmFyLyUpYmV2ZWxsZWRHRjlGZG9GZ29GNEZcby1GUTYlRlMtRiw2KkZobkZcb0ZobkZcb0ZkcEZkb0Znb0Y0RmlvRmRvRmdvRjRGNC8lJW9wZW5HRl9xLyUmY2xvc2VHRmpx">NyQsJCooJkkicUclKnByb3RlY3RlZEc2JCIiIkYpRikmRiY2IyIiI0YpJkYmNiIhIiJGLyZGJjYlRilGKUYs</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1935" drawlabel="true">
<Input>
<Text-field prompt="J2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVElTkVxMkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKXNpbXBsaWZ5RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiUtRiw2JVElc3Vic0YnRi9GMi1GUzYkLUYjNiotRiw2JVEkSklDRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEqVG90YWxEaWZmRidGL0YyLUZTNiQtRiM2J0ZXLUZTNiQtRiM2JkZobkZbby1JJW1zdWJHRiQ2JS1GLDYlUSJxRidGL0YyLUYjNiYtSSNtbkdGJDYkUSIxRidGOUZbby1GZ3A2JFEiMkYnRjlGOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRjlGOUZbb0ZqcEY5RjktRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZkcUZjby1GUzYkLUYjNidGVy1GUzYkLUYjNiZGaG5GW28tRl9wNiVGYXAtRiM2JkZqcEZbb0ZqcEY5Rl1xRjlGOUZbb0ZmcEY5RjlGOUY5RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVElTkVxMkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKXNpbXBsaWZ5RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiUtRiw2JVElc3Vic0YnRi9GMi1GUzYkLUYjNiotRiw2JVEkSklDRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEqVG90YWxEaWZmRidGL0YyLUZTNiQtRiM2J0ZXLUZTNiQtRiM2JkZobkZbby1JJW1zdWJHRiQ2JS1GLDYlUSJxRidGL0YyLUYjNiYtSSNtbkdGJDYkUSIxRidGOUZbby1GZ3A2JFEiMkYnRjlGOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRjlGOUZbb0ZqcEY5RjktRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZkcUZjby1GUzYkLUYjNidGVy1GUzYkLUYjNiZGaG5GW28tRl9wNiVGYXAtRiM2JkZqcEZbb0ZqcEY5Rl1xRjlGOUZbb0ZmcEY5RjlGOUY5RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1934" drawlabel="true">
<Input>
<Text-field prompt="J2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSlzaW1wbGlmeUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYkLUY7NiYtRiM2KC1GLDYlUSZzbWJsMkYnRjRGNy1GOzYkLUYjNiQtRiw2JVElTkVxMkYnRjRGNy9GOFEnbm9ybWFsRidGTS1JI21vR0YkNi1RIixGJ0ZNLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y2LyUpc3RyZXRjaHlHRlUvJSpzeW1tZXRyaWNHRlUvJShsYXJnZW9wR0ZVLyUubW92YWJsZWxpbWl0c0dGVS8lJ2FjY2VudEdGVS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiVRJnNtYmwzRidGNEY3RkZGTUZNLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRk1GTUZNRisvJStleGVjdXRhYmxlR0ZVRk0=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSlzaW1wbGlmeUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYkLUY7NiYtRiM2KC1GLDYlUSZzbWJsMkYnRjRGNy1GOzYkLUYjNiQtRiw2JVElTkVxMkYnRjRGNy9GOFEnbm9ybWFsRidGTS1JI21vR0YkNi1RIixGJ0ZNLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y2LyUpc3RyZXRjaHlHRlUvJSpzeW1tZXRyaWNHRlUvJShsYXJnZW9wR0ZVLyUubW92YWJsZWxpbWl0c0dGVS8lJ2FjY2VudEdGVS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiVRJnNtYmwzRidGNEY3RkZGTUZNLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRk1GTUZNRisvJStleGVjdXRhYmxlR0ZVRk0=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYoLUkmbWZyYWNHRiQ2KC1GLDYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEicUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1GLDYoLUkjbW5HRiQ2JFEiMkYnL0Y+USdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0ZGLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y8LyUpc3RyZXRjaHlHRk4vJSpzeW1tZXRyaWNHRk4vJShsYXJnZW9wR0ZOLyUubW92YWJsZWxpbWl0c0dGTi8lJ2FjY2VudEdGTi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRkIvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRk5GRi8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUZJNi1RMSZJbnZpc2libGVUaW1lcztGJ0ZGRkwvRlBGTkZRRlNGVUZXRllGZW4vRmluRmduLUY0NiVGNi1GLDYmLUZDNiRRIjFGJ0ZGRltvRl5vRkZGYG9GW29GXm9GRi1GLDYmLUY0NiVGNi1GLDYoLUZJNi1RIltGJ0ZGL0ZNRjxGZm8vRlJGPEZTRlVGV0ZZL0ZmblEsMC4xNjY2NjY3ZW1GJy9GaW5GW3EtRjc2I1EhRictRkk2LVEiXUYnRkZGaHBGZm9GaXBGU0ZVRldGWUZqcC9GaW5RLDAuMTExMTExMWVtRidGW29GXm9GRkZgb0Zbb0Zeb0ZGLyUubGluZXRoaWNrbmVzc0dGXnAvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGaXEvJSliZXZlbGxlZEdGTkZILUYsNictRkk2LVEqJnVtaW51czA7RidGRkZMRmZvRlFGU0ZVRldGWS9GZm5RLDAuMjIyMjIyMmVtRicvRmluRmRyLUY0NiVGNi1GLDYqRlxwRkhGQkZIRkJGW29GXm9GRkZgb0Zbb0Zeb0ZGRltvRl5vRkZGRi8lJW9wZW5HRmdwLyUmY2xvc2VHRmJx">NyQqKCZJInFHJSpwcm90ZWN0ZWRHNiQiIiNGKCIiIiZGJTYjRilGKSZGJTYiISIiLCQmRiU2JUYpRihGKEYu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1933" drawlabel="true">
<Input>
<Text-field prompt="J2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVElTkVxM0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKXNpbXBsaWZ5RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiUtRiw2JVElc3Vic0YnRi9GMi1GUzYkLUYjNiotRiw2JVEkSklDRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEqVG90YWxEaWZmRidGL0YyLUZTNiQtRiM2J0ZXLUZTNiQtRiM2JkZobkZbby1JJW1zdWJHRiQ2JS1GLDYlUSJyRidGL0YyLUYjNiYtSSNtbkdGJDYkUSIxRidGOUZbb0ZmcEY5LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGOUY5RltvLUZncDYkUSIyRidGOUY5RjktRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZkcUZjby1GUzYkLUYjNidGVy1GUzYkLUYjNiZGaG5GW28tRl9wNiVGYXAtRiM2JkZmcEZbb0ZdcUY5RmpwRjlGOUZbb0ZmcEY5RjlGOUY5RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVElTkVxM0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKXNpbXBsaWZ5RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiUtRiw2JVElc3Vic0YnRi9GMi1GUzYkLUYjNiotRiw2JVEkSklDRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEqVG90YWxEaWZmRidGL0YyLUZTNiQtRiM2J0ZXLUZTNiQtRiM2JkZobkZbby1JJW1zdWJHRiQ2JS1GLDYlUSJyRidGL0YyLUYjNiYtSSNtbkdGJDYkUSIxRidGOUZbb0ZmcEY5LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGOUY5RltvLUZncDYkUSIyRidGOUY5RjktRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZkcUZjby1GUzYkLUYjNidGVy1GUzYkLUYjNiZGaG5GW28tRl9wNiVGYXAtRiM2JkZmcEZbb0ZdcUY5RmpwRjlGOUZbb0ZmcEY5RjlGOUY5RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1932" drawlabel="true">
<Input>
<Text-field prompt="J2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSlzaW1wbGlmeUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYkLUY7NiYtRiM2KC1GLDYlUSZzbWJsMkYnRjRGNy1GOzYkLUYjNiQtRiw2JVElTkVxM0YnRjRGNy9GOFEnbm9ybWFsRidGTS1JI21vR0YkNi1RIixGJ0ZNLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y2LyUpc3RyZXRjaHlHRlUvJSpzeW1tZXRyaWNHRlUvJShsYXJnZW9wR0ZVLyUubW92YWJsZWxpbWl0c0dGVS8lJ2FjY2VudEdGVS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiVRJnNtYmwzRidGNEY3RkZGTUZNLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRk1GTUZNRisvJStleGVjdXRhYmxlR0ZVRk0=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSlzaW1wbGlmeUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYkLUY7NiYtRiM2KC1GLDYlUSZzbWJsMkYnRjRGNy1GOzYkLUYjNiQtRiw2JVElTkVxM0YnRjRGNy9GOFEnbm9ybWFsRidGTS1JI21vR0YkNi1RIixGJ0ZNLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y2LyUpc3RyZXRjaHlHRlUvJSpzeW1tZXRyaWNHRlUvJShsYXJnZW9wR0ZVLyUubW92YWJsZWxpbWl0c0dGVS8lJ2FjY2VudEdGVS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiVRJnNtYmwzRidGNEY3RkZGTUZNLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRk1GTUZNRisvJStleGVjdXRhYmxlR0ZVRk0=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYoLUkmbWZyYWNHRiQ2KC1GLDYqLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEicUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1GLDYoLUkjbW5HRiQ2JFEiMUYnL0Y+USdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0ZGLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y8LyUpc3RyZXRjaHlHRk4vJSpzeW1tZXRyaWNHRk4vJShsYXJnZW9wR0ZOLyUubW92YWJsZWxpbWl0c0dGTi8lJ2FjY2VudEdGTi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRkIvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRk5GRi8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUZJNi1RMSZJbnZpc2libGVUaW1lcztGJ0ZGRkwvRlBGTkZRRlNGVUZXRllGZW4vRmluRmduLUY0NiUtRjc2JVEickYnRjpGPS1GLDYoLUZJNi1RIltGJ0ZGL0ZNRjxGZm8vRlJGPEZTRlVGV0ZZL0ZmblEsMC4xNjY2NjY3ZW1GJy9GaW5GZXAtRjc2I1EhRictRkk2LVEiXUYnRkZGYnBGZm9GY3BGU0ZVRldGWUZkcC9GaW5RLDAuMTExMTExMWVtRidGW29GXm9GRkZgb0Zjby1GNDYlRjYtRiw2Ji1GQzYkUSIyRidGRkZbb0Zeb0ZGRmBvRltvRl5vRkYtRiw2Ji1JKG1zdWJzdXBHRiQ2J0Y2Rl1wRmNxLyUxc3VwZXJzY3JpcHRzaGlmdEdGYm9GYG9GW29GXm9GRi8lLmxpbmV0aGlja25lc3NHRkUvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGYXIvJSliZXZlbGxlZEdGTkZILUYsNictRkk2LVEqJnVtaW51czA7RidGRkZMRmZvRlFGU0ZVRldGWS9GZm5RLDAuMjIyMjIyMmVtRicvRmluRlxzLUYvNigtRiw2KC1GNDYlRjYtRiw2KkZCRkhGQkZIRmNxRltvRl5vRkZGYG9GY29GaG9GW29GXm9GRi1GLDYmLUY0NiVGNkZdcEZgb0Zbb0Zeb0ZGRl1yRl9yRmJyRmRyRltvRl5vRkZGW29GXm9GRkZGLyUlb3BlbkdGYXAvJSZjbG9zZUdGXHE=">NyQqKiZJInFHJSpwcm90ZWN0ZWRHNiQiIiJGKEYoJkkickdGJjYiRigmRiU2IyIiI0YoKSZGJUYrRi4hIiIsJCooJkYlNiVGKEYoRi5GKEYwRjFGKUYoRjE=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1931" drawlabel="true">
<Input>
<Text-field prompt="J2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVElTkVxNEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKXNpbXBsaWZ5RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiUtRiw2JVElc3Vic0YnRi9GMi1GUzYkLUYjNiotRiw2JVEkSklDRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEqVG90YWxEaWZmRidGL0YyLUZTNiQtRiM2J0ZXLUZTNiQtRiM2JkZobkZbby1JJW1zdWJHRiQ2JS1GLDYlUSJyRidGL0YyLUYjNiYtSSNtbkdGJDYkUSIxRidGOUZbby1GZ3A2JFEiMkYnRjlGOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRjlGOUZbb0ZqcEY5RjktRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZkcUZjby1GUzYkLUYjNidGVy1GUzYkLUYjNiZGaG5GW28tRl9wNiVGYXAtRiM2JkZqcEZbb0ZqcEY5Rl1xRjlGOUZbb0ZmcEY5RjlGOUY5RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVElTkVxNEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKXNpbXBsaWZ5RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiUtRiw2JVElc3Vic0YnRi9GMi1GUzYkLUYjNiotRiw2JVEkSklDRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEqVG90YWxEaWZmRidGL0YyLUZTNiQtRiM2J0ZXLUZTNiQtRiM2JkZobkZbby1JJW1zdWJHRiQ2JS1GLDYlUSJyRidGL0YyLUYjNiYtSSNtbkdGJDYkUSIxRidGOUZbby1GZ3A2JFEiMkYnRjlGOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRjlGOUZbb0ZqcEY5RjktRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZkcUZjby1GUzYkLUYjNidGVy1GUzYkLUYjNiZGaG5GW28tRl9wNiVGYXAtRiM2JkZqcEZbb0ZqcEY5Rl1xRjlGOUZbb0ZmcEY5RjlGOUY5RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1930" drawlabel="true">
<Input>
<Text-field prompt="J2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSlzaW1wbGlmeUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYkLUY7NiYtRiM2KC1GLDYlUSZzbWJsMkYnRjRGNy1GOzYkLUYjNiQtRiw2JVElTkVxNEYnRjRGNy9GOFEnbm9ybWFsRidGTS1JI21vR0YkNi1RIixGJ0ZNLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y2LyUpc3RyZXRjaHlHRlUvJSpzeW1tZXRyaWNHRlUvJShsYXJnZW9wR0ZVLyUubW92YWJsZWxpbWl0c0dGVS8lJ2FjY2VudEdGVS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiVRJnNtYmwzRidGNEY3RkZGTUZNLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRk1GTUZNRisvJStleGVjdXRhYmxlR0ZVRk0=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSlzaW1wbGlmeUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYkLUY7NiYtRiM2KC1GLDYlUSZzbWJsMkYnRjRGNy1GOzYkLUYjNiQtRiw2JVElTkVxNEYnRjRGNy9GOFEnbm9ybWFsRidGTS1JI21vR0YkNi1RIixGJ0ZNLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y2LyUpc3RyZXRjaHlHRlUvJSpzeW1tZXRyaWNHRlUvJShsYXJnZW9wR0ZVLyUubW92YWJsZWxpbWl0c0dGVS8lJ2FjY2VudEdGVS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiVRJnNtYmwzRidGNEY3RkZGTUZNLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRk1GTUZNRisvJStleGVjdXRhYmxlR0ZVRk0=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYoLUYsNictSSNtb0dGJDYtUSomdW1pbnVzMDtGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjkvJSlzdHJldGNoeUdGOS8lKnN5bW1ldHJpY0dGOS8lKGxhcmdlb3BHRjkvJS5tb3ZhYmxlbGltaXRzR0Y5LyUnYWNjZW50R0Y5LyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGSC1JJm1mcmFjR0YkNigtRiw2Ki1JJW1zdWJHRiQ2JS1JI21pR0YkNiVRInFGJy8lJ2l0YWxpY0dRJXRydWVGJy9GNVEnaXRhbGljRictRiw2KC1JI21uR0YkNiRRIjJGJ0Y0LUYxNi1RIixGJ0Y0RjcvRjtGWUY8Rj5GQEZCRkQvRkdRJjAuMGVtRicvRkpRLDAuMzMzMzMzM2VtRidGaG4vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjlGNC8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUYxNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y0RjdGOkY8Rj5GQEZCRkRGYG8vRkpGYW8tRlE2JS1GVDYlUSJyRidGV0ZaLUYsNigtRjE2LVEiW0YnRjQvRjhGWUY6L0Y9RllGPkZARkJGRC9GR1EsMC4xNjY2NjY3ZW1GJy9GSkZdcS1GVDYjUSFGJy1GMTYtUSJdRidGNEZqcEY6RltxRj5GQEZCRkRGXHEvRkpRLDAuMTExMTExMWVtRidGZG9GZ29GNEZpb0ZccC1GUTYlRlMtRiw2Ji1GaW42JFEiMUYnRjRGZG9GZ29GNEZpb0Zkb0Znb0Y0LUYsNiYtSShtc3Vic3VwR0YkNidGU0ZlcEZobi8lMXN1cGVyc2NyaXB0c2hpZnRHRltwRmlvRmRvRmdvRjQvJS5saW5ldGhpY2tuZXNzR0Zdci8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zpci8lKWJldmVsbGVkR0Y5RmRvRmdvRjRGXG8tRkw2KC1GLDYoLUZRNiVGUy1GLDYqRltyRlxvRmhuRlxvRmhuRmRvRmdvRjRGaW9GXHBGYHBGZG9GZ29GNC1GLDYmLUZRNiVGU0ZlcEZpb0Zkb0Znb0Y0RmVyRmdyRmpyRlxzRmRvRmdvRjRGNC8lJW9wZW5HRmlwLyUmY2xvc2VHRmRx">NyQsJCoqJkkicUclKnByb3RlY3RlZEc2JCIiI0YpIiIiJkkickdGJzYiRiomRiY2I0YqRiopJkYmRi1GKSEiIkYyKigmRiY2JUYqRilGKUYqRjFGMkYrRio=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2039" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L2038" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">However since the 3rd ord jets are involved, we have to take only those combinations of these that are of ord=2</Font></Text-field>
</Input>
</Group>
<Group labelreference="L2037" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L1929" drawlabel="true">
<Input>
<Text-field prompt="J2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ky1JJW1zdWJHRiQ2JS1GLDYlUSJyRidGL0YyLUYjNiUtRjY2Ji1GIzYlLUYsNiNRIUYnRi9GMi9GM1Enbm9ybWFsRicvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGL0YyLyUvc3Vic2NyaXB0c2hpZnRHUSIwRictSSNtb0dGJDYtUScmc2RvdDtGJ0ZJLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZaLyUpc3RyZXRjaHlHRlovJSpzeW1tZXRyaWNHRlovJShsYXJnZW9wR0ZaLyUubW92YWJsZWxpbWl0c0dGWi8lJ2FjY2VudEdGWi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRmNvLUYsNiVRJU5FcTFGJ0YvRjItRlU2LVEiK0YnRklGWEZlbkZnbkZpbkZbb0Zdb0Zfby9GYm9RLDAuMjIyMjIyMmVtRicvRmVvRl1wLUY7NiUtRiw2JVEicUYnRi9GMkZARlFGVC1GLDYlUSVORXEzRidGL0YyLyUrZXhlY3V0YWJsZUdGWkZJRklGZ3BGSQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ky1JJW1zdWJHRiQ2JS1GLDYlUSJyRidGL0YyLUYjNiUtRjY2Ji1GIzYlLUYsNiNRIUYnRi9GMi9GM1Enbm9ybWFsRicvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGL0YyLyUvc3Vic2NyaXB0c2hpZnRHUSIwRictSSNtb0dGJDYtUScmc2RvdDtGJ0ZJLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZaLyUpc3RyZXRjaHlHRlovJSpzeW1tZXRyaWNHRlovJShsYXJnZW9wR0ZaLyUubW92YWJsZWxpbWl0c0dGWi8lJ2FjY2VudEdGWi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRmNvLUYsNiVRJU5FcTFGJ0YvRjItRlU2LVEiK0YnRklGWEZlbkZnbkZpbkZbb0Zdb0Zfby9GYm9RLDAuMjIyMjIyMmVtRicvRmVvRl1wLUY7NiUtRiw2JVEicUYnRi9GMkZARlFGVC1GLDYlUSVORXEzRidGL0YyLyUrZXhlY3V0YWJsZUdGWkZJRklGZ3BGSQ==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiIh</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1928" drawlabel="true">
<Input>
<Text-field prompt="J2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSlzaW1wbGlmeUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYqLUklbXN1YkdGJDYlLUYsNiVRInJGJ0Y0RjctRiM2JC1GOzYmLUYjNiRGKy9GOFEnbm9ybWFsRidGSy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZLLyUvc3Vic2NyaXB0c2hpZnRHUSIwRictSSNtb0dGJDYtUScmc2RvdDtGJ0ZLLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Zmbi8lKXN0cmV0Y2h5R0Zmbi8lKnN5bW1ldHJpY0dGZm4vJShsYXJnZW9wR0Zmbi8lLm1vdmFibGVsaW1pdHNHRmZuLyUnYWNjZW50R0Zmbi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRmVvLUYsNiVRJU5FcTJGJ0Y0RjctRlc2LVEiK0YnRktGWkZnbkZpbkZbb0Zdb0Zfb0Zhby9GZG9RLDAuMjIyMjIyMmVtRicvRmdvRl9wLUZANiUtRiw2JVEicUYnRjRGN0ZFRlNGVi1GLDYlUSVORXE0RidGNEY3RktGS0ZLRisvJStleGVjdXRhYmxlR0ZmbkZL">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSlzaW1wbGlmeUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYqLUklbXN1YkdGJDYlLUYsNiVRInJGJ0Y0RjctRiM2JC1GOzYmLUYjNiRGKy9GOFEnbm9ybWFsRidGSy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZLLyUvc3Vic2NyaXB0c2hpZnRHUSIwRictSSNtb0dGJDYtUScmc2RvdDtGJ0ZLLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Zmbi8lKXN0cmV0Y2h5R0Zmbi8lKnN5bW1ldHJpY0dGZm4vJShsYXJnZW9wR0Zmbi8lLm1vdmFibGVsaW1pdHNHRmZuLyUnYWNjZW50R0Zmbi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRmVvLUYsNiVRJU5FcTJGJ0Y0RjctRlc2LVEiK0YnRktGWkZnbkZpbkZbb0Zdb0Zfb0Zhby9GZG9RLDAuMjIyMjIyMmVtRicvRmdvRl9wLUZANiUtRiw2JVEicUYnRjRGN0ZFRlNGVi1GLDYlUSVORXE0RidGNEY3RktGS0ZLRisvJStleGVjdXRhYmxlR0ZmbkZL</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiIh</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1927" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L1926" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">This means precisely that the system is in involution!</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1925" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L1924" drawlabel="true">
<Input>
<Text-field prompt="J2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1923" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L1921" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">Conclusion: Integrabiliy =&gt; EW condition.
EW condition =&gt; either integrability or that the system has constant symbol (= constant coeffs of dispersion relations), 
                                                                in which case integrability = linearizability</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1920" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L2055" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L2054" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
</Worksheet>

==> anc/BKEF-2012-IV-2D_component_quasilinear_linearization.mw <==
<?xml version="1.0" encoding="UTF-8"?>
<Worksheet>
<Version major="16" minor="0"/>
<Label-Scheme value="2" prefix=""/>
<View-Properties presentation="false"></View-Properties>
<MapleNet-Properties elisiondigitsbefore="100" labelling="true" indentamount="4" elisiontermsthreshold="10000" ansi="false" errorbreak="1" useclientjvm="true" echo="1" imaginaryunit="I" labelwidth="20" contextmenusize="automatic" plotdriver="opengl" elisiondigitsafter="100" plotoutput="terminal" helpbrowser="standard" rtablesize="10" elisiontermsbefore="100" elisiondigitsthreshold="10000" typesetting="standard" plotdevice="inline" verboseproc="1" showassumed="1" errorcursor="false" longdelim="true" plotoptions="" quiet="false" elisiontermsafter="100" screenwidth="79" preplot="" prettyprint="3" displayprecision="-1" screenpixelheight="768" warnlevel="3" screenheight="25" latexwidth="6.0" postplot="" prompt="&gt; " ShowLabels="true"/>
<Styles><Font name="Annotation Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 1" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 2" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 3" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 5" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Maple Name" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[104,64,92]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math Bold" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Menus" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math Italic" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Fixed Width" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text Output" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Normal" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Plot Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="8" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Nonterminal" background="[255,255,255]" bold="true" executable="false" family="Monospaced" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Heading" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="14" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Italic" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Variable" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Italic Bold" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Default" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Underlined Italic" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Dash Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Output12" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input" background="[255,255,255]" bold="true" executable="true" family="Monospaced" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,255]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkError" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="2D Math Bold Small" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="1" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math Small" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="1" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Page Number" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Output Labels" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="8" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Bullet Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Plot Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Emphasized" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math Symbol 2" background="[255,255,255]" bold="false" executable="false" family="SymbolPi" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Comment" background="[255,255,255]" bold="true" executable="false" family="Monospaced" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Author" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Warning" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Caption Reference" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input Placeholder" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[200,0,200]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="true"/>
<Font name="Code" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Plot" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Line Printed Output" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="9" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Diagnostic" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[64,128,64]" italic="false" opaque="false" readonly="true" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Inert Output" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[144,144,144]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math Italic Small" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="1" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Normal" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Comment" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Underlined Bold" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Copyright" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,128,128]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Help Underlined" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Maple Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Prompt" background="[255,255,255]" bold="true" executable="false" family="Monospaced" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Input" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Header and Footer" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Error" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 1" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Notes" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Bold" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Equation Label" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 4" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="LaTeX" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 3" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkWarning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Heading 2" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="14" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Popup" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,128,128]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Dictionary Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[147,0,15]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Caption Text" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Left Justified Maple Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="List Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Help Fixed" background="[255,255,255]" bold="false" executable="false" family="Monospaced" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Layout name="Ordered List 1" alignment="left" bullet="numeric" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 2" alignment="left" bullet="alphabetic" firstindent="0" leftmargin="36" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 3" alignment="left" bullet="roman" firstindent="0" leftmargin="72" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 4" alignment="left" bullet="ALPHABETIC" firstindent="0" leftmargin="108" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 5" alignment="left" bullet="ROMAN" firstindent="0" leftmargin="144" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Author" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="8" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Warning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Annotation Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Fixed Width" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Plot" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Line Printed Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Help" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Text Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Diagnostic" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Normal" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Output" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.5" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Dash Item" alignment="left" bullet="dash" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Output12" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.5" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkError" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Error" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 1" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="4" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Bullet Item" alignment="left" bullet="dot" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 4" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 3" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 2" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="2" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkWarning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Left Justified Maple Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.5" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="List Item" alignment="left" bullet="indent" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Pencil-style name="Pencil 5" pen-color="[255,0,0]" pen-height="5.0" pen-width="5.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 4" pen-color="[0,0,255]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 3" pen-color="[0,0,0]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 2" pen-color="[0,0,255]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 1" pen-color="[0,0,0]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Highlighter-style name="Highlighter 2" pen-color="[255,204,0]" pen-height="14.0" pen-width="14.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 1" pen-color="[255,153,255]" pen-height="12.0" pen-width="8.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 4" pen-color="[0,255,255]" pen-height="32.0" pen-width="32.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 3" pen-color="[51,255,0]" pen-height="24.0" pen-width="24.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 5" pen-color="[255,255,0]" pen-height="48.0" pen-width="48.0" pen-opacity="0.8"/>
</Styles>
<Task-table>
    <Task-category name="&lt;default&gt;">
    </Task-category>
</Task-table>
<Task>
</Task>
<Group labelreference="L1999" drawlabel="true">
<Input>
<Text-field style="Text" foreground="[0,128,0]" layout="Normal"><Font foreground="[0,128,0]">This is the worksheet accompanying the paper E.Ferapontov &amp; B.Kruglikov &quot;Dispersionless integrable systems in 3D and Einstein-Weyl geometry&quot;. 
The file ran on <Font bold="true" italic="true">Maple</Font><Font italic="true"> </Font>version 16, the package <Font bold="true">DifferentialGeometry </Font>was used.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L2000" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L1414" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY4LUkjbWlHRiQ2JVEocmVzdGFydEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIjpGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSV3aXRoRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiQtRiw2JVE1RGlmZmVyZW50aWFsR2VvbWV0cnlGJ0YvRjJGOUY5RjVGTy1GUzYkLUYjNiQtRiw2JVEnVGVuc29yRidGL0YyRjlGOUY1Rk8tRlM2JC1GIzYkLUYsNiVRJlRvb2xzRidGL0YyRjlGOUY1Rk8tRlM2JC1GIzYkLUYsNiVRLEpldENhbGN1bHVzRidGL0YyRjlGOUY1Rk8tRlM2JC1GIzYkLUYsNiVRLkxpbmVhckFsZ2VicmFGJ0YvRjJGOUY5RjVGTy1GUzYkLUYjNjAtRiw2JVEpUERFdG9vbHNGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRltxL0ZORlxxLUYsNiVRJURfRHhGJ0YvRjJGZ3BGX3EtRiw2JVEoZGVjbGFyZUYnRi9GMkZncEZfcS1GLDYlUSZUb0pldEYnRi9GMkZncEZfcS1GLDYlUShGcm9tSmV0RidGL0YyRjlGOUY1LyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY4LUkjbWlHRiQ2JVEocmVzdGFydEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIjpGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSV3aXRoRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiQtRiw2JVE1RGlmZmVyZW50aWFsR2VvbWV0cnlGJ0YvRjJGOUY5RjVGTy1GUzYkLUYjNiQtRiw2JVEnVGVuc29yRidGL0YyRjlGOUY1Rk8tRlM2JC1GIzYkLUYsNiVRJlRvb2xzRidGL0YyRjlGOUY1Rk8tRlM2JC1GIzYkLUYsNiVRLEpldENhbGN1bHVzRidGL0YyRjlGOUY1Rk8tRlM2JC1GIzYkLUYsNiVRLkxpbmVhckFsZ2VicmFGJ0YvRjJGOUY5RjVGTy1GUzYkLUYjNjAtRiw2JVEpUERFdG9vbHNGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRltxL0ZORlxxLUYsNiVRJURfRHhGJ0YvRjJGZ3BGX3EtRiw2JVEoZGVjbGFyZUYnRi9GMkZncEZfcS1GLDYlUSZUb0pldEYnRi9GMkZncEZfcS1GLDYlUShGcm9tSmV0RidGL0YyRjlGOUY1LyUrZXhlY3V0YWJsZUdGPUY5</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1418" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">We consider the 2 component systems of hydrodynamic type and study it's linearization via vanishing of the Cotton tensor of the linearization conformal structure</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1398" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY7LUkjbWlHRiQ2JVEmYWxpYXNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSJmRidGL0YyLUkjbW9HRiQ2LVEiPUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGRS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZULUYjNiVGOi1GNjYkLUYjNiwtSSVtc3ViR0YkNiUtRiw2JVEidUYnRi9GMi1GIzYmLUkjbW5HRiQ2JFEiMkYnRkEtRj42LVEiLEYnRkFGQy9GR0YxRkhGSkZMRk5GUC9GU1EmMC4wZW1GJy9GVlEsMC4zMzMzMzMzZW1GJ0Zfb0ZBLyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGY28tRmhuNiVGam4tRiM2JkZfb0Zjby1GYG82JFEiM0YnRkFGQUZbcEZjby1GaG42JUZqbi1GIzYmRmJwRmNvRmJwRkFGW3BGY28tRmhuNiVGam4tRiM2Ji1GYG82JFEiMUYnRkFGY29GX29GQUZbcEZjby1GaG42JUZqbi1GIzYmRl1xRmNvRmJwRkFGW3BGQUZBRkEtRiw2I1EhRicvJStleGVjdXRhYmxlR0ZFRkFGQS1GPjYtUSI6RidGQUZDRkZGSEZKRkxGTkZQRlJGVS1GLDYlUShkZWNsYXJlRidGL0YyLUY2NiQtRiM2JS1GLDYlUSJhRidGL0YyLUY2NiQtRiM2Ji1GaG42JUZqbi1GIzYkLUY2NiYtRiM2JEZkcUZBRkEvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQUZbcEZjby1GaG42JS1GLDYlUSJ2RidGL0YyRlxzRltwRkFGQUZBRkFGaXFGXHItRjY2JC1GIzYlLUYsNiVRImJGJ0YvRjJGZnJGQUZBRmlxRlxyLUY2NiQtRiM2JS1GLDYlUSJwRidGL0YyRmZyRkFGQUZpcUZcci1GNjYkLUYjNiUtRiw2JVEicUYnRi9GMkZmckZBRkFGaXFGXHItRjY2JC1GIzYlLUYsNiVRInJGJ0YvRjJGZnJGQUZBRmlxRlxyLUY2NiQtRiM2JS1GLDYlUSJzRidGL0YyRmZyRkFGQUZpcS1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0Zoby8lJmRlcHRoR0Zldi8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GPjYtUSJ+RidGQUZDRkZGSEZKRkxGTkZQRmdvL0ZWRmhvRmdxRkE=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY7LUkjbWlHRiQ2JVEmYWxpYXNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSJmRidGL0YyLUkjbW9HRiQ2LVEiPUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGRS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZULUYjNiVGOi1GNjYkLUYjNiwtSSVtc3ViR0YkNiUtRiw2JVEidUYnRi9GMi1GIzYmLUkjbW5HRiQ2JFEiMkYnRkEtRj42LVEiLEYnRkFGQy9GR0YxRkhGSkZMRk5GUC9GU1EmMC4wZW1GJy9GVlEsMC4zMzMzMzMzZW1GJ0Zfb0ZBLyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGY28tRmhuNiVGam4tRiM2JkZfb0Zjby1GYG82JFEiM0YnRkFGQUZbcEZjby1GaG42JUZqbi1GIzYmRmJwRmNvRmJwRkFGW3BGY28tRmhuNiVGam4tRiM2Ji1GYG82JFEiMUYnRkFGY29GX29GQUZbcEZjby1GaG42JUZqbi1GIzYmRl1xRmNvRmJwRkFGW3BGQUZBRkEtRiw2I1EhRicvJStleGVjdXRhYmxlR0ZFRkFGQS1GPjYtUSI6RidGQUZDRkZGSEZKRkxGTkZQRlJGVS1GLDYlUShkZWNsYXJlRidGL0YyLUY2NiQtRiM2JS1GLDYlUSJhRidGL0YyLUY2NiQtRiM2Ji1GaG42JUZqbi1GIzYkLUY2NiYtRiM2JEZkcUZBRkEvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQUZbcEZjby1GaG42JS1GLDYlUSJ2RidGL0YyRlxzRltwRkFGQUZBRkFGaXFGXHItRjY2JC1GIzYlLUYsNiVRImJGJ0YvRjJGZnJGQUZBRmlxRlxyLUY2NiQtRiM2JS1GLDYlUSJwRidGL0YyRmZyRkFGQUZpcUZcci1GNjYkLUYjNiUtRiw2JVEicUYnRi9GMkZmckZBRkFGaXFGXHItRjY2JC1GIzYlLUYsNiVRInJGJ0YvRjJGZnJGQUZBRmlxRlxyLUY2NiQtRiM2JS1GLDYlUSJzRidGL0YyRmZyRkFGQUZpcS1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0Zoby8lJmRlcHRoR0Zldi8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GPjYtUSJ+RidGQUZDRkZGSEZKRkxGTkZQRmdvL0ZWRmhvRmdxRkE=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNictSSNtaUdGJDYlUSN+YUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RMCZBcHBseUZ1bmN0aW9uO0YnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvRjVRJ25vcm1hbEYnLyUmZmVuY2VHRj0vJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGUC1JKG1mZW5jZWRHRiQ2JC1GIzYnLUklbXN1YkdGJDYlLUYuNiVRInVGJ0YxRjQtRiM2Jy1GODYtUSJbRidGPi9GQUYzRkIvRkVGM0ZGRkhGSkZML0ZPUSwwLjE2NjY2NjdlbUYnL0ZSRmBvLUYuNiNRIUYnLUY4Ni1RIl1GJ0Y+Rl1vRkJGXm9GRkZIRkpGTEZfby9GUlEsMC4xMTExMTExZW1GJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRidGPi8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY4Ni1RIixGJ0Y+RkAvRkNGM0ZERkZGSEZKRkxGTi9GUlEsMC4zMzMzMzMzZW1GJy1GWTYlLUYuNiVRInZGJ0YxRjRGaG5GXXBGam9GPkY+RmpvRj4tRjg2LVExJkludmlzaWJsZVRpbWVzO0YnRj5GQEZCRkRGRkZIRkpGTEZORlEtRi42JVE5d2lsbH5ub3d+YmV+ZGlzcGxheWVkfmFzRidGMUY0RltxLUYuNiVRImFGJ0YxRjRGPg==">KigtSSN+YUc2IjYkJkkidUclKnByb3RlY3RlZEdGJSZJInZHRilGJSIiIkk5d2lsbH5ub3d+YmV+ZGlzcGxheWVkfmFzR0YlRixJImFHRiVGLA==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNictSSNtaUdGJDYlUSN+YkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RMCZBcHBseUZ1bmN0aW9uO0YnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvRjVRJ25vcm1hbEYnLyUmZmVuY2VHRj0vJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGUC1JKG1mZW5jZWRHRiQ2JC1GIzYnLUklbXN1YkdGJDYlLUYuNiVRInVGJ0YxRjQtRiM2Jy1GODYtUSJbRidGPi9GQUYzRkIvRkVGM0ZGRkhGSkZML0ZPUSwwLjE2NjY2NjdlbUYnL0ZSRmBvLUYuNiNRIUYnLUY4Ni1RIl1GJ0Y+Rl1vRkJGXm9GRkZIRkpGTEZfby9GUlEsMC4xMTExMTExZW1GJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRidGPi8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY4Ni1RIixGJ0Y+RkAvRkNGM0ZERkZGSEZKRkxGTi9GUlEsMC4zMzMzMzMzZW1GJy1GWTYlLUYuNiVRInZGJ0YxRjRGaG5GXXBGam9GPkY+RmpvRj4tRjg2LVExJkludmlzaWJsZVRpbWVzO0YnRj5GQEZCRkRGRkZIRkpGTEZORlEtRi42JVE5d2lsbH5ub3d+YmV+ZGlzcGxheWVkfmFzRidGMUY0RltxLUYuNiVRImJGJ0YxRjRGPg==">KigtSSN+Ykc2IjYkJkkidUclKnByb3RlY3RlZEdGJSZJInZHRilGJSIiIkk5d2lsbH5ub3d+YmV+ZGlzcGxheWVkfmFzR0YlRixJImJHRiVGLA==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNictSSNtaUdGJDYlUSN+cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RMCZBcHBseUZ1bmN0aW9uO0YnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvRjVRJ25vcm1hbEYnLyUmZmVuY2VHRj0vJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGUC1JKG1mZW5jZWRHRiQ2JC1GIzYnLUklbXN1YkdGJDYlLUYuNiVRInVGJ0YxRjQtRiM2Jy1GODYtUSJbRidGPi9GQUYzRkIvRkVGM0ZGRkhGSkZML0ZPUSwwLjE2NjY2NjdlbUYnL0ZSRmBvLUYuNiNRIUYnLUY4Ni1RIl1GJ0Y+Rl1vRkJGXm9GRkZIRkpGTEZfby9GUlEsMC4xMTExMTExZW1GJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRidGPi8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY4Ni1RIixGJ0Y+RkAvRkNGM0ZERkZGSEZKRkxGTi9GUlEsMC4zMzMzMzMzZW1GJy1GWTYlLUYuNiVRInZGJ0YxRjRGaG5GXXBGam9GPkY+RmpvRj4tRjg2LVExJkludmlzaWJsZVRpbWVzO0YnRj5GQEZCRkRGRkZIRkpGTEZORlEtRi42JVE5d2lsbH5ub3d+YmV+ZGlzcGxheWVkfmFzRidGMUY0RltxLUYuNiVRInBGJ0YxRjRGPg==">KigtSSN+cEc2IjYkJkkidUclKnByb3RlY3RlZEdGJSZJInZHRilGJSIiIkk5d2lsbH5ub3d+YmV+ZGlzcGxheWVkfmFzR0YlRixJInBHRiVGLA==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNictSSNtaUdGJDYlUSN+cUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RMCZBcHBseUZ1bmN0aW9uO0YnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvRjVRJ25vcm1hbEYnLyUmZmVuY2VHRj0vJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGUC1JKG1mZW5jZWRHRiQ2JC1GIzYnLUklbXN1YkdGJDYlLUYuNiVRInVGJ0YxRjQtRiM2Jy1GODYtUSJbRidGPi9GQUYzRkIvRkVGM0ZGRkhGSkZML0ZPUSwwLjE2NjY2NjdlbUYnL0ZSRmBvLUYuNiNRIUYnLUY4Ni1RIl1GJ0Y+Rl1vRkJGXm9GRkZIRkpGTEZfby9GUlEsMC4xMTExMTExZW1GJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRidGPi8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY4Ni1RIixGJ0Y+RkAvRkNGM0ZERkZGSEZKRkxGTi9GUlEsMC4zMzMzMzMzZW1GJy1GWTYlLUYuNiVRInZGJ0YxRjRGaG5GXXBGam9GPkY+RmpvRj4tRjg2LVExJkludmlzaWJsZVRpbWVzO0YnRj5GQEZCRkRGRkZIRkpGTEZORlEtRi42JVE5d2lsbH5ub3d+YmV+ZGlzcGxheWVkfmFzRidGMUY0RltxLUYuNiVRInFGJ0YxRjRGPg==">KigtSSN+cUc2IjYkJkkidUclKnByb3RlY3RlZEdGJSZJInZHRilGJSIiIkk5d2lsbH5ub3d+YmV+ZGlzcGxheWVkfmFzR0YlRixJInFHRiVGLA==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNictSSNtaUdGJDYlUSN+ckYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RMCZBcHBseUZ1bmN0aW9uO0YnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvRjVRJ25vcm1hbEYnLyUmZmVuY2VHRj0vJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGUC1JKG1mZW5jZWRHRiQ2JC1GIzYnLUklbXN1YkdGJDYlLUYuNiVRInVGJ0YxRjQtRiM2Jy1GODYtUSJbRidGPi9GQUYzRkIvRkVGM0ZGRkhGSkZML0ZPUSwwLjE2NjY2NjdlbUYnL0ZSRmBvLUYuNiNRIUYnLUY4Ni1RIl1GJ0Y+Rl1vRkJGXm9GRkZIRkpGTEZfby9GUlEsMC4xMTExMTExZW1GJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRidGPi8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY4Ni1RIixGJ0Y+RkAvRkNGM0ZERkZGSEZKRkxGTi9GUlEsMC4zMzMzMzMzZW1GJy1GWTYlLUYuNiVRInZGJ0YxRjRGaG5GXXBGam9GPkY+RmpvRj4tRjg2LVExJkludmlzaWJsZVRpbWVzO0YnRj5GQEZCRkRGRkZIRkpGTEZORlEtRi42JVE5d2lsbH5ub3d+YmV+ZGlzcGxheWVkfmFzRidGMUY0RltxLUYuNiVRInJGJ0YxRjRGPg==">KigtSSN+ckc2IjYkJkkidUclKnByb3RlY3RlZEdGJSZJInZHRilGJSIiIkk5d2lsbH5ub3d+YmV+ZGlzcGxheWVkfmFzR0YlRixJInJHRiVGLA==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNictSSNtaUdGJDYlUSN+c0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RMCZBcHBseUZ1bmN0aW9uO0YnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvRjVRJ25vcm1hbEYnLyUmZmVuY2VHRj0vJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGUC1JKG1mZW5jZWRHRiQ2JC1GIzYnLUklbXN1YkdGJDYlLUYuNiVRInVGJ0YxRjQtRiM2Jy1GODYtUSJbRidGPi9GQUYzRkIvRkVGM0ZGRkhGSkZML0ZPUSwwLjE2NjY2NjdlbUYnL0ZSRmBvLUYuNiNRIUYnLUY4Ni1RIl1GJ0Y+Rl1vRkJGXm9GRkZIRkpGTEZfby9GUlEsMC4xMTExMTExZW1GJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRidGPi8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY4Ni1RIixGJ0Y+RkAvRkNGM0ZERkZGSEZKRkxGTi9GUlEsMC4zMzMzMzMzZW1GJy1GWTYlLUYuNiVRInZGJ0YxRjRGaG5GXXBGam9GPkY+RmpvRj4tRjg2LVExJkludmlzaWJsZVRpbWVzO0YnRj5GQEZCRkRGRkZIRkpGTEZORlEtRi42JVE5d2lsbH5ub3d+YmV+ZGlzcGxheWVkfmFzRidGMUY0RltxLUYuNiVRInNGJ0YxRjRGPg==">KigtSSN+c0c2IjYkJkkidUclKnByb3RlY3RlZEdGJSZJInZHRilGJSIiIkk5d2lsbH5ub3d+YmV+ZGlzcGxheWVkfmFzR0YlRixJInNHRiVGLA==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1404" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYrLUY2NiYtRiM2KC1GLDYlUSJ0RidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJ4RidGL0YyRkEtRiw2JVEieUYnRi9GMkZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GNjYmLUYjNiYtRiw2JVEidUYnRi9GMkZBLUYsNiVRInZGJ0YvRjJGRUZFRlxvRl9vRkEtRkI2LVEifkYnRkVGRy9GS0ZJRkxGTkZQRlJGVEZWL0ZaRlgtRiw2JVEjSjJGJ0YvRjJGQS1JI21uR0YkNiRRIjNGJ0ZFRkVGRS1GQjYtUSI6RidGRUZHRl9wRkxGTkZQRlJGVC9GV1EsMC4yNzc3Nzc4ZW1GJy9GWkZccS8lK2V4ZWN1dGFibGVHRklGRQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYrLUY2NiYtRiM2KC1GLDYlUSJ0RidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJ4RidGL0YyRkEtRiw2JVEieUYnRi9GMkZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GNjYmLUYjNiYtRiw2JVEidUYnRi9GMkZBLUYsNiVRInZGJ0YvRjJGRUZFRlxvRl9vRkEtRkI2LVEifkYnRkVGRy9GS0ZJRkxGTkZQRlJGVEZWL0ZaRlgtRiw2JVEjSjJGJ0YvRjJGQS1JI21uR0YkNiRRIjNGJ0ZFRkVGRS1GQjYtUSI6RidGRUZHRl9wRkxGTkZQRlJGVC9GV1EsMC4yNzc3Nzc4ZW1GJy9GWkZccS8lK2V4ZWN1dGFibGVHRklGRQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1412" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZMLUkjbWlHRiQ2JVEiRkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GUy1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNiUtSSNtbkdGJDYlUSIxRidGL0YyRi9GMi8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GYm8tRiw2JVEiYUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUZWNiVGWC1GIzYkLUZobzYmLUYjNiQtRiw2I1EhRidGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRjlGW28tRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZSL0ZOUSwwLjMzMzMzMzNlbUYnLUZWNiUtRiw2JVEidkYnRi9GMkZecEZbb0Y5RjktRjY2LVEnJnNkb3Q7RidGOUY7Rj5GQEZCRkRGRkZIRlJGVC1GVjYlRlgtRiM2JS1GaG42JFEiMkYnRjlGL0YyRltvRl5vLUYsNiVRInBGJ0YvRjJGZ29GaHEtRlY2JUZYLUYjNiUtRmhuNiRRIjNGJ0Y5Ri9GMkZbb0Zeby1GLDYlUSJxRidGL0YyLUZobzYkLUYjNictRlY2JUZYLUYjNiUtRmhvNiYtRiM2JUZkcEYvRjJGOUZncEZqcEYvRjJGW29GXXEtRlY2JUZlcUZlc0Zbby8lK2V4ZWN1dGFibGVHRj1GOUY5RmhxLUZWNiVGZXFGZ3JGW28tRjY2LVEiO0YnRjlGO0ZgcUZARkJGREZGRkhGUkZNLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRlMvJSZkZXB0aEdGaXQvJSpsaW5lYnJlYWtHUShuZXdsaW5lRictRiw2JVEiR0YnRi9GMkY1LUZWNiVGZXEtRiM2JS1GaG42JEZqbkY5Ri9GMkZbb0Zeby1GLDYlUSJiRidGL0YyRmdvRmhxLUZWNiVGZXFGXXJGW29GXm8tRiw2JVEickYnRi9GMkZfc0ZocUZlckZeby1GLDYlUSJzRidGL0YyRmdvRmhxRl90RmF0Rl10Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZMLUkjbWlHRiQ2JVEiRkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GUy1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNiUtSSNtbkdGJDYlUSIxRidGL0YyRi9GMi8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GYm8tRiw2JVEiYUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUZWNiVGWC1GIzYkLUZobzYmLUYjNiQtRiw2I1EhRidGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRjlGW28tRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZSL0ZOUSwwLjMzMzMzMzNlbUYnLUZWNiUtRiw2JVEidkYnRi9GMkZecEZbb0Y5RjktRjY2LVEnJnNkb3Q7RidGOUY7Rj5GQEZCRkRGRkZIRlJGVC1GVjYlRlgtRiM2JS1GaG42JFEiMkYnRjlGL0YyRltvRl5vLUYsNiVRInBGJ0YvRjJGZ29GaHEtRlY2JUZYLUYjNiUtRmhuNiRRIjNGJ0Y5Ri9GMkZbb0Zeby1GLDYlUSJxRidGL0YyLUZobzYkLUYjNictRlY2JUZYLUYjNiUtRmhvNiYtRiM2JUZkcEYvRjJGOUZncEZqcEYvRjJGW29GXXEtRlY2JUZlcUZlc0Zbby8lK2V4ZWN1dGFibGVHRj1GOUY5RmhxLUZWNiVGZXFGZ3JGW28tRjY2LVEiO0YnRjlGO0ZgcUZARkJGREZGRkhGUkZNLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRlMvJSZkZXB0aEdGaXQvJSpsaW5lYnJlYWtHUShuZXdsaW5lRictRiw2JVEiR0YnRi9GMkY1LUZWNiVGZXEtRiM2JS1GaG42JEZqbkY5Ri9GMkZbb0Zeby1GLDYlUSJiRidGL0YyRmdvRmhxLUZWNiVGZXFGXXJGW29GXm8tRiw2JVEickYnRi9GMkZfc0ZocUZlckZeby1GLDYlUSJzRidGL0YyRmdvRmhxRl90RmF0Rl10Rjk=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEiRkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiM2Ki1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNiUtSSNtbkdGJDYkUSIxRidGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRidGOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GYW8tRiM2Ji1GLDYlUSJhRidGL0YyLUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GXHAtRlI2JUZULUYjNiUtRlo2JFEiMkYnRjlGZ25GOUZqbkY5Rl1vLUYjNiYtRiw2JVEicEYnRi9GMkZoby1GUjYlRlQtRiM2JS1GWjYkUSIzRidGOUZnbkY5RmpuRjlGXW8tRiM2Ji1GLDYlUSJxRidGL0YyRmhvLUZSNiUtRiw2JVEidkYnRi9GMkZccUZqbkY5RjlGZ25GOQ==">LComSSJ1RzYiNiMiIiJGJyomLUkiYUdGJTYkJkYkRiUmSSJ2R0YlRiVGJyZGJDYjIiIjRidGJyomLUkicEdGJUYrRicmRiQ2IyIiJEYnRicqJi1JInFHRiVGK0YnJkYuRjZGJ0Yn</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEiR0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiM2Ki1JJW1zdWJHRiQ2JS1GLDYlUSJ2RidGL0YyLUYjNiUtSSNtbkdGJDYkUSIxRidGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRidGOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GYW8tRiM2Ji1GLDYlUSJiRidGL0YyLUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GXHAtRlI2JUZULUYjNiUtRlo2JFEiMkYnRjlGZ25GOUZqbkY5Rl1vLUYjNiYtRiw2JVEickYnRi9GMkZoby1GUjYlLUYsNiVRInVGJ0YvRjItRiM2JS1GWjYkUSIzRidGOUZnbkY5RmpuRjlGXW8tRiM2Ji1GLDYlUSJzRidGL0YyRmhvLUZSNiVGVEZfcUZqbkY5RjlGZ25GOQ==">LComSSJ2RzYiNiMiIiJGJyomLUkiYkdGJTYkJkkidUdGJUYlJkYkRiVGJyZGJDYjIiIjRidGJyomLUkickdGJUYrRicmRi02IyIiJEYnRicqJi1JInNHRiVGK0YnJkYkRjZGJ0Yn</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1415" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2JVEjRFJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2JC1GIzYxLUYsNiVRJWRpZmZGJ0YvRjItRlA2JC1GIzYmLUYsNiVRIkZGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNiQtSSNtbkdGJDYkUSIxRidGOUY5LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGOUY5LUY2Ni1RJyZzZG90O0YnRjlGO0Y+RkBGQkZERkZGSEZcby9GTkZdby1GYW82JS1GLDYlUScmIzk1ODtGJy9GMEY9RjlGZm9GXHAtRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZdcUZULUZQNiQtRiM2JkZlbkZobi1GYW82JUZjby1GIzYkLUZpbzYkUSIyRidGOUY5RlxwRjlGOUZfcC1GYW82JUZlcEZlcUZccEZpcEZULUZQNiQtRiM2JkZlbkZobi1GYW82JUZjby1GIzYkLUZpbzYkUSIzRidGOUY5RlxwRjlGOUZfcC1GYW82JUZlcEZickZccEY5RjlGX3AtRlA2JC1GIzYxRlQtRlA2JC1GIzYmLUYsNiVRIkdGJ0YvRjJGaG4tRmFvNiUtRiw2JVEidkYnRi9GMkZmb0ZccEY5RjlGX3BGY3BGaXBGVC1GUDYkLUYjNiZGYXNGaG4tRmFvNiVGZnNGZXFGXHBGOUY5Rl9wRmpxRmlwRlQtRlA2JC1GIzYmRmFzRmhuLUZhbzYlRmZzRmJyRlxwRjlGOUZfcEZnckY5RjktRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSEZccUZecS1GUDYkLUYjNjJGVC1GUDYkLUYjNidGZW5GaG4tRmFvNiVGZnMtRiM2JUZob0YvRjJGXHAvJStleGVjdXRhYmxlR0Y9RjlGOUZfcC1GYW82JUZlcEZidUZccEZpcEZULUZQNiQtRiM2JkZlbkZobkZddEY5RjlGX3BGanFGaXBGVC1GUDYkLUYjNiZGZW5GaG5GY3RGOUY5Rl9wRmdyRmR1RjlGOUZfcC1GUDYkLUYjNjFGVC1GUDYkLUYjNiZGYXNGaG5GYG9GOUY5Rl9wRmNwRmlwRlQtRlA2JC1GIzYmRmFzRmhuRmNxRjlGOUZfcEZqcUZpcEZULUZQNiQtRiM2JkZhc0ZobkZgckY5RjlGX3BGZ3JGOUY5RmR1Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2JVEjRFJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2JC1GIzYxLUYsNiVRJWRpZmZGJ0YvRjItRlA2JC1GIzYmLUYsNiVRIkZGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNiQtSSNtbkdGJDYkUSIxRidGOUY5LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGOUY5LUY2Ni1RJyZzZG90O0YnRjlGO0Y+RkBGQkZERkZGSEZcby9GTkZdby1GYW82JS1GLDYlUScmIzk1ODtGJy9GMEY9RjlGZm9GXHAtRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZdcUZULUZQNiQtRiM2JkZlbkZobi1GYW82JUZjby1GIzYkLUZpbzYkUSIyRidGOUY5RlxwRjlGOUZfcC1GYW82JUZlcEZlcUZccEZpcEZULUZQNiQtRiM2JkZlbkZobi1GYW82JUZjby1GIzYkLUZpbzYkUSIzRidGOUY5RlxwRjlGOUZfcC1GYW82JUZlcEZickZccEY5RjlGX3AtRlA2JC1GIzYxRlQtRlA2JC1GIzYmLUYsNiVRIkdGJ0YvRjJGaG4tRmFvNiUtRiw2JVEidkYnRi9GMkZmb0ZccEY5RjlGX3BGY3BGaXBGVC1GUDYkLUYjNiZGYXNGaG4tRmFvNiVGZnNGZXFGXHBGOUY5Rl9wRmpxRmlwRlQtRlA2JC1GIzYmRmFzRmhuLUZhbzYlRmZzRmJyRlxwRjlGOUZfcEZnckY5RjktRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSEZccUZecS1GUDYkLUYjNjJGVC1GUDYkLUYjNidGZW5GaG4tRmFvNiVGZnMtRiM2JUZob0YvRjJGXHAvJStleGVjdXRhYmxlR0Y9RjlGOUZfcC1GYW82JUZlcEZidUZccEZpcEZULUZQNiQtRiM2JkZlbkZobkZddEY5RjlGX3BGanFGaXBGVC1GUDYkLUYjNiZGZW5GaG5GY3RGOUY5Rl9wRmdyRmR1RjlGOUZfcC1GUDYkLUYjNjFGVC1GUDYkLUYjNiZGYXNGaG5GYG9GOUY5Rl9wRmNwRmlwRlQtRlA2JC1GIzYmRmFzRmhuRmNxRjlGOUZfcEZqcUZpcEZULUZQNiQtRiM2JkZhc0ZobkZgckY5RjlGX3BGZ3JGOUY5RmR1Rjk=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEjRFJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYjNiYtRiM2Ji1JKG1mZW5jZWRHRiQ2JC1GIzYoLUklbXN1YkdGJDYlLUYsNiVRJyYjOTU4O0YnL0YwRj1GOS1GIzYlLUkjbW5HRiQ2JFEiMUYnRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnRjkvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmlvLUYjNiYtRiw2JVEiYUYnRi9GMi1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmRwLUZZNiVGZW4tRiM2JS1GXG82JFEiMkYnRjlGX29GOUZib0Y5RmVvLUYjNiYtRiw2JVEicEYnRi9GMkZgcC1GWTYlRmVuLUYjNiUtRlxvNiRRIjNGJ0Y5Rl9vRjlGYm9GOUY5RjlGYHAtRlQ2JC1GIzYoRlhGZW8tRiM2Ji1GLDYlUSJiRidGL0YyRmBwRmZwRjlGZW8tRiM2Ji1GLDYlUSJzRidGL0YyRmBwRmJxRjlGOUY5RjktRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSEZob0Zqby1GIzYoLUYsNiVRInFGJ0YvRjJGYHAtSShtc3Vic3VwR0YkNidGZW5GZHFGanAvJTFzdXBlcnNjcmlwdHNoaWZ0R0Zkb0Zib0ZgcC1GLDYlUSJyRidGL0YyRjlGOUZfb0Y5">LCYqJiwoJkkjeGlHNiI2IyIiIkYpKiYtSSJhR0YnNiQmSSJ1R0YnRicmSSJ2R0YnRidGKSZGJjYjIiIjRilGKSomLUkicEdGJ0YtRikmRiY2IyIiJEYpRilGKSwoRiVGKSomLUkiYkdGJ0YtRilGMkYpRikqJi1JInNHRidGLUYpRjhGKUYpRilGKSooLUkicUdGJ0YtRikpRjhGNEYpLUkickdGJ0YtRikhIiI=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1413" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEiQUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkjbW5HRiQ2JFEiMkYnRjktRjY2LVEnJnNkb3Q7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORlctRiw2JVEnTWF0cml4RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiUtRmduNiYtRiM2KS1GZ242Ji1GIzYyLUkmbWZyYWNHRiQ2KC1GUDYkUSIxRidGOS1GIzYkRk9GOS8lLmxpbmV0aGlja25lc3NHRmhvLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRl9wLyUpYmV2ZWxsZWRHRj0tRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZWRlgtRiw2JVElZGlmZkYnRi9GMi1GZ242JC1GIzYpLUYsNiVRI0RSRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGVi9GTlEsMC4zMzMzMzMzZW1GJy1JJW1zdWJHRiQ2JS1GLDYlUScmIzk1ODtGJy9GMEY9RjktRiM2JUZmb0YvRjIvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0ZhcUZncS8lK2V4ZWN1dGFibGVHRj1GOUY5RmFxLUZkbzYoRmZvLUYjNiVGT0YvRjJGW3BGXXBGYHBGYnBGZHBGZ3AtRmduNiQtRiM2KUZecUZhcS1GaHE2JUZqcS1GIzYkRmZvRjlGYHJGYXEtRmhxNiVGanFGaW9GYHJGY3JGOUY5RmFxRmNvRmRwLUYjNiVGZ3AtRmduNiQtRiM2KEZecUZhcUZdc0ZhcS1GaHE2JUZqcS1GIzYkLUZQNiRRIjNGJ0Y5RjlGYHJGOUY5RjktRiw2I1EhRidGY3JGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmFxLUZnbjYmLUYjNjJGY29GZHBGZ3AtRmduNiQtRiM2KEZecUZhcUZdc0ZhcUZhc0Y5RjlGYXFGY29GZHBGZ3AtRmduNiQtRiM2KEZecUZhcUZhc0ZhcUZhc0Y5RjlGYXFGY29GZHBGZ3AtRmduNiQtRiM2KEZecUZhcUZhc0ZhcUZpc0Y5RjlGY3JGOUY5RmN0RmZ0RmFxLUZnbjYmLUYjNjJGY29GZHBGZ3BGZXNGYXFGY29GZHBGZ3BGZXVGYXFGY29GZHBGZ3AtRmduNiQtRiM2KEZecUZhcUZpc0ZhcUZpc0Y5RjlGY3JGOUY5RmN0RmZ0RmNyRjlGOUZjdEZmdEZjckY5RjlGY3JGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEiQUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkjbW5HRiQ2JFEiMkYnRjktRjY2LVEnJnNkb3Q7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORlctRiw2JVEnTWF0cml4RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiUtRmduNiYtRiM2KS1GZ242Ji1GIzYyLUkmbWZyYWNHRiQ2KC1GUDYkUSIxRidGOS1GIzYkRk9GOS8lLmxpbmV0aGlja25lc3NHRmhvLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRl9wLyUpYmV2ZWxsZWRHRj0tRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZWRlgtRiw2JVElZGlmZkYnRi9GMi1GZ242JC1GIzYpLUYsNiVRI0RSRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGVi9GTlEsMC4zMzMzMzMzZW1GJy1JJW1zdWJHRiQ2JS1GLDYlUScmIzk1ODtGJy9GMEY9RjktRiM2JUZmb0YvRjIvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0ZhcUZncS8lK2V4ZWN1dGFibGVHRj1GOUY5RmFxLUZkbzYoRmZvLUYjNiVGT0YvRjJGW3BGXXBGYHBGYnBGZHBGZ3AtRmduNiQtRiM2KUZecUZhcS1GaHE2JUZqcS1GIzYkRmZvRjlGYHJGYXEtRmhxNiVGanFGaW9GYHJGY3JGOUY5RmFxRmNvRmRwLUYjNiVGZ3AtRmduNiQtRiM2KEZecUZhcUZdc0ZhcS1GaHE2JUZqcS1GIzYkLUZQNiRRIjNGJ0Y5RjlGYHJGOUY5RjktRiw2I1EhRidGY3JGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmFxLUZnbjYmLUYjNjJGY29GZHBGZ3AtRmduNiQtRiM2KEZecUZhcUZdc0ZhcUZhc0Y5RjlGYXFGY29GZHBGZ3AtRmduNiQtRiM2KEZecUZhcUZhc0ZhcUZhc0Y5RjlGYXFGY29GZHBGZ3AtRmduNiQtRiM2KEZecUZhcUZhc0ZhcUZpc0Y5RjlGY3JGOUY5RmN0RmZ0RmFxLUZnbjYmLUYjNjJGY29GZHBGZ3BGZXNGYXFGY29GZHBGZ3BGZXVGYXFGY29GZHBGZ3AtRmduNiQtRiM2KEZecUZhcUZpc0ZhcUZpc0Y5RjlGY3JGOUY5RmN0RmZ0RmNyRjlGOUZjdEZmdEZjckY5RjlGY3JGOQ==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEiQUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtYWN0aW9uR0YkNiUtSShtZmVuY2VkR0YkNigtRiM2JS1JJ210YWJsZUdGJDY3LUkkbXRyR0YkNigtSSRtdGRHRiQ2KC1JI21uR0YkNiRRIjJGJ0Y5LyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0Zgby8lK2dyb3VwYWxpZ25HRmBvLyUocm93c3BhbkdRIjFGJy8lK2NvbHVtbnNwYW5HRmdvLUZobjYoLUYjNiYtRiw2JVEiYkYnRi9GMi1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmVwLUYsNiVRImFGJ0YvRjJGOUZeb0Zhb0Zjb0Zlb0Zoby1GaG42KC1GIzYmLUYsNiVRInNGJ0YvRjJGYXAtRiw2JVEicEYnRi9GMkY5Rl5vRmFvRmNvRmVvRmhvRl5vRmFvRmNvLUZlbjYoRmpvLUZobjYoLUYjNihGam4tRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZeckZncEZqcUZecEY5Rl5vRmFvRmNvRmVvRmhvLUZobjYoLUYjNiYtRiM2JkZncEZqcUZecUY5RmFwLUYjNiZGXnBGanFGYXFGOUY5Rl5vRmFvRmNvRmVvRmhvRl5vRmFvRmNvLUZlbjYoRmpwRmByLUZobjYoLUYjNiYtRiM2KEZqbkZqcUZhcUZqcUZecUY5LUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGZHBGZnAtRiM2KEZqbkZqcS1GLDYlUSJxRidGL0YyRmpxLUYsNiVRInJGJ0YvRjJGOUY5Rl5vRmFvRmNvRmVvRmhvRl5vRmFvRmNvLyUmYWxpZ25HUSVheGlzRicvRl9vUSliYXNlbGluZUYnL0Zib1EnY2VudGVyRicvRmRvUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdGMS8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRmh0LyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRmN1LyUmZnJhbWVHRmN1LyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dGPS8lLWVxdWFsY29sdW1uc0dGPS8lLWRpc3BsYXlzdHlsZUdGPS8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0ZgdS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRidGOUY5L0krbXNlbWFudGljc0dGJFEnTWF0cml4RicvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGaXYvJSthY3Rpb250eXBlR1EucnRhYmxlYWRkcmVzc0YnLyUpcnRhYmxlaWRHUTUxODQ0Njc0NDA4MDQxMjMyNzE5OEYnRmZ2Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEiQUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtYWN0aW9uR0YkNiUtSShtZmVuY2VkR0YkNigtRiM2JS1JJ210YWJsZUdGJDY3LUkkbXRyR0YkNigtSSRtdGRHRiQ2KC1JI21uR0YkNiRRIjJGJ0Y5LyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0Zgby8lK2dyb3VwYWxpZ25HRmBvLyUocm93c3BhbkdRIjFGJy8lK2NvbHVtbnNwYW5HRmdvLUZobjYoLUYjNiYtRiw2JVEiYkYnRi9GMi1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmVwLUYsNiVRImFGJ0YvRjJGOUZeb0Zhb0Zjb0Zlb0Zoby1GaG42KC1GIzYmLUYsNiVRInNGJ0YvRjJGYXAtRiw2JVEicEYnRi9GMkY5Rl5vRmFvRmNvRmVvRmhvRl5vRmFvRmNvLUZlbjYoRmpvLUZobjYoLUYjNihGam4tRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZeckZncEZqcUZecEY5Rl5vRmFvRmNvRmVvRmhvLUZobjYoLUYjNiYtRiM2JkZncEZqcUZecUY5RmFwLUYjNiZGXnBGanFGYXFGOUY5Rl5vRmFvRmNvRmVvRmhvRl5vRmFvRmNvLUZlbjYoRmpwRmByLUZobjYoLUYjNiYtRiM2KEZqbkZqcUZhcUZqcUZecUY5LUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGZHBGZnAtRiM2KEZqbkZqcS1GLDYlUSJxRidGL0YyRmpxLUYsNiVRInJGJ0YvRjJGOUY5Rl5vRmFvRmNvRmVvRmhvRl5vRmFvRmNvLyUmYWxpZ25HUSVheGlzRicvRl9vUSliYXNlbGluZUYnL0Zib1EnY2VudGVyRicvRmRvUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdGMS8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRmh0LyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRmN1LyUmZnJhbWVHRmN1LyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dGPS8lLWVxdWFsY29sdW1uc0dGPS8lLWRpc3BsYXlzdHlsZUdGPS8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0ZgdS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRidGOUY5L0krbXNlbWFudGljc0dGJFEnTWF0cml4RicvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGaXYvJSthY3Rpb250eXBlR1EucnRhYmxlYWRkcmVzc0YnLyUpcnRhYmxlaWRHUTUxODQ0Njc0NDA4MDQxMjMyNzE5OEYnRmZ2Rjk=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1403" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEjQUFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSdleHBhbmRGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUS5NYXRyaXhJbnZlcnNlRidGL0YyLUZTNiQtRiM2JC1GLDYlUSJBRidGL0YyRjlGOUY5RjktRjY2LVEiO0YnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJ0ZNLUYsNiVRJ2ZhY3RvckYnRi9GMi1GUzYkLUYjNiYtRiw2JVEsRGV0ZXJtaW5hbnRGJ0YvRjJGWi8lK2V4ZWN1dGFibGVHRj1GOUY5RltwRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEjQUFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSdleHBhbmRGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUS5NYXRyaXhJbnZlcnNlRidGL0YyLUZTNiQtRiM2JC1GLDYlUSJBRidGL0YyRjlGOUY5RjktRjY2LVEiO0YnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJ0ZNLUYsNiVRJ2ZhY3RvckYnRi9GMi1GUzYkLUYjNiYtRiw2JVEsRGV0ZXJtaW5hbnRGJ0YvRjJGWi8lK2V4ZWN1dGFibGVHRj1GOUY5RltwRjk=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEiMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkctSSNtaUdGJDYlUSJxRicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnRjItRks2JVEickYnRk5GUUYyLUklbXN1cEdGJDYlLUkobWZlbmNlZEdGJDYkLUYjNiYtRks2JVEiYUYnRk5GUS1GMzYtUSgmbWludXM7RidGL0Y2RjlGO0Y9Rj9GQUZDL0ZGUSwwLjIyMjIyMjJlbUYnL0ZJRl9vLUZLNiVRImJGJ0ZORlFGL0YvRisvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRi8=">LCQqKiIiIyIiIi1JInFHNiI2JCZJInVHRihGKCZJInZHRihGKEYlLUkickdGKEYpRiUpLCYtSSJhR0YoRilGJS1JImJHRihGKSEiIkYkRiVGJQ==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1401" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjQU1GJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSlzaW1wbGlmeUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRKEFkam9pbnRGJ0YvRjItRlM2JC1GIzYkLUYsNiVRIkFGJ0YvRjJGOUY5LyUrZXhlY3V0YWJsZUdGPUY5RjlGW29GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjQU1GJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSlzaW1wbGlmeUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRKEFkam9pbnRGJ0YvRjItRlM2JC1GIzYkLUYsNiVRIkFGJ0YvRjJGOUY5LyUrZXhlY3V0YWJsZUdGPUY5RjlGW29GOQ==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1410" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1402" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1399" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">Here A is the matrix of the linearized operator (bivector=metric with upper indices), 
AA - the inverse (metric, which we remember is defined only up to conformal resccaling) 
and AJ=AM=AdA the adjoint matrix (which we use as a representative for the conformal class)</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1409" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1408" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjYUFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzY+LUYsNiVRKlRvdGFsRGlmZkYnRi9GMi1GUDYkLUYjNictRiw2JVEiQUYnRi9GMi1GUDYmLUYjNiYtSSNtbkdGJDYkUSIxRidGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnRlxvRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zgb0Zcb0Y5RjktRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZicEZULUZQNiQtRiM2J0Zlbi1GUDYmLUYjNiZGXG9GYG8tRl1vNiRRIjJGJ0Y5RjlGOUZob0ZbcEZgb0ZccUY5RjlGXnBGVC1GUDYkLUYjNidGZW4tRlA2Ji1GIzYmRlxvRmBvLUZdbzYkUSIzRidGOUY5RjlGaG9GW3BGYG9GZ3FGOUY5RmBvRlQtRlA2JC1GIzYnRmVuLUZQNiYtRiM2JkZccUZgb0Zcb0Y5RjlGaG9GW3BGYG9GXG9GOUY5Rl5wRlQtRlA2JC1GIzYnRmVuLUZQNiYtRiM2JkZccUZgb0ZccUY5RjlGaG9GW3BGYG9GXHFGOUY5Rl5wRlQtRlA2JC1GIzYnRmVuLUZQNiYtRiM2JkZccUZgb0ZncUY5RjlGaG9GW3BGYG9GZ3FGOUY5RmBvRlQtRlA2JC1GIzYnRmVuLUZQNiYtRiM2JkZncUZgb0Zcb0Y5RjlGaG9GW3BGYG9GXG9GOUY5Rl5wRlQtRlA2JC1GIzYnRmVuLUZQNiYtRiM2JkZncUZgb0ZccUY5RjlGaG9GW3BGYG9GXHFGOUY5Rl5wLUYjNiVGVC1GUDYkLUYjNidGZW4tRlA2Ji1GIzYmRmdxRmBvRmdxRjlGOUZob0ZbcEZgb0ZncUY5RjlGOS1GLDYjUSFGJy8lK2V4ZWN1dGFibGVHRj1GOUY5RmhvRltwLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRl91Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjYUFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzY+LUYsNiVRKlRvdGFsRGlmZkYnRi9GMi1GUDYkLUYjNictRiw2JVEiQUYnRi9GMi1GUDYmLUYjNiYtSSNtbkdGJDYkUSIxRidGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnRlxvRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zgb0Zcb0Y5RjktRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZicEZULUZQNiQtRiM2J0Zlbi1GUDYmLUYjNiZGXG9GYG8tRl1vNiRRIjJGJ0Y5RjlGOUZob0ZbcEZgb0ZccUY5RjlGXnBGVC1GUDYkLUYjNidGZW4tRlA2Ji1GIzYmRlxvRmBvLUZdbzYkUSIzRidGOUY5RjlGaG9GW3BGYG9GZ3FGOUY5RmBvRlQtRlA2JC1GIzYnRmVuLUZQNiYtRiM2JkZccUZgb0Zcb0Y5RjlGaG9GW3BGYG9GXG9GOUY5Rl5wRlQtRlA2JC1GIzYnRmVuLUZQNiYtRiM2JkZccUZgb0ZccUY5RjlGaG9GW3BGYG9GXHFGOUY5Rl5wRlQtRlA2JC1GIzYnRmVuLUZQNiYtRiM2JkZccUZgb0ZncUY5RjlGaG9GW3BGYG9GZ3FGOUY5RmBvRlQtRlA2JC1GIzYnRmVuLUZQNiYtRiM2JkZncUZgb0Zcb0Y5RjlGaG9GW3BGYG9GXG9GOUY5Rl5wRlQtRlA2JC1GIzYnRmVuLUZQNiYtRiM2JkZncUZgb0ZccUY5RjlGaG9GW3BGYG9GXHFGOUY5Rl5wLUYjNiVGVC1GUDYkLUYjNidGZW4tRlA2Ji1GIzYmRmdxRmBvRmdxRjlGOUZob0ZbcEZgb0ZncUY5RjlGOS1GLDYjUSFGJy8lK2V4ZWN1dGFibGVHRj1GOUY5RmhvRltwLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRl91Rjk=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1407" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEnJiM5Njk7RicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnRjIvJSZmZW5jZUdGMS8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0YxLyUqc3ltbWV0cmljR0YxLyUobGFyZ2VvcEdGMS8lLm1vdmFibGVsaW1pdHNHRjEvJSdhY2NlbnRHRjEvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZJLUkjbW5HRiQ2JFEiMkYnRjItRjY2LVEnJnNkb3Q7RidGMkY5RjtGPUY/RkFGQ0ZFL0ZIUSYwLjBlbUYnL0ZLRlQtSShtZmVuY2VkR0YkNiYtRiM2XG8tRiw2JVEjQUFGJy9GMFEldHJ1ZUYnL0YzUSdpdGFsaWNGJy1GVzYmLUYjNiYtRk02JFEiMUYnRjItRjY2LVEiLEYnRjJGOS9GPEZpbkY9Rj9GQUZDRkVGUy9GS1EsMC4zMzMzMzMzZW1GJ0Zgb0YyRjIvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGUC1GNjYtUSJ+RidGMkY5RjtGPUY/RkFGQ0ZFRlNGVS1GLDYlUSNhQUYnRmhuRmpuLUZXNiYtRiM2JEZgb0YyRjJGaW9GXHAtRjY2LVEiK0YnRjJGOUY7Rj1GP0ZBRkNGRS9GSFEsMC4yMjIyMjIyZW1GJy9GS0ZdcUZlbi1GVzYmLUYjNiZGYG9GY29GTEYyRjJGaW9GXHBGUEZfcEZicC1GVzYmLUYjNiRGTEYyRjJGaW9GXHBGaXBGZW4tRlc2Ji1GIzYmRmBvRmNvLUZNNiRRIjNGJ0YyRjJGMkZpb0ZccEZQRl9wRmJwLUZXNiYtRiM2JEZbckYyRjJGaW9GXHBGY29GZW4tRlc2Ji1GIzYmRkxGY29GYG9GMkYyRmlvRlxwRlBGX3BGYnBGZXBGaXBGZW4tRlc2Ji1GIzYmRkxGY29GTEYyRjJGaW9GXHBGUEZfcEZicEZjcUZpcEZlbi1GVzYmLUYjNiZGTEZjb0ZbckYyRjJGaW9GXHBGUEZfcEZicEZeckZjb0Zlbi1GVzYmLUYjNiZGW3JGY29GYG9GMkYyRmlvRlxwRlBGX3BGYnBGZXBGaXBGZW4tRlc2Ji1GIzYmRltyRmNvRkxGMkYyRmlvRlxwRlBGX3BGYnBGY3FGaXBGZW4tRlc2Ji1GIzYmRltyRmNvRltyRjJGMkZpb0ZccEZQRl9wRmJwRl5yLyUrZXhlY3V0YWJsZUdGMUYyRjJGaW9GXHAtRjY2LVEiOkYnRjJGOUY7Rj1GP0ZBRkNGRUZHRkpGanNGMg==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEnJiM5Njk7RicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnRjIvJSZmZW5jZUdGMS8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0YxLyUqc3ltbWV0cmljR0YxLyUobGFyZ2VvcEdGMS8lLm1vdmFibGVsaW1pdHNHRjEvJSdhY2NlbnRHRjEvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZJLUkjbW5HRiQ2JFEiMkYnRjItRjY2LVEnJnNkb3Q7RidGMkY5RjtGPUY/RkFGQ0ZFL0ZIUSYwLjBlbUYnL0ZLRlQtSShtZmVuY2VkR0YkNiYtRiM2XG8tRiw2JVEjQUFGJy9GMFEldHJ1ZUYnL0YzUSdpdGFsaWNGJy1GVzYmLUYjNiYtRk02JFEiMUYnRjItRjY2LVEiLEYnRjJGOS9GPEZpbkY9Rj9GQUZDRkVGUy9GS1EsMC4zMzMzMzMzZW1GJ0Zgb0YyRjIvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGUC1GNjYtUSJ+RidGMkY5RjtGPUY/RkFGQ0ZFRlNGVS1GLDYlUSNhQUYnRmhuRmpuLUZXNiYtRiM2JEZgb0YyRjJGaW9GXHAtRjY2LVEiK0YnRjJGOUY7Rj1GP0ZBRkNGRS9GSFEsMC4yMjIyMjIyZW1GJy9GS0ZdcUZlbi1GVzYmLUYjNiZGYG9GY29GTEYyRjJGaW9GXHBGUEZfcEZicC1GVzYmLUYjNiRGTEYyRjJGaW9GXHBGaXBGZW4tRlc2Ji1GIzYmRmBvRmNvLUZNNiRRIjNGJ0YyRjJGMkZpb0ZccEZQRl9wRmJwLUZXNiYtRiM2JEZbckYyRjJGaW9GXHBGY29GZW4tRlc2Ji1GIzYmRkxGY29GYG9GMkYyRmlvRlxwRlBGX3BGYnBGZXBGaXBGZW4tRlc2Ji1GIzYmRkxGY29GTEYyRjJGaW9GXHBGUEZfcEZicEZjcUZpcEZlbi1GVzYmLUYjNiZGTEZjb0ZbckYyRjJGaW9GXHBGUEZfcEZicEZeckZjb0Zlbi1GVzYmLUYjNiZGW3JGY29GYG9GMkYyRmlvRlxwRlBGX3BGYnBGZXBGaXBGZW4tRlc2Ji1GIzYmRltyRmNvRkxGMkYyRmlvRlxwRlBGX3BGYnBGY3FGaXBGZW4tRlc2Ji1GIzYmRltyRmNvRltyRjJGMkZpb0ZccEZQRl9wRmJwRl5yLyUrZXhlY3V0YWJsZUdGMUYyRjJGaW9GXHAtRjY2LVEiOkYnRjJGOUY7Rj1GP0ZBRkNGRUZHRkpGanNGMg==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1405" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1416" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2JVEoRGVwVmFyc0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNigtRiw2JVEidUYnRi9GMi1GUDYkLUYjNigtRiw2JVEidEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRInhGJ0YvRjJGaG4tRiw2JVEieUYnRi9GMkY5RjlGaG4tRiw2JVEidkYnRi9GMkZXRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSNBSkYnRi9GMkY1LUYsNiVRKXNpbXBsaWZ5RidGL0YyLUZQNiQtRiM2JS1GLDYlUShGcm9tSmV0RidGL0YyLUZQNiQtRiM2Ji1GLDYlUSNBTUYnRi9GMkZobkYrRjlGOUY5RjlGX3AvJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2JVEoRGVwVmFyc0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNigtRiw2JVEidUYnRi9GMi1GUDYkLUYjNigtRiw2JVEidEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRInhGJ0YvRjJGaG4tRiw2JVEieUYnRi9GMkY5RjlGaG4tRiw2JVEidkYnRi9GMkZXRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSNBSkYnRi9GMkY1LUYsNiVRKXNpbXBsaWZ5RidGL0YyLUZQNiQtRiM2JS1GLDYlUShGcm9tSmV0RidGL0YyLUZQNiQtRiM2Ji1GLDYlUSNBTUYnRi9GMkZobkYrRjlGOUY5RjlGX3AvJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1417" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1400" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYmLUY2NiYtRiM2KC1GLDYlUSJ0RidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJ4RidGL0YyRkEtRiw2JVEieUYnRi9GMkZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GLDYlUSJNRidGL0YyRkVGRS1GQjYtUSI6RidGRUZHL0ZLRklGTEZORlBGUkZUL0ZXUSwwLjI3Nzc3NzhlbUYnL0ZaRmpvLyUrZXhlY3V0YWJsZUdGSUZF">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYmLUY2NiYtRiM2KC1GLDYlUSJ0RidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJ4RidGL0YyRkEtRiw2JVEieUYnRi9GMkZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GLDYlUSJNRidGL0YyRkVGRS1GQjYtUSI6RidGRUZHL0ZLRklGTEZORlBGUkZUL0ZXUSwwLjI3Nzc3NzhlbUYnL0ZaRmpvLyUrZXhlY3V0YWJsZUdGSUZF</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1411" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEiZ0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ2V2YWxER0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzZncC1GLDYmUSNBSkYnRi8vJStmb3JlZ3JvdW5kR1EqWzAsMTI4LDBdRidGMi1GUzYnLUYjNiotSSNtbkdGJDYlUSIxRidGWkY5LUY2Ni5RIixGJ0ZaRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJ0Zbby8lJWJvbGRHRjFGWi8lK2V4ZWN1dGFibGVHRj0vRjNRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRlxwRlpGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GNjYuUScmc2RvdDtGJ0ZaRjlGO0Y+RkBGQkZERkZGSEZjby9GTkZkby1GLDYmUSNkdEYnRi9GWkYyLUY2Ni5RIn5GJ0ZaRjlGO0Y+RkBGQkZERkZGSEZjb0ZocC1GNjYuUSImRidGWkY5RjtGPkZARkJGREZGRkhGY29GaHAtRiw2JlEidEYnRi9GWkYyRlxxRmlwLUY2Ni5RIitGJ0ZaRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZpcUZXLUZTNictRiM2KkZbb0Zfby1GXG82JVEiMkYnRlpGOUZnb0ZaRmlvRltwRl1wRlpGOUZfcEZicEZlcEZpcEZccUZfcUZicUZccS1GLDYmUSNkeEYnRi9GWkYyRmVxRlctRlM2Jy1GIzYqRltvRl9vLUZcbzYlUSIzRidGWkY5RmdvRlpGaW9GW3BGXXBGWkY5Rl9wRmJwRmVwRmlwRlxxRl9xRmJxRlxxLUYsNiZRI2R5RidGL0ZaRjJGZXFGVy1GUzYnLUYjNipGX3JGX29GW29GZ29GWkZpb0ZbcEZdcEZaRjlGX3BGYnBGZXBGYnJGXHFGX3FGYnFGXHFGaXBGZXFGVy1GUzYnLUYjNipGX3JGX29GX3JGZ29GWkZpb0ZbcEZdcEZaRjlGX3BGYnBGZXBGYnJGXHFGX3FGYnFGXHFGYnJGZXFGVy1GUzYnLUYjNidGX3JGX29GaXJGaW9GOUZaRjlGX3BGYnBGZXBGYnJGXHFGX3FGYnFGXHFGXHNGZXFGVy1GUzYnLUYjNiZGaXJGX29GW29GOUZaRjlGX3BGYnBGZXBGXHNGXHFGX3FGYnFGXHFGaXBGZXFGVy1GUzYnLUYjNiZGaXJGX29GX3JGOUZaRjlGX3BGYnBGZXBGXHNGXHFGX3FGYnFGXHFGYnJGZXFGVy1GUzYnLUYjNidGaXJGX29GaXJGaW9GOUZaRjlGX3BGYnBGZXBGXHNGXHFGX3FGYnFGXHFGXHNGaW9GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmlvRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEiZ0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ2V2YWxER0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzZncC1GLDYmUSNBSkYnRi8vJStmb3JlZ3JvdW5kR1EqWzAsMTI4LDBdRidGMi1GUzYnLUYjNiotSSNtbkdGJDYlUSIxRidGWkY5LUY2Ni5RIixGJ0ZaRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJ0Zbby8lJWJvbGRHRjFGWi8lK2V4ZWN1dGFibGVHRj0vRjNRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRlxwRlpGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GNjYuUScmc2RvdDtGJ0ZaRjlGO0Y+RkBGQkZERkZGSEZjby9GTkZkby1GLDYmUSNkdEYnRi9GWkYyLUY2Ni5RIn5GJ0ZaRjlGO0Y+RkBGQkZERkZGSEZjb0ZocC1GNjYuUSImRidGWkY5RjtGPkZARkJGREZGRkhGY29GaHAtRiw2JlEidEYnRi9GWkYyRlxxRmlwLUY2Ni5RIitGJ0ZaRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZpcUZXLUZTNictRiM2KkZbb0Zfby1GXG82JVEiMkYnRlpGOUZnb0ZaRmlvRltwRl1wRlpGOUZfcEZicEZlcEZpcEZccUZfcUZicUZccS1GLDYmUSNkeEYnRi9GWkYyRmVxRlctRlM2Jy1GIzYqRltvRl9vLUZcbzYlUSIzRidGWkY5RmdvRlpGaW9GW3BGXXBGWkY5Rl9wRmJwRmVwRmlwRlxxRl9xRmJxRlxxLUYsNiZRI2R5RidGL0ZaRjJGZXFGVy1GUzYnLUYjNipGX3JGX29GW29GZ29GWkZpb0ZbcEZdcEZaRjlGX3BGYnBGZXBGYnJGXHFGX3FGYnFGXHFGaXBGZXFGVy1GUzYnLUYjNipGX3JGX29GX3JGZ29GWkZpb0ZbcEZdcEZaRjlGX3BGYnBGZXBGYnJGXHFGX3FGYnFGXHFGYnJGZXFGVy1GUzYnLUYjNidGX3JGX29GaXJGaW9GOUZaRjlGX3BGYnBGZXBGYnJGXHFGX3FGYnFGXHFGXHNGZXFGVy1GUzYnLUYjNiZGaXJGX29GW29GOUZaRjlGX3BGYnBGZXBGXHNGXHFGX3FGYnFGXHFGaXBGZXFGVy1GUzYnLUYjNiZGaXJGX29GX3JGOUZaRjlGX3BGYnBGZXBGXHNGXHFGX3FGYnFGXHFGYnJGZXFGVy1GUzYnLUYjNidGaXJGX29GaXJGaW9GOUZaRjlGX3BGYnBGZXBGXHNGXHFGX3FGYnFGXHFGXHNGaW9GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmlvRjk=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1054" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2I1EhRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1746" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEmc21ibDNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSJaRidGL0YyLUY2Ni1RKCZzcmFycjtGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GVi1GLDYlUSRhZGRGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2K0ZYLUZmbjYkLUYjNitGWC1GZm42JC1GIzYwLUYsNiVRJWRpZmZGJ0YvRjItRmZuNiQtRiM2J0ZPLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGVS9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJ1RidGL0YyLUZmbjYmLUYjNigtRiw2JVEicEYnRi9GMkZpby1GLDYlUSJxRidGL0YyRmlvLUYsNiVRInJGJ0YvRjJGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRjlGOS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGVUZXRl9wRmJwLUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GXHItRiM2KEZiby1GZm42JC1GIzYnRk9GaW8tRiw2JVEidkYnRi9GMkZicEY5RjlGZXFGZHJGYnBGOUZpb0ZccS1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZpcC1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSEZbckZXLUkjbW5HRiQ2JFEiM0YnRjlGOUY5RmlvRmlwRmdyRmZwRmpyRl1zRjlGOUZpb0ZmcEZnci1GXnM2JFEiMUYnRjlGanJGXXNGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEmc21ibDNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSJaRidGL0YyLUY2Ni1RKCZzcmFycjtGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GVi1GLDYlUSRhZGRGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2K0ZYLUZmbjYkLUYjNitGWC1GZm42JC1GIzYwLUYsNiVRJWRpZmZGJ0YvRjItRmZuNiQtRiM2J0ZPLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGVS9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJ1RidGL0YyLUZmbjYmLUYjNigtRiw2JVEicEYnRi9GMkZpby1GLDYlUSJxRidGL0YyRmlvLUYsNiVRInJGJ0YvRjJGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRjlGOS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGVUZXRl9wRmJwLUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GXHItRiM2KEZiby1GZm42JC1GIzYnRk9GaW8tRiw2JVEidkYnRi9GMkZicEY5RjlGZXFGZHJGYnBGOUZpb0ZccS1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZpcC1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSEZbckZXLUkjbW5HRiQ2JFEiM0YnRjlGOUY5RmlvRmlwRmdyRmZwRmpyRl1zRjlGOUZpb0ZmcEZnci1GXnM2JFEiMUYnRjlGanJGXXNGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLyUrZXhlY3V0YWJsZUdGPUY5</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1747" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY0LUkjbWlHRiQ2JVEjRzJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2JC1GIzYqLUYsNiVRImlGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJqRidGL0YyRlctRiw2JVEia0YnRi9GMkZXLUYsNiVRImxGJ0YvRjJGOUY5LUY2Ni1RKCZzcmFycjtGJ0Y5RjtGPkZARkJGREZGRkhGZW4vRk5GZm4tRiw2JVElZGlmZkYnRi9GMi1GUDYkLUYjNictRiw2JVEjQUFGJ0YvRjItRlA2Ji1GIzYmRlRGV0ZpbkY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGVy1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNiQtRlA2Ji1GIzYkLUYsNiNRIUYnRjlGOUZkcEZncEY5LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGOUY5LUY2Ni1RJyZzZG90O0YnRjlGO0Y+RkBGQkZERkZGSEZlbkZlby1GLDYlUSpUb3RhbERpZmZGJ0YvRjItRlA2JC1GIzYnRmpwRmZxRlctRlA2Ji1GIzYmRlxvRldGX29GOUY5RmRwRmdwRjlGOS1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORl5zRmZvLUZQNiQtRiM2J0ZdcEZgcEZXLUZbcTYlLUYsNiVRInZGJ0YvRjJGYHFGaXFGOUY5RlxyRl9yLUZQNiQtRiM2JkZkc0ZXRmZyRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY0LUkjbWlHRiQ2JVEjRzJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2JC1GIzYqLUYsNiVRImlGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJqRidGL0YyRlctRiw2JVEia0YnRi9GMkZXLUYsNiVRImxGJ0YvRjJGOUY5LUY2Ni1RKCZzcmFycjtGJ0Y5RjtGPkZARkJGREZGRkhGZW4vRk5GZm4tRiw2JVElZGlmZkYnRi9GMi1GUDYkLUYjNictRiw2JVEjQUFGJ0YvRjItRlA2Ji1GIzYmRlRGV0ZpbkY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGVy1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNiQtRlA2Ji1GIzYkLUYsNiNRIUYnRjlGOUZkcEZncEY5LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGOUY5LUY2Ni1RJyZzZG90O0YnRjlGO0Y+RkBGQkZERkZGSEZlbkZlby1GLDYlUSpUb3RhbERpZmZGJ0YvRjItRlA2JC1GIzYnRmpwRmZxRlctRlA2Ji1GIzYmRlxvRldGX29GOUY5RmRwRmdwRjlGOS1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORl5zRmZvLUZQNiQtRiM2J0ZdcEZgcEZXLUZbcTYlLUYsNiVRInZGJ0YvRjJGYHFGaXFGOUY5RlxyRl9yLUZQNiQtRiM2JkZkc0ZXRmZyRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1745" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY0LUkjbWlHRiQ2JVEjRzNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2JC1GIzYsLUYsNiVRImlGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJqRidGL0YyRlctRiw2JVEia0YnRi9GMkZXLUYsNiVRImxGJ0YvRjJGVy1GLDYlUSJtRidGL0YyRjlGOS1GNjYtUSgmc3JhcnI7RidGOUY7Rj5GQEZCRkRGRkZIRmVuL0ZORmZuLUYsNiVRJWRpZmZGJ0YvRjItRlA2JC1GIzYnLUYsNiVRI0FBRidGL0YyLUZQNiYtRiM2JkZURldGaW5GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRlctSSVtc3ViR0YkNiUtRiw2JVEidUYnRi9GMi1GIzYkLUZQNiYtRiM2JC1GLDYjUSFGJ0Y5RjlGZ3BGanBGOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRjlGOS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGZW5GaG8tRiw2JVEqVG90YWxEaWZmRidGL0YyLUZQNiQtRiM2J0ZdcUZpcUZXLUZQNiYtRiM2KEZcb0ZXRl9vRldGYm9GOUY5RmdwRmpwRjlGOS1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmFzRmlvLUZQNiQtRiM2J0ZgcEZjcEZXLUZecTYlLUYsNiVRInZGJ0YvRjJGY3FGXHJGOUY5Rl9yRmJyLUZQNiQtRiM2JkZnc0ZXRmlyRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY0LUkjbWlHRiQ2JVEjRzNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2JC1GIzYsLUYsNiVRImlGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJqRidGL0YyRlctRiw2JVEia0YnRi9GMkZXLUYsNiVRImxGJ0YvRjJGVy1GLDYlUSJtRidGL0YyRjlGOS1GNjYtUSgmc3JhcnI7RidGOUY7Rj5GQEZCRkRGRkZIRmVuL0ZORmZuLUYsNiVRJWRpZmZGJ0YvRjItRlA2JC1GIzYnLUYsNiVRI0FBRidGL0YyLUZQNiYtRiM2JkZURldGaW5GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRlctSSVtc3ViR0YkNiUtRiw2JVEidUYnRi9GMi1GIzYkLUZQNiYtRiM2JC1GLDYjUSFGJ0Y5RjlGZ3BGanBGOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRjlGOS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGZW5GaG8tRiw2JVEqVG90YWxEaWZmRidGL0YyLUZQNiQtRiM2J0ZdcUZpcUZXLUZQNiYtRiM2KEZcb0ZXRl9vRldGYm9GOUY5RmdwRmpwRjlGOS1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmFzRmlvLUZQNiQtRiM2J0ZgcEZjcEZXLUZecTYlLUYsNiVRInZGJ0YvRjJGY3FGXHJGOUY5Rl9yRmJyLUZQNiQtRiM2JkZnc0ZXRmlyRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1748" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2JVEkUmljRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSJpRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEiakYnRi9GMkY5RjktRjY2LVEoJnNyYXJyO0YnRjlGO0Y+RkBGQkZERkZGSEZlbi9GTkZmbi1JJm1mcmFjR0YkNigtRiM2JC1JI21uR0YkNiRRIjFGJ0Y5RjktRiM2JC1GZm82JFEiMkYnRjlGOS8lLmxpbmV0aGlja25lc3NHRmhvLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmJwLyUpYmV2ZWxsZWRHRj0tRjY2LVEnJnNkb3Q7RidGOUY7Rj5GQEZCRkRGRkZIRmVuRl9vLUYsNiVRJGFkZEYnRi9GMi1GUDYkLUYjNitGanAtRlA2JC1GIzYtLUYsNiVRIkFGJ0YvRjItRlA2Ji1GIzYmLUYsNiVRImtGJ0YvRjJGVy1GLDYlUSJsRidGL0YyRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZncC1GUDYkLUYjNi4tRiw2JVEjRzJGJ0YvRjItRlA2JC1GIzYqRlRGV0ZpbkZXRlxyRldGX3JGOUY5LUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZ3NGXHMtRlA2JC1GIzYqRlxyRldGX3JGV0ZURldGaW5GOUY5LUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGZnNGaHNGXHMtRlA2JC1GIzYqRlRGV0ZcckZXRmluRldGX3JGOUY5Rl10RlxzLUZQNiQtRiM2KkZpbkZXRl9yRldGVEZXRlxyRjlGOUY5RjlGV0Zfci1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZlby1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSEZmc0Zfby1GZm82JFEiM0YnRjlGOUY5RldGXHJGaHRGZW9GW3VGXnVGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2JVEkUmljRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSJpRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEiakYnRi9GMkY5RjktRjY2LVEoJnNyYXJyO0YnRjlGO0Y+RkBGQkZERkZGSEZlbi9GTkZmbi1JJm1mcmFjR0YkNigtRiM2JC1JI21uR0YkNiRRIjFGJ0Y5RjktRiM2JC1GZm82JFEiMkYnRjlGOS8lLmxpbmV0aGlja25lc3NHRmhvLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmJwLyUpYmV2ZWxsZWRHRj0tRjY2LVEnJnNkb3Q7RidGOUY7Rj5GQEZCRkRGRkZIRmVuRl9vLUYsNiVRJGFkZEYnRi9GMi1GUDYkLUYjNitGanAtRlA2JC1GIzYtLUYsNiVRIkFGJ0YvRjItRlA2Ji1GIzYmLUYsNiVRImtGJ0YvRjJGVy1GLDYlUSJsRidGL0YyRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZncC1GUDYkLUYjNi4tRiw2JVEjRzJGJ0YvRjItRlA2JC1GIzYqRlRGV0ZpbkZXRlxyRldGX3JGOUY5LUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZ3NGXHMtRlA2JC1GIzYqRlxyRldGX3JGV0ZURldGaW5GOUY5LUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGZnNGaHNGXHMtRlA2JC1GIzYqRlRGV0ZcckZXRmluRldGX3JGOUY5Rl10RlxzLUZQNiQtRiM2KkZpbkZXRl9yRldGVEZXRlxyRjlGOUY5RjlGV0Zfci1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZlby1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSEZmc0Zfby1GZm82JFEiM0YnRjlGOUY5RldGXHJGaHRGZW9GW3VGXnVGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLyUrZXhlY3V0YWJsZUdGPUY5</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1752" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2JVElUmljMkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYkLUYjNigtRiw2JVEiaUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRImpGJ0YvRjJGVy1GLDYlUSJtRidGL0YyRjlGOS1GNjYtUSgmc3JhcnI7RidGOUY7Rj5GQEZCRkRGRkZIRmVuL0ZORmZuLUkmbWZyYWNHRiQ2KC1GIzYkLUkjbW5HRiQ2JFEiMUYnRjlGOS1GIzYkLUZpbzYkUSIyRidGOUY5LyUubGluZXRoaWNrbmVzc0dGW3AvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZXAvJSliZXZlbGxlZEdGPS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGZW5GYm8tRiw2JVEkYWRkRidGL0YyLUZQNiQtRiM2K0ZdcS1GUDYkLUYjNi0tRiw2JVEiQUYnRi9GMi1GUDYmLUYjNiYtRiw2JVEia0YnRi9GMkZXLUYsNiVRImxGJ0YvRjJGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmpwLUZQNiQtRiM2Li1GLDYlUSNHM0YnRi9GMi1GUDYkLUYjNixGVEZXRmluRldGX3JGV0ZickZXRlxvRjlGOS1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmpzRl9zLUZQNiQtRiM2LEZfckZXRmJyRldGVEZXRmluRldGXG9GOUY5LUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGaXNGW3RGX3MtRlA2JC1GIzYsRlRGV0ZfckZXRmluRldGYnJGV0Zcb0Y5RjlGYHRGX3MtRlA2JC1GIzYsRmluRldGYnJGV0ZURldGX3JGV0Zcb0Y5RjlGOUY5RldGYnItRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GaG8tRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkhGaXNGYm8tRmlvNiRRIjNGJ0Y5RjlGOUZXRl9yRlt1RmhvRl51RmF1RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2JVElUmljMkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYkLUYjNigtRiw2JVEiaUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRImpGJ0YvRjJGVy1GLDYlUSJtRidGL0YyRjlGOS1GNjYtUSgmc3JhcnI7RidGOUY7Rj5GQEZCRkRGRkZIRmVuL0ZORmZuLUkmbWZyYWNHRiQ2KC1GIzYkLUkjbW5HRiQ2JFEiMUYnRjlGOS1GIzYkLUZpbzYkUSIyRidGOUY5LyUubGluZXRoaWNrbmVzc0dGW3AvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZXAvJSliZXZlbGxlZEdGPS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGZW5GYm8tRiw2JVEkYWRkRidGL0YyLUZQNiQtRiM2K0ZdcS1GUDYkLUYjNi0tRiw2JVEiQUYnRi9GMi1GUDYmLUYjNiYtRiw2JVEia0YnRi9GMkZXLUYsNiVRImxGJ0YvRjJGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmpwLUZQNiQtRiM2Li1GLDYlUSNHM0YnRi9GMi1GUDYkLUYjNixGVEZXRmluRldGX3JGV0ZickZXRlxvRjlGOS1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmpzRl9zLUZQNiQtRiM2LEZfckZXRmJyRldGVEZXRmluRldGXG9GOUY5LUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGaXNGW3RGX3MtRlA2JC1GIzYsRlRGV0ZfckZXRmluRldGYnJGV0Zcb0Y5RjlGYHRGX3MtRlA2JC1GIzYsRmluRldGYnJGV0ZURldGX3JGV0Zcb0Y5RjlGOUY5RldGYnItRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GaG8tRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkhGaXNGYm8tRmlvNiRRIjNGJ0Y5RjlGOUZXRl9yRlt1RmhvRl51RmF1RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1749" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjU2NGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSRhZGRGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2K0ZPLUZTNiQtRiM2Li1GLDYlUSJBRidGL0YyLUZTNiYtRiM2Ji1GLDYlUSJpRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEiakYnRi9GMkY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVEnJnNkb3Q7RidGOUY7Rj5GQEZCRkRGRkZIRmNvL0ZORmRvLUYsNiVRJFJpY0YnRi9GMi1GUzYkRmpuRjlGX29GZ28tRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIxRidGOS1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJ0ZjcC1GXXE2JFEiM0YnRjlGOUY5Rl9vRlxvRmlwRlxxRmBxRmVxRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjU2NGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSRhZGRGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2K0ZPLUZTNiQtRiM2Li1GLDYlUSJBRidGL0YyLUZTNiYtRiM2Ji1GLDYlUSJpRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEiakYnRi9GMkY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVEnJnNkb3Q7RidGOUY7Rj5GQEZCRkRGRkZIRmNvL0ZORmRvLUYsNiVRJFJpY0YnRi9GMi1GUzYkRmpuRjlGX29GZ28tRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIxRidGOS1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJ0ZjcC1GXXE2JFEiM0YnRjlGOUY5Rl9vRlxvRmlwRlxxRmBxRmVxRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1755" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEkU2MyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEia0YnRi9GMi1GNjYtUSgmc3JhcnI7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORlYtRiw2JVEkYWRkRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNitGWC1GZm42JC1GIzYuLUYsNiVRIkFGJ0YvRjItRmZuNiYtRiM2Ji1GLDYlUSJpRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGVS9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJqRidGL0YyRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGVUZXLUYsNiVRJVJpYzJGJ0YvRjItRmZuNiQtRiM2KEZlb0Zob0ZecEZob0ZPRjlGOUZob0ZecC1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JI21uR0YkNiRRIjFGJ0Y5LUY2Ni1RIy4uRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnRlctRmVxNiRRIjNGJ0Y5RjlGOUZob0Zlb0ZhcUZkcUZocUZdckY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEkU2MyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEia0YnRi9GMi1GNjYtUSgmc3JhcnI7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORlYtRiw2JVEkYWRkRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNitGWC1GZm42JC1GIzYuLUYsNiVRIkFGJ0YvRjItRmZuNiYtRiM2Ji1GLDYlUSJpRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGVS9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJqRidGL0YyRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGVUZXLUYsNiVRJVJpYzJGJ0YvRjItRmZuNiQtRiM2KEZlb0Zob0ZecEZob0ZPRjlGOUZob0ZecC1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JI21uR0YkNiRRIjFGJ0Y5LUY2Ni1RIy4uRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnRlctRmVxNiRRIjNGJ0Y5RjlGOUZob0Zlb0ZhcUZkcUZocUZdckY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1754" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEkQ290RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSJpRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEiakYnRi9GMkZXLUYsNiVRInRGJ0YvRjJGOUY5LUY2Ni1RKCZzcmFycjtGJ0Y5RjtGPkZARkJGREZGRkhGZW4vRk5GZm4tRiw2JVEmc21ibDNGJ0YvRjItRlA2JC1GIzY2LUYsNiVRJVJpYzJGJ0YvRjJGTy1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmFwRmpvLUZQNiQtRiM2KEZURldGXG9GV0ZpbkY5RjktRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIRmBwRmJwLUkmbWZyYWNHRiQ2KC1GIzYkLUkjbW5HRiQ2JFEiMUYnRjlGOS1GIzYkLUZgcTYkUSI0RidGOUY5LyUubGluZXRoaWNrbmVzc0dGYnEvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGXHIvJSliZXZlbGxlZEdGPS1GLDYlUSNBQUYnRi9GMi1GUDYmLUYjNiZGVEZXRmluRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGZW5GYm8tRiw2JVEkU2MyRidGL0YyLUZQNiQtRiM2JEZcb0Y5RjktRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSEZgcEZicEZqcEZhci1GUDYmLUYjNiZGVEZXRlxvRjlGOUZockZbc0Zec0Zhcy1GUDYkLUYjNiRGaW5GOUY5RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEkQ290RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSJpRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEiakYnRi9GMkZXLUYsNiVRInRGJ0YvRjJGOUY5LUY2Ni1RKCZzcmFycjtGJ0Y5RjtGPkZARkJGREZGRkhGZW4vRk5GZm4tRiw2JVEmc21ibDNGJ0YvRjItRlA2JC1GIzY2LUYsNiVRJVJpYzJGJ0YvRjJGTy1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmFwRmpvLUZQNiQtRiM2KEZURldGXG9GV0ZpbkY5RjktRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIRmBwRmJwLUkmbWZyYWNHRiQ2KC1GIzYkLUkjbW5HRiQ2JFEiMUYnRjlGOS1GIzYkLUZgcTYkUSI0RidGOUY5LyUubGluZXRoaWNrbmVzc0dGYnEvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGXHIvJSliZXZlbGxlZEdGPS1GLDYlUSNBQUYnRi9GMi1GUDYmLUYjNiZGVEZXRmluRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGZW5GYm8tRiw2JVEkU2MyRidGL0YyLUZQNiQtRiM2JEZcb0Y5RjktRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSEZgcEZicEZqcEZhci1GUDYmLUYjNiZGVEZXRlxvRjlGOUZockZbc0Zec0Zhcy1GUDYkLUYjNiRGaW5GOUY5RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1763" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1756" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1759" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZjcC1JI21vR0YkNjFRIiNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lK2ZvcmVncm91bmRHUSxbMjU1LDAsMjU1XUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvJTBmb250X3N0eWxlX25hbWVHUSVUZXh0RicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLyUmZmVuY2VHRjcvJSpzZXBhcmF0b3JHRjcvJSlzdHJldGNoeUdGNy8lKnN5bW1ldHJpY0dGNy8lKGxhcmdlb3BHRjcvJS5tb3ZhYmxlbGltaXRzR0Y3LyUnYWNjZW50R0Y3LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTi1GLDYwUSJ+RidGMkY1RjgvRjxRJ25vcm1hbEYnRj5GQEZCRkRGRkZIRkpGTEZPLUkjbWlHRiQ2KFElSGVyZUYnRi9GMkY1RjhGO0ZRLUZXNihRIklGJ0YvRjJGNUY4RjtGUS1GVzYoUSdkZWZpbmVGJ0YvRjJGNUY4RjtGUS1GVzYoUSR0aGVGJ0YvRjJGNUY4RjtGUS1GVzYoUSdzeW1ib2xGJ0YvRjJGNUY4RjtGUS1GVzYoUSNvZkYnRi9GMkY1RjhGO0ZRRmpuRlEtRlc2KFEnQ290dG9uRidGL0YyRjVGOEY7RlEtRlc2KFEndGVuc29yRidGL0YyRjVGOEY7RlEtRiw2MFEqJnVtaW51czA7RidGMkY1RjhGVEY+RkBGQkZERkZGSEZKL0ZNUSwwLjIyMjIyMjJlbUYnL0ZQRl1wRlEtRlc2KFEjaXRGJ0YvRjJGNUY4RjtGUS1GVzYoUSRoYXNGJ0YvRjJGNUY4RjtGUS1GVzYoUSZvcmRlckYnRi9GMkY1RjhGO0ZRLUkjbW5HRiQ2J1EiM0YnRjJGNUY4RlRGUS1GLDYyUSNpbkYnLyUlYm9sZEdGMUYyRjVGOC9GPFElYm9sZEYnLyUrZm9udHdlaWdodEdGYnFGPkZARkJGREZGRkhGSkZMRk9GUUZqbkZRLUZXNihRKGVudHJpZXNGJ0YvRjJGNUY4RjtGUUZgb0ZRRmpuRlEtRlc2KFEnbWV0cmljRidGL0YyRjVGOEY7LUYsNjBRIixGJ0YyRjVGOEZURj4vRkFGMUZCRkRGRkZIRkpGTC9GUFEsMC4zMzMzMzMzZW1GJ0ZRLUZXNihRI3NvRidGL0YyRjVGOEY7RlFGZXBGUS1GaXA2J1EiMUYnRjJGNUY4RlRGUUZccUZRRmpuRlEtRlc2KFEqZnVuY3Rpb25zRidGL0YyRjVGOEY7RlEtRlc2KFEiYUYnRi9GMkY1RjhGOy1JKG1mZW5jZWRHRiQ2Jy1GIzYnLUZXNihRInVGJ0YvRjJGNUY4RjtGW3ItRlc2KFEidkYnRi9GMkY1RjhGO0Y1RlRGMkY1RjhGVEZbci1GVzYoUSJiRidGL0YyRjVGOEY7Rl1zRltyLUZXNihRInBGJ0YvRjJGNUY4RjtGXXNGW3ItRlc2KFEicUYnRi9GMkY1RjhGO0Zdc0Zbci1GVzYoUSJyRidGL0YyRjVGOEY7Rl1zRltyLUZXNihRInNGJ0YvRjJGNUY4RjtGXXNGUS1GLDYyUSRhbmRGJ0ZfcUYyRjVGOEZhcUZjcUY+RkBGQkZERkZGSEZKRkxGT0ZRRmVwRlFGaHBGUUZccUZRRmJzRltyRmVzLUYsNjBRIi5GJ0YyRjVGOEZURj5GQEZCRkRGRkZIRkpGTEZPRjVGVA==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZjcC1JI21vR0YkNjFRIiNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lK2ZvcmVncm91bmRHUSxbMjU1LDAsMjU1XUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvJTBmb250X3N0eWxlX25hbWVHUSVUZXh0RicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLyUmZmVuY2VHRjcvJSpzZXBhcmF0b3JHRjcvJSlzdHJldGNoeUdGNy8lKnN5bW1ldHJpY0dGNy8lKGxhcmdlb3BHRjcvJS5tb3ZhYmxlbGltaXRzR0Y3LyUnYWNjZW50R0Y3LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTi1GLDYwUSJ+RidGMkY1RjgvRjxRJ25vcm1hbEYnRj5GQEZCRkRGRkZIRkpGTEZPLUkjbWlHRiQ2KFElSGVyZUYnRi9GMkY1RjhGO0ZRLUZXNihRIklGJ0YvRjJGNUY4RjtGUS1GVzYoUSdkZWZpbmVGJ0YvRjJGNUY4RjtGUS1GVzYoUSR0aGVGJ0YvRjJGNUY4RjtGUS1GVzYoUSdzeW1ib2xGJ0YvRjJGNUY4RjtGUS1GVzYoUSNvZkYnRi9GMkY1RjhGO0ZRRmpuRlEtRlc2KFEnQ290dG9uRidGL0YyRjVGOEY7RlEtRlc2KFEndGVuc29yRidGL0YyRjVGOEY7RlEtRiw2MFEqJnVtaW51czA7RidGMkY1RjhGVEY+RkBGQkZERkZGSEZKL0ZNUSwwLjIyMjIyMjJlbUYnL0ZQRl1wRlEtRlc2KFEjaXRGJ0YvRjJGNUY4RjtGUS1GVzYoUSRoYXNGJ0YvRjJGNUY4RjtGUS1GVzYoUSZvcmRlckYnRi9GMkY1RjhGO0ZRLUkjbW5HRiQ2J1EiM0YnRjJGNUY4RlRGUS1GLDYyUSNpbkYnLyUlYm9sZEdGMUYyRjVGOC9GPFElYm9sZEYnLyUrZm9udHdlaWdodEdGYnFGPkZARkJGREZGRkhGSkZMRk9GUUZqbkZRLUZXNihRKGVudHJpZXNGJ0YvRjJGNUY4RjtGUUZgb0ZRRmpuRlEtRlc2KFEnbWV0cmljRidGL0YyRjVGOEY7LUYsNjBRIixGJ0YyRjVGOEZURj4vRkFGMUZCRkRGRkZIRkpGTC9GUFEsMC4zMzMzMzMzZW1GJ0ZRLUZXNihRI3NvRidGL0YyRjVGOEY7RlFGZXBGUS1GaXA2J1EiMUYnRjJGNUY4RlRGUUZccUZRRmpuRlEtRlc2KFEqZnVuY3Rpb25zRidGL0YyRjVGOEY7RlEtRlc2KFEiYUYnRi9GMkY1RjhGOy1JKG1mZW5jZWRHRiQ2Jy1GIzYnLUZXNihRInVGJ0YvRjJGNUY4RjtGW3ItRlc2KFEidkYnRi9GMkY1RjhGO0Y1RlRGMkY1RjhGVEZbci1GVzYoUSJiRidGL0YyRjVGOEY7Rl1zRltyLUZXNihRInBGJ0YvRjJGNUY4RjtGXXNGW3ItRlc2KFEicUYnRi9GMkY1RjhGO0Zdc0Zbci1GVzYoUSJyRidGL0YyRjVGOEY7Rl1zRltyLUZXNihRInNGJ0YvRjJGNUY4RjtGXXNGUS1GLDYyUSRhbmRGJ0ZfcUYyRjVGOEZhcUZjcUY+RkBGQkZERkZGSEZKRkxGT0ZRRmVwRlFGaHBGUUZccUZRRmJzRltyRmVzLUYsNjBRIi5GJ0YyRjVGOEZURj5GQEZCRkRGRkZIRkpGTEZPRjVGVA==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1750" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1751" drawlabel="true">
<Input>
<Text-field prompt="M &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjZGVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUTlEaWZmZXJlbnRpYWxFcXVhdGlvbkRhdGFGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ji1GUzYmLUYjNiYtRiw2JVEiRkYnL0YwRj1GOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRIkdGJ0ZobkY5RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zpbi1GUzYmLUYjNiYtSSVtc3ViR0YkNiUtRiw2JVEidUYnRi9GMi1GIzYkLUkjbW5HRiQ2JFEiMUYnRjlGOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRmluLUZfcDYlLUYsNiVRInZGJ0YvRjJGZHBGanBGOUY5RmRvRmdvRjlGOS1GLDYjUSFGJy8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjZGVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUTlEaWZmZXJlbnRpYWxFcXVhdGlvbkRhdGFGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ji1GUzYmLUYjNiYtRiw2JVEiRkYnL0YwRj1GOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRIkdGJ0ZobkY5RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zpbi1GUzYmLUYjNiYtSSVtc3ViR0YkNiUtRiw2JVEidUYnRi9GMi1GIzYkLUkjbW5HRiQ2JFEiMUYnRjlGOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRmluLUZfcDYlLUYsNiVRInZGJ0YvRjJGZHBGanBGOUY5RmRvRmdvRjlGOS1GLDYjUSFGJy8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEjZGVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNictRlA2Ji1GIzYnLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2JS1JI21uR0YkNiRRIjFGJ0Y5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJ0Y5LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GWTYlLUYsNiVRInZGJ0YvRjJGaG5GYW9GXm9GOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJ0Zkby1GUDYmLUYjNictRiM2KkZYLUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GYXEtRiM2Ji1GLDYlUSJhRidGL0YyLUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkhGaG8vRk5GaW8tRlk2JUZlbi1GIzYlLUZbbzYkUSIyRidGOUZeb0Y5RmFvRjlGXXEtRiM2Ji1GLDYlUSJwRidGL0YyRmhxLUZZNiVGZW4tRiM2JS1GW282JFEiM0YnRjlGXm9GOUZhb0Y5Rl1xLUYjNiYtRiw2JVEicUYnRi9GMkZocS1GWTYlRl5wRmpyRmFvRjlGOUZkby1GIzYqRlxwRl1xLUYjNiYtRiw2JVEiYkYnRi9GMkZocS1GWTYlRl5wRl5yRmFvRjlGXXEtRiM2Ji1GLDYlUSJyRidGL0YyRmhxRmhyRjlGXXEtRiM2Ji1GLDYlUSJzRidGL0YyRmhxRmRzRjlGOUZeb0Y5RjkvRmJwUSJbRicvRmVwUSJdRidGXm9GOUY5Rml0Rlt1Rl5vRjk=">LUkkX0RHRzYiNiM3JDcnUSNERUYkUS5fVGVtcERHRnJhbWUyRiQ3JFEtZXZvbHV0aW9uYXJ5RiQiIiE8JCZJInVHRiQ2IyIiIiZJInZHRiRGMEkjSjJHRiQ3JDckNyMiIicsKkYuRjEqJi1JImFHRiQ2JCZGL0YkJkYzRiRGMSZGLzYjIiIjRjFGMSomLUkicEdGJEY9RjEmRi82IyIiJEYxRjEqJi1JInFHRiRGPUYxJkYzRkdGMUYxNyQ3IyIiKCwqRjJGMSomLUkiYkdGJEY9RjEmRjNGQUYxRjEqJi1JInJHRiRGPUYxRkZGMUYxKiYtSSJzR0YkRj1GMUZMRjFGMQ==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1758" drawlabel="true">
<Input>
<Text-field prompt="M &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkREUyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEoUHJvbG9uZ0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRI2RlRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictSSNtbkdGJDYkUSIyRidGOS8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmBvRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkREUyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEoUHJvbG9uZ0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRI2RlRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictSSNtbkdGJDYkUSIyRidGOS8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmBvRjk=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1757" drawlabel="true">
<Input>
<Text-field prompt="M &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEmYWxwaGFGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RidGMi8lJmZlbmNlR0YxLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRjEvJSpzeW1tZXRyaWNHRjEvJShsYXJnZW9wR0YxLyUubW92YWJsZWxpbWl0c0dGMS8lJ2FjY2VudEdGMS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkktRiw2JVEvVHJhbnNmb3JtYXRpb25GJy9GMFEldHJ1ZUYnL0YzUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJERFMkYnRk9GUS8lK2V4ZWN1dGFibGVHRjFGMkYyLUY2Ni1RIjpGJ0YyRjlGO0Y9Rj9GQUZDRkVGR0ZKRmVuRjI=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEmYWxwaGFGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RidGMi8lJmZlbmNlR0YxLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRjEvJSpzeW1tZXRyaWNHRjEvJShsYXJnZW9wR0YxLyUubW92YWJsZWxpbWl0c0dGMS8lJ2FjY2VudEdGMS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkktRiw2JVEvVHJhbnNmb3JtYXRpb25GJy9GMFEldHJ1ZUYnL0YzUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJERFMkYnRk9GUS8lK2V4ZWN1dGFibGVHRjFGMkYyLUY2Ni1RIjpGJ0YyRjlGO0Y9Rj9GQUZDRkVGR0ZKRmVuRjI=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1753" drawlabel="true">
<Input>
<Text-field prompt="E &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1744" drawlabel="true">
<Input>
<Text-field prompt="E &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSlQdWxsYmFja0YnRi9GMi1GNjYkLUYjNigtRiw2JVEmYWxwaGFGJy9GMFEmZmFsc2VGJy9GM1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGRi8lJmZlbmNlR0ZFLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiVRInZGJ0YvRjItRjY2Ji1GIzYpLUkjbW5HRiQ2JFEiMUYnRkZGSEZhb0ZILUZibzYkUSIzRidGRi8lK2V4ZWN1dGFibGVHRkVGRkZGLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmhvRkZGRkZob0ZGRkZGaG9GRg==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSlQdWxsYmFja0YnRi9GMi1GNjYkLUYjNigtRiw2JVEmYWxwaGFGJy9GMFEmZmFsc2VGJy9GM1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGRi8lJmZlbmNlR0ZFLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiVRInZGJ0YvRjItRjY2Ji1GIzYpLUkjbW5HRiQ2JFEiMUYnRkZGSEZhb0ZILUZibzYkUSIzRidGRi8lK2V4ZWN1dGFibGVHRkVGRkZGLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmhvRkZGRkZob0ZGRkZGaG9GRg==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1761" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1760" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEnUmVzMTEyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEpc2ltcGxpZnlGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSZzbWJsM0YnRi9GMi1GUzYkLUYjNiotSSNtbkdGJDYkUSIyRidGOS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmBvLUYsNiVRLERldGVybWluYW50RidGL0YyLUZTNiQtRiM2JC1GLDYlUSJBRidGL0YyRjlGOS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGX29GYW8tRiw2JVEpUHVsbGJhY2tGJ0YvRjItRlM2JC1GIzYnLUYsNiVRJmFscGhhRicvRjBGPUY5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGX28vRk5RLDAuMzMzMzMzM2VtRictRiw2JVEkQ290RidGL0YyLUZTNiQtRiM2KC1GaW42JFEiMUYnRjlGanBGZ3FGanBGaG5GOUY5RjlGOUY5RjlGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEnUmVzMTEyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEpc2ltcGxpZnlGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSZzbWJsM0YnRi9GMi1GUzYkLUYjNiotSSNtbkdGJDYkUSIyRidGOS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmBvLUYsNiVRLERldGVybWluYW50RidGL0YyLUZTNiQtRiM2JC1GLDYlUSJBRidGL0YyRjlGOS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGX29GYW8tRiw2JVEpUHVsbGJhY2tGJ0YvRjItRlM2JC1GIzYnLUYsNiVRJmFscGhhRicvRjBGPUY5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGX28vRk5RLDAuMzMzMzMzM2VtRictRiw2JVEkQ290RidGL0YyLUZTNiQtRiM2KC1GaW42JFEiMUYnRjlGanBGZ3FGanBGaG5GOUY5RjlGOUY5RjlGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLyUrZXhlY3V0YWJsZUdGPUY5</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1804" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEnUmVzMTEzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEpc2ltcGxpZnlGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSZzbWJsM0YnRi9GMi1GUzYkLUYjNiotSSNtbkdGJDYkUSIyRidGOS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmBvLUYsNiVRLERldGVybWluYW50RidGL0YyLUZTNiQtRiM2JC1GLDYlUSJBRidGL0YyRjlGOS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGX29GYW8tRiw2JVEpUHVsbGJhY2tGJ0YvRjItRlM2JC1GIzYnLUYsNiVRJmFscGhhRicvRjBGPUY5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGX28vRk5RLDAuMzMzMzMzM2VtRictRiw2JVEkQ290RidGL0YyLUZTNiQtRiM2KC1GaW42JFEiMUYnRjlGanBGZ3FGanAtRmluNiRRIjNGJ0Y5RjlGOUY5RjlGOUY5RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEnUmVzMTEzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEpc2ltcGxpZnlGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSZzbWJsM0YnRi9GMi1GUzYkLUYjNiotSSNtbkdGJDYkUSIyRidGOS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmBvLUYsNiVRLERldGVybWluYW50RidGL0YyLUZTNiQtRiM2JC1GLDYlUSJBRidGL0YyRjlGOS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGX29GYW8tRiw2JVEpUHVsbGJhY2tGJ0YvRjItRlM2JC1GIzYnLUYsNiVRJmFscGhhRicvRjBGPUY5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGX28vRk5RLDAuMzMzMzMzM2VtRictRiw2JVEkQ290RidGL0YyLUZTNiQtRiM2KC1GaW42JFEiMUYnRjlGanBGZ3FGanAtRmluNiRRIjNGJ0Y5RjlGOUY5RjlGOUY5RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1799" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEnUmVzMTIzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEpc2ltcGxpZnlGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSZzbWJsM0YnRi9GMi1GUzYkLUYjNiotSSNtbkdGJDYkUSIyRidGOS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmBvLUYsNiVRLERldGVybWluYW50RidGL0YyLUZTNiQtRiM2JC1GLDYlUSJBRidGL0YyRjlGOS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGX29GYW8tRiw2JVEpUHVsbGJhY2tGJ0YvRjItRlM2JC1GIzYnLUYsNiVRJmFscGhhRicvRjBGPUY5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGX28vRk5RLDAuMzMzMzMzM2VtRictRiw2JVEkQ290RidGL0YyLUZTNiQtRiM2KC1GaW42JFEiMUYnRjlGanBGaG5GanAtRmluNiRRIjNGJ0Y5RjlGOUY5RjlGOUY5RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEnUmVzMTIzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEpc2ltcGxpZnlGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSZzbWJsM0YnRi9GMi1GUzYkLUYjNiotSSNtbkdGJDYkUSIyRidGOS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmBvLUYsNiVRLERldGVybWluYW50RidGL0YyLUZTNiQtRiM2JC1GLDYlUSJBRidGL0YyRjlGOS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGX29GYW8tRiw2JVEpUHVsbGJhY2tGJ0YvRjItRlM2JC1GIzYnLUYsNiVRJmFscGhhRicvRjBGPUY5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGX28vRk5RLDAuMzMzMzMzM2VtRictRiw2JVEkQ290RidGL0YyLUZTNiQtRiM2KC1GaW42JFEiMUYnRjlGanBGaG5GanAtRmluNiRRIjNGJ0Y5RjlGOUY5RjlGOUY5RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1806" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEnUmVzMjEyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEpc2ltcGxpZnlGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSZzbWJsM0YnRi9GMi1GUzYkLUYjNiotSSNtbkdGJDYkUSIyRidGOS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmBvLUYsNiVRLERldGVybWluYW50RidGL0YyLUZTNiQtRiM2JC1GLDYlUSJBRidGL0YyRjlGOS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGX29GYW8tRiw2JVEpUHVsbGJhY2tGJ0YvRjItRlM2JC1GIzYnLUYsNiVRJmFscGhhRicvRjBGPUY5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGX28vRk5RLDAuMzMzMzMzM2VtRictRiw2JVEkQ290RidGL0YyLUZTNiQtRiM2KEZobkZqcC1GaW42JFEiMUYnRjlGanBGaG5GOUY5RjlGOUY5RjlGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEnUmVzMjEyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEpc2ltcGxpZnlGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSZzbWJsM0YnRi9GMi1GUzYkLUYjNiotSSNtbkdGJDYkUSIyRidGOS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmBvLUYsNiVRLERldGVybWluYW50RidGL0YyLUZTNiQtRiM2JC1GLDYlUSJBRidGL0YyRjlGOS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGX29GYW8tRiw2JVEpUHVsbGJhY2tGJ0YvRjItRlM2JC1GIzYnLUYsNiVRJmFscGhhRicvRjBGPUY5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGX28vRk5RLDAuMzMzMzMzM2VtRictRiw2JVEkQ290RidGL0YyLUZTNiQtRiM2KEZobkZqcC1GaW42JFEiMUYnRjlGanBGaG5GOUY5RjlGOUY5RjlGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLyUrZXhlY3V0YWJsZUdGPUY5</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1802" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEnUmVzMjEzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEpc2ltcGxpZnlGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSZzbWJsM0YnRi9GMi1GUzYkLUYjNiotSSNtbkdGJDYkUSIyRidGOS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmBvLUYsNiVRLERldGVybWluYW50RidGL0YyLUZTNiQtRiM2JC1GLDYlUSJBRidGL0YyRjlGOS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGX29GYW8tRiw2JVEpUHVsbGJhY2tGJ0YvRjItRlM2JC1GIzYnLUYsNiVRJmFscGhhRicvRjBGPUY5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGX28vRk5RLDAuMzMzMzMzM2VtRictRiw2JVEkQ290RidGL0YyLUZTNiQtRiM2KEZobkZqcC1GaW42JFEiMUYnRjlGanAtRmluNiRRIjNGJ0Y5RjlGOUY5RjlGOUY5RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEnUmVzMjEzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEpc2ltcGxpZnlGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSZzbWJsM0YnRi9GMi1GUzYkLUYjNiotSSNtbkdGJDYkUSIyRidGOS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmBvLUYsNiVRLERldGVybWluYW50RidGL0YyLUZTNiQtRiM2JC1GLDYlUSJBRidGL0YyRjlGOS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGX29GYW8tRiw2JVEpUHVsbGJhY2tGJ0YvRjItRlM2JC1GIzYnLUYsNiVRJmFscGhhRicvRjBGPUY5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGX28vRk5RLDAuMzMzMzMzM2VtRictRiw2JVEkQ290RidGL0YyLUZTNiQtRiM2KEZobkZqcC1GaW42JFEiMUYnRjlGanAtRmluNiRRIjNGJ0Y5RjlGOUY5RjlGOUY5RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1808" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEnUmVzMjIzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEpc2ltcGxpZnlGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSZzbWJsM0YnRi9GMi1GUzYkLUYjNiotSSNtbkdGJDYkUSIyRidGOS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmBvLUYsNiVRLERldGVybWluYW50RidGL0YyLUZTNiQtRiM2JC1GLDYlUSJBRidGL0YyRjlGOS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGX29GYW8tRiw2JVEpUHVsbGJhY2tGJ0YvRjItRlM2JC1GIzYnLUYsNiVRJmFscGhhRicvRjBGPUY5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGX28vRk5RLDAuMzMzMzMzM2VtRictRiw2JVEkQ290RidGL0YyLUZTNiQtRiM2KEZobkZqcEZobkZqcC1GaW42JFEiM0YnRjlGOUY5RjlGOUY5RjlGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEnUmVzMjIzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEpc2ltcGxpZnlGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSZzbWJsM0YnRi9GMi1GUzYkLUYjNiotSSNtbkdGJDYkUSIyRidGOS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmBvLUYsNiVRLERldGVybWluYW50RidGL0YyLUZTNiQtRiM2JC1GLDYlUSJBRidGL0YyRjlGOS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGX29GYW8tRiw2JVEpUHVsbGJhY2tGJ0YvRjItRlM2JC1GIzYnLUYsNiVRJmFscGhhRicvRjBGPUY5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGX28vRk5RLDAuMzMzMzMzM2VtRictRiw2JVEkQ290RidGL0YyLUZTNiQtRiM2KEZobkZqcEZobkZqcC1GaW42JFEiM0YnRjlGOUY5RjlGOUY5RjlGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLyUrZXhlY3V0YWJsZUdGPUY5</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1795" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEnUmVzMzEyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEpc2ltcGxpZnlGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSZzbWJsM0YnRi9GMi1GUzYkLUYjNiotSSNtbkdGJDYkUSIyRidGOS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmBvLUYsNiVRLERldGVybWluYW50RidGL0YyLUZTNiQtRiM2JC1GLDYlUSJBRidGL0YyRjlGOS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGX29GYW8tRiw2JVEpUHVsbGJhY2tGJ0YvRjItRlM2JC1GIzYnLUYsNiVRJmFscGhhRicvRjBGPUY5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGX28vRk5RLDAuMzMzMzMzM2VtRictRiw2JVEkQ290RidGL0YyLUZTNiQtRiM2KC1GaW42JFEiM0YnRjlGanAtRmluNiRRIjFGJ0Y5RmpwRmhuRjlGOUY5RjlGOUY5RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEnUmVzMzEyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEpc2ltcGxpZnlGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSZzbWJsM0YnRi9GMi1GUzYkLUYjNiotSSNtbkdGJDYkUSIyRidGOS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmBvLUYsNiVRLERldGVybWluYW50RidGL0YyLUZTNiQtRiM2JC1GLDYlUSJBRidGL0YyRjlGOS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGX29GYW8tRiw2JVEpUHVsbGJhY2tGJ0YvRjItRlM2JC1GIzYnLUYsNiVRJmFscGhhRicvRjBGPUY5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGX28vRk5RLDAuMzMzMzMzM2VtRictRiw2JVEkQ290RidGL0YyLUZTNiQtRiM2KC1GaW42JFEiM0YnRjlGanAtRmluNiRRIjFGJ0Y5RmpwRmhuRjlGOUY5RjlGOUY5RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1800" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEnUmVzMzEzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEpc2ltcGxpZnlGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSZzbWJsM0YnRi9GMi1GUzYkLUYjNiotSSNtbkdGJDYkUSIyRidGOS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmBvLUYsNiVRLERldGVybWluYW50RidGL0YyLUZTNiQtRiM2JC1GLDYlUSJBRidGL0YyRjlGOS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGX29GYW8tRiw2JVEpUHVsbGJhY2tGJ0YvRjItRlM2JC1GIzYnLUYsNiVRJmFscGhhRicvRjBGPUY5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGX28vRk5RLDAuMzMzMzMzM2VtRictRiw2JVEkQ290RidGL0YyLUZTNiQtRiM2KC1GaW42JFEiM0YnRjlGanAtRmluNiRRIjFGJ0Y5RmpwRmdxRjlGOUY5RjlGOUY5RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEnUmVzMzEzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEpc2ltcGxpZnlGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSZzbWJsM0YnRi9GMi1GUzYkLUYjNiotSSNtbkdGJDYkUSIyRidGOS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmBvLUYsNiVRLERldGVybWluYW50RidGL0YyLUZTNiQtRiM2JC1GLDYlUSJBRidGL0YyRjlGOS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGX29GYW8tRiw2JVEpUHVsbGJhY2tGJ0YvRjItRlM2JC1GIzYnLUYsNiVRJmFscGhhRicvRjBGPUY5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGX28vRk5RLDAuMzMzMzMzM2VtRictRiw2JVEkQ290RidGL0YyLUZTNiQtRiM2KC1GaW42JFEiM0YnRjlGanAtRmluNiRRIjFGJ0Y5RmpwRmdxRjlGOUY5RjlGOUY5RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1798" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEnUmVzMzIzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEpc2ltcGxpZnlGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSZzbWJsM0YnRi9GMi1GUzYkLUYjNiotSSNtbkdGJDYkUSIyRidGOS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmBvLUYsNiVRLERldGVybWluYW50RidGL0YyLUZTNiQtRiM2JC1GLDYlUSJBRidGL0YyRjlGOS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGX29GYW8tRiw2JVEpUHVsbGJhY2tGJ0YvRjItRlM2JC1GIzYnLUYsNiVRJmFscGhhRicvRjBGPUY5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGX28vRk5RLDAuMzMzMzMzM2VtRictRiw2JVEkQ290RidGL0YyLUZTNiQtRiM2KC1GaW42JFEiM0YnRjlGanBGaG5GanBGZ3FGOUY5RjlGOUY5RjlGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEnUmVzMzIzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEpc2ltcGxpZnlGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSZzbWJsM0YnRi9GMi1GUzYkLUYjNiotSSNtbkdGJDYkUSIyRidGOS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmBvLUYsNiVRLERldGVybWluYW50RidGL0YyLUZTNiQtRiM2JC1GLDYlUSJBRidGL0YyRjlGOS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGX29GYW8tRiw2JVEpUHVsbGJhY2tGJ0YvRjItRlM2JC1GIzYnLUYsNiVRJmFscGhhRicvRjBGPUY5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGX28vRk5RLDAuMzMzMzMzM2VtRictRiw2JVEkQ290RidGL0YyLUZTNiQtRiM2KC1GaW42JFEiM0YnRjlGanBGaG5GanBGZ3FGOUY5RjlGOUY5RjlGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLyUrZXhlY3V0YWJsZUdGPUY5</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1813" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Equation executable="false" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbWlHRiQ2J1EkTGV0RicvJSdpdGFsaWNHUSV0cnVlRicvJStmb3JlZ3JvdW5kR1EsWzI1NSwwLDI1NV1GJy8lMGZvbnRfc3R5bGVfbmFtZUdRJVRleHRGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYvUSJ+RidGMkY1L0Y5USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGQy8lKXN0cmV0Y2h5R0ZDLyUqc3ltbWV0cmljR0ZDLyUobGFyZ2VvcEdGQy8lLm1vdmFibGVsaW1pdHNHRkMvJSdhY2NlbnRHRkMvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZSLUYsNidRI3VzRidGL0YyRjVGOEY7LUYsNidRJ2RlZHVjZUYnRi9GMkY1RjhGOy1GLDYnUSVzb21lRidGL0YyRjVGOEY7LUYsNidRLGNvcm9sbGFyaWVzRidGL0YyRjVGOEYvRjJGNUY4">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbWlHRiQ2J1EkTGV0RicvJSdpdGFsaWNHUSV0cnVlRicvJStmb3JlZ3JvdW5kR1EsWzI1NSwwLDI1NV1GJy8lMGZvbnRfc3R5bGVfbmFtZUdRJVRleHRGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYvUSJ+RidGMkY1L0Y5USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGQy8lKXN0cmV0Y2h5R0ZDLyUqc3ltbWV0cmljR0ZDLyUobGFyZ2VvcEdGQy8lLm1vdmFibGVsaW1pdHNHRkMvJSdhY2NlbnRHRkMvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZSLUYsNidRI3VzRidGL0YyRjVGOEY7LUYsNidRJ2RlZHVjZUYnRi9GMkY1RjhGOy1GLDYnUSVzb21lRidGL0YyRjVGOEY7LUYsNidRLGNvcm9sbGFyaWVzRidGL0YyRjVGOEYvRjJGNUY4</Equation> </Text-field>
</Input>
</Group>
<Group labelreference="L1824" drawlabel="true">
<Input>
<Text-field prompt="J2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1JJm1mcmFjR0YkNigtRiM2Jy1GLDYlUSdmYWN0b3JGJ0YvRjItRjY2JC1GIzYnLUYsNiVRJWRpZmZGJ0YvRjItRjY2JC1GIzYnLUYsNiVRJ1JlczMyM0YnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGWC8lKnN5bW1ldHJpY0dGWC8lKGxhcmdlb3BHRlgvJS5tb3ZhYmxlbGltaXRzR0ZYLyUnYWNjZW50R0ZYLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEidUYnRi9GMi1GNjYmLUYjNigtSSNtbkdGJDYkUSIyRidGVEZQRlxwRlBGXHBGVEZULyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRlRGVC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0ZYRlRGVEZmcEZpcEZULUYjNictRiw2I1EhRictRiM2KEZdcS1JJW1zdXBHRiQ2JS1GNjYkLUYjNiktRiw2JVEiYUYnRi9GMi1GUTYtUSgmbWludXM7RidGVEZWL0ZaRlhGZW5GZ25GaW5GW29GXW8vRmBvUSwwLjIyMjIyMjJlbUYnL0Zjb0Zhci1GLDYlUSJiRidGL0YyL0ZncFEqWzAsMCwyNTVdRidGaXAvJTBmb250X3N0eWxlX25hbWVHUSoyRH5PdXRwdXRGJ0ZURlQtRl1wNiRRIjNGJ0ZULyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0ZmckZpcEZockZURl1xRi9GMi8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZnMvJSliZXZlbGxlZEdGWEZmcEZpcEZURlRGZnBGaXBGVA==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1JJm1mcmFjR0YkNigtRiM2Jy1GLDYlUSdmYWN0b3JGJ0YvRjItRjY2JC1GIzYnLUYsNiVRJWRpZmZGJ0YvRjItRjY2JC1GIzYnLUYsNiVRJ1JlczMyM0YnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGWC8lKnN5bW1ldHJpY0dGWC8lKGxhcmdlb3BHRlgvJS5tb3ZhYmxlbGltaXRzR0ZYLyUnYWNjZW50R0ZYLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEidUYnRi9GMi1GNjYmLUYjNigtSSNtbkdGJDYkUSIyRidGVEZQRlxwRlBGXHBGVEZULyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRlRGVC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0ZYRlRGVEZmcEZpcEZULUYjNictRiw2I1EhRictRiM2KEZdcS1JJW1zdXBHRiQ2JS1GNjYkLUYjNiktRiw2JVEiYUYnRi9GMi1GUTYtUSgmbWludXM7RidGVEZWL0ZaRlhGZW5GZ25GaW5GW29GXW8vRmBvUSwwLjIyMjIyMjJlbUYnL0Zjb0Zhci1GLDYlUSJiRidGL0YyL0ZncFEqWzAsMCwyNTVdRidGaXAvJTBmb250X3N0eWxlX25hbWVHUSoyRH5PdXRwdXRGJ0ZURlQtRl1wNiRRIjNGJ0ZULyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0ZmckZpcEZockZURl1xRi9GMi8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZnMvJSliZXZlbGxlZEdGWEZmcEZpcEZURlRGZnBGaXBGVA==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXN1Ykc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2JVEiYUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JJW1yb3dHRiQ2JS1GIzYlLUYsNiVRInVGJ0YvRjItRjY2Jy1JI21vR0YkNi1RIltGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdGMS8lKnNlcGFyYXRvckdRJmZhbHNlRicvJSlzdHJldGNoeUdGMS8lKnN5bW1ldHJpY0dGSS8lKGxhcmdlb3BHRkkvJS5tb3ZhYmxlbGltaXRzR0ZJLyUnYWNjZW50R0ZJLyUnbHNwYWNlR1EsMC4xNjY2NjY3ZW1GJy8lJ3JzcGFjZUdGVi1GLDYjUSFGJy1GQDYtUSJdRidGQ0ZFRkdGSkZMRk5GUEZSRlQvRlhRLDAuMTExMTExMWVtRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnRkMvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0Zbb0ZDRl5v">KigtSSVkaWZmRyUqcHJvdGVjdGVkRzYkLUkiYUc2IjYkJkkidUdGKUYpJkkidkdGKUYpRisiIiIpLCZGJ0YvLUkiYkdGKUYqISIiIiIkRi8pLCZGKEYvRjNGNEY1RjQ=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1823" drawlabel="true">
<Input>
<Text-field prompt="J2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Jy1JI21vR0YkNi1RKiZ1bWludXMwO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGQi8lKXN0cmV0Y2h5R0ZCLyUqc3ltbWV0cmljR0ZCLyUobGFyZ2VvcEdGQi8lLm1vdmFibGVsaW1pdHNHRkIvJSdhY2NlbnRHRkIvJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0ZRLUkmbWZyYWNHRiQ2KC1GIzYnLUYsNiVRJ2ZhY3RvckYnRi9GMi1GNjYkLUYjNictRiw2JVElZGlmZkYnRi9GMi1GNjYkLUYjNictRiw2JVEnUmVzMzIzRidGL0YyLUY7Ni1RIixGJ0Y+RkAvRkRGMUZFRkdGSUZLRk0vRlBRJjAuMGVtRicvRlNRLDAuMzMzMzMzM2VtRictRiw2JVEidkYnRi9GMi1GNjYmLUYjNigtSSNtbkdGJDYkUSIyRidGPkZkb0ZjcEZkb0ZjcEY+Rj4vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGPkY+LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRkJGPkY+Rl1xRmBxRj4tRiM2Jy1GLDYjUSFGJy1GIzYmRmRxLUYjNiVGZHEtSSVtc3VwR0YkNiUtRjY2JC1GIzYmLUYsNiVRImFGJ0YvRjItRjs2LVEoJm1pbnVzO0YnRj5GQEZDRkVGR0ZJRktGTUZPRlItRiw2JVEiYkYnRi9GMkY+Rj4tRmRwNiRRIjNGJ0Y+LyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Y+RmRxRj5GZHFGL0YyLyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zmcy8lKWJldmVsbGVkR0ZCRl1xRmBxRj5GPkZkcUZdcUZgcUY+">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Jy1JI21vR0YkNi1RKiZ1bWludXMwO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGQi8lKXN0cmV0Y2h5R0ZCLyUqc3ltbWV0cmljR0ZCLyUobGFyZ2VvcEdGQi8lLm1vdmFibGVsaW1pdHNHRkIvJSdhY2NlbnRHRkIvJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0ZRLUkmbWZyYWNHRiQ2KC1GIzYnLUYsNiVRJ2ZhY3RvckYnRi9GMi1GNjYkLUYjNictRiw2JVElZGlmZkYnRi9GMi1GNjYkLUYjNictRiw2JVEnUmVzMzIzRidGL0YyLUY7Ni1RIixGJ0Y+RkAvRkRGMUZFRkdGSUZLRk0vRlBRJjAuMGVtRicvRlNRLDAuMzMzMzMzM2VtRictRiw2JVEidkYnRi9GMi1GNjYmLUYjNigtSSNtbkdGJDYkUSIyRidGPkZkb0ZjcEZkb0ZjcEY+Rj4vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGPkY+LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRkJGPkY+Rl1xRmBxRj4tRiM2Jy1GLDYjUSFGJy1GIzYmRmRxLUYjNiVGZHEtSSVtc3VwR0YkNiUtRjY2JC1GIzYmLUYsNiVRImFGJ0YvRjItRjs2LVEoJm1pbnVzO0YnRj5GQEZDRkVGR0ZJRktGTUZPRlItRiw2JVEiYkYnRi9GMkY+Rj4tRmRwNiRRIjNGJ0Y+LyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Y+RmRxRj5GZHFGL0YyLyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zmcy8lKWJldmVsbGVkR0ZCRl1xRmBxRj5GPkZkcUZdcUZgcUY+</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXN1Ykc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2JVEiYkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JJW1yb3dHRiQ2JS1GIzYlLUYsNiVRInZGJ0YvRjItRjY2Jy1JI21vR0YkNi1RIltGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdGMS8lKnNlcGFyYXRvckdRJmZhbHNlRicvJSlzdHJldGNoeUdGMS8lKnN5bW1ldHJpY0dGSS8lKGxhcmdlb3BHRkkvJS5tb3ZhYmxlbGltaXRzR0ZJLyUnYWNjZW50R0ZJLyUnbHNwYWNlR1EsMC4xNjY2NjY3ZW1GJy8lJ3JzcGFjZUdGVi1GLDYjUSFGJy1GQDYtUSJdRidGQ0ZFRkdGSkZMRk5GUEZSRlQvRlhRLDAuMTExMTExMWVtRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnRkMvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0Zbb0ZDRl5v">KigtSSVkaWZmRyUqcHJvdGVjdGVkRzYkLUkiYkc2IjYkJkkidUdGKUYpJkkidkdGKUYpRi0iIiIpLCYtSSJhR0YpRipGL0YnISIiIiIkRi8pLCZGM0YvRihGNEY1RjQ=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1828" drawlabel="true">
<Input>
<Text-field prompt="J2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1JJm1mcmFjR0YkNigtRiM2Jy1GLDYlUSdmYWN0b3JGJ0YvRjItRjY2JC1GIzYoLUYsNiNRIUYnLUYjNiUtRiw2JVElZGlmZkYnRi9GMi1GNjYkLUYjNictRiw2JVEnUmVzMzIzRidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0Znbi8lKnN5bW1ldHJpY0dGZ24vJShsYXJnZW9wR0Znbi8lLm1vdmFibGVsaW1pdHNHRmduLyUnYWNjZW50R0Znbi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiVRInVGJ0YvRjItRjY2Ji1GIzYoLUkjbW5HRiQ2JFEiMkYnRllGVUZhcEZVLUZicDYkUSIzRidGWUZZRlkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGWUZZRllGRi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0ZnbkZZRllGXnFGYXFGWS1GIzYmLUklbXN1cEdGJDYlLUY2NiQtRiM2KS1GLDYlUSJhRidGL0YyLUZWNi1RKCZtaW51cztGJ0ZZRmVuL0ZpbkZnbkZqbkZcb0Zeb0Zgb0Ziby9GZW9RLDAuMjIyMjIyMmVtRicvRmhvRmRyLUYsNiVRImJGJ0YvRjIvRl9xUSpbMCwwLDI1NV1GJ0ZhcS8lMGZvbnRfc3R5bGVfbmFtZUdRKjJEfk91dHB1dEYnRllGWUZhcC8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGRkYvRjIvJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmZzLyUpYmV2ZWxsZWRHRmduRl5xRmFxRllGWUZecUZhcUZZ">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1JJm1mcmFjR0YkNigtRiM2Jy1GLDYlUSdmYWN0b3JGJ0YvRjItRjY2JC1GIzYoLUYsNiNRIUYnLUYjNiUtRiw2JVElZGlmZkYnRi9GMi1GNjYkLUYjNictRiw2JVEnUmVzMzIzRidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0Znbi8lKnN5bW1ldHJpY0dGZ24vJShsYXJnZW9wR0Znbi8lLm1vdmFibGVsaW1pdHNHRmduLyUnYWNjZW50R0Znbi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiVRInVGJ0YvRjItRjY2Ji1GIzYoLUkjbW5HRiQ2JFEiMkYnRllGVUZhcEZVLUZicDYkUSIzRidGWUZZRlkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGWUZZRllGRi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0ZnbkZZRllGXnFGYXFGWS1GIzYmLUklbXN1cEdGJDYlLUY2NiQtRiM2KS1GLDYlUSJhRidGL0YyLUZWNi1RKCZtaW51cztGJ0ZZRmVuL0ZpbkZnbkZqbkZcb0Zeb0Zgb0Ziby9GZW9RLDAuMjIyMjIyMmVtRicvRmhvRmRyLUYsNiVRImJGJ0YvRjIvRl9xUSpbMCwwLDI1NV1GJ0ZhcS8lMGZvbnRfc3R5bGVfbmFtZUdRKjJEfk91dHB1dEYnRllGWUZhcC8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGRkYvRjIvJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmZzLyUpYmV2ZWxsZWRHRmduRl5xRmFxRllGWUZecUZhcUZZ</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUYjNiYtSSNtaUdGJDYlUSJyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnL0Y1USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPy8lKXN0cmV0Y2h5R0Y/LyUqc3ltbWV0cmljR0Y/LyUobGFyZ2VvcEdGPy8lLm1vdmFibGVsaW1pdHNHRj8vJSdhY2NlbnRHRj8vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZOLUklbXN1YkdGJDYlLUYuNiVRImFGJ0YxRjQtRiM2JS1GUjYlLUYuNiVRInZGJ0YxRjQtRiM2Jy1GODYtUSJbRidGOy9GPkYzRkAvRkNGM0ZERkZGSEZKL0ZNUSwwLjE2NjY2NjdlbUYnL0ZQRmBvLUYuNiNRIUYnLUY4Ni1RIl1GJ0Y7Rl1vRkBGXm9GREZGRkhGSkZfby9GUFEsMC4xMTExMTExZW1GJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRidGOy8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRmpvRjtGXXBGOy1GODYtUSIrRidGO0Y9RkBGQkZERkZGSEZKL0ZNUSwwLjIyMjIyMjJlbUYnL0ZQRmRwLUYjNiZGLUY3LUZSNiUtRi42JVEiYkYnRjFGNEZXRl1wRjtGYHAtRiM2KC1JI21uR0YkNiRRIjNGJ0Y7RjctRi42JVEicEYnRjFGNEY3LUZSNiVGVC1GIzYlLUZSNiUtRi42JVEidUYnRjFGNEZobkZdcEZqb0Y7Rl1wRjstRjg2LVEoJm1pbnVzO0YnRjtGPUZARkJGREZGRkhGSkZjcEZlcC1GIzYoRl9xRjdGZnFGNy1GLjYlUSJzRidGMUY0RjtGOw==">KigpLCYtSSJhRzYiNiQmSSJ1R0YnRicmSSJ2R0YnRiciIiItSSJiR0YnRighIiIiIiNGLSwqKiYtSSJyR0YnRihGLS1JJWRpZmZHJSpwcm90ZWN0ZWRHNiRGJUYrRi1GLSomRjRGLS1GNzYkRi5GK0YtRi0qKCIiJEYtLUkicEdGJ0YoRi0tRjc2JEYlRilGLUYtKihGPkYtRkFGLS1JInNHRidGKEYtRjBGLSksJkYmRi1GL0YwRjFGMA==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1827" drawlabel="true">
<Input>
<Text-field prompt="J2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSlzaW1wbGlmeUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYkLUkmbWZyYWNHRiQ2KC1GIzYlLUYsNiVRJ2ZhY3RvckYnRjRGNy1GOzYkLUYjNiZGKy1GIzYlLUYsNiVRJWRpZmZGJ0Y0RjctRjs2JC1GIzYnLUYsNiVRJ1JlczMyM0YnRjRGNy1JI21vR0YkNi1RIixGJy9GOFEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjYvJSlzdHJldGNoeUdGaW4vJSpzeW1tZXRyaWNHRmluLyUobGFyZ2VvcEdGaW4vJS5tb3ZhYmxlbGltaXRzR0Zpbi8lJ2FjY2VudEdGaW4vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJ2RidGNEY3LUY7NiYtRiM2KC1JI21uR0YkNiRRIjJGJ0ZlbkZXRmNwRlctRmRwNiRRIjNGJ0ZlbkZlbkZlbi8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZlbkZlbkZlbkYrRmVuRmVuRmVuLUYjNiUtSSVtc3VwR0YkNiUtRjs2JC1GIzYmLUYsNiVRImFGJ0Y0RjctRlg2LVEoJm1pbnVzO0YnRmVuRmduL0Zbb0ZpbkZcb0Zeb0Zgb0Zib0Zkby9GZ29RLDAuMjIyMjIyMmVtRicvRmpvRmFyLUYsNiVRImJGJ0Y0RjdGZW5GZW5GY3AvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRitGZW4vJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRl5zLyUpYmV2ZWxsZWRHRmluRmVuRmVuRmVuRisvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGaW5GZW4=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSlzaW1wbGlmeUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYkLUkmbWZyYWNHRiQ2KC1GIzYlLUYsNiVRJ2ZhY3RvckYnRjRGNy1GOzYkLUYjNiZGKy1GIzYlLUYsNiVRJWRpZmZGJ0Y0RjctRjs2JC1GIzYnLUYsNiVRJ1JlczMyM0YnRjRGNy1JI21vR0YkNi1RIixGJy9GOFEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjYvJSlzdHJldGNoeUdGaW4vJSpzeW1tZXRyaWNHRmluLyUobGFyZ2VvcEdGaW4vJS5tb3ZhYmxlbGltaXRzR0Zpbi8lJ2FjY2VudEdGaW4vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJ2RidGNEY3LUY7NiYtRiM2KC1JI21uR0YkNiRRIjJGJ0ZlbkZXRmNwRlctRmRwNiRRIjNGJ0ZlbkZlbkZlbi8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZlbkZlbkZlbkYrRmVuRmVuRmVuLUYjNiUtSSVtc3VwR0YkNiUtRjs2JC1GIzYmLUYsNiVRImFGJ0Y0RjctRlg2LVEoJm1pbnVzO0YnRmVuRmduL0Zbb0ZpbkZcb0Zeb0Zgb0Zib0Zkby9GZ29RLDAuMjIyMjIyMmVtRicvRmpvRmFyLUYsNiVRImJGJ0Y0RjdGZW5GZW5GY3AvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRitGZW4vJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRl5zLyUpYmV2ZWxsZWRHRmluRmVuRmVuRmVuRisvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGaW5GZW4=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUYjNiYtSSNtaUdGJDYlUSJxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnL0Y1USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPy8lKXN0cmV0Y2h5R0Y/LyUqc3ltbWV0cmljR0Y/LyUobGFyZ2VvcEdGPy8lLm1vdmFibGVsaW1pdHNHRj8vJSdhY2NlbnRHRj8vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZOLUklbXN1YkdGJDYlLUYuNiVRImFGJ0YxRjQtRiM2JS1GUjYlLUYuNiVRInVGJ0YxRjQtRiM2Jy1GODYtUSJbRidGOy9GPkYzRkAvRkNGM0ZERkZGSEZKL0ZNUSwwLjE2NjY2NjdlbUYnL0ZQRmBvLUYuNiNRIUYnLUY4Ni1RIl1GJ0Y7Rl1vRkBGXm9GREZGRkhGSkZfby9GUFEsMC4xMTExMTExZW1GJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRidGOy8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRmpvRjtGXXBGOy1GODYtUSIrRidGO0Y9RkBGQkZERkZGSEZKL0ZNUSwwLjIyMjIyMjJlbUYnL0ZQRmRwLUYjNiZGLUY3LUZSNiUtRi42JVEiYkYnRjFGNEZXRl1wRjstRjg2LVEoJm1pbnVzO0YnRjtGPUZARkJGREZGRkhGSkZjcEZlcC1GIzYoLUkjbW5HRiQ2JFEiM0YnRjtGNy1GLjYlUSJwRidGMUY0RjctRlI2JUZqcC1GIzYlLUZSNiUtRi42JVEidkYnRjFGNEZobkZdcEZqb0Y7Rl1wRjtGYHAtRiM2KEZicUY3LUYuNiVRInNGJ0YxRjRGN0ZpcUY7Rjs=">KigpLCYtSSJhRzYiNiQmSSJ1R0YnRicmSSJ2R0YnRiciIiItSSJiR0YnRighIiIiIiNGLSwqKiYtSSJxR0YnRihGLS1JJWRpZmZHJSpwcm90ZWN0ZWRHNiRGJUYpRi1GLSomRjRGLS1GNzYkRi5GKUYtRi0qKCIiJEYtLUkicEdGJ0YoRi0tRjc2JEYuRitGLUYwKihGPkYtLUkic0dGJ0YoRi1GQUYtRi1GLSksJkYmRi1GL0YwRjFGMA==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1826" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Equation executable="false" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYyLUkjbWlHRiQ2J1ElVGh1c0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUrZm9yZWdyb3VuZEdRLFsyNTUsMCwyNTVdRicvJTBmb250X3N0eWxlX25hbWVHUSVUZXh0RicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2L1EifkYnRjJGNS9GOVEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkMvJSlzdHJldGNoeUdGQy8lKnN5bW1ldHJpY0dGQy8lKGxhcmdlb3BHRkMvJS5tb3ZhYmxlbGltaXRzR0ZDLyUnYWNjZW50R0ZDLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGUi1GLDYnUSJhRidGL0YyRjVGOC1GPDYvUSIsRidGMkY1Rj9GQS9GRUYxRkZGSEZKRkxGTkZQL0ZUUSwwLjMzMzMzMzNlbUYnLUYsNidRImJGJ0YvRjJGNUY4RjstRiw2J1EkYXJlRidGL0YyRjVGOEY7LUYsNidRKmNvbnN0YW50c0YnRi9GMkY1RjhGOy1GPDYvUSMuLkYnRjJGNUY/RkFGREZGRkhGSkZMRk4vRlFRLDAuMjIyMjIyMmVtRidGUy1GPDYvUSIuRidGMkY1Rj9GQUZERkZGSEZKRkxGTkZQRlNGL0YyRjVGOA==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYyLUkjbWlHRiQ2J1ElVGh1c0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUrZm9yZWdyb3VuZEdRLFsyNTUsMCwyNTVdRicvJTBmb250X3N0eWxlX25hbWVHUSVUZXh0RicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2L1EifkYnRjJGNS9GOVEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkMvJSlzdHJldGNoeUdGQy8lKnN5bW1ldHJpY0dGQy8lKGxhcmdlb3BHRkMvJS5tb3ZhYmxlbGltaXRzR0ZDLyUnYWNjZW50R0ZDLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGUi1GLDYnUSJhRidGL0YyRjVGOC1GPDYvUSIsRidGMkY1Rj9GQS9GRUYxRkZGSEZKRkxGTkZQL0ZUUSwwLjMzMzMzMzNlbUYnLUYsNidRImJGJ0YvRjJGNUY4RjstRiw2J1EkYXJlRidGL0YyRjVGOEY7LUYsNidRKmNvbnN0YW50c0YnRi9GMkY1RjhGOy1GPDYvUSMuLkYnRjJGNUY/RkFGREZGRkhGSkZMRk4vRlFRLDAuMjIyMjIyMmVtRidGUy1GPDYvUSIuRidGMkY1Rj9GQUZERkZGSEZKRkxGTkZQRlNGL0YyRjVGOA==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1825" drawlabel="true">
<Input>
<Text-field prompt="J2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Jy1JI21vR0YkNi1RKiZ1bWludXMwO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGQi8lKXN0cmV0Y2h5R0ZCLyUqc3ltbWV0cmljR0ZCLyUobGFyZ2VvcEdGQi8lLm1vdmFibGVsaW1pdHNHRkIvJSdhY2NlbnRHRkIvJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0ZRLUkmbWZyYWNHRiQ2KC1GIzYnLUYsNiVRJ2ZhY3RvckYnRi9GMi1GNjYkLUYjNigtRiw2I1EhRictRiM2JS1GLDYlUSVkaWZmRidGL0YyLUY2NiQtRiM2Jy1GLDYlUSdSZXMyMjNGJ0YvRjItRjs2LVEiLEYnRj5GQC9GREYxRkVGR0ZJRktGTS9GUFEmMC4wZW1GJy9GU1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJ1RidGL0YyLUY2NiYtRiM2KC1JI21uR0YkNiRRIjJGJ0Y+RmlvRmhwRmlvRmhwRj5GPi8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Y+Rj5GPkZqbi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0ZCRj5GPkZicUZlcUY+LUYjNiYtSSVtc3VwR0YkNiUtRjY2JC1GIzYpLUYsNiVRImFGJ0YvRjItRjs2LVEoJm1pbnVzO0YnRj5GQEZDRkVGR0ZJRktGTUZPRlItRiw2JVEiYkYnRi9GMi9GY3FRKlswLDAsMjU1XUYnRmVxLyUwZm9udF9zdHlsZV9uYW1lR1EqMkR+T3V0cHV0RidGPkY+LUZpcDYkUSIzRidGPi8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGam5GL0YyLyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zpcy8lKWJldmVsbGVkR0ZCRmJxRmVxRj5GPkZicUZlcUY+">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Jy1JI21vR0YkNi1RKiZ1bWludXMwO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGQi8lKXN0cmV0Y2h5R0ZCLyUqc3ltbWV0cmljR0ZCLyUobGFyZ2VvcEdGQi8lLm1vdmFibGVsaW1pdHNHRkIvJSdhY2NlbnRHRkIvJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0ZRLUkmbWZyYWNHRiQ2KC1GIzYnLUYsNiVRJ2ZhY3RvckYnRi9GMi1GNjYkLUYjNigtRiw2I1EhRictRiM2JS1GLDYlUSVkaWZmRidGL0YyLUY2NiQtRiM2Jy1GLDYlUSdSZXMyMjNGJ0YvRjItRjs2LVEiLEYnRj5GQC9GREYxRkVGR0ZJRktGTS9GUFEmMC4wZW1GJy9GU1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJ1RidGL0YyLUY2NiYtRiM2KC1JI21uR0YkNiRRIjJGJ0Y+RmlvRmhwRmlvRmhwRj5GPi8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Y+Rj5GPkZqbi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0ZCRj5GPkZicUZlcUY+LUYjNiYtSSVtc3VwR0YkNiUtRjY2JC1GIzYpLUYsNiVRImFGJ0YvRjItRjs2LVEoJm1pbnVzO0YnRj5GQEZDRkVGR0ZJRktGTUZPRlItRiw2JVEiYkYnRi9GMi9GY3FRKlswLDAsMjU1XUYnRmVxLyUwZm9udF9zdHlsZV9uYW1lR1EqMkR+T3V0cHV0RidGPkY+LUZpcDYkUSIzRidGPi8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGam5GL0YyLyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zpcy8lKWJldmVsbGVkR0ZCRmJxRmVxRj5GPkZicUZlcUY+</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXN1Ykc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2JVEicEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JJW1yb3dHRiQ2JS1GIzYlLUYsNiVRInVGJ0YvRjItRjY2Jy1JI21vR0YkNi1RIltGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdGMS8lKnNlcGFyYXRvckdRJmZhbHNlRicvJSlzdHJldGNoeUdGMS8lKnN5bW1ldHJpY0dGSS8lKGxhcmdlb3BHRkkvJS5tb3ZhYmxlbGltaXRzR0ZJLyUnYWNjZW50R0ZJLyUnbHNwYWNlR1EsMC4xNjY2NjY3ZW1GJy8lJ3JzcGFjZUdGVi1GLDYjUSFGJy1GQDYtUSJdRidGQ0ZFRkdGSkZMRk5GUEZSRlQvRlhRLDAuMTExMTExMWVtRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnRkMvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0Zbb0ZDRl5v">KigtSSVkaWZmRyUqcHJvdGVjdGVkRzYkLUkicEc2IjYkJkkidUdGKUYpJkkidkdGKUYpRisiIiIpLCYtSSJhR0YpRipGLy1JImJHRilGKiEiIiIiJEYvKSwmRjNGL0Y1RjZGN0Y2</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1822" drawlabel="true">
<Input>
<Text-field prompt="J2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSlzaW1wbGlmeUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlRistSSZtZnJhY0dGJDYoLUYjNiUtRiw2JVEnZmFjdG9yRidGNEY3LUY7NiQtRiM2JkYrLUYjNiUtRiw2JVElZGlmZkYnRjRGNy1GOzYkLUYjNictRiw2JVEnUmVzMjIzRidGNEY3LUkjbW9HRiQ2LVEiLEYnL0Y4USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNi8lKXN0cmV0Y2h5R0Zpbi8lKnN5bW1ldHJpY0dGaW4vJShsYXJnZW9wR0Zpbi8lLm1vdmFibGVsaW1pdHNHRmluLyUnYWNjZW50R0Zpbi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiVRInZGJ0Y0RjctRjs2Ji1GIzYoLUkjbW5HRiQ2JFEiMkYnRmVuRldGY3BGV0ZjcEZlbkZlbi8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZlbkZlbkZlbkYrRmVuRmVuRmVuLUYjNiUtSSVtc3VwR0YkNiUtRjs2JC1GIzYmLUYsNiVRImFGJ0Y0RjctRlg2LVEoJm1pbnVzO0YnRmVuRmduL0Zbb0ZpbkZcb0Zeb0Zgb0Zib0Zkby9GZ29RLDAuMjIyMjIyMmVtRicvRmpvRl5yLUYsNiVRImJGJ0Y0RjdGZW5GZW4tRmRwNiRRIjNGJ0Zlbi8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGK0Zlbi8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGXnMvJSliZXZlbGxlZEdGaW5GZW5GZW5GZW5GKy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0ZpbkZlbg==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSlzaW1wbGlmeUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlRistSSZtZnJhY0dGJDYoLUYjNiUtRiw2JVEnZmFjdG9yRidGNEY3LUY7NiQtRiM2JkYrLUYjNiUtRiw2JVElZGlmZkYnRjRGNy1GOzYkLUYjNictRiw2JVEnUmVzMjIzRidGNEY3LUkjbW9HRiQ2LVEiLEYnL0Y4USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNi8lKXN0cmV0Y2h5R0Zpbi8lKnN5bW1ldHJpY0dGaW4vJShsYXJnZW9wR0Zpbi8lLm1vdmFibGVsaW1pdHNHRmluLyUnYWNjZW50R0Zpbi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiVRInZGJ0Y0RjctRjs2Ji1GIzYoLUkjbW5HRiQ2JFEiMkYnRmVuRldGY3BGV0ZjcEZlbkZlbi8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZlbkZlbkZlbkYrRmVuRmVuRmVuLUYjNiUtSSVtc3VwR0YkNiUtRjs2JC1GIzYmLUYsNiVRImFGJ0Y0RjctRlg2LVEoJm1pbnVzO0YnRmVuRmduL0Zbb0ZpbkZcb0Zeb0Zgb0Zib0Zkby9GZ29RLDAuMjIyMjIyMmVtRicvRmpvRl5yLUYsNiVRImJGJ0Y0RjdGZW5GZW4tRmRwNiRRIjNGJ0Zlbi8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGK0Zlbi8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGXnMvJSliZXZlbGxlZEdGaW5GZW5GZW5GZW5GKy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0ZpbkZlbg==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXN1Ykc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JJW1yb3dHRiQ2JS1GIzYlLUYsNiVRInZGJ0YvRjItRjY2Jy1JI21vR0YkNi1RIltGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdGMS8lKnNlcGFyYXRvckdRJmZhbHNlRicvJSlzdHJldGNoeUdGMS8lKnN5bW1ldHJpY0dGSS8lKGxhcmdlb3BHRkkvJS5tb3ZhYmxlbGltaXRzR0ZJLyUnYWNjZW50R0ZJLyUnbHNwYWNlR1EsMC4xNjY2NjY3ZW1GJy8lJ3JzcGFjZUdGVi1GLDYjUSFGJy1GQDYtUSJdRidGQ0ZFRkdGSkZMRk5GUEZSRlQvRlhRLDAuMTExMTExMWVtRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnRkMvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0Zbb0ZDRl5v">KigtSSVkaWZmRyUqcHJvdGVjdGVkRzYkLUkic0c2IjYkJkkidUdGKUYpJkkidkdGKUYpRi0iIiIpLCYtSSJhR0YpRipGLy1JImJHRilGKiEiIiIiJEYvKSwmRjNGL0Y1RjZGN0Y2</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1834" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Equation executable="false" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZobi1JI21vR0YkNi9RIy4uRicvJStmb3JlZ3JvdW5kR1EsWzI1NSwwLDI1NV1GJy8lMGZvbnRfc3R5bGVfbmFtZUdRJVRleHRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjovJSlzdHJldGNoeUdGOi8lKnN5bW1ldHJpY0dGOi8lKGxhcmdlb3BHRjovJS5tb3ZhYmxlbGltaXRzR0Y6LyUnYWNjZW50R0Y6LyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdRJjAuMGVtRictRiw2L1EiLkYnRi9GMkY1RjhGO0Y9Rj9GQUZDRkUvRkhGTEZKLUYsNi9RIn5GJ0YvRjJGNUY4RjtGPUY/RkFGQ0ZFRlBGSi1GLDYxUSRhbmRGJy8lJWJvbGRHUSV0cnVlRidGL0YyL0Y2USVib2xkRicvJStmb250d2VpZ2h0R0ZlbkY4RjtGPUY/RkFGQ0ZFRlBGSkZRLUkjbWlHRiQ2J1EicEYnLyUnaXRhbGljR0ZZRi9GMi9GNlEnaXRhbGljRictRiw2L1EiPUYnRi9GMkY1RjhGO0Y9Rj9GQUZDRkUvRkhRLDAuMjc3Nzc3OGVtRicvRktGZG9GaG4tSShtZmVuY2VkR0YkNiYtRiM2Jy1GaW42J1EidkYnRlxvRi9GMkZeb0Zcb0YvRjJGXm9GL0YyRjUtRiw2L1EiLEYnRi9GMkY1RjgvRjxGWUY9Rj9GQUZDRkVGUC9GS1EsMC4zMzMzMzMzZW1GJy1GaW42J1Eic0YnRlxvRi9GMkZeb0Zgb0ZkcC1GZ282Ji1GIzYnLUZpbjYnUSJ1RidGXG9GL0YyRl5vRlxvRi9GMkZeb0YvRjJGNUZNRlEtRmluNidRI0l0RidGXG9GL0YyRl5vRlEtRmluNidRI2lzRidGXG9GL0YyRl5vRlEtRiw2MVEkbm90RidGV0YvRjJGWkZmbkY4RjtGPUY/RkFGQ0ZFRlBGSkZRLUZpbjYnUSVlYXN5RidGXG9GL0YyRl5vRlEtRiw2MVEjdG9GJ0ZXRi9GMkZaRmZuRjhGO0Y9Rj9GQUZDRkVGUEZKRlEtRmluNidRKG9ic2VydmVGJ0Zcb0YvRjJGXm9GUS1GaW42J1EkdGhlRidGXG9GL0YyRl5vRlEtRmluNidRJm90aGVyRidGXG9GL0YyRl5vRlEtRmluNidRK2lkZW50aXRpZXNGJ0Zcb0YvRjJGXm9GUS1GaW42J1EjYXRGJ0Zcb0YvRjJGXm9GUUZgckZRLUZpbjYnUSdtb21lbnRGJ0Zcb0YvRjJGXm9GXnBGUS1GaW42J1Ejc29GJ0Zcb0YvRjJGXm9GUS1GaW42J1Ejd2VGJ0Zcb0YvRjJGXm9GUS1GaW42J1Erc3Vic3RpdHV0ZUYnRlxvRi9GMkZeb0ZRLUZpbjYnUSZ0aGVzZUYnRlxvRi9GMkZeb0ZRLUZpbjYnUSVkYXRhRidGXG9GL0YyRl5vRlFGVEZRLUZpbjYnUSZjaGVja0YnRlxvRi9GMkZeb0ZRLUZpbjYnUSZhZ2FpbkYnRlxvRi9GMkZeb0Zcb0YvRjJGXm8=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZobi1JI21vR0YkNi9RIy4uRicvJStmb3JlZ3JvdW5kR1EsWzI1NSwwLDI1NV1GJy8lMGZvbnRfc3R5bGVfbmFtZUdRJVRleHRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjovJSlzdHJldGNoeUdGOi8lKnN5bW1ldHJpY0dGOi8lKGxhcmdlb3BHRjovJS5tb3ZhYmxlbGltaXRzR0Y6LyUnYWNjZW50R0Y6LyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdRJjAuMGVtRictRiw2L1EiLkYnRi9GMkY1RjhGO0Y9Rj9GQUZDRkUvRkhGTEZKLUYsNi9RIn5GJ0YvRjJGNUY4RjtGPUY/RkFGQ0ZFRlBGSi1GLDYxUSRhbmRGJy8lJWJvbGRHUSV0cnVlRidGL0YyL0Y2USVib2xkRicvJStmb250d2VpZ2h0R0ZlbkY4RjtGPUY/RkFGQ0ZFRlBGSkZRLUkjbWlHRiQ2J1EicEYnLyUnaXRhbGljR0ZZRi9GMi9GNlEnaXRhbGljRictRiw2L1EiPUYnRi9GMkY1RjhGO0Y9Rj9GQUZDRkUvRkhRLDAuMjc3Nzc3OGVtRicvRktGZG9GaG4tSShtZmVuY2VkR0YkNiYtRiM2Jy1GaW42J1EidkYnRlxvRi9GMkZeb0Zcb0YvRjJGXm9GL0YyRjUtRiw2L1EiLEYnRi9GMkY1RjgvRjxGWUY9Rj9GQUZDRkVGUC9GS1EsMC4zMzMzMzMzZW1GJy1GaW42J1Eic0YnRlxvRi9GMkZeb0Zgb0ZkcC1GZ282Ji1GIzYnLUZpbjYnUSJ1RidGXG9GL0YyRl5vRlxvRi9GMkZeb0YvRjJGNUZNRlEtRmluNidRI0l0RidGXG9GL0YyRl5vRlEtRmluNidRI2lzRidGXG9GL0YyRl5vRlEtRiw2MVEkbm90RidGV0YvRjJGWkZmbkY4RjtGPUY/RkFGQ0ZFRlBGSkZRLUZpbjYnUSVlYXN5RidGXG9GL0YyRl5vRlEtRiw2MVEjdG9GJ0ZXRi9GMkZaRmZuRjhGO0Y9Rj9GQUZDRkVGUEZKRlEtRmluNidRKG9ic2VydmVGJ0Zcb0YvRjJGXm9GUS1GaW42J1EkdGhlRidGXG9GL0YyRl5vRlEtRmluNidRJm90aGVyRidGXG9GL0YyRl5vRlEtRmluNidRK2lkZW50aXRpZXNGJ0Zcb0YvRjJGXm9GUS1GaW42J1EjYXRGJ0Zcb0YvRjJGXm9GUUZgckZRLUZpbjYnUSdtb21lbnRGJ0Zcb0YvRjJGXm9GXnBGUS1GaW42J1Ejc29GJ0Zcb0YvRjJGXm9GUS1GaW42J1Ejd2VGJ0Zcb0YvRjJGXm9GUS1GaW42J1Erc3Vic3RpdHV0ZUYnRlxvRi9GMkZeb0ZRLUZpbjYnUSZ0aGVzZUYnRlxvRi9GMkZeb0ZRLUZpbjYnUSVkYXRhRidGXG9GL0YyRl5vRlFGVEZRLUZpbjYnUSZjaGVja0YnRlxvRi9GMkZeb0ZRLUZpbjYnUSZhZ2FpbkYnRlxvRi9GMkZeb0Zcb0YvRjJGXm8=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1837" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2I1EhRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1915" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY4LUkjbWlHRiQ2JVEocmVzdGFydEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIjpGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSV3aXRoRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiQtRiw2JVE1RGlmZmVyZW50aWFsR2VvbWV0cnlGJ0YvRjJGOUY5RjVGTy1GUzYkLUYjNiQtRiw2JVEnVGVuc29yRidGL0YyRjlGOUY1Rk8tRlM2JC1GIzYkLUYsNiVRJlRvb2xzRidGL0YyRjlGOUY1Rk8tRlM2JC1GIzYkLUYsNiVRLEpldENhbGN1bHVzRidGL0YyRjlGOUY1Rk8tRlM2JC1GIzYkLUYsNiVRLkxpbmVhckFsZ2VicmFGJ0YvRjJGOUY5RjVGTy1GUzYkLUYjNjAtRiw2JVEpUERFdG9vbHNGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRltxL0ZORlxxLUYsNiVRJURfRHhGJ0YvRjJGZ3BGX3EtRiw2JVEoZGVjbGFyZUYnRi9GMkZncEZfcS1GLDYlUSZUb0pldEYnRi9GMkZncEZfcS1GLDYlUShGcm9tSmV0RidGL0YyRjlGOUY1LyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY4LUkjbWlHRiQ2JVEocmVzdGFydEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIjpGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSV3aXRoRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiQtRiw2JVE1RGlmZmVyZW50aWFsR2VvbWV0cnlGJ0YvRjJGOUY5RjVGTy1GUzYkLUYjNiQtRiw2JVEnVGVuc29yRidGL0YyRjlGOUY1Rk8tRlM2JC1GIzYkLUYsNiVRJlRvb2xzRidGL0YyRjlGOUY1Rk8tRlM2JC1GIzYkLUYsNiVRLEpldENhbGN1bHVzRidGL0YyRjlGOUY1Rk8tRlM2JC1GIzYkLUYsNiVRLkxpbmVhckFsZ2VicmFGJ0YvRjJGOUY5RjVGTy1GUzYkLUYjNjAtRiw2JVEpUERFdG9vbHNGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRltxL0ZORlxxLUYsNiVRJURfRHhGJ0YvRjJGZ3BGX3EtRiw2JVEoZGVjbGFyZUYnRi9GMkZncEZfcS1GLDYlUSZUb0pldEYnRi9GMkZncEZfcS1GLDYlUShGcm9tSmV0RidGL0YyRjlGOUY1LyUrZXhlY3V0YWJsZUdGPUY5</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1906" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY1LUkjbWlHRiQ2JVEmYWxpYXNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSJmRidGL0YyLUkjbW9HRiQ2LVEiPUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGRS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZULUYjNiVGOi1GNjYkLUYjNiwtSSVtc3ViR0YkNiUtRiw2JVEidUYnRi9GMi1GIzYmLUkjbW5HRiQ2JFEiMkYnRkEtRj42LVEiLEYnRkFGQy9GR0YxRkhGSkZMRk5GUC9GU1EmMC4wZW1GJy9GVlEsMC4zMzMzMzMzZW1GJ0Zfb0ZBLyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGY28tRmhuNiVGam4tRiM2JkZfb0Zjby1GYG82JFEiM0YnRkFGQUZbcEZjby1GaG42JUZqbi1GIzYmRmJwRmNvRmJwRkFGW3BGY28tRmhuNiVGam4tRiM2Ji1GYG82JFEiMUYnRkFGY29GX29GQUZbcEZjby1GaG42JUZqbi1GIzYmRl1xRmNvRmJwRkFGW3BGQUZBRkEtRiw2I1EhRicvJStleGVjdXRhYmxlR0ZFRkFGQS1GPjYtUSI6RidGQUZDRkZGSEZKRkxGTkZQRlJGVS1GLDYlUShkZWNsYXJlRidGL0YyLUY2NiQtRiM2JS1GLDYlUSJwRidGL0YyLUY2NiQtRiM2JC1GaG42JS1GLDYlUSJ2RidGL0YyLUYjNiQtRjY2Ji1GIzYkRmRxRkFGQS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZBRltwRkFGQUZBRkFGaXFGXHItRjY2JC1GIzYlLUYsNiVRInFGJ0YvRjItRjY2JC1GIzYmLUZobjYlRmpuRl9zRltwRmNvRmpyRkFGQUZBRkFGaXFGXHItRjY2JC1GIzYlLUYsNiVRInJGJ0YvRjJGYnRGQUZBRmlxRlxyLUY2NiQtRiM2JS1GLDYlUSJzRidGL0YyLUY2NiQtRiM2JUZmdEZkcUZBRkFGQUZBRmlxLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRmhvLyUmZGVwdGhHRl92LyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUY+Ni1RIn5GJ0ZBRkNGRkZIRkpGTEZORlBGZ28vRlZGaG9GZ3FGQQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY1LUkjbWlHRiQ2JVEmYWxpYXNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSJmRidGL0YyLUkjbW9HRiQ2LVEiPUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGRS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZULUYjNiVGOi1GNjYkLUYjNiwtSSVtc3ViR0YkNiUtRiw2JVEidUYnRi9GMi1GIzYmLUkjbW5HRiQ2JFEiMkYnRkEtRj42LVEiLEYnRkFGQy9GR0YxRkhGSkZMRk5GUC9GU1EmMC4wZW1GJy9GVlEsMC4zMzMzMzMzZW1GJ0Zfb0ZBLyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGY28tRmhuNiVGam4tRiM2JkZfb0Zjby1GYG82JFEiM0YnRkFGQUZbcEZjby1GaG42JUZqbi1GIzYmRmJwRmNvRmJwRkFGW3BGY28tRmhuNiVGam4tRiM2Ji1GYG82JFEiMUYnRkFGY29GX29GQUZbcEZjby1GaG42JUZqbi1GIzYmRl1xRmNvRmJwRkFGW3BGQUZBRkEtRiw2I1EhRicvJStleGVjdXRhYmxlR0ZFRkFGQS1GPjYtUSI6RidGQUZDRkZGSEZKRkxGTkZQRlJGVS1GLDYlUShkZWNsYXJlRidGL0YyLUY2NiQtRiM2JS1GLDYlUSJwRidGL0YyLUY2NiQtRiM2JC1GaG42JS1GLDYlUSJ2RidGL0YyLUYjNiQtRjY2Ji1GIzYkRmRxRkFGQS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZBRltwRkFGQUZBRkFGaXFGXHItRjY2JC1GIzYlLUYsNiVRInFGJ0YvRjItRjY2JC1GIzYmLUZobjYlRmpuRl9zRltwRmNvRmpyRkFGQUZBRkFGaXFGXHItRjY2JC1GIzYlLUYsNiVRInJGJ0YvRjJGYnRGQUZBRmlxRlxyLUY2NiQtRiM2JS1GLDYlUSJzRidGL0YyLUY2NiQtRiM2JUZmdEZkcUZBRkFGQUZBRmlxLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRmhvLyUmZGVwdGhHRl92LyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUY+Ni1RIn5GJ0ZBRkNGRkZIRkpGTEZORlBGZ28vRlZGaG9GZ3FGQQ==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNictSSNtaUdGJDYlUSN+cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RMCZBcHBseUZ1bmN0aW9uO0YnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvRjVRJ25vcm1hbEYnLyUmZmVuY2VHRj0vJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGUC1JKG1mZW5jZWRHRiQ2JC1GIzYlLUklbXN1YkdGJDYlLUYuNiVRInZGJ0YxRjQtRiM2Jy1GODYtUSJbRidGPi9GQUYzRkIvRkVGM0ZGRkhGSkZML0ZPUSwwLjE2NjY2NjdlbUYnL0ZSRmBvLUYuNiNRIUYnLUY4Ni1RIl1GJ0Y+Rl1vRkJGXm9GRkZIRkpGTEZfby9GUlEsMC4xMTExMTExZW1GJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRidGPi8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRmpvRj5GPkZqb0Y+LUY4Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y+RkBGQkZERkZGSEZKRkxGTkZRLUYuNiVROXdpbGx+bm93fmJlfmRpc3BsYXllZH5hc0YnRjFGNEZgcC1GLjYlUSJwRidGMUY0Rj4=">KigtSSN+cEc2IjYjJkkidkdGJUYlIiIiSTl3aWxsfm5vd35iZX5kaXNwbGF5ZWR+YXNHRiVGKUkicEdGJUYp</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNictSSNtaUdGJDYlUSN+cUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RMCZBcHBseUZ1bmN0aW9uO0YnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvRjVRJ25vcm1hbEYnLyUmZmVuY2VHRj0vJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGUC1JKG1mZW5jZWRHRiQ2JC1GIzYnLUklbXN1YkdGJDYlLUYuNiVRInVGJ0YxRjQtRiM2Jy1GODYtUSJbRidGPi9GQUYzRkIvRkVGM0ZGRkhGSkZML0ZPUSwwLjE2NjY2NjdlbUYnL0ZSRmBvLUYuNiNRIUYnLUY4Ni1RIl1GJ0Y+Rl1vRkJGXm9GRkZIRkpGTEZfby9GUlEsMC4xMTExMTExZW1GJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRidGPi8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY4Ni1RIixGJ0Y+RkAvRkNGM0ZERkZGSEZKRkxGTi9GUlEsMC4zMzMzMzMzZW1GJy1GWTYlLUYuNiVRInZGJ0YxRjRGaG5GXXBGam9GPkY+RmpvRj4tRjg2LVExJkludmlzaWJsZVRpbWVzO0YnRj5GQEZCRkRGRkZIRkpGTEZORlEtRi42JVE5d2lsbH5ub3d+YmV+ZGlzcGxheWVkfmFzRidGMUY0RltxLUYuNiVRInFGJ0YxRjRGPg==">KigtSSN+cUc2IjYkJkkidUdGJUYlJkkidkdGJUYlIiIiSTl3aWxsfm5vd35iZX5kaXNwbGF5ZWR+YXNHRiVGK0kicUdGJUYr</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNictSSNtaUdGJDYlUSN+ckYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RMCZBcHBseUZ1bmN0aW9uO0YnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvRjVRJ25vcm1hbEYnLyUmZmVuY2VHRj0vJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGUC1JKG1mZW5jZWRHRiQ2JC1GIzYnLUklbXN1YkdGJDYlLUYuNiVRInVGJ0YxRjQtRiM2Jy1GODYtUSJbRidGPi9GQUYzRkIvRkVGM0ZGRkhGSkZML0ZPUSwwLjE2NjY2NjdlbUYnL0ZSRmBvLUYuNiNRIUYnLUY4Ni1RIl1GJ0Y+Rl1vRkJGXm9GRkZIRkpGTEZfby9GUlEsMC4xMTExMTExZW1GJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRidGPi8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY4Ni1RIixGJ0Y+RkAvRkNGM0ZERkZGSEZKRkxGTi9GUlEsMC4zMzMzMzMzZW1GJy1GWTYlLUYuNiVRInZGJ0YxRjRGaG5GXXBGam9GPkY+RmpvRj4tRjg2LVExJkludmlzaWJsZVRpbWVzO0YnRj5GQEZCRkRGRkZIRkpGTEZORlEtRi42JVE5d2lsbH5ub3d+YmV+ZGlzcGxheWVkfmFzRidGMUY0RltxLUYuNiVRInJGJ0YxRjRGPg==">KigtSSN+ckc2IjYkJkkidUdGJUYlJkkidkdGJUYlIiIiSTl3aWxsfm5vd35iZX5kaXNwbGF5ZWR+YXNHRiVGK0kickdGJUYr</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNictSSNtaUdGJDYlUSN+c0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RMCZBcHBseUZ1bmN0aW9uO0YnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvRjVRJ25vcm1hbEYnLyUmZmVuY2VHRj0vJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGUC1JKG1mZW5jZWRHRiQ2JC1GIzYlLUklbXN1YkdGJDYlLUYuNiVRInVGJ0YxRjQtRiM2Jy1GODYtUSJbRidGPi9GQUYzRkIvRkVGM0ZGRkhGSkZML0ZPUSwwLjE2NjY2NjdlbUYnL0ZSRmBvLUYuNiNRIUYnLUY4Ni1RIl1GJ0Y+Rl1vRkJGXm9GRkZIRkpGTEZfby9GUlEsMC4xMTExMTExZW1GJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRidGPi8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRmpvRj5GPkZqb0Y+LUY4Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y+RkBGQkZERkZGSEZKRkxGTkZRLUYuNiVROXdpbGx+bm93fmJlfmRpc3BsYXllZH5hc0YnRjFGNEZgcC1GLjYlUSJzRidGMUY0Rj4=">KigtSSN+c0c2IjYjJkkidUdGJUYlIiIiSTl3aWxsfm5vd35iZX5kaXNwbGF5ZWR+YXNHRiVGKUkic0dGJUYp</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1928" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYrLUY2NiYtRiM2KC1GLDYlUSJ0RidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJ4RidGL0YyRkEtRiw2JVEieUYnRi9GMkZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GNjYmLUYjNiYtRiw2JVEidUYnRi9GMkZBLUYsNiVRInZGJ0YvRjJGRUZFRlxvRl9vRkEtRkI2LVEifkYnRkVGRy9GS0ZJRkxGTkZQRlJGVEZWL0ZaRlgtRiw2JVEjSjJGJ0YvRjJGQS1JI21uR0YkNiRRIjNGJ0ZFRkVGRS1GQjYtUSI6RidGRUZHRl9wRkxGTkZQRlJGVC9GV1EsMC4yNzc3Nzc4ZW1GJy9GWkZccS8lK2V4ZWN1dGFibGVHRklGRQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYrLUY2NiYtRiM2KC1GLDYlUSJ0RidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJ4RidGL0YyRkEtRiw2JVEieUYnRi9GMkZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GNjYmLUYjNiYtRiw2JVEidUYnRi9GMkZBLUYsNiVRInZGJ0YvRjJGRUZFRlxvRl9vRkEtRkI2LVEifkYnRkVGRy9GS0ZJRkxGTkZQRlJGVEZWL0ZaRlgtRiw2JVEjSjJGJ0YvRjJGQS1JI21uR0YkNiRRIjNGJ0ZFRkVGRS1GQjYtUSI6RidGRUZHRl9wRkxGTkZQRlJGVC9GV1EsMC4yNzc3Nzc4ZW1GJy9GWkZccS8lK2V4ZWN1dGFibGVHRklGRQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1911" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZKLUkjbWlHRiQ2JVEiRkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GUy1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNiUtSSNtbkdGJDYlUSIxRidGL0YyRi9GMi8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GYm8tRiw2JVEiYUYnRi9GMi1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGUkZULUZWNiVGWC1GIzYlLUZobjYkUSIyRidGOUYvRjJGW29GXm8tRiw2JVEicEYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYkLUZWNiUtRiw2JVEidkYnRi9GMi1GIzYkLUZlcDYmLUYjNiQtRiw2I1EhRidGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRjlGW29GOUY5RmdvLUZWNiVGWC1GIzYlLUZobjYkUSIzRidGOUYvRjJGW29GXm8tRiw2JVEicUYnRi9GMi1GZXA2JC1GIzYnLUZWNiVGWC1GIzYlLUZlcDYmLUYjNiVGZHFGL0YyRjlGZ3FGanFGL0YyRltvLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGUi9GTlEsMC4zMzMzMzMzZW1GJy1GVjYlRltxRl1zRltvLyUrZXhlY3V0YWJsZUdGPUY5RjlGZ28tRlY2JUZbcUZfckZbby1GNjYtUSI7RidGOUY7RmZzRkBGQkZERkZGSEZSRk0tSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdGUy8lJmRlcHRoR0ZndC8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GLDYlUSJHRidGL0YyRjUtRlY2JUZbcS1GIzYlLUZobjYkRmpuRjlGL0YyRltvRl5vLUYsNiVRImJGJ0YvRjJGZ28tRlY2JUZbcUZccEZbb0Zeby1GLDYlUSJyRidGL0YyRmdyRmdvRl1yRl5vLUYsNiVRInNGJ0YvRjItRmVwNiQtRiM2JS1GVjYlRlhGXnFGW29GZHFGOUY5RmdvRl10Rl90Rlt0Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZKLUkjbWlHRiQ2JVEiRkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GUy1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNiUtSSNtbkdGJDYlUSIxRidGL0YyRi9GMi8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GYm8tRiw2JVEiYUYnRi9GMi1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGUkZULUZWNiVGWC1GIzYlLUZobjYkUSIyRidGOUYvRjJGW29GXm8tRiw2JVEicEYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYkLUZWNiUtRiw2JVEidkYnRi9GMi1GIzYkLUZlcDYmLUYjNiQtRiw2I1EhRidGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRjlGW29GOUY5RmdvLUZWNiVGWC1GIzYlLUZobjYkUSIzRidGOUYvRjJGW29GXm8tRiw2JVEicUYnRi9GMi1GZXA2JC1GIzYnLUZWNiVGWC1GIzYlLUZlcDYmLUYjNiVGZHFGL0YyRjlGZ3FGanFGL0YyRltvLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGUi9GTlEsMC4zMzMzMzMzZW1GJy1GVjYlRltxRl1zRltvLyUrZXhlY3V0YWJsZUdGPUY5RjlGZ28tRlY2JUZbcUZfckZbby1GNjYtUSI7RidGOUY7RmZzRkBGQkZERkZGSEZSRk0tSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdGUy8lJmRlcHRoR0ZndC8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GLDYlUSJHRidGL0YyRjUtRlY2JUZbcS1GIzYlLUZobjYkRmpuRjlGL0YyRltvRl5vLUYsNiVRImJGJ0YvRjJGZ28tRlY2JUZbcUZccEZbb0Zeby1GLDYlUSJyRidGL0YyRmdyRmdvRl1yRl5vLUYsNiVRInNGJ0YvRjItRmVwNiQtRiM2JS1GVjYlRlhGXnFGW29GZHFGOUY5RmdvRl10Rl90Rlt0Rjk=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEiRkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiM2Ki1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNiUtSSNtbkdGJDYkUSIxRidGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRidGOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GYW8tRiM2Ji1GLDYlUSJhRidGL0YyLUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GXHAtRlI2JUZULUYjNiUtRlo2JFEiMkYnRjlGZ25GOUZqbkY5Rl1vLUYjNiYtRiw2JVEicEYnRi9GMkZoby1GUjYlRlQtRiM2JS1GWjYkUSIzRidGOUZnbkY5RmpuRjlGXW8tRiM2Ji1GLDYlUSJxRidGL0YyRmhvLUZSNiUtRiw2JVEidkYnRi9GMkZccUZqbkY5RjlGZ25GOQ==">LComSSJ1RzYiNiMiIiJGJyomSSJhR0YlRicmRiQ2IyIiI0YnRicqJi1JInBHRiU2IyZJInZHRiVGJUYnJkYkNiMiIiRGJ0YnKiYtSSJxR0YlNiQmRiRGJUYxRicmRjJGNEYnRic=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEiR0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiM2Ki1JJW1zdWJHRiQ2JS1GLDYlUSJ2RidGL0YyLUYjNiUtSSNtbkdGJDYkUSIxRidGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRidGOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GYW8tRiM2Ji1GLDYlUSJiRidGL0YyLUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GXHAtRlI2JUZULUYjNiUtRlo2JFEiMkYnRjlGZ25GOUZqbkY5Rl1vLUYjNiYtRiw2JVEickYnRi9GMkZoby1GUjYlLUYsNiVRInVGJ0YvRjItRiM2JS1GWjYkUSIzRidGOUZnbkY5RmpuRjlGXW8tRiM2Ji1GLDYlUSJzRidGL0YyRmhvLUZSNiVGVEZfcUZqbkY5RjlGZ25GOQ==">LComSSJ2RzYiNiMiIiJGJyomSSJiR0YlRicmRiQ2IyIiI0YnRicqJi1JInJHRiU2JCZJInVHRiVGJSZGJEYlRicmRjI2IyIiJEYnRicqJi1JInNHRiU2I0YxRicmRiRGNUYnRic=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1917" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2JVEjRFJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2JC1GIzYxLUYsNiVRJWRpZmZGJ0YvRjItRlA2JC1GIzYmLUYsNiVRIkZGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNiQtSSNtbkdGJDYkUSIxRidGOUY5LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGOUY5LUY2Ni1RJyZzZG90O0YnRjlGO0Y+RkBGQkZERkZGSEZcby9GTkZdby1GYW82JS1GLDYlUScmIzk1ODtGJy9GMEY9RjlGZm9GXHAtRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZdcUZULUZQNiQtRiM2JkZlbkZobi1GYW82JUZjby1GIzYkLUZpbzYkUSIyRidGOUY5RlxwRjlGOUZfcC1GYW82JUZlcEZlcUZccEZpcEZULUZQNiQtRiM2JkZlbkZobi1GYW82JUZjby1GIzYkLUZpbzYkUSIzRidGOUY5RlxwRjlGOUZfcC1GYW82JUZlcEZickZccEY5RjlGX3AtRlA2JC1GIzYxRlQtRlA2JC1GIzYmLUYsNiVRIkdGJ0YvRjJGaG4tRmFvNiUtRiw2JVEidkYnRi9GMkZmb0ZccEY5RjlGX3BGY3BGaXBGVC1GUDYkLUYjNiZGYXNGaG4tRmFvNiVGZnNGZXFGXHBGOUY5Rl9wRmpxRmlwRlQtRlA2JC1GIzYmRmFzRmhuLUZhbzYlRmZzRmJyRlxwRjlGOUZfcEZnckY5RjktRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSEZccUZecS1GUDYkLUYjNjJGVC1GUDYkLUYjNidGZW5GaG4tRmFvNiVGZnMtRiM2JUZob0YvRjJGXHAvJStleGVjdXRhYmxlR0Y9RjlGOUZfcC1GYW82JUZlcEZidUZccEZpcEZULUZQNiQtRiM2JkZlbkZobkZddEY5RjlGX3BGanFGaXBGVC1GUDYkLUYjNiZGZW5GaG5GY3RGOUY5Rl9wRmdyRmR1RjlGOUZfcC1GUDYkLUYjNjFGVC1GUDYkLUYjNiZGYXNGaG5GYG9GOUY5Rl9wRmNwRmlwRlQtRlA2JC1GIzYmRmFzRmhuRmNxRjlGOUZfcEZqcUZpcEZULUZQNiQtRiM2JkZhc0ZobkZgckY5RjlGX3BGZ3JGOUY5RmR1Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2JVEjRFJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2JC1GIzYxLUYsNiVRJWRpZmZGJ0YvRjItRlA2JC1GIzYmLUYsNiVRIkZGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNiQtSSNtbkdGJDYkUSIxRidGOUY5LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGOUY5LUY2Ni1RJyZzZG90O0YnRjlGO0Y+RkBGQkZERkZGSEZcby9GTkZdby1GYW82JS1GLDYlUScmIzk1ODtGJy9GMEY9RjlGZm9GXHAtRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZdcUZULUZQNiQtRiM2JkZlbkZobi1GYW82JUZjby1GIzYkLUZpbzYkUSIyRidGOUY5RlxwRjlGOUZfcC1GYW82JUZlcEZlcUZccEZpcEZULUZQNiQtRiM2JkZlbkZobi1GYW82JUZjby1GIzYkLUZpbzYkUSIzRidGOUY5RlxwRjlGOUZfcC1GYW82JUZlcEZickZccEY5RjlGX3AtRlA2JC1GIzYxRlQtRlA2JC1GIzYmLUYsNiVRIkdGJ0YvRjJGaG4tRmFvNiUtRiw2JVEidkYnRi9GMkZmb0ZccEY5RjlGX3BGY3BGaXBGVC1GUDYkLUYjNiZGYXNGaG4tRmFvNiVGZnNGZXFGXHBGOUY5Rl9wRmpxRmlwRlQtRlA2JC1GIzYmRmFzRmhuLUZhbzYlRmZzRmJyRlxwRjlGOUZfcEZnckY5RjktRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSEZccUZecS1GUDYkLUYjNjJGVC1GUDYkLUYjNidGZW5GaG4tRmFvNiVGZnMtRiM2JUZob0YvRjJGXHAvJStleGVjdXRhYmxlR0Y9RjlGOUZfcC1GYW82JUZlcEZidUZccEZpcEZULUZQNiQtRiM2JkZlbkZobkZddEY5RjlGX3BGanFGaXBGVC1GUDYkLUYjNiZGZW5GaG5GY3RGOUY5Rl9wRmdyRmR1RjlGOUZfcC1GUDYkLUYjNjFGVC1GUDYkLUYjNiZGYXNGaG5GYG9GOUY5Rl9wRmNwRmlwRlQtRlA2JC1GIzYmRmFzRmhuRmNxRjlGOUZfcEZqcUZpcEZULUZQNiQtRiM2JkZhc0ZobkZgckY5RjlGX3BGZ3JGOUY5RmR1Rjk=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEjRFJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYjNiYtRiM2Ji1JKG1mZW5jZWRHRiQ2JC1GIzYoLUklbXN1YkdGJDYlLUYsNiVRJyYjOTU4O0YnL0YwRj1GOS1GIzYlLUkjbW5HRiQ2JFEiMUYnRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnRjkvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmlvLUYjNiYtRiw2JVEiYUYnRi9GMi1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmRwLUZZNiVGZW4tRiM2JS1GXG82JFEiMkYnRjlGX29GOUZib0Y5RmVvLUYjNiYtRiw2JVEicEYnRi9GMkZgcC1GWTYlRmVuLUYjNiUtRlxvNiRRIjNGJ0Y5Rl9vRjlGYm9GOUY5RjlGYHAtRlQ2JC1GIzYoRlhGZW8tRiM2Ji1GLDYlUSJiRidGL0YyRmBwRmZwRjlGZW8tRiM2Ji1GLDYlUSJzRidGL0YyRmBwRmJxRjlGOUY5RjktRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSEZob0Zqby1GIzYoLUYsNiVRInFGJ0YvRjJGYHAtSShtc3Vic3VwR0YkNidGZW5GZHFGanAvJTFzdXBlcnNjcmlwdHNoaWZ0R0Zkb0Zib0ZgcC1GLDYlUSJyRidGL0YyRjlGOUZfb0Y5">LCYqJiwoJkkjeGlHNiI2IyIiIkYpKiZJImFHRidGKSZGJjYjIiIjRilGKSomLUkicEdGJzYjJkkidkdGJ0YnRikmRiY2IyIiJEYpRilGKSwoRiVGKSomSSJiR0YnRilGLEYpRikqJi1JInNHRic2IyZJInVHRidGJ0YpRjVGKUYpRilGKSooLUkicUdGJzYkRj9GM0YpKUY1Ri5GKS1JInJHRidGREYpISIi</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1913" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEiQUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkjbW5HRiQ2JFEiMkYnRjktRjY2LVEnJnNkb3Q7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORlctRiw2JVEnTWF0cml4RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiUtRmduNiYtRiM2KS1GZ242Ji1GIzYyLUkmbWZyYWNHRiQ2KC1GUDYkUSIxRidGOS1GIzYkRk9GOS8lLmxpbmV0aGlja25lc3NHRmhvLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRl9wLyUpYmV2ZWxsZWRHRj0tRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZWRlgtRiw2JVElZGlmZkYnRi9GMi1GZ242JC1GIzYpLUYsNiVRI0RSRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGVi9GTlEsMC4zMzMzMzMzZW1GJy1JJW1zdWJHRiQ2JS1GLDYlUScmIzk1ODtGJy9GMEY9RjktRiM2JUZmb0YvRjIvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0ZhcUZncS8lK2V4ZWN1dGFibGVHRj1GOUY5RmFxLUZkbzYoRmZvLUYjNiVGT0YvRjJGW3BGXXBGYHBGYnBGZHBGZ3AtRmduNiQtRiM2KUZecUZhcS1GaHE2JUZqcS1GIzYkRmZvRjlGYHJGYXEtRmhxNiVGanFGaW9GYHJGY3JGOUY5RmFxRmNvRmRwLUYjNiVGZ3AtRmduNiQtRiM2KEZecUZhcUZdc0ZhcS1GaHE2JUZqcS1GIzYkLUZQNiRRIjNGJ0Y5RjlGYHJGOUY5RjktRiw2I1EhRidGY3JGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmFxLUZnbjYmLUYjNjJGY29GZHBGZ3AtRmduNiQtRiM2KEZecUZhcUZdc0ZhcUZhc0Y5RjlGYXFGY29GZHBGZ3AtRmduNiQtRiM2KEZecUZhcUZhc0ZhcUZhc0Y5RjlGYXFGY29GZHBGZ3AtRmduNiQtRiM2KEZecUZhcUZhc0ZhcUZpc0Y5RjlGY3JGOUY5RmN0RmZ0RmFxLUZnbjYmLUYjNjJGY29GZHBGZ3BGZXNGYXFGY29GZHBGZ3BGZXVGYXFGY29GZHBGZ3AtRmduNiQtRiM2KEZecUZhcUZpc0ZhcUZpc0Y5RjlGY3JGOUY5RmN0RmZ0RmNyRjlGOUZjdEZmdEZjckY5RjlGY3JGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEiQUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkjbW5HRiQ2JFEiMkYnRjktRjY2LVEnJnNkb3Q7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORlctRiw2JVEnTWF0cml4RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiUtRmduNiYtRiM2KS1GZ242Ji1GIzYyLUkmbWZyYWNHRiQ2KC1GUDYkUSIxRidGOS1GIzYkRk9GOS8lLmxpbmV0aGlja25lc3NHRmhvLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRl9wLyUpYmV2ZWxsZWRHRj0tRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZWRlgtRiw2JVElZGlmZkYnRi9GMi1GZ242JC1GIzYpLUYsNiVRI0RSRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGVi9GTlEsMC4zMzMzMzMzZW1GJy1JJW1zdWJHRiQ2JS1GLDYlUScmIzk1ODtGJy9GMEY9RjktRiM2JUZmb0YvRjIvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0ZhcUZncS8lK2V4ZWN1dGFibGVHRj1GOUY5RmFxLUZkbzYoRmZvLUYjNiVGT0YvRjJGW3BGXXBGYHBGYnBGZHBGZ3AtRmduNiQtRiM2KUZecUZhcS1GaHE2JUZqcS1GIzYkRmZvRjlGYHJGYXEtRmhxNiVGanFGaW9GYHJGY3JGOUY5RmFxRmNvRmRwLUYjNiVGZ3AtRmduNiQtRiM2KEZecUZhcUZdc0ZhcS1GaHE2JUZqcS1GIzYkLUZQNiRRIjNGJ0Y5RjlGYHJGOUY5RjktRiw2I1EhRidGY3JGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmFxLUZnbjYmLUYjNjJGY29GZHBGZ3AtRmduNiQtRiM2KEZecUZhcUZdc0ZhcUZhc0Y5RjlGYXFGY29GZHBGZ3AtRmduNiQtRiM2KEZecUZhcUZhc0ZhcUZhc0Y5RjlGYXFGY29GZHBGZ3AtRmduNiQtRiM2KEZecUZhcUZhc0ZhcUZpc0Y5RjlGY3JGOUY5RmN0RmZ0RmFxLUZnbjYmLUYjNjJGY29GZHBGZ3BGZXNGYXFGY29GZHBGZ3BGZXVGYXFGY29GZHBGZ3AtRmduNiQtRiM2KEZecUZhcUZpc0ZhcUZpc0Y5RjlGY3JGOUY5RmN0RmZ0RmNyRjlGOUZjdEZmdEZjckY5RjlGY3JGOQ==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEiQUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtYWN0aW9uR0YkNiUtSShtZmVuY2VkR0YkNigtRiM2JS1JJ210YWJsZUdGJDY3LUkkbXRyR0YkNigtSSRtdGRHRiQ2KC1JI21uR0YkNiRRIjJGJ0Y5LyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0Zgby8lK2dyb3VwYWxpZ25HRmBvLyUocm93c3BhbkdRIjFGJy8lK2NvbHVtbnNwYW5HRmdvLUZobjYoLUYjNiYtRiw2JVEiYkYnRi9GMi1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmVwLUYsNiVRImFGJ0YvRjJGOUZeb0Zhb0Zjb0Zlb0Zoby1GaG42KC1GIzYmLUYsNiVRInNGJ0YvRjJGYXAtRiw2JVEicEYnRi9GMkY5Rl5vRmFvRmNvRmVvRmhvRl5vRmFvRmNvLUZlbjYoRmpvLUZobjYoLUYjNihGam4tRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZeckZncEZqcUZecEY5Rl5vRmFvRmNvRmVvRmhvLUZobjYoLUYjNiYtRiM2JkZncEZqcUZecUY5RmFwLUYjNiZGYXFGanFGXnBGOUY5Rl5vRmFvRmNvRmVvRmhvRl5vRmFvRmNvLUZlbjYoRmpwRmByLUZobjYoLUYjNiYtRiM2KEZqbkZqcUZhcUZqcUZecUY5LUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGZHBGZnAtRiM2KEZqbkZqcS1GLDYlUSJxRidGL0YyRmpxLUYsNiVRInJGJ0YvRjJGOUY5Rl5vRmFvRmNvRmVvRmhvRl5vRmFvRmNvLyUmYWxpZ25HUSVheGlzRicvRl9vUSliYXNlbGluZUYnL0Zib1EnY2VudGVyRicvRmRvUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdGMS8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRmh0LyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRmN1LyUmZnJhbWVHRmN1LyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dGPS8lLWVxdWFsY29sdW1uc0dGPS8lLWRpc3BsYXlzdHlsZUdGPS8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0ZgdS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRidGOUY5L0krbXNlbWFudGljc0dGJFEnTWF0cml4RicvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGaXYvJSthY3Rpb250eXBlR1EucnRhYmxlYWRkcmVzc0YnLyUpcnRhYmxlaWRHUTUxODQ0Njc0NDA4MDQxNjc5ODU5MEYnRmZ2Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEiQUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtYWN0aW9uR0YkNiUtSShtZmVuY2VkR0YkNigtRiM2JS1JJ210YWJsZUdGJDY3LUkkbXRyR0YkNigtSSRtdGRHRiQ2KC1JI21uR0YkNiRRIjJGJ0Y5LyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0Zgby8lK2dyb3VwYWxpZ25HRmBvLyUocm93c3BhbkdRIjFGJy8lK2NvbHVtbnNwYW5HRmdvLUZobjYoLUYjNiYtRiw2JVEiYkYnRi9GMi1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmVwLUYsNiVRImFGJ0YvRjJGOUZeb0Zhb0Zjb0Zlb0Zoby1GaG42KC1GIzYmLUYsNiVRInNGJ0YvRjJGYXAtRiw2JVEicEYnRi9GMkY5Rl5vRmFvRmNvRmVvRmhvRl5vRmFvRmNvLUZlbjYoRmpvLUZobjYoLUYjNihGam4tRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZeckZncEZqcUZecEY5Rl5vRmFvRmNvRmVvRmhvLUZobjYoLUYjNiYtRiM2JkZncEZqcUZecUY5RmFwLUYjNiZGYXFGanFGXnBGOUY5Rl5vRmFvRmNvRmVvRmhvRl5vRmFvRmNvLUZlbjYoRmpwRmByLUZobjYoLUYjNiYtRiM2KEZqbkZqcUZhcUZqcUZecUY5LUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGZHBGZnAtRiM2KEZqbkZqcS1GLDYlUSJxRidGL0YyRmpxLUYsNiVRInJGJ0YvRjJGOUY5Rl5vRmFvRmNvRmVvRmhvRl5vRmFvRmNvLyUmYWxpZ25HUSVheGlzRicvRl9vUSliYXNlbGluZUYnL0Zib1EnY2VudGVyRicvRmRvUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdGMS8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRmh0LyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRmN1LyUmZnJhbWVHRmN1LyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dGPS8lLWVxdWFsY29sdW1uc0dGPS8lLWRpc3BsYXlzdHlsZUdGPS8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0ZgdS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRidGOUY5L0krbXNlbWFudGljc0dGJFEnTWF0cml4RicvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGaXYvJSthY3Rpb250eXBlR1EucnRhYmxlYWRkcmVzc0YnLyUpcnRhYmxlaWRHUTUxODQ0Njc0NDA4MDQxNjc5ODU5MEYnRmZ2Rjk=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1927" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEjQUFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSdleHBhbmRGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUS5NYXRyaXhJbnZlcnNlRidGL0YyLUZTNiQtRiM2JC1GLDYlUSJBRidGL0YyRjlGOUY5RjktRjY2LVEiO0YnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJ0ZNLUYsNiVRJ2ZhY3RvckYnRi9GMi1GUzYkLUYjNiYtRiw2JVEsRGV0ZXJtaW5hbnRGJ0YvRjJGWi8lK2V4ZWN1dGFibGVHRj1GOUY5RltwRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEjQUFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSdleHBhbmRGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUS5NYXRyaXhJbnZlcnNlRidGL0YyLUZTNiQtRiM2JC1GLDYlUSJBRidGL0YyRjlGOUY5RjktRjY2LVEiO0YnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJ0ZNLUYsNiVRJ2ZhY3RvckYnRi9GMi1GUzYkLUYjNiYtRiw2JVEsRGV0ZXJtaW5hbnRGJ0YvRjJGWi8lK2V4ZWN1dGFibGVHRj1GOUY5RltwRjk=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEiMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkctSSNtaUdGJDYlUSJxRicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnRjItRks2JVEickYnRk5GUUYyLUklbXN1cEdGJDYlLUkobWZlbmNlZEdGJDYkLUYjNiYtRks2JVEiYUYnRk5GUS1GMzYtUSgmbWludXM7RidGL0Y2RjlGO0Y9Rj9GQUZDL0ZGUSwwLjIyMjIyMjJlbUYnL0ZJRl9vLUZLNiVRImJGJ0ZORlFGL0YvRisvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRi8=">LCQqKiIiIyIiIi1JInFHNiI2JCZJInVHRihGKCZJInZHRihGKEYlLUkickdGKEYpRiUpLCZJImFHRihGJUkiYkdGKCEiIkYkRiVGJQ==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1929" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjQU1GJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSlzaW1wbGlmeUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRKEFkam9pbnRGJ0YvRjItRlM2JC1GIzYkLUYsNiVRIkFGJ0YvRjJGOUY5LyUrZXhlY3V0YWJsZUdGPUY5RjlGW29GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjQU1GJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSlzaW1wbGlmeUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRKEFkam9pbnRGJ0YvRjItRlM2JC1GIzYkLUYsNiVRIkFGJ0YvRjJGOUY5LyUrZXhlY3V0YWJsZUdGPUY5RjlGW29GOQ==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1939" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEmc21ibDNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSJaRidGL0YyLUY2Ni1RKCZzcmFycjtGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GVi1GLDYlUSRhZGRGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2K0ZYLUZmbjYkLUYjNitGWC1GZm42JC1GIzYwLUYsNiVRJWRpZmZGJ0YvRjItRmZuNiQtRiM2J0ZPLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGVS9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJ1RidGL0YyLUZmbjYmLUYjNigtRiw2JVEicEYnRi9GMkZpby1GLDYlUSJxRidGL0YyRmlvLUYsNiVRInJGJ0YvRjJGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRjlGOS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGVUZXRl9wRmJwLUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GXHItRiM2KEZiby1GZm42JC1GIzYnRk9GaW8tRiw2JVEidkYnRi9GMkZicEY5RjlGZXFGZHJGYnBGOUZpb0ZccS1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZpcC1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSEZbckZXLUkjbW5HRiQ2JFEiM0YnRjlGOUY5RmlvRmlwRmdyRmZwRmpyRl1zRjlGOUZpb0ZmcEZnci1GXnM2JFEiMUYnRjlGanJGXXNGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEmc21ibDNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSJaRidGL0YyLUY2Ni1RKCZzcmFycjtGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GVi1GLDYlUSRhZGRGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2K0ZYLUZmbjYkLUYjNitGWC1GZm42JC1GIzYwLUYsNiVRJWRpZmZGJ0YvRjItRmZuNiQtRiM2J0ZPLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGVS9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJ1RidGL0YyLUZmbjYmLUYjNigtRiw2JVEicEYnRi9GMkZpby1GLDYlUSJxRidGL0YyRmlvLUYsNiVRInJGJ0YvRjJGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRjlGOS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGVUZXRl9wRmJwLUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GXHItRiM2KEZiby1GZm42JC1GIzYnRk9GaW8tRiw2JVEidkYnRi9GMkZicEY5RjlGZXFGZHJGYnBGOUZpb0ZccS1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZpcC1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSEZbckZXLUkjbW5HRiQ2JFEiM0YnRjlGOUY5RmlvRmlwRmdyRmZwRmpyRl1zRjlGOUZpb0ZmcEZnci1GXnM2JFEiMUYnRjlGanJGXXNGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLyUrZXhlY3V0YWJsZUdGPUY5</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1941" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY0LUkjbWlHRiQ2JVEjRzJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2JC1GIzYqLUYsNiVRImlGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJqRidGL0YyRlctRiw2JVEia0YnRi9GMkZXLUYsNiVRImxGJ0YvRjJGOUY5LUY2Ni1RKCZzcmFycjtGJ0Y5RjtGPkZARkJGREZGRkhGZW4vRk5GZm4tRiw2JVElZGlmZkYnRi9GMi1GUDYkLUYjNictRiw2JVEjQUFGJ0YvRjItRlA2Ji1GIzYmRlRGV0ZpbkY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGVy1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNiQtRlA2Ji1GIzYkLUYsNiNRIUYnRjlGOUZkcEZncEY5LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGOUY5LUY2Ni1RJyZzZG90O0YnRjlGO0Y+RkBGQkZERkZGSEZlbkZlby1GLDYlUSpUb3RhbERpZmZGJ0YvRjItRlA2JC1GIzYnRmpwRmZxRlctRlA2Ji1GIzYmRlxvRldGX29GOUY5RmRwRmdwRjlGOS1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORl5zRmZvLUZQNiQtRiM2J0ZdcEZgcEZXLUZbcTYlLUYsNiVRInZGJ0YvRjJGYHFGaXFGOUY5RlxyRl9yLUZQNiQtRiM2JkZkc0ZXRmZyRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY0LUkjbWlHRiQ2JVEjRzJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2JC1GIzYqLUYsNiVRImlGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJqRidGL0YyRlctRiw2JVEia0YnRi9GMkZXLUYsNiVRImxGJ0YvRjJGOUY5LUY2Ni1RKCZzcmFycjtGJ0Y5RjtGPkZARkJGREZGRkhGZW4vRk5GZm4tRiw2JVElZGlmZkYnRi9GMi1GUDYkLUYjNictRiw2JVEjQUFGJ0YvRjItRlA2Ji1GIzYmRlRGV0ZpbkY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGVy1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNiQtRlA2Ji1GIzYkLUYsNiNRIUYnRjlGOUZkcEZncEY5LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGOUY5LUY2Ni1RJyZzZG90O0YnRjlGO0Y+RkBGQkZERkZGSEZlbkZlby1GLDYlUSpUb3RhbERpZmZGJ0YvRjItRlA2JC1GIzYnRmpwRmZxRlctRlA2Ji1GIzYmRlxvRldGX29GOUY5RmRwRmdwRjlGOS1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORl5zRmZvLUZQNiQtRiM2J0ZdcEZgcEZXLUZbcTYlLUYsNiVRInZGJ0YvRjJGYHFGaXFGOUY5RlxyRl9yLUZQNiQtRiM2JkZkc0ZXRmZyRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1935" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY0LUkjbWlHRiQ2JVEjRzNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2JC1GIzYsLUYsNiVRImlGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJqRidGL0YyRlctRiw2JVEia0YnRi9GMkZXLUYsNiVRImxGJ0YvRjJGVy1GLDYlUSJtRidGL0YyRjlGOS1GNjYtUSgmc3JhcnI7RidGOUY7Rj5GQEZCRkRGRkZIRmVuL0ZORmZuLUYsNiVRJWRpZmZGJ0YvRjItRlA2JC1GIzYnLUYsNiVRI0FBRidGL0YyLUZQNiYtRiM2JkZURldGaW5GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRlctSSVtc3ViR0YkNiUtRiw2JVEidUYnRi9GMi1GIzYkLUZQNiYtRiM2JC1GLDYjUSFGJ0Y5RjlGZ3BGanBGOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRjlGOS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGZW5GaG8tRiw2JVEqVG90YWxEaWZmRidGL0YyLUZQNiQtRiM2J0ZdcUZpcUZXLUZQNiYtRiM2KEZcb0ZXRl9vRldGYm9GOUY5RmdwRmpwRjlGOS1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmFzRmlvLUZQNiQtRiM2J0ZgcEZjcEZXLUZecTYlLUYsNiVRInZGJ0YvRjJGY3FGXHJGOUY5Rl9yRmJyLUZQNiQtRiM2JkZnc0ZXRmlyRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY0LUkjbWlHRiQ2JVEjRzNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2JC1GIzYsLUYsNiVRImlGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJqRidGL0YyRlctRiw2JVEia0YnRi9GMkZXLUYsNiVRImxGJ0YvRjJGVy1GLDYlUSJtRidGL0YyRjlGOS1GNjYtUSgmc3JhcnI7RidGOUY7Rj5GQEZCRkRGRkZIRmVuL0ZORmZuLUYsNiVRJWRpZmZGJ0YvRjItRlA2JC1GIzYnLUYsNiVRI0FBRidGL0YyLUZQNiYtRiM2JkZURldGaW5GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRlctSSVtc3ViR0YkNiUtRiw2JVEidUYnRi9GMi1GIzYkLUZQNiYtRiM2JC1GLDYjUSFGJ0Y5RjlGZ3BGanBGOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRjlGOS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGZW5GaG8tRiw2JVEqVG90YWxEaWZmRidGL0YyLUZQNiQtRiM2J0ZdcUZpcUZXLUZQNiYtRiM2KEZcb0ZXRl9vRldGYm9GOUY5RmdwRmpwRjlGOS1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmFzRmlvLUZQNiQtRiM2J0ZgcEZjcEZXLUZecTYlLUYsNiVRInZGJ0YvRjJGY3FGXHJGOUY5Rl9yRmJyLUZQNiQtRiM2JkZnc0ZXRmlyRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1937" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2JVEkUmljRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSJpRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEiakYnRi9GMkY5RjktRjY2LVEoJnNyYXJyO0YnRjlGO0Y+RkBGQkZERkZGSEZlbi9GTkZmbi1JJm1mcmFjR0YkNigtRiM2JC1JI21uR0YkNiRRIjFGJ0Y5RjktRiM2JC1GZm82JFEiMkYnRjlGOS8lLmxpbmV0aGlja25lc3NHRmhvLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmJwLyUpYmV2ZWxsZWRHRj0tRjY2LVEnJnNkb3Q7RidGOUY7Rj5GQEZCRkRGRkZIRmVuRl9vLUYsNiVRJGFkZEYnRi9GMi1GUDYkLUYjNitGanAtRlA2JC1GIzYtLUYsNiVRIkFGJ0YvRjItRlA2Ji1GIzYmLUYsNiVRImtGJ0YvRjJGVy1GLDYlUSJsRidGL0YyRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZncC1GUDYkLUYjNi4tRiw2JVEjRzJGJ0YvRjItRlA2JC1GIzYqRlRGV0ZpbkZXRlxyRldGX3JGOUY5LUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZ3NGXHMtRlA2JC1GIzYqRlxyRldGX3JGV0ZURldGaW5GOUY5LUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGZnNGaHNGXHMtRlA2JC1GIzYqRlRGV0ZcckZXRmluRldGX3JGOUY5Rl10RlxzLUZQNiQtRiM2KkZpbkZXRl9yRldGVEZXRlxyRjlGOUY5RjlGV0Zfci1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZlby1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSEZmc0Zfby1GZm82JFEiM0YnRjlGOUY5RldGXHJGaHRGZW9GW3VGXnVGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2JVEkUmljRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSJpRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEiakYnRi9GMkY5RjktRjY2LVEoJnNyYXJyO0YnRjlGO0Y+RkBGQkZERkZGSEZlbi9GTkZmbi1JJm1mcmFjR0YkNigtRiM2JC1JI21uR0YkNiRRIjFGJ0Y5RjktRiM2JC1GZm82JFEiMkYnRjlGOS8lLmxpbmV0aGlja25lc3NHRmhvLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmJwLyUpYmV2ZWxsZWRHRj0tRjY2LVEnJnNkb3Q7RidGOUY7Rj5GQEZCRkRGRkZIRmVuRl9vLUYsNiVRJGFkZEYnRi9GMi1GUDYkLUYjNitGanAtRlA2JC1GIzYtLUYsNiVRIkFGJ0YvRjItRlA2Ji1GIzYmLUYsNiVRImtGJ0YvRjJGVy1GLDYlUSJsRidGL0YyRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZncC1GUDYkLUYjNi4tRiw2JVEjRzJGJ0YvRjItRlA2JC1GIzYqRlRGV0ZpbkZXRlxyRldGX3JGOUY5LUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZ3NGXHMtRlA2JC1GIzYqRlxyRldGX3JGV0ZURldGaW5GOUY5LUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGZnNGaHNGXHMtRlA2JC1GIzYqRlRGV0ZcckZXRmluRldGX3JGOUY5Rl10RlxzLUZQNiQtRiM2KkZpbkZXRl9yRldGVEZXRlxyRjlGOUY5RjlGV0Zfci1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZlby1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSEZmc0Zfby1GZm82JFEiM0YnRjlGOUY5RldGXHJGaHRGZW9GW3VGXnVGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLyUrZXhlY3V0YWJsZUdGPUY5</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1905" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2JVElUmljMkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYkLUYjNigtRiw2JVEiaUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRImpGJ0YvRjJGVy1GLDYlUSJtRidGL0YyRjlGOS1GNjYtUSgmc3JhcnI7RidGOUY7Rj5GQEZCRkRGRkZIRmVuL0ZORmZuLUkmbWZyYWNHRiQ2KC1GIzYkLUkjbW5HRiQ2JFEiMUYnRjlGOS1GIzYkLUZpbzYkUSIyRidGOUY5LyUubGluZXRoaWNrbmVzc0dGW3AvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZXAvJSliZXZlbGxlZEdGPS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGZW5GYm8tRiw2JVEkYWRkRidGL0YyLUZQNiQtRiM2K0ZdcS1GUDYkLUYjNi0tRiw2JVEiQUYnRi9GMi1GUDYmLUYjNiYtRiw2JVEia0YnRi9GMkZXLUYsNiVRImxGJ0YvRjJGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmpwLUZQNiQtRiM2Li1GLDYlUSNHM0YnRi9GMi1GUDYkLUYjNixGVEZXRmluRldGX3JGV0ZickZXRlxvRjlGOS1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmpzRl9zLUZQNiQtRiM2LEZfckZXRmJyRldGVEZXRmluRldGXG9GOUY5LUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGaXNGW3RGX3MtRlA2JC1GIzYsRlRGV0ZfckZXRmluRldGYnJGV0Zcb0Y5RjlGYHRGX3MtRlA2JC1GIzYsRmluRldGYnJGV0ZURldGX3JGV0Zcb0Y5RjlGOUY5RldGYnItRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GaG8tRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkhGaXNGYm8tRmlvNiRRIjNGJ0Y5RjlGOUZXRl9yRlt1RmhvRl51RmF1RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2JVElUmljMkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYkLUYjNigtRiw2JVEiaUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRImpGJ0YvRjJGVy1GLDYlUSJtRidGL0YyRjlGOS1GNjYtUSgmc3JhcnI7RidGOUY7Rj5GQEZCRkRGRkZIRmVuL0ZORmZuLUkmbWZyYWNHRiQ2KC1GIzYkLUkjbW5HRiQ2JFEiMUYnRjlGOS1GIzYkLUZpbzYkUSIyRidGOUY5LyUubGluZXRoaWNrbmVzc0dGW3AvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZXAvJSliZXZlbGxlZEdGPS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGZW5GYm8tRiw2JVEkYWRkRidGL0YyLUZQNiQtRiM2K0ZdcS1GUDYkLUYjNi0tRiw2JVEiQUYnRi9GMi1GUDYmLUYjNiYtRiw2JVEia0YnRi9GMkZXLUYsNiVRImxGJ0YvRjJGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmpwLUZQNiQtRiM2Li1GLDYlUSNHM0YnRi9GMi1GUDYkLUYjNixGVEZXRmluRldGX3JGV0ZickZXRlxvRjlGOS1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmpzRl9zLUZQNiQtRiM2LEZfckZXRmJyRldGVEZXRmluRldGXG9GOUY5LUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGaXNGW3RGX3MtRlA2JC1GIzYsRlRGV0ZfckZXRmluRldGYnJGV0Zcb0Y5RjlGYHRGX3MtRlA2JC1GIzYsRmluRldGYnJGV0ZURldGX3JGV0Zcb0Y5RjlGOUY5RldGYnItRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GaG8tRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkhGaXNGYm8tRmlvNiRRIjNGJ0Y5RjlGOUZXRl9yRlt1RmhvRl51RmF1RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1938" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjU2NGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSRhZGRGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2K0ZPLUZTNiQtRiM2Li1GLDYlUSJBRidGL0YyLUZTNiYtRiM2Ji1GLDYlUSJpRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEiakYnRi9GMkY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVEnJnNkb3Q7RidGOUY7Rj5GQEZCRkRGRkZIRmNvL0ZORmRvLUYsNiVRJFJpY0YnRi9GMi1GUzYkRmpuRjlGX29GZ28tRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIxRidGOS1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJ0ZjcC1GXXE2JFEiM0YnRjlGOUY5Rl9vRlxvRmlwRlxxRmBxRmVxRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjU2NGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSRhZGRGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2K0ZPLUZTNiQtRiM2Li1GLDYlUSJBRidGL0YyLUZTNiYtRiM2Ji1GLDYlUSJpRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEiakYnRi9GMkY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVEnJnNkb3Q7RidGOUY7Rj5GQEZCRkRGRkZIRmNvL0ZORmRvLUYsNiVRJFJpY0YnRi9GMi1GUzYkRmpuRjlGX29GZ28tRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIxRidGOS1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJ0ZjcC1GXXE2JFEiM0YnRjlGOUY5Rl9vRlxvRmlwRlxxRmBxRmVxRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1902" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEkU2MyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEia0YnRi9GMi1GNjYtUSgmc3JhcnI7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORlYtRiw2JVEkYWRkRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNitGWC1GZm42JC1GIzYuLUYsNiVRIkFGJ0YvRjItRmZuNiYtRiM2Ji1GLDYlUSJpRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGVS9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJqRidGL0YyRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGVUZXLUYsNiVRJVJpYzJGJ0YvRjItRmZuNiQtRiM2KEZlb0Zob0ZecEZob0ZPRjlGOUZob0ZecC1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JI21uR0YkNiRRIjFGJ0Y5LUY2Ni1RIy4uRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnRlctRmVxNiRRIjNGJ0Y5RjlGOUZob0Zlb0ZhcUZkcUZocUZdckY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEkU2MyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEia0YnRi9GMi1GNjYtUSgmc3JhcnI7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORlYtRiw2JVEkYWRkRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNitGWC1GZm42JC1GIzYuLUYsNiVRIkFGJ0YvRjItRmZuNiYtRiM2Ji1GLDYlUSJpRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGVS9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJqRidGL0YyRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGVUZXLUYsNiVRJVJpYzJGJ0YvRjItRmZuNiQtRiM2KEZlb0Zob0ZecEZob0ZPRjlGOUZob0ZecC1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JI21uR0YkNiRRIjFGJ0Y5LUY2Ni1RIy4uRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnRlctRmVxNiRRIjNGJ0Y5RjlGOUZob0Zlb0ZhcUZkcUZocUZdckY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1899" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEkQ290RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSJpRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEiakYnRi9GMkZXLUYsNiVRInRGJ0YvRjJGOUY5LUY2Ni1RKCZzcmFycjtGJ0Y5RjtGPkZARkJGREZGRkhGZW4vRk5GZm4tRiw2JVEmc21ibDNGJ0YvRjItRlA2JC1GIzY2LUYsNiVRJVJpYzJGJ0YvRjJGTy1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmFwRmpvLUZQNiQtRiM2KEZURldGXG9GV0ZpbkY5RjktRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIRmBwRmJwLUkmbWZyYWNHRiQ2KC1GIzYkLUkjbW5HRiQ2JFEiMUYnRjlGOS1GIzYkLUZgcTYkUSI0RidGOUY5LyUubGluZXRoaWNrbmVzc0dGYnEvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGXHIvJSliZXZlbGxlZEdGPS1GLDYlUSNBQUYnRi9GMi1GUDYmLUYjNiZGVEZXRmluRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGZW5GYm8tRiw2JVEkU2MyRidGL0YyLUZQNiQtRiM2JEZcb0Y5RjktRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSEZgcEZicEZqcEZhci1GUDYmLUYjNiZGVEZXRlxvRjlGOUZockZbc0Zec0Zhcy1GUDYkLUYjNiRGaW5GOUY5RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEkQ290RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSJpRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEiakYnRi9GMkZXLUYsNiVRInRGJ0YvRjJGOUY5LUY2Ni1RKCZzcmFycjtGJ0Y5RjtGPkZARkJGREZGRkhGZW4vRk5GZm4tRiw2JVEmc21ibDNGJ0YvRjItRlA2JC1GIzY2LUYsNiVRJVJpYzJGJ0YvRjJGTy1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmFwRmpvLUZQNiQtRiM2KEZURldGXG9GV0ZpbkY5RjktRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIRmBwRmJwLUkmbWZyYWNHRiQ2KC1GIzYkLUkjbW5HRiQ2JFEiMUYnRjlGOS1GIzYkLUZgcTYkUSI0RidGOUY5LyUubGluZXRoaWNrbmVzc0dGYnEvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGXHIvJSliZXZlbGxlZEdGPS1GLDYlUSNBQUYnRi9GMi1GUDYmLUYjNiZGVEZXRmluRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGZW5GYm8tRiw2JVEkU2MyRidGL0YyLUZQNiQtRiM2JEZcb0Y5RjktRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSEZgcEZicEZqcEZhci1GUDYmLUYjNiZGVEZXRlxvRjlGOUZockZbc0Zec0Zhcy1GUDYkLUYjNiRGaW5GOUY5RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1904" drawlabel="true">
<Input>
<Text-field prompt="M &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjZGVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUTlEaWZmZXJlbnRpYWxFcXVhdGlvbkRhdGFGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ji1GUzYmLUYjNiYtRiw2JVEiRkYnL0YwRj1GOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRIkdGJ0ZobkY5RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zpbi1GUzYmLUYjNiYtSSVtc3ViR0YkNiUtRiw2JVEidUYnRi9GMi1GIzYkLUkjbW5HRiQ2JFEiMUYnRjlGOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRmluLUZfcDYlLUYsNiVRInZGJ0YvRjJGZHBGanBGOUY5RmRvRmdvRjlGOS1GLDYjUSFGJy8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjZGVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUTlEaWZmZXJlbnRpYWxFcXVhdGlvbkRhdGFGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ji1GUzYmLUYjNiYtRiw2JVEiRkYnL0YwRj1GOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRIkdGJ0ZobkY5RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zpbi1GUzYmLUYjNiYtSSVtc3ViR0YkNiUtRiw2JVEidUYnRi9GMi1GIzYkLUkjbW5HRiQ2JFEiMUYnRjlGOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRmluLUZfcDYlLUYsNiVRInZGJ0YvRjJGZHBGanBGOUY5RmRvRmdvRjlGOS1GLDYjUSFGJy8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEjZGVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNictRlA2Ji1GIzYnLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2JS1JI21uR0YkNiRRIjFGJ0Y5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJ0Y5LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GWTYlLUYsNiVRInZGJ0YvRjJGaG5GYW9GXm9GOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJ0Zkby1GUDYmLUYjNictRiM2KkZYLUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GYXEtRiM2Ji1GLDYlUSJhRidGL0YyLUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkhGaG8vRk5GaW8tRlk2JUZlbi1GIzYlLUZbbzYkUSIyRidGOUZeb0Y5RmFvRjlGXXEtRiM2Ji1GLDYlUSJwRidGL0YyRmhxLUZZNiVGZW4tRiM2JS1GW282JFEiM0YnRjlGXm9GOUZhb0Y5Rl1xLUYjNiYtRiw2JVEicUYnRi9GMkZocS1GWTYlRl5wRmpyRmFvRjlGOUZkby1GIzYqRlxwRl1xLUYjNiYtRiw2JVEiYkYnRi9GMkZocS1GWTYlRl5wRl5yRmFvRjlGXXEtRiM2Ji1GLDYlUSJyRidGL0YyRmhxRmhyRjlGXXEtRiM2Ji1GLDYlUSJzRidGL0YyRmhxRmRzRjlGOUZeb0Y5RjkvRmJwUSJbRicvRmVwUSJdRidGXm9GOUY5Rml0Rlt1Rl5vRjk=">LUkkX0RHRzYiNiM3JDcnUSNERUYkUS5fVGVtcERHRnJhbWUxRiQ3JFEtZXZvbHV0aW9uYXJ5RiQiIiE8JCZJInVHRiQ2IyIiIiZJInZHRiRGMEkjSjJHRiQ3JDckNyMiIicsKkYuRjEqJkkiYUdGJEYxJkYvNiMiIiNGMUYxKiYtSSJwR0YkNiMmRjNGJEYxJkYvNiMiIiRGMUYxKiYtSSJxR0YkNiQmRi9GJEZDRjEmRjNGRUYxRjE3JDcjIiIoLCpGMkYxKiZJImJHRiRGMSZGM0Y9RjFGMSomLUkickdGJEZKRjFGREYxRjEqJi1JInNHRiQ2I0ZLRjFGTEYxRjE=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1896" drawlabel="true">
<Input>
<Text-field prompt="M &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkREUyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEoUHJvbG9uZ0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRI2RlRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictSSNtbkdGJDYkUSIyRidGOS8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmBvRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkREUyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEoUHJvbG9uZ0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRI2RlRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictSSNtbkdGJDYkUSIyRidGOS8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmBvRjk=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1897" drawlabel="true">
<Input>
<Text-field prompt="M &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEmYWxwaGFGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RidGMi8lJmZlbmNlR0YxLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRjEvJSpzeW1tZXRyaWNHRjEvJShsYXJnZW9wR0YxLyUubW92YWJsZWxpbWl0c0dGMS8lJ2FjY2VudEdGMS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkktRiw2JVEvVHJhbnNmb3JtYXRpb25GJy9GMFEldHJ1ZUYnL0YzUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJERFMkYnRk9GUS8lK2V4ZWN1dGFibGVHRjFGMkYyLUY2Ni1RIjpGJ0YyRjlGO0Y9Rj9GQUZDRkVGR0ZKRmVuRjI=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEmYWxwaGFGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RidGMi8lJmZlbmNlR0YxLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRjEvJSpzeW1tZXRyaWNHRjEvJShsYXJnZW9wR0YxLyUubW92YWJsZWxpbWl0c0dGMS8lJ2FjY2VudEdGMS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkktRiw2JVEvVHJhbnNmb3JtYXRpb25GJy9GMFEldHJ1ZUYnL0YzUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJERFMkYnRk9GUS8lK2V4ZWN1dGFibGVHRjFGMkYyLUY2Ni1RIjpGJ0YyRjlGO0Y9Rj9GQUZDRkVGR0ZKRmVuRjI=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1916" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEnUmVzMTEyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEpc2ltcGxpZnlGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSZzbWJsM0YnRi9GMi1GUzYkLUYjNiotSSNtbkdGJDYkUSIyRidGOS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmBvLUYsNiVRLERldGVybWluYW50RidGL0YyLUZTNiQtRiM2JC1GLDYlUSJBRidGL0YyRjlGOS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGX29GYW8tRiw2JVEpUHVsbGJhY2tGJ0YvRjItRlM2JC1GIzYnLUYsNiVRJmFscGhhRicvRjBGPUY5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGX28vRk5RLDAuMzMzMzMzM2VtRictRiw2JVEkQ290RidGL0YyLUZTNiQtRiM2KC1GaW42JFEiMUYnRjlGanBGZ3FGanBGaG5GOUY5RjlGOUY5RjlGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEnUmVzMTEyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEpc2ltcGxpZnlGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSZzbWJsM0YnRi9GMi1GUzYkLUYjNiotSSNtbkdGJDYkUSIyRidGOS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmBvLUYsNiVRLERldGVybWluYW50RidGL0YyLUZTNiQtRiM2JC1GLDYlUSJBRidGL0YyRjlGOS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGX29GYW8tRiw2JVEpUHVsbGJhY2tGJ0YvRjItRlM2JC1GIzYnLUYsNiVRJmFscGhhRicvRjBGPUY5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGX28vRk5RLDAuMzMzMzMzM2VtRictRiw2JVEkQ290RidGL0YyLUZTNiQtRiM2KC1GaW42JFEiMUYnRjlGanBGZ3FGanBGaG5GOUY5RjlGOUY5RjlGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLyUrZXhlY3V0YWJsZUdGPUY5</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1936" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEnUmVzMTEzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEpc2ltcGxpZnlGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSZzbWJsM0YnRi9GMi1GUzYkLUYjNiotSSNtbkdGJDYkUSIyRidGOS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmBvLUYsNiVRLERldGVybWluYW50RidGL0YyLUZTNiQtRiM2JC1GLDYlUSJBRidGL0YyRjlGOS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGX29GYW8tRiw2JVEpUHVsbGJhY2tGJ0YvRjItRlM2JC1GIzYnLUYsNiVRJmFscGhhRicvRjBGPUY5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGX28vRk5RLDAuMzMzMzMzM2VtRictRiw2JVEkQ290RidGL0YyLUZTNiQtRiM2KC1GaW42JFEiMUYnRjlGanBGZ3FGanAtRmluNiRRIjNGJ0Y5RjlGOUY5RjlGOUY5RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEnUmVzMTEzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEpc2ltcGxpZnlGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSZzbWJsM0YnRi9GMi1GUzYkLUYjNiotSSNtbkdGJDYkUSIyRidGOS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmBvLUYsNiVRLERldGVybWluYW50RidGL0YyLUZTNiQtRiM2JC1GLDYlUSJBRidGL0YyRjlGOS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGX29GYW8tRiw2JVEpUHVsbGJhY2tGJ0YvRjItRlM2JC1GIzYnLUYsNiVRJmFscGhhRicvRjBGPUY5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGX28vRk5RLDAuMzMzMzMzM2VtRictRiw2JVEkQ290RidGL0YyLUZTNiQtRiM2KC1GaW42JFEiMUYnRjlGanBGZ3FGanAtRmluNiRRIjNGJ0Y5RjlGOUY5RjlGOUY5RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1912" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEnUmVzMTIzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEpc2ltcGxpZnlGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSZzbWJsM0YnRi9GMi1GUzYkLUYjNiotSSNtbkdGJDYkUSIyRidGOS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmBvLUYsNiVRLERldGVybWluYW50RidGL0YyLUZTNiQtRiM2JC1GLDYlUSJBRidGL0YyRjlGOS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGX29GYW8tRiw2JVEpUHVsbGJhY2tGJ0YvRjItRlM2JC1GIzYnLUYsNiVRJmFscGhhRicvRjBGPUY5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGX28vRk5RLDAuMzMzMzMzM2VtRictRiw2JVEkQ290RidGL0YyLUZTNiQtRiM2KC1GaW42JFEiMUYnRjlGanBGaG5GanAtRmluNiRRIjNGJ0Y5RjlGOUY5RjlGOUY5RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEnUmVzMTIzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEpc2ltcGxpZnlGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSZzbWJsM0YnRi9GMi1GUzYkLUYjNiotSSNtbkdGJDYkUSIyRidGOS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmBvLUYsNiVRLERldGVybWluYW50RidGL0YyLUZTNiQtRiM2JC1GLDYlUSJBRidGL0YyRjlGOS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGX29GYW8tRiw2JVEpUHVsbGJhY2tGJ0YvRjItRlM2JC1GIzYnLUYsNiVRJmFscGhhRicvRjBGPUY5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGX28vRk5RLDAuMzMzMzMzM2VtRictRiw2JVEkQ290RidGL0YyLUZTNiQtRiM2KC1GaW42JFEiMUYnRjlGanBGaG5GanAtRmluNiRRIjNGJ0Y5RjlGOUY5RjlGOUY5RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1942" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEnUmVzMjEyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEpc2ltcGxpZnlGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSZzbWJsM0YnRi9GMi1GUzYkLUYjNiotSSNtbkdGJDYkUSIyRidGOS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmBvLUYsNiVRLERldGVybWluYW50RidGL0YyLUZTNiQtRiM2JC1GLDYlUSJBRidGL0YyRjlGOS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGX29GYW8tRiw2JVEpUHVsbGJhY2tGJ0YvRjItRlM2JC1GIzYnLUYsNiVRJmFscGhhRicvRjBGPUY5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGX28vRk5RLDAuMzMzMzMzM2VtRictRiw2JVEkQ290RidGL0YyLUZTNiQtRiM2KEZobkZqcC1GaW42JFEiMUYnRjlGanBGaG5GOUY5RjlGOUY5RjlGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEnUmVzMjEyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEpc2ltcGxpZnlGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSZzbWJsM0YnRi9GMi1GUzYkLUYjNiotSSNtbkdGJDYkUSIyRidGOS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmBvLUYsNiVRLERldGVybWluYW50RidGL0YyLUZTNiQtRiM2JC1GLDYlUSJBRidGL0YyRjlGOS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGX29GYW8tRiw2JVEpUHVsbGJhY2tGJ0YvRjItRlM2JC1GIzYnLUYsNiVRJmFscGhhRicvRjBGPUY5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGX28vRk5RLDAuMzMzMzMzM2VtRictRiw2JVEkQ290RidGL0YyLUZTNiQtRiM2KEZobkZqcC1GaW42JFEiMUYnRjlGanBGaG5GOUY5RjlGOUY5RjlGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLyUrZXhlY3V0YWJsZUdGPUY5</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1934" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEnUmVzMjEzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEpc2ltcGxpZnlGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSZzbWJsM0YnRi9GMi1GUzYkLUYjNiotSSNtbkdGJDYkUSIyRidGOS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmBvLUYsNiVRLERldGVybWluYW50RidGL0YyLUZTNiQtRiM2JC1GLDYlUSJBRidGL0YyRjlGOS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGX29GYW8tRiw2JVEpUHVsbGJhY2tGJ0YvRjItRlM2JC1GIzYnLUYsNiVRJmFscGhhRicvRjBGPUY5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGX28vRk5RLDAuMzMzMzMzM2VtRictRiw2JVEkQ290RidGL0YyLUZTNiQtRiM2KEZobkZqcC1GaW42JFEiMUYnRjlGanAtRmluNiRRIjNGJ0Y5RjlGOUY5RjlGOUY5RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEnUmVzMjEzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEpc2ltcGxpZnlGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSZzbWJsM0YnRi9GMi1GUzYkLUYjNiotSSNtbkdGJDYkUSIyRidGOS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmBvLUYsNiVRLERldGVybWluYW50RidGL0YyLUZTNiQtRiM2JC1GLDYlUSJBRidGL0YyRjlGOS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGX29GYW8tRiw2JVEpUHVsbGJhY2tGJ0YvRjItRlM2JC1GIzYnLUYsNiVRJmFscGhhRicvRjBGPUY5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGX28vRk5RLDAuMzMzMzMzM2VtRictRiw2JVEkQ290RidGL0YyLUZTNiQtRiM2KEZobkZqcC1GaW42JFEiMUYnRjlGanAtRmluNiRRIjNGJ0Y5RjlGOUY5RjlGOUY5RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1943" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEnUmVzMjIzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEpc2ltcGxpZnlGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSZzbWJsM0YnRi9GMi1GUzYkLUYjNiotSSNtbkdGJDYkUSIyRidGOS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmBvLUYsNiVRLERldGVybWluYW50RidGL0YyLUZTNiQtRiM2JC1GLDYlUSJBRidGL0YyRjlGOS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGX29GYW8tRiw2JVEpUHVsbGJhY2tGJ0YvRjItRlM2JC1GIzYnLUYsNiVRJmFscGhhRicvRjBGPUY5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGX28vRk5RLDAuMzMzMzMzM2VtRictRiw2JVEkQ290RidGL0YyLUZTNiQtRiM2KEZobkZqcEZobkZqcC1GaW42JFEiM0YnRjlGOUY5RjlGOUY5RjlGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEnUmVzMjIzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEpc2ltcGxpZnlGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSZzbWJsM0YnRi9GMi1GUzYkLUYjNiotSSNtbkdGJDYkUSIyRidGOS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmBvLUYsNiVRLERldGVybWluYW50RidGL0YyLUZTNiQtRiM2JC1GLDYlUSJBRidGL0YyRjlGOS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGX29GYW8tRiw2JVEpUHVsbGJhY2tGJ0YvRjItRlM2JC1GIzYnLUYsNiVRJmFscGhhRicvRjBGPUY5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGX28vRk5RLDAuMzMzMzMzM2VtRictRiw2JVEkQ290RidGL0YyLUZTNiQtRiM2KEZobkZqcEZobkZqcC1GaW42JFEiM0YnRjlGOUY5RjlGOUY5RjlGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLyUrZXhlY3V0YWJsZUdGPUY5</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1908" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEnUmVzMzEyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEpc2ltcGxpZnlGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSZzbWJsM0YnRi9GMi1GUzYkLUYjNiotSSNtbkdGJDYkUSIyRidGOS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmBvLUYsNiVRLERldGVybWluYW50RidGL0YyLUZTNiQtRiM2JC1GLDYlUSJBRidGL0YyRjlGOS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGX29GYW8tRiw2JVEpUHVsbGJhY2tGJ0YvRjItRlM2JC1GIzYnLUYsNiVRJmFscGhhRicvRjBGPUY5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGX28vRk5RLDAuMzMzMzMzM2VtRictRiw2JVEkQ290RidGL0YyLUZTNiQtRiM2KC1GaW42JFEiM0YnRjlGanAtRmluNiRRIjFGJ0Y5RmpwRmhuRjlGOUY5RjlGOUY5RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEnUmVzMzEyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEpc2ltcGxpZnlGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSZzbWJsM0YnRi9GMi1GUzYkLUYjNiotSSNtbkdGJDYkUSIyRidGOS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmBvLUYsNiVRLERldGVybWluYW50RidGL0YyLUZTNiQtRiM2JC1GLDYlUSJBRidGL0YyRjlGOS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGX29GYW8tRiw2JVEpUHVsbGJhY2tGJ0YvRjItRlM2JC1GIzYnLUYsNiVRJmFscGhhRicvRjBGPUY5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGX28vRk5RLDAuMzMzMzMzM2VtRictRiw2JVEkQ290RidGL0YyLUZTNiQtRiM2KC1GaW42JFEiM0YnRjlGanAtRmluNiRRIjFGJ0Y5RmpwRmhuRjlGOUY5RjlGOUY5RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1940" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEnUmVzMzEzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEpc2ltcGxpZnlGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSZzbWJsM0YnRi9GMi1GUzYkLUYjNiotSSNtbkdGJDYkUSIyRidGOS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmBvLUYsNiVRLERldGVybWluYW50RidGL0YyLUZTNiQtRiM2JC1GLDYlUSJBRidGL0YyRjlGOS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGX29GYW8tRiw2JVEpUHVsbGJhY2tGJ0YvRjItRlM2JC1GIzYnLUYsNiVRJmFscGhhRicvRjBGPUY5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGX28vRk5RLDAuMzMzMzMzM2VtRictRiw2JVEkQ290RidGL0YyLUZTNiQtRiM2KC1GaW42JFEiM0YnRjlGanAtRmluNiRRIjFGJ0Y5RmpwRmdxRjlGOUY5RjlGOUY5RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEnUmVzMzEzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEpc2ltcGxpZnlGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSZzbWJsM0YnRi9GMi1GUzYkLUYjNiotSSNtbkdGJDYkUSIyRidGOS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmBvLUYsNiVRLERldGVybWluYW50RidGL0YyLUZTNiQtRiM2JC1GLDYlUSJBRidGL0YyRjlGOS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGX29GYW8tRiw2JVEpUHVsbGJhY2tGJ0YvRjItRlM2JC1GIzYnLUYsNiVRJmFscGhhRicvRjBGPUY5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGX28vRk5RLDAuMzMzMzMzM2VtRictRiw2JVEkQ290RidGL0YyLUZTNiQtRiM2KC1GaW42JFEiM0YnRjlGanAtRmluNiRRIjFGJ0Y5RmpwRmdxRjlGOUY5RjlGOUY5RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1919" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEnUmVzMzIzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEpc2ltcGxpZnlGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSZzbWJsM0YnRi9GMi1GUzYkLUYjNiotSSNtbkdGJDYkUSIyRidGOS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmBvLUYsNiVRLERldGVybWluYW50RidGL0YyLUZTNiQtRiM2JC1GLDYlUSJBRidGL0YyRjlGOS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGX29GYW8tRiw2JVEpUHVsbGJhY2tGJ0YvRjItRlM2JC1GIzYnLUYsNiVRJmFscGhhRicvRjBGPUY5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGX28vRk5RLDAuMzMzMzMzM2VtRictRiw2JVEkQ290RidGL0YyLUZTNiQtRiM2KC1GaW42JFEiM0YnRjlGanBGaG5GanBGZ3FGOUY5RjlGOUY5RjlGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEnUmVzMzIzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEpc2ltcGxpZnlGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSZzbWJsM0YnRi9GMi1GUzYkLUYjNiotSSNtbkdGJDYkUSIyRidGOS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmBvLUYsNiVRLERldGVybWluYW50RidGL0YyLUZTNiQtRiM2JC1GLDYlUSJBRidGL0YyRjlGOS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGX29GYW8tRiw2JVEpUHVsbGJhY2tGJ0YvRjItRlM2JC1GIzYnLUYsNiVRJmFscGhhRicvRjBGPUY5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGX28vRk5RLDAuMzMzMzMzM2VtRictRiw2JVEkQ290RidGL0YyLUZTNiQtRiM2KC1GaW42JFEiM0YnRjlGanBGaG5GanBGZ3FGOUY5RjlGOUY5RjlGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLyUrZXhlY3V0YWJsZUdGPUY5</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1895" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Equation executable="false" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbWlHRiQ2J1EkTGV0RicvJSdpdGFsaWNHUSV0cnVlRicvJStmb3JlZ3JvdW5kR1EsWzI1NSwwLDI1NV1GJy8lMGZvbnRfc3R5bGVfbmFtZUdRJVRleHRGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYvUSJ+RidGMkY1L0Y5USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGQy8lKXN0cmV0Y2h5R0ZDLyUqc3ltbWV0cmljR0ZDLyUobGFyZ2VvcEdGQy8lLm1vdmFibGVsaW1pdHNHRkMvJSdhY2NlbnRHRkMvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZSLUYsNidRI3VzRidGL0YyRjVGOEY7LUYsNidRJ2RlZHVjZUYnRi9GMkY1RjhGOy1GLDYnUSVzb21lRidGL0YyRjVGOEY7LUYsNidRLGNvcm9sbGFyaWVzRidGL0YyRjVGOEYvRjJGNUY4">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbWlHRiQ2J1EkTGV0RicvJSdpdGFsaWNHUSV0cnVlRicvJStmb3JlZ3JvdW5kR1EsWzI1NSwwLDI1NV1GJy8lMGZvbnRfc3R5bGVfbmFtZUdRJVRleHRGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYvUSJ+RidGMkY1L0Y5USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGQy8lKXN0cmV0Y2h5R0ZDLyUqc3ltbWV0cmljR0ZDLyUobGFyZ2VvcEdGQy8lLm1vdmFibGVsaW1pdHNHRkMvJSdhY2NlbnRHRkMvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZSLUYsNidRI3VzRidGL0YyRjVGOEY7LUYsNidRJ2RlZHVjZUYnRi9GMkY1RjhGOy1GLDYnUSVzb21lRidGL0YyRjVGOEY7LUYsNidRLGNvcm9sbGFyaWVzRidGL0YyRjVGOEYvRjJGNUY4</Equation> </Text-field>
</Input>
</Group>
<Group labelreference="L1838" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2I1EhRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1841" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Jy1JI21vR0YkNi1RKiZ1bWludXMwO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGQi8lKXN0cmV0Y2h5R0ZCLyUqc3ltbWV0cmljR0ZCLyUobGFyZ2VvcEdGQi8lLm1vdmFibGVsaW1pdHNHRkIvJSdhY2NlbnRHRkIvJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0ZRLUkmbWZyYWNHRiQ2KC1GIzYnLUYsNiVRJ2ZhY3RvckYnRi9GMi1GNjYkLUYjNigtRiw2I1EhRictRiM2JS1GLDYlUSVkaWZmRidGL0YyLUY2NiQtRiM2Jy1GLDYlUSdSZXMzMjNGJ0YvRjItRjs2LVEiLEYnRj5GQC9GREYxRkVGR0ZJRktGTS9GUFEmMC4wZW1GJy9GU1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJ1RidGL0YyLUY2NiYtRiM2KC1JI21uR0YkNiRRIjJGJ0Y+RmlvLUZpcDYkUSIzRidGPkZpb0ZccUY+Rj4vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGPkY+Rj5Gam4vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGQkY+Rj5GZXFGaHFGPi1GIzYmLUklbXN1cEdGJDYlLUY2NiQtRiM2KS1GLDYlUSJhRidGL0YyLUY7Ni1RKCZtaW51cztGJ0Y+RkBGQ0ZFRkdGSUZLRk1GT0ZSLUYsNiVRImJGJ0YvRjIvRmZxUSpbMCwwLDI1NV1GJ0ZocS8lMGZvbnRfc3R5bGVfbmFtZUdRKjJEfk91dHB1dEYnRj5GPkZocC8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGam5GL0YyLyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zpcy8lKWJldmVsbGVkR0ZCRmVxRmhxRj5GPkZlcUZocUY+">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Jy1JI21vR0YkNi1RKiZ1bWludXMwO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGQi8lKXN0cmV0Y2h5R0ZCLyUqc3ltbWV0cmljR0ZCLyUobGFyZ2VvcEdGQi8lLm1vdmFibGVsaW1pdHNHRkIvJSdhY2NlbnRHRkIvJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0ZRLUkmbWZyYWNHRiQ2KC1GIzYnLUYsNiVRJ2ZhY3RvckYnRi9GMi1GNjYkLUYjNigtRiw2I1EhRictRiM2JS1GLDYlUSVkaWZmRidGL0YyLUY2NiQtRiM2Jy1GLDYlUSdSZXMzMjNGJ0YvRjItRjs2LVEiLEYnRj5GQC9GREYxRkVGR0ZJRktGTS9GUFEmMC4wZW1GJy9GU1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJ1RidGL0YyLUY2NiYtRiM2KC1JI21uR0YkNiRRIjJGJ0Y+RmlvLUZpcDYkUSIzRidGPkZpb0ZccUY+Rj4vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGPkY+Rj5Gam4vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGQkY+Rj5GZXFGaHFGPi1GIzYmLUklbXN1cEdGJDYlLUY2NiQtRiM2KS1GLDYlUSJhRidGL0YyLUY7Ni1RKCZtaW51cztGJ0Y+RkBGQ0ZFRkdGSUZLRk1GT0ZSLUYsNiVRImJGJ0YvRjIvRmZxUSpbMCwwLDI1NV1GJ0ZocS8lMGZvbnRfc3R5bGVfbmFtZUdRKjJEfk91dHB1dEYnRj5GPkZocC8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGam5GL0YyLyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zpcy8lKWJldmVsbGVkR0ZCRmVxRmhxRj5GPkZlcUZocUY+</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUYjNiYtSSNtaUdGJDYlUSJxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnL0Y1USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPy8lKXN0cmV0Y2h5R0Y/LyUqc3ltbWV0cmljR0Y/LyUobGFyZ2VvcEdGPy8lLm1vdmFibGVsaW1pdHNHRj8vJSdhY2NlbnRHRj8vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZOLUklbXN1YkdGJDYlLUYuNiVRInJGJ0YxRjQtRiM2JS1GUjYlLUYuNiVRInVGJ0YxRjQtRiM2Jy1GODYtUSJbRidGOy9GPkYzRkAvRkNGM0ZERkZGSEZKL0ZNUSwwLjE2NjY2NjdlbUYnL0ZQRmBvLUYuNiNRIUYnLUY4Ni1RIl1GJ0Y7Rl1vRkBGXm9GREZGRkhGSkZfby9GUFEsMC4xMTExMTExZW1GJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRidGOy8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRmpvRjtGXXBGOy1GODYtUSIrRidGO0Y9RkBGQkZERkZGSEZKL0ZNUSwwLjIyMjIyMjJlbUYnL0ZQRmRwLUYjNiYtRlI2JUYtRldGXXBGN0ZURjtGOw==">LCYqJi1JInFHNiI2JCZJInVHRiZGJiZJInZHRiZGJiIiIi1JJWRpZmZHJSpwcm90ZWN0ZWRHNiQtSSJyR0YmRidGKEYsRiwqJi1GLjYkRiRGKEYsRjFGLEYs</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1842" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSlzaW1wbGlmeUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvRjhRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZHLyUpc3RyZXRjaHlHRkcvJSpzeW1tZXRyaWNHRkcvJShsYXJnZW9wR0ZHLyUubW92YWJsZWxpbWl0c0dGRy8lJ2FjY2VudEdGRy8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRlYtSSZtZnJhY0dGJDYoLUYjNiUtRiw2JVEnZmFjdG9yRidGNEY3LUY7NiQtRiM2JkYrLUYjNiUtRiw2JVElZGlmZkYnRjRGNy1GOzYkLUYjNictRiw2JVEnUmVzMzIzRidGNEY3LUZANi1RIixGJ0ZDRkUvRklGNkZKRkxGTkZQRlIvRlVRJjAuMGVtRicvRlhRLDAuMzMzMzMzM2VtRictRiw2JVEidkYnRjRGNy1GOzYmLUYjNigtSSNtbkdGJDYkUSIyRidGQ0ZbcC1GW3E2JFEiM0YnRkNGW3BGXnFGQ0ZDLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRkNGQ0ZDRitGQ0ZDRkMtRiM2JS1JJW1zdXBHRiQ2JS1GOzYkLUYjNiYtRiw2JVEiYUYnRjRGNy1GQDYtUSgmbWludXM7RidGQ0ZFRkhGSkZMRk5GUEZSRlRGVy1GLDYlUSJiRidGNEY3RkNGQ0ZqcC8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGK0ZDLyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zhcy8lKWJldmVsbGVkR0ZHRkNGQ0ZDRisvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGR0ZD">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSlzaW1wbGlmeUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvRjhRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZHLyUpc3RyZXRjaHlHRkcvJSpzeW1tZXRyaWNHRkcvJShsYXJnZW9wR0ZHLyUubW92YWJsZWxpbWl0c0dGRy8lJ2FjY2VudEdGRy8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRlYtSSZtZnJhY0dGJDYoLUYjNiUtRiw2JVEnZmFjdG9yRidGNEY3LUY7NiQtRiM2JkYrLUYjNiUtRiw2JVElZGlmZkYnRjRGNy1GOzYkLUYjNictRiw2JVEnUmVzMzIzRidGNEY3LUZANi1RIixGJ0ZDRkUvRklGNkZKRkxGTkZQRlIvRlVRJjAuMGVtRicvRlhRLDAuMzMzMzMzM2VtRictRiw2JVEidkYnRjRGNy1GOzYmLUYjNigtSSNtbkdGJDYkUSIyRidGQ0ZbcC1GW3E2JFEiM0YnRkNGW3BGXnFGQ0ZDLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRkNGQ0ZDRitGQ0ZDRkMtRiM2JS1JJW1zdXBHRiQ2JS1GOzYkLUYjNiYtRiw2JVEiYUYnRjRGNy1GQDYtUSgmbWludXM7RidGQ0ZFRkhGSkZMRk5GUEZSRlRGVy1GLDYlUSJiRidGNEY3RkNGQ0ZqcC8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGK0ZDLyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zhcy8lKWJldmVsbGVkR0ZHRkNGQ0ZDRisvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGR0ZD</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUYjNiYtSSNtaUdGJDYlUSJxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnL0Y1USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPy8lKXN0cmV0Y2h5R0Y/LyUqc3ltbWV0cmljR0Y/LyUobGFyZ2VvcEdGPy8lLm1vdmFibGVsaW1pdHNHRj8vJSdhY2NlbnRHRj8vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZOLUklbXN1YkdGJDYlLUYuNiVRInJGJ0YxRjQtRiM2JS1GUjYlLUYuNiVRInZGJ0YxRjQtRiM2Jy1GODYtUSJbRidGOy9GPkYzRkAvRkNGM0ZERkZGSEZKL0ZNUSwwLjE2NjY2NjdlbUYnL0ZQRmBvLUYuNiNRIUYnLUY4Ni1RIl1GJ0Y7Rl1vRkBGXm9GREZGRkhGSkZfby9GUFEsMC4xMTExMTExZW1GJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRidGOy8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRmpvRjtGXXBGOy1GODYtUSIrRidGO0Y9RkBGQkZERkZGSEZKL0ZNUSwwLjIyMjIyMjJlbUYnL0ZQRmRwLUYjNiYtRlI2JUYtRldGXXBGN0ZURjtGOw==">LCYqJi1JInFHNiI2JCZJInVHRiZGJiZJInZHRiZGJiIiIi1JJWRpZmZHJSpwcm90ZWN0ZWRHNiQtSSJyR0YmRidGKkYsRiwqJi1GLjYkRiRGKkYsRjFGLEYs</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1839" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSlzaW1wbGlmeUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvRjhRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZHLyUpc3RyZXRjaHlHRkcvJSpzeW1tZXRyaWNHRkcvJShsYXJnZW9wR0ZHLyUubW92YWJsZWxpbWl0c0dGRy8lJ2FjY2VudEdGRy8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRlYtSSZtZnJhY0dGJDYoLUYjNiUtRiw2JVEnZmFjdG9yRidGNEY3LUY7NiQtRiM2Ki1GLDYlUSVkaWZmRidGNEY3LUY7NiQtRiM2Jy1GLDYlUSdSZXMyMjNGJ0Y0RjctRkA2LVEiLEYnRkNGRS9GSUY2RkpGTEZORlBGUi9GVVEmMC4wZW1GJy9GWFEsMC4zMzMzMzMzZW1GJy1GLDYlUSJ1RidGNEY3LUY7NiYtRiM2KC1JI21uR0YkNiRRIjJGJ0ZDRmlvRmhwRmlvLUZpcDYkUSIzRidGQ0ZDRkMvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQ0ZDLUZANi1RKCZtaW51cztGJ0ZDRkVGSEZKRkxGTkZQRlJGVEZXRmhwLUZANi1RJyZzZG90O0YnRkNGRUZIRkpGTEZORlBGUkZdcC9GWEZecEZfby1GOzYkLUYjNictRiw2JVEnUmVzMzIzRidGNEY3RmlvRmFwLUY7NiYtRiM2KEZocEZpb0ZccUZpb0ZccUZDRkNGX3FGYnFGQ0ZDRkNGQ0ZDLUYjNiZGKy1GIzYmRistRiM2JC1JJW1zdXBHRiQ2JS1GOzYkLUYjNiYtRiw2JVEiYUYnRjRGN0ZlcS1GLDYlUSJiRidGNEY3RkNGQ0ZocC8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGQ0YrRkNGK0ZDLyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZidC8lKWJldmVsbGVkR0ZHRkNGQ0ZDRisvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGR0ZD">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSlzaW1wbGlmeUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvRjhRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZHLyUpc3RyZXRjaHlHRkcvJSpzeW1tZXRyaWNHRkcvJShsYXJnZW9wR0ZHLyUubW92YWJsZWxpbWl0c0dGRy8lJ2FjY2VudEdGRy8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRlYtSSZtZnJhY0dGJDYoLUYjNiUtRiw2JVEnZmFjdG9yRidGNEY3LUY7NiQtRiM2Ki1GLDYlUSVkaWZmRidGNEY3LUY7NiQtRiM2Jy1GLDYlUSdSZXMyMjNGJ0Y0RjctRkA2LVEiLEYnRkNGRS9GSUY2RkpGTEZORlBGUi9GVVEmMC4wZW1GJy9GWFEsMC4zMzMzMzMzZW1GJy1GLDYlUSJ1RidGNEY3LUY7NiYtRiM2KC1JI21uR0YkNiRRIjJGJ0ZDRmlvRmhwRmlvLUZpcDYkUSIzRidGQ0ZDRkMvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQ0ZDLUZANi1RKCZtaW51cztGJ0ZDRkVGSEZKRkxGTkZQRlJGVEZXRmhwLUZANi1RJyZzZG90O0YnRkNGRUZIRkpGTEZORlBGUkZdcC9GWEZecEZfby1GOzYkLUYjNictRiw2JVEnUmVzMzIzRidGNEY3RmlvRmFwLUY7NiYtRiM2KEZocEZpb0ZccUZpb0ZccUZDRkNGX3FGYnFGQ0ZDRkNGQ0ZDLUYjNiZGKy1GIzYmRistRiM2JC1JJW1zdXBHRiQ2JS1GOzYkLUYjNiYtRiw2JVEiYUYnRjRGN0ZlcS1GLDYlUSJiRidGNEY3RkNGQ0ZocC8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGQ0YrRkNGK0ZDLyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZidC8lKWJldmVsbGVkR0ZHRkNGQ0ZDRisvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdGR0ZD</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEickYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTC1JJW1zdWJHRiQ2JS1GLDYlUSJwRidGL0YyLUYjNiUtRlA2JS1GLDYlUSJ2RidGL0YyLUYjNictRjY2LVEiW0YnRjkvRjxGMUY+L0ZBRjFGQkZERkZGSC9GS1EsMC4xNjY2NjY3ZW1GJy9GTkZeby1GLDYjUSFGJy1GNjYtUSJdRidGOUZbb0Y+RlxvRkJGREZGRkhGXW8vRk5RLDAuMTExMTExMWVtRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnRjkvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0Zob0Y5RltwRjk=">KiYtSSJyRzYiNiQmSSJ1R0YlRiUmSSJ2R0YlRiUiIiItSSVkaWZmRyUqcHJvdGVjdGVkRzYkLUkicEdGJTYjRilGKUYr</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1840" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2I1EhRictRiM2JkYrLUYjNiUtRiw2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1JI21vR0YkNi1RKiZ1bWludXMwO0YnL0Y6USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGSS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0ZYLUkmbWZyYWNHRiQ2KC1GIzYlLUYsNiVRJ2ZhY3RvckYnRjZGOS1GPTYkLUYjNiotRiw2JVElZGlmZkYnRjZGOS1GPTYkLUYjNictRiw2JVEnUmVzMjIzRidGNkY5LUZCNi1RIixGJ0ZFRkcvRktGOEZMRk5GUEZSRlQvRldRJjAuMGVtRicvRlpRLDAuMzMzMzMzM2VtRictRiw2JVEidkYnRjZGOS1GPTYmLUYjNigtSSNtbkdGJDYkUSIyRidGRUZbcEZqcEZbcC1GW3E2JFEiM0YnRkVGRUZFLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRkVGRS1GQjYtUSgmbWludXM7RidGRUZHRkpGTEZORlBGUkZURlZGWUZqcC1GQjYtUScmc2RvdDtGJ0ZFRkdGSkZMRk5GUEZSRlRGX3AvRlpGYHBGYW8tRj02JC1GIzYnLUYsNiVRJ1JlczMyM0YnRjZGOUZbcEZjcC1GPTYmLUYjNihGanBGW3BGXnFGW3BGXnFGRUZFRmFxRmRxRkVGRUZFRkVGRS1GIzYmRistRiM2JkYrLUYjNiQtSSVtc3VwR0YkNiUtRj02JC1GIzYmLUYsNiVRImFGJ0Y2RjlGZ3EtRiw2JVEiYkYnRjZGOUZFRkVGanAvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRkVGK0ZFRitGRS8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZHQvJSliZXZlbGxlZEdGSUZFRkVGRUYrRkVGKy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0ZJRkU=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2I1EhRictRiM2JkYrLUYjNiUtRiw2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1JI21vR0YkNi1RKiZ1bWludXMwO0YnL0Y6USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGSS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0ZYLUkmbWZyYWNHRiQ2KC1GIzYlLUYsNiVRJ2ZhY3RvckYnRjZGOS1GPTYkLUYjNiotRiw2JVElZGlmZkYnRjZGOS1GPTYkLUYjNictRiw2JVEnUmVzMjIzRidGNkY5LUZCNi1RIixGJ0ZFRkcvRktGOEZMRk5GUEZSRlQvRldRJjAuMGVtRicvRlpRLDAuMzMzMzMzM2VtRictRiw2JVEidkYnRjZGOS1GPTYmLUYjNigtSSNtbkdGJDYkUSIyRidGRUZbcEZqcEZbcC1GW3E2JFEiM0YnRkVGRUZFLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRkVGRS1GQjYtUSgmbWludXM7RidGRUZHRkpGTEZORlBGUkZURlZGWUZqcC1GQjYtUScmc2RvdDtGJ0ZFRkdGSkZMRk5GUEZSRlRGX3AvRlpGYHBGYW8tRj02JC1GIzYnLUYsNiVRJ1JlczMyM0YnRjZGOUZbcEZjcC1GPTYmLUYjNihGanBGW3BGXnFGW3BGXnFGRUZFRmFxRmRxRkVGRUZFRkVGRS1GIzYmRistRiM2JkYrLUYjNiQtSSVtc3VwR0YkNiUtRj02JC1GIzYmLUYsNiVRImFGJ0Y2RjlGZ3EtRiw2JVEiYkYnRjZGOUZFRkVGanAvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRkVGK0ZFRitGRS8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZHQvJSliZXZlbGxlZEdGSUZFRkVGRUYrRkVGKy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJStleGVjdXRhYmxlR0ZJRkU=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEicUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTC1JJW1zdWJHRiQ2JS1GLDYlUSJzRidGL0YyLUYjNiUtRlA2JS1GLDYlUSJ1RidGL0YyLUYjNictRjY2LVEiW0YnRjkvRjxGMUY+L0ZBRjFGQkZERkZGSC9GS1EsMC4xNjY2NjY3ZW1GJy9GTkZeby1GLDYjUSFGJy1GNjYtUSJdRidGOUZbb0Y+RlxvRkJGREZGRkhGXW8vRk5RLDAuMTExMTExMWVtRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnRjkvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0Zob0Y5RltwRjk=">KiYtSSJxRzYiNiQmSSJ1R0YlRiUmSSJ2R0YlRiUiIiItSSVkaWZmRyUqcHJvdGVjdGVkRzYkLUkic0dGJTYjRidGJ0Yr</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1845" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Equation executable="false" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZSLUkjbWlHRiQ2J1ElVGh1c0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUrZm9yZWdyb3VuZEdRLFsyNTUsMCwyNTVdRicvJTBmb250X3N0eWxlX25hbWVHUSVUZXh0RicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2L1EifkYnRjJGNS9GOVEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkMvJSlzdHJldGNoeUdGQy8lKnN5bW1ldHJpY0dGQy8lKGxhcmdlb3BHRkMvJS5tb3ZhYmxlbGltaXRzR0ZDLyUnYWNjZW50R0ZDLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGUi1GLDYnUSJwRidGL0YyRjVGOC1GPDYvUSIsRidGMkY1Rj9GQS9GRUYxRkZGSEZKRkxGTkZQL0ZUUSwwLjMzMzMzMzNlbUYnLUYsNidRInNGJ0YvRjJGNUY4RjstRiw2J1EkYXJlRidGL0YyRjVGOEY7LUYsNidRKmNvbnN0YW50c0YnRi9GMkY1RjhGOy1GPDYxUSRhbmRGJy8lJWJvbGRHRjFGMkY1L0Y5USVib2xkRicvJStmb250d2VpZ2h0R0Znb0ZBRkRGRkZIRkpGTEZORlBGU0Y7LUYsNidRJHRoZUYnRi9GMkY1RjhGOy1GLDYnUShwcm9kdWN0RidGL0YyRjVGOEY7LUYsNidRInFGJ0YvRjJGNUY4LUY8Ni9RJyZzZG90O0YnRjJGNUY/RkFGREZGRkhGSkZMRk5GUEZTLUYsNidRInJGJ0YvRjJGNUY4RjstRiw2J1EjaXNGJ0YvRjJGNUY4RjstRiw2J1EpY29uc3RhbnRGJ0YvRjJGNUY4RjstRiw2J1EkdG9vRidGL0YyRjVGOEY7LUkobWZlbmNlZEdGJDYmLUYjNjEtRiw2J1EkYnV0RidGL0YyRjVGOEY7LUY8NjFRJG5vdEYnRmRvRjJGNUZmb0Zob0ZBRkRGRkZIRkpGTEZORlBGU0Y7LUYsNidRK2luZGl2aWR1YWxGJ0YvRjJGNUY4RjtGYHBGO0Zhb0Y7RmZwRi9GMkY1RjhGMkY1Rj8tRjw2L1EiLkYnRjJGNUY/RkFGREZGRkhGSkZMRk5GUEZTRjstRiw2J1EkTGV0RidGL0YyRjVGOEY7LUYsNidRI3VzRidGL0YyRjVGOEY7LUYsNidRJmFnYWluRidGL0YyRjVGOEY7LUYsNidRK3N1YnN0aXR1dGVGJ0YvRjJGNUY4RjstRiw2J1EldGhpc0YnRi9GMkY1RjhGO0Zhb0Y7LUYsNidRJHJ1bkYnRi9GMkY1RjhGOy1GLDYnUSVhbmV3RidGL0YyRjVGOEYvRjJGNUY4">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZSLUkjbWlHRiQ2J1ElVGh1c0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUrZm9yZWdyb3VuZEdRLFsyNTUsMCwyNTVdRicvJTBmb250X3N0eWxlX25hbWVHUSVUZXh0RicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2L1EifkYnRjJGNS9GOVEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkMvJSlzdHJldGNoeUdGQy8lKnN5bW1ldHJpY0dGQy8lKGxhcmdlb3BHRkMvJS5tb3ZhYmxlbGltaXRzR0ZDLyUnYWNjZW50R0ZDLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGUi1GLDYnUSJwRidGL0YyRjVGOC1GPDYvUSIsRidGMkY1Rj9GQS9GRUYxRkZGSEZKRkxGTkZQL0ZUUSwwLjMzMzMzMzNlbUYnLUYsNidRInNGJ0YvRjJGNUY4RjstRiw2J1EkYXJlRidGL0YyRjVGOEY7LUYsNidRKmNvbnN0YW50c0YnRi9GMkY1RjhGOy1GPDYxUSRhbmRGJy8lJWJvbGRHRjFGMkY1L0Y5USVib2xkRicvJStmb250d2VpZ2h0R0Znb0ZBRkRGRkZIRkpGTEZORlBGU0Y7LUYsNidRJHRoZUYnRi9GMkY1RjhGOy1GLDYnUShwcm9kdWN0RidGL0YyRjVGOEY7LUYsNidRInFGJ0YvRjJGNUY4LUY8Ni9RJyZzZG90O0YnRjJGNUY/RkFGREZGRkhGSkZMRk5GUEZTLUYsNidRInJGJ0YvRjJGNUY4RjstRiw2J1EjaXNGJ0YvRjJGNUY4RjstRiw2J1EpY29uc3RhbnRGJ0YvRjJGNUY4RjstRiw2J1EkdG9vRidGL0YyRjVGOEY7LUkobWZlbmNlZEdGJDYmLUYjNjEtRiw2J1EkYnV0RidGL0YyRjVGOEY7LUY8NjFRJG5vdEYnRmRvRjJGNUZmb0Zob0ZBRkRGRkZIRkpGTEZORlBGU0Y7LUYsNidRK2luZGl2aWR1YWxGJ0YvRjJGNUY4RjtGYHBGO0Zhb0Y7RmZwRi9GMkY1RjhGMkY1Rj8tRjw2L1EiLkYnRjJGNUY/RkFGREZGRkhGSkZMRk5GUEZTRjstRiw2J1EkTGV0RidGL0YyRjVGOEY7LUYsNidRI3VzRidGL0YyRjVGOEY7LUYsNidRJmFnYWluRidGL0YyRjVGOEY7LUYsNidRK3N1YnN0aXR1dGVGJ0YvRjJGNUY4RjstRiw2J1EldGhpc0YnRi9GMkY1RjhGO0Zhb0Y7LUYsNidRJHJ1bkYnRi9GMkY1RjhGOy1GLDYnUSVhbmV3RidGL0YyRjVGOEYvRjJGNUY4</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1846" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2I1EhRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1951" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY4LUkjbWlHRiQ2JVEocmVzdGFydEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIjpGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSV3aXRoRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiQtRiw2JVE1RGlmZmVyZW50aWFsR2VvbWV0cnlGJ0YvRjJGOUY5RjVGTy1GUzYkLUYjNiQtRiw2JVEnVGVuc29yRidGL0YyRjlGOUY1Rk8tRlM2JC1GIzYkLUYsNiVRJlRvb2xzRidGL0YyRjlGOUY1Rk8tRlM2JC1GIzYkLUYsNiVRLEpldENhbGN1bHVzRidGL0YyRjlGOUY1Rk8tRlM2JC1GIzYkLUYsNiVRLkxpbmVhckFsZ2VicmFGJ0YvRjJGOUY5RjVGTy1GUzYkLUYjNjAtRiw2JVEpUERFdG9vbHNGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRltxL0ZORlxxLUYsNiVRJURfRHhGJ0YvRjJGZ3BGX3EtRiw2JVEoZGVjbGFyZUYnRi9GMkZncEZfcS1GLDYlUSZUb0pldEYnRi9GMkZncEZfcS1GLDYlUShGcm9tSmV0RidGL0YyRjlGOUY1LyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY4LUkjbWlHRiQ2JVEocmVzdGFydEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIjpGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSV3aXRoRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiQtRiw2JVE1RGlmZmVyZW50aWFsR2VvbWV0cnlGJ0YvRjJGOUY5RjVGTy1GUzYkLUYjNiQtRiw2JVEnVGVuc29yRidGL0YyRjlGOUY1Rk8tRlM2JC1GIzYkLUYsNiVRJlRvb2xzRidGL0YyRjlGOUY1Rk8tRlM2JC1GIzYkLUYsNiVRLEpldENhbGN1bHVzRidGL0YyRjlGOUY1Rk8tRlM2JC1GIzYkLUYsNiVRLkxpbmVhckFsZ2VicmFGJ0YvRjJGOUY5RjVGTy1GUzYkLUYjNjAtRiw2JVEpUERFdG9vbHNGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRltxL0ZORlxxLUYsNiVRJURfRHhGJ0YvRjJGZ3BGX3EtRiw2JVEoZGVjbGFyZUYnRi9GMkZncEZfcS1GLDYlUSZUb0pldEYnRi9GMkZncEZfcS1GLDYlUShGcm9tSmV0RidGL0YyRjlGOUY1LyUrZXhlY3V0YWJsZUdGPUY5</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1969" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2JVEmYWxpYXNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSJmRidGL0YyLUkjbW9HRiQ2LVEiPUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGRS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZULUYjNiVGOi1GNjYkLUYjNiwtSSVtc3ViR0YkNiUtRiw2JVEidUYnRi9GMi1GIzYmLUkjbW5HRiQ2JFEiMkYnRkEtRj42LVEiLEYnRkFGQy9GR0YxRkhGSkZMRk5GUC9GU1EmMC4wZW1GJy9GVlEsMC4zMzMzMzMzZW1GJ0Zfb0ZBLyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGY28tRmhuNiVGam4tRiM2JkZfb0Zjby1GYG82JFEiM0YnRkFGQUZbcEZjby1GaG42JUZqbi1GIzYmRmJwRmNvRmJwRkFGW3BGY28tRmhuNiVGam4tRiM2Ji1GYG82JFEiMUYnRkFGY29GX29GQUZbcEZjby1GaG42JUZqbi1GIzYmRl1xRmNvRmJwRkFGW3BGQUZBRkEtRiw2I1EhRicvJStleGVjdXRhYmxlR0ZFRkFGQS1GPjYtUSI6RidGQUZDRkZGSEZKRkxGTkZQRlJGVS1GLDYlUShkZWNsYXJlRidGL0YyLUY2NiQtRiM2JS1GLDYlUSJxRidGL0YyLUY2NiQtRiM2Ji1GaG42JUZqbi1GIzYkLUY2NiYtRiM2JEZkcUZBRkEvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQUZbcEZjby1GaG42JS1GLDYlUSJ2RidGL0YyRlxzRltwRkFGQUZBRkFGaXEtSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdGaG8vJSZkZXB0aEdGYnQvJSpsaW5lYnJlYWtHUShuZXdsaW5lRictRj42LVEifkYnRkFGQ0ZGRkhGSkZMRk5GUEZnby9GVkZob0ZncUZB">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2JVEmYWxpYXNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSJmRidGL0YyLUkjbW9HRiQ2LVEiPUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGRS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZULUYjNiVGOi1GNjYkLUYjNiwtSSVtc3ViR0YkNiUtRiw2JVEidUYnRi9GMi1GIzYmLUkjbW5HRiQ2JFEiMkYnRkEtRj42LVEiLEYnRkFGQy9GR0YxRkhGSkZMRk5GUC9GU1EmMC4wZW1GJy9GVlEsMC4zMzMzMzMzZW1GJ0Zfb0ZBLyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGY28tRmhuNiVGam4tRiM2JkZfb0Zjby1GYG82JFEiM0YnRkFGQUZbcEZjby1GaG42JUZqbi1GIzYmRmJwRmNvRmJwRkFGW3BGY28tRmhuNiVGam4tRiM2Ji1GYG82JFEiMUYnRkFGY29GX29GQUZbcEZjby1GaG42JUZqbi1GIzYmRl1xRmNvRmJwRkFGW3BGQUZBRkEtRiw2I1EhRicvJStleGVjdXRhYmxlR0ZFRkFGQS1GPjYtUSI6RidGQUZDRkZGSEZKRkxGTkZQRlJGVS1GLDYlUShkZWNsYXJlRidGL0YyLUY2NiQtRiM2JS1GLDYlUSJxRidGL0YyLUY2NiQtRiM2Ji1GaG42JUZqbi1GIzYkLUY2NiYtRiM2JEZkcUZBRkEvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQUZbcEZjby1GaG42JS1GLDYlUSJ2RidGL0YyRlxzRltwRkFGQUZBRkFGaXEtSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdGaG8vJSZkZXB0aEdGYnQvJSpsaW5lYnJlYWtHUShuZXdsaW5lRictRj42LVEifkYnRkFGQ0ZGRkhGSkZMRk5GUEZnby9GVkZob0ZncUZB</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNictSSNtaUdGJDYlUSN+cUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RMCZBcHBseUZ1bmN0aW9uO0YnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvRjVRJ25vcm1hbEYnLyUmZmVuY2VHRj0vJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGUC1JKG1mZW5jZWRHRiQ2JC1GIzYnLUklbXN1YkdGJDYlLUYuNiVRInVGJ0YxRjQtRiM2Jy1GODYtUSJbRidGPi9GQUYzRkIvRkVGM0ZGRkhGSkZML0ZPUSwwLjE2NjY2NjdlbUYnL0ZSRmBvLUYuNiNRIUYnLUY4Ni1RIl1GJ0Y+Rl1vRkJGXm9GRkZIRkpGTEZfby9GUlEsMC4xMTExMTExZW1GJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRidGPi8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY4Ni1RIixGJ0Y+RkAvRkNGM0ZERkZGSEZKRkxGTi9GUlEsMC4zMzMzMzMzZW1GJy1GWTYlLUYuNiVRInZGJ0YxRjRGaG5GXXBGam9GPkY+RmpvRj4tRjg2LVExJkludmlzaWJsZVRpbWVzO0YnRj5GQEZCRkRGRkZIRkpGTEZORlEtRi42JVE5d2lsbH5ub3d+YmV+ZGlzcGxheWVkfmFzRidGMUY0RltxLUYuNiVRInFGJ0YxRjRGPg==">KigtSSN+cUc2IjYkJkkidUdGJUYlJkkidkdGJUYlIiIiSTl3aWxsfm5vd35iZX5kaXNwbGF5ZWR+YXNHRiVGK0kicUdGJUYr</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1964" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYrLUY2NiYtRiM2KC1GLDYlUSJ0RidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJ4RidGL0YyRkEtRiw2JVEieUYnRi9GMkZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GNjYmLUYjNiYtRiw2JVEidUYnRi9GMkZBLUYsNiVRInZGJ0YvRjJGRUZFRlxvRl9vRkEtRkI2LVEifkYnRkVGRy9GS0ZJRkxGTkZQRlJGVEZWL0ZaRlgtRiw2JVEjSjJGJ0YvRjJGQS1JI21uR0YkNiRRIjNGJ0ZFRkVGRS1GQjYtUSI6RidGRUZHRl9wRkxGTkZQRlJGVC9GV1EsMC4yNzc3Nzc4ZW1GJy9GWkZccS8lK2V4ZWN1dGFibGVHRklGRQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYrLUY2NiYtRiM2KC1GLDYlUSJ0RidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJ4RidGL0YyRkEtRiw2JVEieUYnRi9GMkZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GNjYmLUYjNiYtRiw2JVEidUYnRi9GMkZBLUYsNiVRInZGJ0YvRjJGRUZFRlxvRl9vRkEtRkI2LVEifkYnRkVGRy9GS0ZJRkxGTkZQRlJGVEZWL0ZaRlgtRiw2JVEjSjJGJ0YvRjJGQS1JI21uR0YkNiRRIjNGJ0ZFRkVGRS1GQjYtUSI6RidGRUZHRl9wRkxGTkZQRlJGVC9GV1EsMC4yNzc3Nzc4ZW1GJy9GWkZccS8lK2V4ZWN1dGFibGVHRklGRQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1954" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZHLUkjbWlHRiQ2JVEiRkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GUy1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNiUtSSNtbkdGJDYlUSIxRidGL0YyRi9GMi8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GYm8tRiw2JVEiYUYnRi9GMi1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGUkZULUZWNiVGWC1GIzYlLUZobjYkUSIyRidGOUYvRjJGW29GXm8tRiw2JVEicEYnRi9GMkZnby1GVjYlRlgtRiM2JS1GaG42JFEiM0YnRjlGL0YyRltvRl5vLUYsNiVRInFGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Jy1GVjYlRlgtRiM2JS1GX3E2Ji1GIzYlLUYsNiNRIUYnRi9GMkY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRi9GMkZbby1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRlIvRk5RLDAuMzMzMzMzM2VtRictRlY2JS1GLDYlUSJ2RidGL0YyRmVxRltvLyUrZXhlY3V0YWJsZUdGPUY5RjlGZ28tRlY2JUZcc0ZmcEZbby1GNjYtUSI7RidGOUY7RmdyRkBGQkZERkZGSEZSRk0tSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdGUy8lJmRlcHRoR0ZbdC8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GLDYlUSJHRidGL0YyRjUtRlY2JUZccy1GIzYlLUZobjYkRmpuRjlGL0YyRltvRl5vLUYsNiVRImJGJ0YvRjJGZ28tRlY2JUZcc0ZccEZbb0Zeby1JJm1mcmFjR0YkNigtRiw2JVEickYnRi9GMi1GIzYnRltyLUYjNiZGW3JGW3EtRl9xNiQtRiM2Ji1GVjYlRlgtRiM2JC1GX3E2Ji1GIzYkRltyRjlGOUZeckZhckY5RltvRmRyLUZWNiVGXHNGYXZGW29GOUY5RjlGW3JGL0YyLyUubGluZXRoaWNrbmVzc0dGam4vJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGXXcvJSliZXZlbGxlZEdGPUZnb0ZkcEZeby1GLDYlUSJzRidGL0YyRmdvRmFzRmNzRl9zRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZHLUkjbWlHRiQ2JVEiRkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GUy1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNiUtSSNtbkdGJDYlUSIxRidGL0YyRi9GMi8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GYm8tRiw2JVEiYUYnRi9GMi1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGUkZULUZWNiVGWC1GIzYlLUZobjYkUSIyRidGOUYvRjJGW29GXm8tRiw2JVEicEYnRi9GMkZnby1GVjYlRlgtRiM2JS1GaG42JFEiM0YnRjlGL0YyRltvRl5vLUYsNiVRInFGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Jy1GVjYlRlgtRiM2JS1GX3E2Ji1GIzYlLUYsNiNRIUYnRi9GMkY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRi9GMkZbby1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRlIvRk5RLDAuMzMzMzMzM2VtRictRlY2JS1GLDYlUSJ2RidGL0YyRmVxRltvLyUrZXhlY3V0YWJsZUdGPUY5RjlGZ28tRlY2JUZcc0ZmcEZbby1GNjYtUSI7RidGOUY7RmdyRkBGQkZERkZGSEZSRk0tSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdGUy8lJmRlcHRoR0ZbdC8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GLDYlUSJHRidGL0YyRjUtRlY2JUZccy1GIzYlLUZobjYkRmpuRjlGL0YyRltvRl5vLUYsNiVRImJGJ0YvRjJGZ28tRlY2JUZcc0ZccEZbb0Zeby1JJm1mcmFjR0YkNigtRiw2JVEickYnRi9GMi1GIzYnRltyLUYjNiZGW3JGW3EtRl9xNiQtRiM2Ji1GVjYlRlgtRiM2JC1GX3E2Ji1GIzYkRltyRjlGOUZeckZhckY5RltvRmRyLUZWNiVGXHNGYXZGW29GOUY5RjlGW3JGL0YyLyUubGluZXRoaWNrbmVzc0dGam4vJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGXXcvJSliZXZlbGxlZEdGPUZnb0ZkcEZeby1GLDYlUSJzRidGL0YyRmdvRmFzRmNzRl9zRjk=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEiRkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiM2Ki1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNiUtSSNtbkdGJDYkUSIxRidGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRidGOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GYW8tRiM2Ji1GLDYlUSJhRidGL0YyLUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GXHAtRlI2JUZULUYjNiUtRlo2JFEiMkYnRjlGZ25GOUZqbkY5Rl1vLUYjNiYtRiw2JVEicEYnRi9GMkZoby1GUjYlRlQtRiM2JS1GWjYkUSIzRidGOUZnbkY5RmpuRjlGXW8tRiM2Ji1GLDYlUSJxRidGL0YyRmhvLUZSNiUtRiw2JVEidkYnRi9GMkZccUZqbkY5RjlGZ25GOQ==">LComSSJ1RzYiNiMiIiJGJyomSSJhR0YlRicmRiQ2IyIiI0YnRicqJkkicEdGJUYnJkYkNiMiIiRGJ0YnKiYtSSJxR0YlNiQmRiRGJSZJInZHRiVGJUYnJkY4RjBGJ0Yn</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEiR0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiM2Ki1JJW1zdWJHRiQ2JS1GLDYlUSJ2RidGL0YyLUYjNiUtSSNtbkdGJDYkUSIxRidGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRidGOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GYW8tRiM2Ji1GLDYlUSJiRidGL0YyLUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GXHAtRlI2JUZULUYjNiUtRlo2JFEiMkYnRjlGZ25GOUZqbkY5Rl1vLUkmbWZyYWNHRiQ2KC1GIzYnLUYsNiVRInJGJ0YvRjJGaG8tRlI2JS1GLDYlUSJ1RidGL0YyLUYjNiUtRlo2JFEiM0YnRjlGZ25GOUZqbkZnbkY5LUYjNiUtRiw2JVEicUYnRi9GMkZnbkY5LyUubGluZXRoaWNrbmVzc0dGZm4vJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGYHIvJSliZXZlbGxlZEdGPUZdby1GIzYmLUYsNiVRInNGJ0YvRjJGaG8tRlI2JUZURmJxRmpuRjlGOUZnbkY5">LComSSJ2RzYiNiMiIiJGJyomSSJiR0YlRicmRiQ2IyIiI0YnRicqKEkickdGJUYnLUkicUdGJTYkJkkidUdGJUYlJkYkRiUhIiImRjM2IyIiJEYnRicqJkkic0dGJUYnJkYkRjdGJ0Yn</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1949" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2JVEjRFJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2JC1GIzYxLUYsNiVRJWRpZmZGJ0YvRjItRlA2JC1GIzYmLUYsNiVRIkZGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNiQtSSNtbkdGJDYkUSIxRidGOUY5LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGOUY5LUY2Ni1RJyZzZG90O0YnRjlGO0Y+RkBGQkZERkZGSEZcby9GTkZdby1GYW82JS1GLDYlUScmIzk1ODtGJy9GMEY9RjlGZm9GXHAtRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZdcUZULUZQNiQtRiM2JkZlbkZobi1GYW82JUZjby1GIzYkLUZpbzYkUSIyRidGOUY5RlxwRjlGOUZfcC1GYW82JUZlcEZlcUZccEZpcEZULUZQNiQtRiM2JkZlbkZobi1GYW82JUZjby1GIzYkLUZpbzYkUSIzRidGOUY5RlxwRjlGOUZfcC1GYW82JUZlcEZickZccEY5RjlGX3AtRlA2JC1GIzYxRlQtRlA2JC1GIzYmLUYsNiVRIkdGJ0YvRjJGaG4tRmFvNiUtRiw2JVEidkYnRi9GMkZmb0ZccEY5RjlGX3BGY3BGaXBGVC1GUDYkLUYjNiZGYXNGaG4tRmFvNiVGZnNGZXFGXHBGOUY5Rl9wRmpxRmlwRlQtRlA2JC1GIzYmRmFzRmhuLUZhbzYlRmZzRmJyRlxwRjlGOUZfcEZnckY5RjktRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSEZccUZecS1GUDYkLUYjNjJGVC1GUDYkLUYjNidGZW5GaG4tRmFvNiVGZnMtRiM2JUZob0YvRjJGXHAvJStleGVjdXRhYmxlR0Y9RjlGOUZfcC1GYW82JUZlcEZidUZccEZpcEZULUZQNiQtRiM2JkZlbkZobkZddEY5RjlGX3BGanFGaXBGVC1GUDYkLUYjNiZGZW5GaG5GY3RGOUY5Rl9wRmdyRmR1RjlGOUZfcC1GUDYkLUYjNjFGVC1GUDYkLUYjNiZGYXNGaG5GYG9GOUY5Rl9wRmNwRmlwRlQtRlA2JC1GIzYmRmFzRmhuRmNxRjlGOUZfcEZqcUZpcEZULUZQNiQtRiM2JkZhc0ZobkZgckY5RjlGX3BGZ3JGOUY5RmR1Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2JVEjRFJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2JC1GIzYxLUYsNiVRJWRpZmZGJ0YvRjItRlA2JC1GIzYmLUYsNiVRIkZGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNiQtSSNtbkdGJDYkUSIxRidGOUY5LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGOUY5LUY2Ni1RJyZzZG90O0YnRjlGO0Y+RkBGQkZERkZGSEZcby9GTkZdby1GYW82JS1GLDYlUScmIzk1ODtGJy9GMEY9RjlGZm9GXHAtRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZdcUZULUZQNiQtRiM2JkZlbkZobi1GYW82JUZjby1GIzYkLUZpbzYkUSIyRidGOUY5RlxwRjlGOUZfcC1GYW82JUZlcEZlcUZccEZpcEZULUZQNiQtRiM2JkZlbkZobi1GYW82JUZjby1GIzYkLUZpbzYkUSIzRidGOUY5RlxwRjlGOUZfcC1GYW82JUZlcEZickZccEY5RjlGX3AtRlA2JC1GIzYxRlQtRlA2JC1GIzYmLUYsNiVRIkdGJ0YvRjJGaG4tRmFvNiUtRiw2JVEidkYnRi9GMkZmb0ZccEY5RjlGX3BGY3BGaXBGVC1GUDYkLUYjNiZGYXNGaG4tRmFvNiVGZnNGZXFGXHBGOUY5Rl9wRmpxRmlwRlQtRlA2JC1GIzYmRmFzRmhuLUZhbzYlRmZzRmJyRlxwRjlGOUZfcEZnckY5RjktRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSEZccUZecS1GUDYkLUYjNjJGVC1GUDYkLUYjNidGZW5GaG4tRmFvNiVGZnMtRiM2JUZob0YvRjJGXHAvJStleGVjdXRhYmxlR0Y9RjlGOUZfcC1GYW82JUZlcEZidUZccEZpcEZULUZQNiQtRiM2JkZlbkZobkZddEY5RjlGX3BGanFGaXBGVC1GUDYkLUYjNiZGZW5GaG5GY3RGOUY5Rl9wRmdyRmR1RjlGOUZfcC1GUDYkLUYjNjFGVC1GUDYkLUYjNiZGYXNGaG5GYG9GOUY5Rl9wRmNwRmlwRlQtRlA2JC1GIzYmRmFzRmhuRmNxRjlGOUZfcEZqcUZpcEZULUZQNiQtRiM2JkZhc0ZobkZgckY5RjlGX3BGZ3JGOUY5RmR1Rjk=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEjRFJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYjNiYtRiM2Ji1JKG1mZW5jZWRHRiQ2JC1GIzYoLUklbXN1YkdGJDYlLUYsNiVRJyYjOTU4O0YnL0YwRj1GOS1GIzYlLUkjbW5HRiQ2JFEiMUYnRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnRjkvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmlvLUYjNiYtRiw2JVEiYUYnRi9GMi1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmRwLUZZNiVGZW4tRiM2JS1GXG82JFEiMkYnRjlGX29GOUZib0Y5RmVvLUYjNiYtRiw2JVEicEYnRi9GMkZgcC1GWTYlRmVuLUYjNiUtRlxvNiRRIjNGJ0Y5Rl9vRjlGYm9GOUY5RjlGYHAtRlQ2JC1GIzYoRlhGZW8tRiM2Ji1GLDYlUSJiRidGL0YyRmBwRmZwRjlGZW8tRiM2Ji1GLDYlUSJzRidGL0YyRmBwRmJxRjlGOUY5RjktRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSEZob0Zqby1GIzYmLUkobXN1YnN1cEdGJDYnRmVuRmRxRmpwLyUxc3VwZXJzY3JpcHRzaGlmdEdGZG9GYm9GYHAtRiw2JVEickYnRi9GMkY5RjlGX29GOQ==">LCYqJiwoJkkjeGlHNiI2IyIiIkYpKiZJImFHRidGKSZGJjYjIiIjRilGKSomSSJwR0YnRikmRiY2IyIiJEYpRilGKSwoRiVGKSomSSJiR0YnRilGLEYpRikqJkkic0dGJ0YpRjFGKUYpRilGKSomKUYxRi5GKUkickdGJ0YpISIi</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1952" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEiQUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkjbW5HRiQ2JFEiMkYnRjktRjY2LVEnJnNkb3Q7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORlctRiw2JVEnTWF0cml4RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiUtRmduNiYtRiM2KS1GZ242Ji1GIzYyLUkmbWZyYWNHRiQ2KC1GUDYkUSIxRidGOS1GIzYkRk9GOS8lLmxpbmV0aGlja25lc3NHRmhvLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRl9wLyUpYmV2ZWxsZWRHRj0tRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZWRlgtRiw2JVElZGlmZkYnRi9GMi1GZ242JC1GIzYpLUYsNiVRI0RSRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGVi9GTlEsMC4zMzMzMzMzZW1GJy1JJW1zdWJHRiQ2JS1GLDYlUScmIzk1ODtGJy9GMEY9RjktRiM2JUZmb0YvRjIvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0ZhcUZncS8lK2V4ZWN1dGFibGVHRj1GOUY5RmFxLUZkbzYoRmZvLUYjNiVGT0YvRjJGW3BGXXBGYHBGYnBGZHBGZ3AtRmduNiQtRiM2KUZecUZhcS1GaHE2JUZqcS1GIzYkRmZvRjlGYHJGYXEtRmhxNiVGanFGaW9GYHJGY3JGOUY5RmFxRmNvRmRwLUYjNiVGZ3AtRmduNiQtRiM2KEZecUZhcUZdc0ZhcS1GaHE2JUZqcS1GIzYkLUZQNiRRIjNGJ0Y5RjlGYHJGOUY5RjktRiw2I1EhRidGY3JGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmFxLUZnbjYmLUYjNjJGY29GZHBGZ3AtRmduNiQtRiM2KEZecUZhcUZdc0ZhcUZhc0Y5RjlGYXFGY29GZHBGZ3AtRmduNiQtRiM2KEZecUZhcUZhc0ZhcUZhc0Y5RjlGYXFGY29GZHBGZ3AtRmduNiQtRiM2KEZecUZhcUZhc0ZhcUZpc0Y5RjlGY3JGOUY5RmN0RmZ0RmFxLUZnbjYmLUYjNjJGY29GZHBGZ3BGZXNGYXFGY29GZHBGZ3BGZXVGYXFGY29GZHBGZ3AtRmduNiQtRiM2KEZecUZhcUZpc0ZhcUZpc0Y5RjlGY3JGOUY5RmN0RmZ0RmNyRjlGOUZjdEZmdEZjckY5RjlGY3JGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEiQUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkjbW5HRiQ2JFEiMkYnRjktRjY2LVEnJnNkb3Q7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORlctRiw2JVEnTWF0cml4RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiUtRmduNiYtRiM2KS1GZ242Ji1GIzYyLUkmbWZyYWNHRiQ2KC1GUDYkUSIxRidGOS1GIzYkRk9GOS8lLmxpbmV0aGlja25lc3NHRmhvLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRl9wLyUpYmV2ZWxsZWRHRj0tRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZWRlgtRiw2JVElZGlmZkYnRi9GMi1GZ242JC1GIzYpLUYsNiVRI0RSRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGVi9GTlEsMC4zMzMzMzMzZW1GJy1JJW1zdWJHRiQ2JS1GLDYlUScmIzk1ODtGJy9GMEY9RjktRiM2JUZmb0YvRjIvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0ZhcUZncS8lK2V4ZWN1dGFibGVHRj1GOUY5RmFxLUZkbzYoRmZvLUYjNiVGT0YvRjJGW3BGXXBGYHBGYnBGZHBGZ3AtRmduNiQtRiM2KUZecUZhcS1GaHE2JUZqcS1GIzYkRmZvRjlGYHJGYXEtRmhxNiVGanFGaW9GYHJGY3JGOUY5RmFxRmNvRmRwLUYjNiVGZ3AtRmduNiQtRiM2KEZecUZhcUZdc0ZhcS1GaHE2JUZqcS1GIzYkLUZQNiRRIjNGJ0Y5RjlGYHJGOUY5RjktRiw2I1EhRidGY3JGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmFxLUZnbjYmLUYjNjJGY29GZHBGZ3AtRmduNiQtRiM2KEZecUZhcUZdc0ZhcUZhc0Y5RjlGYXFGY29GZHBGZ3AtRmduNiQtRiM2KEZecUZhcUZhc0ZhcUZhc0Y5RjlGYXFGY29GZHBGZ3AtRmduNiQtRiM2KEZecUZhcUZhc0ZhcUZpc0Y5RjlGY3JGOUY5RmN0RmZ0RmFxLUZnbjYmLUYjNjJGY29GZHBGZ3BGZXNGYXFGY29GZHBGZ3BGZXVGYXFGY29GZHBGZ3AtRmduNiQtRiM2KEZecUZhcUZpc0ZhcUZpc0Y5RjlGY3JGOUY5RmN0RmZ0RmNyRjlGOUZjdEZmdEZjckY5RjlGY3JGOQ==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEiQUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtYWN0aW9uR0YkNiUtSShtZmVuY2VkR0YkNigtRiM2JS1JJ210YWJsZUdGJDY3LUkkbXRyR0YkNigtSSRtdGRHRiQ2KC1JI21uR0YkNiRRIjJGJ0Y5LyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0Zgby8lK2dyb3VwYWxpZ25HRmBvLyUocm93c3BhbkdRIjFGJy8lK2NvbHVtbnNwYW5HRmdvLUZobjYoLUYjNiYtRiw2JVEiYkYnRi9GMi1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmVwLUYsNiVRImFGJ0YvRjJGOUZeb0Zhb0Zjb0Zlb0Zoby1GaG42KC1GIzYmLUYsNiVRInNGJ0YvRjJGYXAtRiw2JVEicEYnRi9GMkY5Rl5vRmFvRmNvRmVvRmhvRl5vRmFvRmNvLUZlbjYoRmpvLUZobjYoLUYjNihGam4tRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZeckZncEZqcUZecEY5Rl5vRmFvRmNvRmVvRmhvLUZobjYoLUYjNiYtRiM2JkZncEZqcUZecUY5RmFwLUYjNiZGYXFGanFGXnBGOUY5Rl5vRmFvRmNvRmVvRmhvRl5vRmFvRmNvLUZlbjYoRmpwRmByLUZobjYoLUYjNiYtRiM2KEZqbkZqcUZhcUZqcUZecUY5LUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGZHBGZnAtRiM2JkZqbkZqcS1GLDYlUSJyRidGL0YyRjlGOUZeb0Zhb0Zjb0Zlb0Zob0Zeb0Zhb0Zjby8lJmFsaWduR1ElYXhpc0YnL0Zfb1EpYmFzZWxpbmVGJy9GYm9RJ2NlbnRlckYnL0Zkb1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjEvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0ZldC8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0ZgdS8lJmZyYW1lR0ZgdS8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRj0vJS1lcXVhbGNvbHVtbnNHRj0vJS1kaXNwbGF5c3R5bGVHRj0vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGXXUvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnRjlGOS9JK21zZW1hbnRpY3NHRiRRJ01hdHJpeEYnLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmZ2LyUrYWN0aW9udHlwZUdRLnJ0YWJsZWFkZHJlc3NGJy8lKXJ0YWJsZWlkR1E1MTg0NDY3NDQwODA0MTgzMDA3NDJGJ0ZjdkY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEiQUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtYWN0aW9uR0YkNiUtSShtZmVuY2VkR0YkNigtRiM2JS1JJ210YWJsZUdGJDY3LUkkbXRyR0YkNigtSSRtdGRHRiQ2KC1JI21uR0YkNiRRIjJGJ0Y5LyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0Zgby8lK2dyb3VwYWxpZ25HRmBvLyUocm93c3BhbkdRIjFGJy8lK2NvbHVtbnNwYW5HRmdvLUZobjYoLUYjNiYtRiw2JVEiYkYnRi9GMi1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmVwLUYsNiVRImFGJ0YvRjJGOUZeb0Zhb0Zjb0Zlb0Zoby1GaG42KC1GIzYmLUYsNiVRInNGJ0YvRjJGYXAtRiw2JVEicEYnRi9GMkY5Rl5vRmFvRmNvRmVvRmhvRl5vRmFvRmNvLUZlbjYoRmpvLUZobjYoLUYjNihGam4tRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZeckZncEZqcUZecEY5Rl5vRmFvRmNvRmVvRmhvLUZobjYoLUYjNiYtRiM2JkZncEZqcUZecUY5RmFwLUYjNiZGYXFGanFGXnBGOUY5Rl5vRmFvRmNvRmVvRmhvRl5vRmFvRmNvLUZlbjYoRmpwRmByLUZobjYoLUYjNiYtRiM2KEZqbkZqcUZhcUZqcUZecUY5LUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGZHBGZnAtRiM2JkZqbkZqcS1GLDYlUSJyRidGL0YyRjlGOUZeb0Zhb0Zjb0Zlb0Zob0Zeb0Zhb0Zjby8lJmFsaWduR1ElYXhpc0YnL0Zfb1EpYmFzZWxpbmVGJy9GYm9RJ2NlbnRlckYnL0Zkb1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjEvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0ZldC8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0ZgdS8lJmZyYW1lR0ZgdS8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRj0vJS1lcXVhbGNvbHVtbnNHRj0vJS1kaXNwbGF5c3R5bGVHRj0vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGXXUvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnRjlGOS9JK21zZW1hbnRpY3NHRiRRJ01hdHJpeEYnLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmZ2LyUrYWN0aW9udHlwZUdRLnJ0YWJsZWFkZHJlc3NGJy8lKXJ0YWJsZWlkR1E1MTg0NDY3NDQwODA0MTgzMDA3NDJGJ0ZjdkY5</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1961" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEjQUFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSdleHBhbmRGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUS5NYXRyaXhJbnZlcnNlRidGL0YyLUZTNiQtRiM2JC1GLDYlUSJBRidGL0YyRjlGOUY5RjktRjY2LVEiO0YnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJ0ZNLUYsNiVRJ2ZhY3RvckYnRi9GMi1GUzYkLUYjNiYtRiw2JVEsRGV0ZXJtaW5hbnRGJ0YvRjJGWi8lK2V4ZWN1dGFibGVHRj1GOUY5RltwRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEjQUFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSdleHBhbmRGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUS5NYXRyaXhJbnZlcnNlRidGL0YyLUZTNiQtRiM2JC1GLDYlUSJBRidGL0YyRjlGOUY5RjktRjY2LVEiO0YnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJ0ZNLUYsNiVRJ2ZhY3RvckYnRi9GMi1GUzYkLUYjNiYtRiw2JVEsRGV0ZXJtaW5hbnRGJ0YvRjJGWi8lK2V4ZWN1dGFibGVHRj1GOUY5RltwRjk=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkctSSNtaUdGJDYlUSJyRicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnRjItSSVtc3VwR0YkNiUtSShtZmVuY2VkR0YkNiQtRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRLDAuMjIyMjIyMmVtRicvRklGaW4tRks2JVEiYkYnRk5GUS1GMzYtUSIrRidGL0Y2RjlGO0Y9Rj9GQUZDRmhuRmpuLUZLNiVRImFGJ0ZORlFGL0YvRisvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRi8=">LCQqKCIiIyIiIkkickc2IkYlKSwmSSJiR0YnISIiSSJhR0YnRiVGJEYlRiU=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1962" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjQU1GJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSlzaW1wbGlmeUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRKEFkam9pbnRGJ0YvRjItRlM2JC1GIzYkLUYsNiVRIkFGJ0YvRjJGOUY5LyUrZXhlY3V0YWJsZUdGPUY5RjlGW29GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjQU1GJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSlzaW1wbGlmeUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRKEFkam9pbnRGJ0YvRjItRlM2JC1GIzYkLUYsNiVRIkFGJ0YvRjJGOUY5LyUrZXhlY3V0YWJsZUdGPUY5RjlGW29GOQ==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1973" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2JVEoRGVwVmFyc0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNigtRiw2JVEidUYnRi9GMi1GUDYkLUYjNigtRiw2JVEidEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRInhGJ0YvRjJGaG4tRiw2JVEieUYnRi9GMkY5RjlGaG4tRiw2JVEidkYnRi9GMkZXRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSNBSkYnRi9GMkY1LUYsNiVRKXNpbXBsaWZ5RidGL0YyLUZQNiQtRiM2JS1GLDYlUShGcm9tSmV0RidGL0YyLUZQNiQtRiM2Ji1GLDYlUSNBTUYnRi9GMkZobkYrRjlGOUY5RjlGX3AvJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2JVEoRGVwVmFyc0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNigtRiw2JVEidUYnRi9GMi1GUDYkLUYjNigtRiw2JVEidEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRInhGJ0YvRjJGaG4tRiw2JVEieUYnRi9GMkY5RjlGaG4tRiw2JVEidkYnRi9GMkZXRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSNBSkYnRi9GMkY1LUYsNiVRKXNpbXBsaWZ5RidGL0YyLUZQNiQtRiM2JS1GLDYlUShGcm9tSmV0RidGL0YyLUZQNiQtRiM2Ji1GLDYlUSNBTUYnRi9GMkZobkYrRjlGOUY5RjlGX3AvJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1975" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYmLUY2NiYtRiM2KC1GLDYlUSJ0RidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJ4RidGL0YyRkEtRiw2JVEieUYnRi9GMkZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GLDYlUSJNRidGL0YyRkVGRS1GQjYtUSI6RidGRUZHL0ZLRklGTEZORlBGUkZUL0ZXUSwwLjI3Nzc3NzhlbUYnL0ZaRmpvLyUrZXhlY3V0YWJsZUdGSUZF">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYmLUY2NiYtRiM2KC1GLDYlUSJ0RidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJ4RidGL0YyRkEtRiw2JVEieUYnRi9GMkZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GLDYlUSJNRidGL0YyRkVGRS1GQjYtUSI6RidGRUZHL0ZLRklGTEZORlBGUkZUL0ZXUSwwLjI3Nzc3NzhlbUYnL0ZaRmpvLyUrZXhlY3V0YWJsZUdGSUZF</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1976" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEiZ0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ2V2YWxER0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzZncC1GLDYmUSNBSkYnRi8vJStmb3JlZ3JvdW5kR1EqWzAsMTI4LDBdRidGMi1GUzYnLUYjNiotSSNtbkdGJDYlUSIxRidGWkY5LUY2Ni5RIixGJ0ZaRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJ0Zbby8lJWJvbGRHRjFGWi8lK2V4ZWN1dGFibGVHRj0vRjNRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRlxwRlpGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GNjYuUScmc2RvdDtGJ0ZaRjlGO0Y+RkBGQkZERkZGSEZjby9GTkZkby1GLDYmUSNkdEYnRi9GWkYyLUY2Ni5RIn5GJ0ZaRjlGO0Y+RkBGQkZERkZGSEZjb0ZocC1GNjYuUSImRidGWkY5RjtGPkZARkJGREZGRkhGY29GaHAtRiw2JlEidEYnRi9GWkYyRlxxRmlwLUY2Ni5RIitGJ0ZaRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZpcUZXLUZTNictRiM2KkZbb0Zfby1GXG82JVEiMkYnRlpGOUZnb0ZaRmlvRltwRl1wRlpGOUZfcEZicEZlcEZpcEZccUZfcUZicUZccS1GLDYmUSNkeEYnRi9GWkYyRmVxRlctRlM2Jy1GIzYqRltvRl9vLUZcbzYlUSIzRidGWkY5RmdvRlpGaW9GW3BGXXBGWkY5Rl9wRmJwRmVwRmlwRlxxRl9xRmJxRlxxLUYsNiZRI2R5RidGL0ZaRjJGZXFGVy1GUzYnLUYjNipGX3JGX29GW29GZ29GWkZpb0ZbcEZdcEZaRjlGX3BGYnBGZXBGYnJGXHFGX3FGYnFGXHFGaXBGZXFGVy1GUzYnLUYjNipGX3JGX29GX3JGZ29GWkZpb0ZbcEZdcEZaRjlGX3BGYnBGZXBGYnJGXHFGX3FGYnFGXHFGYnJGZXFGVy1GUzYnLUYjNidGX3JGX29GaXJGaW9GOUZaRjlGX3BGYnBGZXBGYnJGXHFGX3FGYnFGXHFGXHNGZXFGVy1GUzYnLUYjNiZGaXJGX29GW29GOUZaRjlGX3BGYnBGZXBGXHNGXHFGX3FGYnFGXHFGaXBGZXFGVy1GUzYnLUYjNiZGaXJGX29GX3JGOUZaRjlGX3BGYnBGZXBGXHNGXHFGX3FGYnFGXHFGYnJGZXFGVy1GUzYnLUYjNidGaXJGX29GaXJGaW9GOUZaRjlGX3BGYnBGZXBGXHNGXHFGX3FGYnFGXHFGXHNGaW9GOUY5LUYsNiNRIUYnRmlvRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEiZ0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ2V2YWxER0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzZncC1GLDYmUSNBSkYnRi8vJStmb3JlZ3JvdW5kR1EqWzAsMTI4LDBdRidGMi1GUzYnLUYjNiotSSNtbkdGJDYlUSIxRidGWkY5LUY2Ni5RIixGJ0ZaRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJ0Zbby8lJWJvbGRHRjFGWi8lK2V4ZWN1dGFibGVHRj0vRjNRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRlxwRlpGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GNjYuUScmc2RvdDtGJ0ZaRjlGO0Y+RkBGQkZERkZGSEZjby9GTkZkby1GLDYmUSNkdEYnRi9GWkYyLUY2Ni5RIn5GJ0ZaRjlGO0Y+RkBGQkZERkZGSEZjb0ZocC1GNjYuUSImRidGWkY5RjtGPkZARkJGREZGRkhGY29GaHAtRiw2JlEidEYnRi9GWkYyRlxxRmlwLUY2Ni5RIitGJ0ZaRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZpcUZXLUZTNictRiM2KkZbb0Zfby1GXG82JVEiMkYnRlpGOUZnb0ZaRmlvRltwRl1wRlpGOUZfcEZicEZlcEZpcEZccUZfcUZicUZccS1GLDYmUSNkeEYnRi9GWkYyRmVxRlctRlM2Jy1GIzYqRltvRl9vLUZcbzYlUSIzRidGWkY5RmdvRlpGaW9GW3BGXXBGWkY5Rl9wRmJwRmVwRmlwRlxxRl9xRmJxRlxxLUYsNiZRI2R5RidGL0ZaRjJGZXFGVy1GUzYnLUYjNipGX3JGX29GW29GZ29GWkZpb0ZbcEZdcEZaRjlGX3BGYnBGZXBGYnJGXHFGX3FGYnFGXHFGaXBGZXFGVy1GUzYnLUYjNipGX3JGX29GX3JGZ29GWkZpb0ZbcEZdcEZaRjlGX3BGYnBGZXBGYnJGXHFGX3FGYnFGXHFGYnJGZXFGVy1GUzYnLUYjNidGX3JGX29GaXJGaW9GOUZaRjlGX3BGYnBGZXBGYnJGXHFGX3FGYnFGXHFGXHNGZXFGVy1GUzYnLUYjNiZGaXJGX29GW29GOUZaRjlGX3BGYnBGZXBGXHNGXHFGX3FGYnFGXHFGaXBGZXFGVy1GUzYnLUYjNiZGaXJGX29GX3JGOUZaRjlGX3BGYnBGZXBGXHNGXHFGX3FGYnFGXHFGYnJGZXFGVy1GUzYnLUYjNidGaXJGX29GaXJGaW9GOUZaRjlGX3BGYnBGZXBGXHNGXHFGX3FGYnFGXHFGXHNGaW9GOUY5LUYsNiNRIUYnRmlvRjk=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEiZ0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiM2NS1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GVS1GIzYoLUkobWZlbmNlZEdGJDYkLUYjNitGUS1GIzYsLUkjbW5HRiQ2JFEiMkYnRjktRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZiby1GLDYlUSJhRidGL0YyRl5vLUYsNiVRInNGJ0YvRjJGXm8tRiw2JVEicEYnRi9GMkZeby1GLDYlUSJiRidGL0YyRjktRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSEZURlYtRiM2Ki1GW282JFEiNEYnRjlGXm9GZG9GXm9GXXBGXm8tRiw2JVEickYnRi9GMkY5RmBwLUYjNiYtSSVtc3VwR0YkNiVGZG9Gam4vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl5vLUZecTYlRmdvRmpuRmBxRjlGYHAtRiM2Ji1GXnE2JUZqb0ZqbkZgcUZeby1GXnE2JUZdcEZqbkZgcUY5RjlGOUZeby1GLDYlUSNkdEYnRi9GMkZeb0ZbckY5LUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGVEZWLUYjNigtRlo2JC1GIzYuLUYjNihGXXBGXm9Gam9GXm9GZ29GOUZeci1GIzYoRmpuRl5vRl1wRl5vRmhwRjlGYHAtRiM2KEZkb0Zeb0Zqb0Zeb0Znb0Y5Rl5yLUYjNihGam5GXm9GZG9GXm9GaHBGOUZeci1GIzYmRmRvRl5vRmNxRjlGXnItRiM2JkZncUZeb0ZdcEY5RjlGOUZeb0ZbckZeby1GLDYlUSNkeEYnRi9GMkY5RmBwLUYjNigtRlo2JC1GIzYrRlEtRiM2KEZdcEZeb0Zkb0Zeb0Znb0Y5RmBwLUYjNiZGam9GXm9GaXFGOUZgcC1GIzYmRl1xRl5vRmdvRjlGXnItRiM2KEZkb0Zeb0Zqb0Zeb0ZdcEY5RjlGOUZeb0ZbckZeby1GLDYlUSNkeUYnRi9GMkY5Rl5yLUYjNihGY3JGXm9GY3NGXm9GW3JGOUZeci1GIzYoLUZaNiQtRiM2K0ZRLUYjNihGam5GXm9Gam9GXm9GZ29GOUZgcC1GIzYmRmVwRl5vRmhwRjlGYHBGY3FGYHBGZ3FGOUY5Rl5vRmNzRl5vRmNzRjlGYHAtRiM2KC1GWjYkLUYjNitGUS1GIzYmRmRvRl5vRmdvRjlGXnItRiM2JkZqb0Zeb0ZdcEY5RmBwLUYjNiZGZ29GXm9GXXBGOUZgcC1GIzYmRmpvRl5vRmRvRjlGOUY5Rl5vRmNzRl5vRmR0RjlGYHAtRiM2KEZoc0Zeb0ZkdEZeb0ZbckY5RmBwLUYjNihGZXVGXm9GZHRGXm9GY3NGOUZeci1GIzYoLUZaNiQtRiM2KUZRLUYjNihGam5GXm9GZG9GXm9GXXBGOUZgcEZpcUZgcEZdcUY5RjlGXm9GZHRGXm9GZHRGOUY5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJ0Y5">LUkkX0RHRzYiNiM3JDclUSd0ZW5zb3JGJEkiTUdGJDckNyRRKGNvdl9iYXNGJEYsNyI3KzckNyQiIiJGMSwqKiwiIiNGMUkiYUdGJEYxSSJzR0YkRjFJInBHRiRGMUkiYkdGJEYxRjEqKiIiJUYxRjVGMUY4RjFJInJHRiRGMSEiIiomKUY1RjRGMSlGNkY0RjFGPComKUY3RjRGMSlGOEY0RjFGPDckNyRGMUY0LC4qKEY4RjFGN0YxRjZGMUY8KihGNEYxRjhGMUY7RjFGMSooRjVGMUY3RjFGNkYxRjwqKEY0RjFGNUYxRjtGMUYxKiZGNUYxRj9GMUYxKiZGQUYxRjhGMUYxNyQ3JEYxIiIkLCoqKEY4RjFGNUYxRjZGMUY8KiZGN0YxRkJGMUYxKiZGPkYxRjZGMUYxKihGNUYxRjdGMUY4RjFGPDckNyRGNEYxRkU3JDckRjRGNCwqKihGNEYxRjdGMUY2RjFGMSomRjpGMUY7RjFGPCokRj9GMUY8KiRGQUYxRjw3JDckRjRGTiwqKiZGNUYxRjZGMUY8KiZGN0YxRjhGMUY8KiZGNkYxRjhGMUYxKiZGN0YxRjVGMUYxNyQ3JEZORjFGTzckNyRGTkY0RmluNyQ3JEZORk4sKCooRjRGMUY1RjFGOEYxRjEqJEZCRjFGPCokRj5GMUY8</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1979" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEnQ290VGVuRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZTLUYsNiVRLUNvdHRvblRlbnNvckYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYkLUYsNiVRImdGJ0YvRjJGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEnQ290VGVuRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZTLUYsNiVRLUNvdHRvblRlbnNvckYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYkLUYsNiVRImdGJ0YvRjJGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1980" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEnQ290VGVuRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnL0YzUSdub3JtYWxGJw==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEnQ290VGVuRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnL0YzUSdub3JtYWxGJw==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEiMEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSREX3RGJ0YvRjJGNUZPRjk=">LUkkX0RHRzYiNiM3JDclUSd0ZW5zb3JGJEkiTUdGJDckNyRRKGNvbl9iYXNGJEYsNyM3JFEkYmFzRiQiIiI3IzckNyRGMEYwIiIh</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1977" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Equation executable="false" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZaLUkjbWlHRiQ2J1ElVGhpc0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUrZm9yZWdyb3VuZEdRLFsyNTUsMCwyNTVdRicvJTBmb250X3N0eWxlX25hbWVHUSVUZXh0RicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2L1EifkYnRjJGNS9GOVEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkMvJSlzdHJldGNoeUdGQy8lKnN5bW1ldHJpY0dGQy8lKGxhcmdlb3BHRkMvJS5tb3ZhYmxlbGltaXRzR0ZDLyUnYWNjZW50R0ZDLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGUi1GLDYnUSVzYXlzRidGL0YyRjVGOEY7LUYsNidRJXRoYXRGJ0YvRjJGNUY4RjstRiw2J1Ejbm9GJ0YvRjJGNUY4RjstRiw2J1Emb3RoZXJGJ0YvRjJGNUY4RjstRiw2J1ErY29uZGl0aW9uc0YnRi9GMkY1RjhGOy1GLDYnUSdleGlzdHNGJ0YvRjJGNUY4LUY8Ni9RIi5GJ0YyRjVGP0ZBRkRGRkZIRkpGTEZORlBGU0Y7LUYsNidRJEFuZEYnL0YwRkNGMkY1Rj9GOy1GLDYnUSdpbmRlZWRGJ0YvRjJGNUY4RjstRiw2J1EkdGhlRidGL0YyRjVGOEY7LUYsNidRLWNvZWZmaWNpZW50c0YnRi9GMkY1RjhGOy1GLDYnUSNvZkYnRi9GMkY1RjhGO0ZbcEY7LUYsNidRJ3N5bWJvbEYnRi9GMkY1RjhGOy1GLDYnUSdtYXRyaXhGJ0YvRjJGNUY4RjstSShtZmVuY2VkR0YkNiYtRiM2Ky1GPDYxUSNvckYnLyUlYm9sZEdGMUYyRjUvRjlRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRmVxRkFGREZGRkhGSkZMRk5GUEZTRjstRiw2J1ErZGlzcGVyc2lvbkYnRi9GMkY1RjhGOy1GLDYnUSlyZWxhdGlvbkYnRi9GMkY1RjhGL0YyRjVGOEYyRjVGP0Y7LUYsNidRJGFyZUYnRi9GMkY1RjhGOy1GLDYnUSljb25zdGFudEYnRi9GMkY1RjgtRjw2L1EiLEYnRjJGNUY/RkEvRkVGMUZGRkhGSkZMRk5GUC9GVFEsMC4zMzMzMzMzZW1GJ0Y7LUYsNidRI3NvRidGL0YyRjVGOEY7RltwRjstRiw2J1EuY29ycmVzcG9uZGluZ0YnRi9GMkY1RjhGOy1GLDYnUSdtZXRyaWNGJ0YvRjJGNUY4RjstRiw2J1EjaXNGJ0YvRjJGNUY4RjstRltxNiYtRiM2Jy1GLDYnUSxjb25mb3JtYWxseUYnRi9GMkY1RjhGL0YyRjVGOEYyRjVGP0Y7LUYsNidRJWZsYXRGJ0YvRjJGNUY4RmFvRi9GMkY1Rjg=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZaLUkjbWlHRiQ2J1ElVGhpc0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUrZm9yZWdyb3VuZEdRLFsyNTUsMCwyNTVdRicvJTBmb250X3N0eWxlX25hbWVHUSVUZXh0RicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2L1EifkYnRjJGNS9GOVEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkMvJSlzdHJldGNoeUdGQy8lKnN5bW1ldHJpY0dGQy8lKGxhcmdlb3BHRkMvJS5tb3ZhYmxlbGltaXRzR0ZDLyUnYWNjZW50R0ZDLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGUi1GLDYnUSVzYXlzRidGL0YyRjVGOEY7LUYsNidRJXRoYXRGJ0YvRjJGNUY4RjstRiw2J1Ejbm9GJ0YvRjJGNUY4RjstRiw2J1Emb3RoZXJGJ0YvRjJGNUY4RjstRiw2J1ErY29uZGl0aW9uc0YnRi9GMkY1RjhGOy1GLDYnUSdleGlzdHNGJ0YvRjJGNUY4LUY8Ni9RIi5GJ0YyRjVGP0ZBRkRGRkZIRkpGTEZORlBGU0Y7LUYsNidRJEFuZEYnL0YwRkNGMkY1Rj9GOy1GLDYnUSdpbmRlZWRGJ0YvRjJGNUY4RjstRiw2J1EkdGhlRidGL0YyRjVGOEY7LUYsNidRLWNvZWZmaWNpZW50c0YnRi9GMkY1RjhGOy1GLDYnUSNvZkYnRi9GMkY1RjhGO0ZbcEY7LUYsNidRJ3N5bWJvbEYnRi9GMkY1RjhGOy1GLDYnUSdtYXRyaXhGJ0YvRjJGNUY4RjstSShtZmVuY2VkR0YkNiYtRiM2Ky1GPDYxUSNvckYnLyUlYm9sZEdGMUYyRjUvRjlRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRmVxRkFGREZGRkhGSkZMRk5GUEZTRjstRiw2J1ErZGlzcGVyc2lvbkYnRi9GMkY1RjhGOy1GLDYnUSlyZWxhdGlvbkYnRi9GMkY1RjhGL0YyRjVGOEYyRjVGP0Y7LUYsNidRJGFyZUYnRi9GMkY1RjhGOy1GLDYnUSljb25zdGFudEYnRi9GMkY1RjgtRjw2L1EiLEYnRjJGNUY/RkEvRkVGMUZGRkhGSkZMRk5GUC9GVFEsMC4zMzMzMzMzZW1GJ0Y7LUYsNidRI3NvRidGL0YyRjVGOEY7RltwRjstRiw2J1EuY29ycmVzcG9uZGluZ0YnRi9GMkY1RjhGOy1GLDYnUSdtZXRyaWNGJ0YvRjJGNUY4RjstRiw2J1EjaXNGJ0YvRjJGNUY4RjstRltxNiYtRiM2Jy1GLDYnUSxjb25mb3JtYWxseUYnRi9GMkY1RjhGL0YyRjVGOEYyRjVGP0Y7LUYsNidRJWZsYXRGJ0YvRjJGNUY4RmFvRi9GMkY1Rjg=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1978" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2I1EhRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1981" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Equation executable="false" style="2D Math" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1982" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2I1EhRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1945" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Equation executable="false" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZbcC1JI21vR0YkNjBRIiNGJy8lJWJvbGRHUSV0cnVlRicvJStmb3JlZ3JvdW5kR1EsWzI1NSwwLDI1NV1GJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPC8lKXN0cmV0Y2h5R0Y8LyUqc3ltbWV0cmljR0Y8LyUobGFyZ2VvcEdGPC8lLm1vdmFibGVsaW1pdHNHRjwvJSdhY2NlbnRHRjwvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZLLUkjbWlHRiQ2KFEufkNvbmNsdXNpb246fkYnRi8vJSdpdGFsaWNHRjFGMi9GNlEsYm9sZC1pdGFsaWNGJ0Y4LUZPNiZRKmNvbmRpdGlvbkYnRlJGMi9GNlEnaXRhbGljRictRiw2LlEifkYnRjIvRjZRJ25vcm1hbEYnRjpGPUY/RkFGQ0ZFRkdGSUZMLUZPNiZRJ0NvdHRvbkYnRlJGMkZZLUYsNi5RIj1GJ0YyRmhuRjpGPUY/RkFGQ0ZFRkcvRkpRLDAuMjc3Nzc3OGVtRicvRk1GYW8tSSNtbkdGJDYlUSIwRidGMkZobkZlbi1GTzYmUSVkb2VzRidGUkYyRllGZW4tRiw2MFEkbm90RidGL0YyRjVGOEY6Rj1GP0ZBRkNGRUZHRklGTEZlbi1GTzYmUSZpbXBseUYnRlJGMkZZLUYsNjBGZ25GL0YyRjVGOEY6Rj1GP0ZBRkNGRUZHRklGTC1GTzYoUS5saW5lYXJpemF0aW9uRidGLy9GU0Y8RjJGNUY4LUYsNjBRIixGJ0YvRjJGNUY4RjovRj5GMUY/RkFGQ0ZFRkdGSS9GTVEsMC4zMzMzMzMzZW1GJ0ZgcC1GTzYmUSRidXRGJ0ZSRjJGWS1GLDYvRmduRlJGMkZZRjpGPUY/RkFGQ0ZFRkdGSUZMLUZPNiZRI2l0RidGUkYyRllGX3FGZ29GX3EtRiw2MVEjaWZGJ0YvRlJGMkZURjhGOkY9Rj9GQUZDRkVGR0ZJRkxGX3EtRk82JlEjd2VGJ0ZSRjJGWUZfcS1GTzYmUSdpbXBvc2VGJ0ZSRjJGWUZfcS1GTzYmUSVzb21lRidGUkYyRllGX3EtRk82JlEmb3RoZXJGJ0ZSRjJGWUZfcS1GTzYmUStjb25kaXRpb25zRidGUkYyRlktRiw2L0ZocEZSRjJGWUY6RmlwRj9GQUZDRkVGR0ZJRmpwRl9xLUZPNiZRJWxpa2VGJ0ZSRjJGWUZfcS1GTzYmUSpleGlzdGVuY2VGJ0ZSRjJGWUZfcS1GTzYmUSNvZkYnRlJGMkZZRl9xRmVuLUZkbzYlUSIzRidGMkZobkZlbi1GTzYmUS1jb25zZXJ2YXRpb25GJ0ZSRjJGWUZlbi1GTzYmUSVsYXdzRidGUkYyRllGZW4tSShtZmVuY2VkR0YkNiUtRiM2Ky1GTzYmUShHb2R1bm92RidGUkYyRlktRiw2LlEiJ0YnRjJGaG5GOkY9Rj9GQUZDRkVGRy9GSlEsMC4xMTExMTExZW1GJ0ZMLUZPNiZRInNGJ0ZSRjJGWUZlbi1GTzYmUS9zeW1tZXRyaXphdGlvbkYnRlJGMkZZL0YzUSpbMjU1LDAsMF1GJy8lK2V4ZWN1dGFibGVHRjEvJTBmb250X3N0eWxlX25hbWVHUSkyRH5JbnB1dEYnRmhuRjJGaG5GZW4tRiw2MFEjb3JGJ0YvRjJGNUY4RjpGPUY/RkFGQ0ZFRkdGSUZMRmVuRltzRmVuRl5zRmVuLUZPNiZRImFGJ0ZSRjJGWUZlbi1GTzYmUTBwc2V1ZG9wb3RlbnRpYWxGJ0ZSRjJGWUZlbi1GLDYuUSI8RidGMkZobkY6Rj1GP0ZBRkNGRUZHRmBvRmJvLUYsNi5RKCZzcmFycjtGJ0YyRmhuRjpGPUY/RkFGQ0ZFRkdGYG9GYm9GZW4tRk82JlEuaW50ZWdyYWJpbGl0eUYnRlJGMkZZLUYsNi5GaHBGMkZobkY6RmlwRj9GQUZDRkVGR0ZJRmpwRmVuRmdxRmVuLUYsNjBRI2RvRidGL0YyRjVGOEY6Rj1GP0ZBRkNGRUZHRklGTEZlbi1GTzYmUSdvYnRhaW5GJ0ZSRjJGWUZlbi1GTzYmUTBsaW5lYXJpemFiaWxpdHlGJ0ZSRjJGWS1GLDYuUSIhRidGMkZobkY6Rj1GP0ZBRkNGRUZHRmV0L0ZNRmZ0Rl11Rl91RmF1Rmhu">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</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1985" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2I1EhRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1984" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2I1EhRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
</Worksheet>

==> anc/Examples-1.mw <==
<?xml version="1.0" encoding="UTF-8"?>
<Worksheet>
<Version major="16" minor="0"/>
<Label-Scheme value="2" prefix=""/>
<View-Properties presentation="false"></View-Properties>
<MapleNet-Properties elisiondigitsbefore="100" labelling="true" indentamount="4" elisiontermsthreshold="10000" ansi="false" errorbreak="1" useclientjvm="true" echo="1" imaginaryunit="I" labelwidth="20" contextmenusize="automatic" plotdriver="opengl" elisiondigitsafter="100" plotoutput="terminal" helpbrowser="standard" rtablesize="10" elisiontermsbefore="100" elisiondigitsthreshold="10000" typesetting="standard" plotdevice="inline" verboseproc="1" showassumed="1" errorcursor="false" longdelim="true" plotoptions="" quiet="false" elisiontermsafter="100" screenwidth="79" preplot="" prettyprint="3" displayprecision="-1" screenpixelheight="768" warnlevel="3" screenheight="25" latexwidth="6.0" postplot="" prompt="&gt; " ShowLabels="true"/>
<Styles><Font name="Ordered List 1" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 2" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 3" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 5" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Author" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Warning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Caption Reference" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input Placeholder" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[200,0,200]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="true"/>
<Font name="Maple Plot" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Code" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Line Printed Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Diagnostic" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[40,120,40]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Inert Output" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[144,144,144]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Normal" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roma" foreground="[0,128,128]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Maple Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Dash Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Input" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkError" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Header and Footer" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Error" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 1" background="[255,255,255]" bold="true" executable="false" family="Times New Roma" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Bullet Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roma" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Equation Label" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 3" background="[255,255,255]" bold="true" executable="false" family="Times New Roma" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="14" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 2" background="[255,255,255]" bold="true" executable="false" family="Times New Roma" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="16" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkWarning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Dictionary Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roma" foreground="[147,0,15]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Caption Text" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="List Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Layout name="Ordered List 1" alignment="left" bullet="numeric" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 2" alignment="left" bullet="alphabetic" firstindent="0" leftmargin="36" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 3" alignment="left" bullet="roman" firstindent="0" leftmargin="72" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 4" alignment="left" bullet="ALPHABETIC" firstindent="0" leftmargin="108" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 5" alignment="left" bullet="ROMAN" firstindent="0" leftmargin="144" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Author" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="8" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Warning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Annotation Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Plot" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Line Printed Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Text Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="newline" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Diagnostic" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Normal" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Output" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.3" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Dash Item" alignment="left" bullet="dash" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkError" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Error" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 1" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="4" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Bullet Item" alignment="left" bullet="dot" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 4" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 3" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 2" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="2" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkWarning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="List Item" alignment="left" bullet="indent" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Pencil-style name="Pencil 5" pen-color="[255,0,0]" pen-height="5.0" pen-width="5.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 4" pen-color="[0,0,255]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 3" pen-color="[0,0,0]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 2" pen-color="[0,0,255]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 1" pen-color="[0,0,0]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Highlighter-style name="Highlighter 2" pen-color="[255,204,0]" pen-height="14.0" pen-width="14.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 1" pen-color="[255,153,255]" pen-height="12.0" pen-width="8.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 4" pen-color="[0,255,255]" pen-height="32.0" pen-width="32.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 3" pen-color="[51,255,0]" pen-height="24.0" pen-width="24.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 5" pen-color="[255,255,0]" pen-height="48.0" pen-width="48.0" pen-opacity="0.8"/>
</Styles>
<Task-table>
    <Task-category name="&lt;default&gt;">
    </Task-category>
</Task-table>
<Task>
</Task>
<Group labelreference="L710" drawlabel="true">
<Input>
<Text-field style="Text" foreground="[0,128,0]" layout="Normal"><Font foreground="[0,128,0]">This is the worksheet accompanying the paper E.Ferapontov &amp; B.Kruglikov &quot;Dispersionless integrable systems in 3D and Einstein-Weyl geometry&quot;. 
The file ran on <Font bold="true" italic="true">Maple</Font><Font italic="true"> </Font>version 16, the package <Font bold="true">DifferentialGeometry </Font>was used.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L709" drawlabel="true">
<Input>
<Text-field style="Text" foreground="[0,128,0]" layout="Normal"><Font foreground="[0,128,0]">Integrabile equations of type I have 5 normal forms and for them we check that integrability is equivalent to EW property.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L519" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY2LUkjbWlHRiQ2JVEld2l0aEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRNURpZmZlcmVudGlhbEdlb21ldHJ5RidGL0YyLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvRjNRJ25vcm1hbEYnRkAtSSNtb0dGJDYtUSI6RidGQC8lJmZlbmNlR0Y/LyUqc2VwYXJhdG9yR0Y/LyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRlZGKy1GNjYkLUYjNiUtRiw2JVEnVGVuc29yRidGL0YyRj1GQEZARkJGKy1GNjYkLUYjNiUtRiw2JVEmVG9vbHNGJ0YvRjJGPUZARkBGQkYrLUY2NiQtRiM2JS1GLDYlUSxKZXRDYWxjdWx1c0YnRi9GMkY9RkBGQEZCRistRjY2JC1GIzYlLUYsNiVRLkxpbmVhckFsZ2VicmFGJ0YvRjJGPUZARkBGQkYrLUY2NiQtRiM2MS1GLDYlUSlQREV0b29sc0YnRi9GMi1GQzYtUSIsRidGQEZGL0ZJRjFGSkZMRk5GUEZSL0ZVUSYwLjBlbUYnL0ZYUSwwLjMzMzMzMzNlbUYnLUZDNi1RIn5GJ0ZARkZGSEZKRkxGTkZQRlJGanAvRlhGW3EtRiw2JVElRF9EeEYnRi9GMkZmcEZecS1GLDYlUShkZWNsYXJlRidGL0YyRmZwRl5xLUYsNiVRJlRvSmV0RidGL0YyRmZwRl5xLUYsNiVRKEZyb21KZXRGJ0YvRjJGPUZARkBGQkY9RkA=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY2LUkjbWlHRiQ2JVEld2l0aEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRNURpZmZlcmVudGlhbEdlb21ldHJ5RidGL0YyLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvRjNRJ25vcm1hbEYnRkAtSSNtb0dGJDYtUSI6RidGQC8lJmZlbmNlR0Y/LyUqc2VwYXJhdG9yR0Y/LyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRlZGKy1GNjYkLUYjNiUtRiw2JVEnVGVuc29yRidGL0YyRj1GQEZARkJGKy1GNjYkLUYjNiUtRiw2JVEmVG9vbHNGJ0YvRjJGPUZARkBGQkYrLUY2NiQtRiM2JS1GLDYlUSxKZXRDYWxjdWx1c0YnRi9GMkY9RkBGQEZCRistRjY2JC1GIzYlLUYsNiVRLkxpbmVhckFsZ2VicmFGJ0YvRjJGPUZARkBGQkYrLUY2NiQtRiM2MS1GLDYlUSlQREV0b29sc0YnRi9GMi1GQzYtUSIsRidGQEZGL0ZJRjFGSkZMRk5GUEZSL0ZVUSYwLjBlbUYnL0ZYUSwwLjMzMzMzMzNlbUYnLUZDNi1RIn5GJ0ZARkZGSEZKRkxGTkZQRlJGanAvRlhGW3EtRiw2JVElRF9EeEYnRi9GMkZmcEZecS1GLDYlUShkZWNsYXJlRidGL0YyRmZwRl5xLUYsNiVRJlRvSmV0RidGL0YyRmZwRl5xLUYsNiVRKEZyb21KZXRGJ0YvRjJGPUZARkBGQkY9RkA=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L56" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">[Equation 1]   <Font bold="true">u_{xx}+u_{yy}-(log(1-e^u))_{yy}-(log(1-e^u))_tt=0</Font></Font></Text-field>
</Input>
</Group>
<Group labelreference="L55" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYpLUY2NiYtRiM2KC1GLDYlUSJ0RidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJ4RidGL0YyRkEtRiw2JVEieUYnRi9GMkZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GNjYmLUYjNiQtRiw2JVEidUYnRi9GMkZFRkVGXG9GX29GQS1GQjYtUSJ+RidGRUZHL0ZLRklGTEZORlBGUkZURlYvRlpGWC1GLDYlUSNKMkYnRi9GMkZFRkUtRkI2LVEiOkYnRkVGR0ZccEZMRk5GUEZSRlQvRldRLDAuMjc3Nzc3OGVtRicvRlpGZXAvJStleGVjdXRhYmxlR0ZJRkU=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYpLUY2NiYtRiM2KC1GLDYlUSJ0RidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJ4RidGL0YyRkEtRiw2JVEieUYnRi9GMkZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GNjYmLUYjNiQtRiw2JVEidUYnRi9GMkZFRkVGXG9GX29GQS1GQjYtUSJ+RidGRUZHL0ZLRklGTEZORlBGUkZURlYvRlpGWC1GLDYlUSNKMkYnRi9GMkZFRkUtRkI2LVEiOkYnRkVGR0ZccEZMRk5GUEZSRlQvRldRLDAuMjc3Nzc3OGVtRicvRlpGZXAvJStleGVjdXRhYmxlR0ZJRkU=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L54" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYyLUkjbWlHRiQ2JVEiRkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRInVGJ0YvRjItSShtZmVuY2VkR0YkNiYtRiM2Jy1JI21uR0YkNiRRIjJGJ0Y5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRidGVy8lK2V4ZWN1dGFibGVHRj1GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GaW9GTy1GUzYmLUYjNictRlg2JFEiM0YnRjlGZW5GX3BGXW9GOUY5Rl9vRmJvLUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGaG9Gam8tRiw2JVEqVG90YWxEaWZmRidGL0YyLUZTNiQtRiM2KC1GLDYlUSRsb2dGJy9GMEY9RjktRlM2JC1GIzYoLUZYNiRRIjFGJ0Y5RmJwLUYsNiVRJGV4cEYnRl9xRjktRlM2JC1GIzYlLUklbXN1YkdGJDYlRk8tRiM2JS1GUzYmLUYjNiUtRiw2I1EhRidGL0YyRjlGX29GYm9GL0YyLyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGXW9GOUY5Rl1vRjlGOUZlbkZbcEZdb0Y5RjlGYnBGZXAtRlM2JC1GIzYnRlxxLUZTNiQtRiM2J0ZkcUZicEZncS1GUzYkLUYjNiQtRl9yNiVGTy1GIzYkLUZTNiYtRiM2JEZnckY5RjlGX29GYm9GOUZqckY5RjlGOUY5RmVuLUZTNiYtRiM2JkZkcUZlbkZkcUY5RjlGX29GYm9GOUY5RmdyRl1vRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYyLUkjbWlHRiQ2JVEiRkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRInVGJ0YvRjItSShtZmVuY2VkR0YkNiYtRiM2Jy1JI21uR0YkNiRRIjJGJ0Y5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRidGVy8lK2V4ZWN1dGFibGVHRj1GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GaW9GTy1GUzYmLUYjNictRlg2JFEiM0YnRjlGZW5GX3BGXW9GOUY5Rl9vRmJvLUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGaG9Gam8tRiw2JVEqVG90YWxEaWZmRidGL0YyLUZTNiQtRiM2KC1GLDYlUSRsb2dGJy9GMEY9RjktRlM2JC1GIzYoLUZYNiRRIjFGJ0Y5RmJwLUYsNiVRJGV4cEYnRl9xRjktRlM2JC1GIzYlLUklbXN1YkdGJDYlRk8tRiM2JS1GUzYmLUYjNiUtRiw2I1EhRidGL0YyRjlGX29GYm9GL0YyLyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGXW9GOUY5Rl1vRjlGOUZlbkZbcEZdb0Y5RjlGYnBGZXAtRlM2JC1GIzYnRlxxLUZTNiQtRiM2J0ZkcUZicEZncS1GUzYkLUYjNiQtRl9yNiVGTy1GIzYkLUZTNiYtRiM2JEZnckY5RjlGX29GYm9GOUZqckY5RjlGOUY5RmVuLUZTNiYtRiM2JkZkcUZlbkZkcUY5RjlGX29GYm9GOUY5RmdyRl1vRjk=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEiRkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiM2Li1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNigtSSNtbkdGJDYkUSIyRidGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnRlkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GW3AtRlI2JUZULUYjNigtRlo2JFEiM0YnRjlGZ25GYXBGX29GYm9GOUZkby1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIRmpvRlxwLUYjNiYtSShtZmVuY2VkR0YkNiQtRiM2Jy1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkhGam9GXHAtSSZtZnJhY0dGJDYoLUYjNigtSSVtc3VwR0YkNiUtRjY2LVEvJkV4cG9uZW50aWFsRTtGJ0Y5RjtGPkZARkJGREZGRkhGW28vRk5RLDAuMTExMTExMWVtRictRlI2JUZULUYjNigtRjY2LVEiW0YnRjkvRjxGMUY+L0ZBRjFGQkZERkZGSC9GS1EsMC4xNjY2NjY3ZW1GJy9GTkZoci1GLDYjUSFGJy1GNjYtUSJdRidGOUZlckY+RmZyRkJGREZGRkhGZ3JGXHJGX29GYm9GOUZkby8lMXN1cGVyc2NyaXB0c2hpZnRHRmZvLUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkhGW28vRk5GXG8tRlI2JUZULUYjNiZGYXBGX29GYm9GOUZkb0Zfb0Zib0Y5LUYjNiYtRiM2Ji1GWjYkUSIxRidGOUZkcEZmcUY5Rl9vRmJvRjkvJS5saW5ldGhpY2tuZXNzR0ZgdC8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZldC8lKWJldmVsbGVkR0Y9RmRwLUZicTYoLUYjNigtRmdxNiUtRmpwNiRGZnFGOUZZRmBzRmJzRmZzRl9vRmJvRjktRiM2Ji1GZ3E2JS1GanA2JEZcdEY5RllGYHNGX29GYm9GOUZhdEZjdEZmdEZodEY5RjlGYnNGZnNGOUZnby1GYnE2KC1GIzYoRmZxRmJzRl1wRl9vRmJvRjlGanNGYXRGY3RGZnRGaHRGZHAtRiM2Ji1GanA2JC1GIzYnRl5xLUZicTYoLUYjNihGZnFGYnMtRlI2JUZULUYjNiZGXnRGX29GYm9GOUZkb0Zfb0Zib0Y5RmpzRmF0RmN0RmZ0Rmh0RmRwLUZicTYoLUYjNihGXnVGYnNGZnZGX29GYm9GOUZidUZhdEZjdEZmdEZodEY5RjlGYnNGZnZGOUZnby1GYnE2KC1GIzYoRmZxRmJzLUZSNiVGVC1GIzYoRl50RmduRl50Rl9vRmJvRjlGZG9GX29GYm9GOUZqc0ZhdEZjdEZmdEZodEY5Rl9vRmJvRjk=">LC4mSSJ1RyUqcHJvdGVjdGVkRzYkIiIjRiciIiImRiQ2JCIiJEYrRigqJiwmKigtSSRleHBHNiRGJUkoX3N5c2xpYkc2IjYjJkYkRjNGKCwmRihGKEYvISIiRjcmRiQ2I0YrRihGNyooKUYvRidGKClGNkYnRjdGOEYoRjdGKEY4RihGNyooRi9GKEY2RjdGKUYoRigqJiwmKihGL0YoRjZGNyZGJDYjRihGKEY3KihGO0YoRjxGN0ZBRihGN0YoRkFGKEY3KihGL0YoRjZGNyZGJDYkRihGKEYoRig=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L53" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEiQUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ01hdHJpeEYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYlLUZTNiYtRiM2KS1GUzYmLUYjNi4tRiw2JVElZGlmZkYnRi9GMi1GUzYkLUYjNigtRiw2JVEiRkYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRInVGJ0YvRjItRlM2Ji1GIzYnLUkjbW5HRiQ2JFEiMUYnRjlGY29GYnAvJStleGVjdXRhYmxlR0Y9RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZmcEY5RjlGY28tSSZtZnJhY0dGJDYoRmJwLUYjNiUtRmNwNiRRIjJGJ0Y5Ri9GMi8lLmxpbmV0aGlja25lc3NHRmVwLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmpxLyUpYmV2ZWxsZWRHRj0tRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZnby9GTkZob0Zpbi1GUzYkLUYjNihGYG9GY29GW3AtRlM2Ji1GIzYnRmJwRmNvRmNxRmZwRjlGOUZocEZbcUZmcEY5RjlGY28tRiM2Jy1GX3E2KEZicC1GIzYkRmNxRjlGZnFGaHFGW3JGXXJGX3JGaW4tRlM2JC1GIzYnRmBvRmNvRltwLUZTNiYtRiM2JkZicEZjby1GY3A2JFEiM0YnRjlGOUY5RmhwRltxRjlGOUY5LUYsNiNRIUYnRmZwRjlGOUZocEZbcUZjby1GUzYmLUYjNi5GXXNGX3JGaW4tRlM2JC1GIzYnRmBvRmNvRltwLUZTNiYtRiM2JkZicEZjb0ZjcUY5RjlGaHBGW3FGOUY5RmNvRmluLUZTNiQtRiM2J0Zgb0Zjb0ZbcC1GUzYmLUYjNiZGY3FGY29GY3FGOUY5RmhwRltxRjlGOUZjby1GIzYnRl1zRl9yRmluLUZTNiQtRiM2J0Zgb0Zjb0ZbcC1GUzYmLUYjNiZGY3FGY29GaXNGOUY5RmhwRltxRjlGOUY5Rlx0RmZwRjlGOUZocEZbcUZjby1GUzYmLUYjNjBGXXNGX3JGaW5GYXNGY29GXXNGX3JGaW5GZXVGY29GaW4tRlM2JC1GIzYnRmBvRmNvRltwLUZTNiYtRiM2JkZpc0Zjb0Zpc0Y5RjlGaHBGW3FGOUY5RmZwRjlGOUZocEZbcUZmcEY5RjlGaHBGW3FGZnBGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRl9yLUYsNiVRI0FBRidGL0YyRjUtRiw2JVEnZXhwYW5kRidGL0YyLUZTNiQtRiM2Ji1GLDYlUS5NYXRyaXhJbnZlcnNlRidGL0YyLUZTNiQtRiM2JUYrRmZwRjlGOUZmcEY5RjlGZnBGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEiQUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ01hdHJpeEYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYlLUZTNiYtRiM2KS1GUzYmLUYjNi4tRiw2JVElZGlmZkYnRi9GMi1GUzYkLUYjNigtRiw2JVEiRkYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRInVGJ0YvRjItRlM2Ji1GIzYnLUkjbW5HRiQ2JFEiMUYnRjlGY29GYnAvJStleGVjdXRhYmxlR0Y9RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZmcEY5RjlGY28tSSZtZnJhY0dGJDYoRmJwLUYjNiUtRmNwNiRRIjJGJ0Y5Ri9GMi8lLmxpbmV0aGlja25lc3NHRmVwLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmpxLyUpYmV2ZWxsZWRHRj0tRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZnby9GTkZob0Zpbi1GUzYkLUYjNihGYG9GY29GW3AtRlM2Ji1GIzYnRmJwRmNvRmNxRmZwRjlGOUZocEZbcUZmcEY5RjlGY28tRiM2Jy1GX3E2KEZicC1GIzYkRmNxRjlGZnFGaHFGW3JGXXJGX3JGaW4tRlM2JC1GIzYnRmBvRmNvRltwLUZTNiYtRiM2JkZicEZjby1GY3A2JFEiM0YnRjlGOUY5RmhwRltxRjlGOUY5LUYsNiNRIUYnRmZwRjlGOUZocEZbcUZjby1GUzYmLUYjNi5GXXNGX3JGaW4tRlM2JC1GIzYnRmBvRmNvRltwLUZTNiYtRiM2JkZicEZjb0ZjcUY5RjlGaHBGW3FGOUY5RmNvRmluLUZTNiQtRiM2J0Zgb0Zjb0ZbcC1GUzYmLUYjNiZGY3FGY29GY3FGOUY5RmhwRltxRjlGOUZjby1GIzYnRl1zRl9yRmluLUZTNiQtRiM2J0Zgb0Zjb0ZbcC1GUzYmLUYjNiZGY3FGY29GaXNGOUY5RmhwRltxRjlGOUY5Rlx0RmZwRjlGOUZocEZbcUZjby1GUzYmLUYjNjBGXXNGX3JGaW5GYXNGY29GXXNGX3JGaW5GZXVGY29GaW4tRlM2JC1GIzYnRmBvRmNvRltwLUZTNiYtRiM2JkZpc0Zjb0Zpc0Y5RjlGaHBGW3FGOUY5RmZwRjlGOUZocEZbcUZmcEY5RjlGaHBGW3FGZnBGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRl9yLUYsNiVRI0FBRidGL0YyRjUtRiw2JVEnZXhwYW5kRidGL0YyLUZTNiQtRiM2Ji1GLDYlUS5NYXRyaXhJbnZlcnNlRidGL0YyLUZTNiQtRiM2JUYrRmZwRjlGOUZmcEY5RjlGZnBGOQ==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L59" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEoRGVwVmFyc0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNiYtRiw2JVEidUYnRi9GMi1GUDYkLUYjNigtRiw2JVEidEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRInhGJ0YvRjJGaG4tRiw2JVEieUYnRi9GMkY5RjktRiw2I1EhRidGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRKEZyb21KZXRGJ0YvRjItRlA2JC1GIzYnLUYsNiVRI0FBRidGL0YyRmhuRisvJStleGVjdXRhYmxlR0Y9RjlGOUZccUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEoRGVwVmFyc0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNiYtRiw2JVEidUYnRi9GMi1GUDYkLUYjNigtRiw2JVEidEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRInhGJ0YvRjJGaG4tRiw2JVEieUYnRi9GMkY5RjktRiw2I1EhRidGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRKEZyb21KZXRGJ0YvRjItRlA2JC1GIzYnLUYsNiVRI0FBRidGL0YyRmhuRisvJStleGVjdXRhYmxlR0Y9RjlGOUZccUY5</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWFjdGlvbkc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkobWZlbmNlZEdGJDYoLUklbXJvd0dGJDYmLUknbXRhYmxlR0YkNjctSSRtdHJHRiQ2KC1JJG10ZEdGJDYoLUYvNictSSNtb0dGJDYtUSomdW1pbnVzMDtGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkUvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGVC1JJm1mcmFjR0YkNigtRi82Ji1GLzYnRjwtSSNtbkdGJDYkUSIxRidGQC1GPTYtUSIrRidGQEZDRkZGSEZKRkxGTkZQRlJGVS1JJW1zdXBHRiQ2JS1GPTYtUS8mRXhwb25lbnRpYWxFO0YnRkBGQ0ZGRkhGSkZMRk5GUC9GU1EmMC4wZW1GJy9GVlEsMC4xMTExMTExZW1GJy1GLzYoLUkjbWlHRiQ2JVEidUYnLyUnaXRhbGljR1EldHJ1ZUYnL0ZBUSdpdGFsaWNGJy1GPTYuUTAmQXBwbHlGdW5jdGlvbjtGJy8lK2V4ZWN1dGFibGVHRkVGQEZDRkZGSEZKRkxGTkZQRmVvL0ZWRmZvLUYsNiQtRi82Ki1GXHA2JVEidEYnRl9wRmJwLUY9Ni1RIixGJ0ZARkMvRkdGYXBGSEZKRkxGTkZQRmVvL0ZWUSwwLjMzMzMzMzNlbUYnLUZccDYlUSJ4RidGX3BGYnBGYXEtRlxwNiVRInlGJ0ZfcEZicC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGRUZARkBGXXJGYHJGQC8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGQEZdckZgckZALUYvNiZGX29GXXJGYHJGQC8lLmxpbmV0aGlja25lc3NHRltvLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRltzLyUpYmV2ZWxsZWRHRkVGXXJGYHJGQC8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGYnMvJStncm91cGFsaWduR0Zicy8lKHJvd3NwYW5HRltvLyUrY29sdW1uc3BhbkdGW28tRjg2KC1GaW42JEZkckZARmBzRmNzRmVzRmdzRmlzRlt0RmBzRmNzRmVzLUY1NihGW3QtRjg2KEZobkZgc0Zjc0Zlc0Znc0Zpc0ZbdEZgc0Zjc0Zlcy1GNTYoRlt0Rlt0LUY4NigtRi82JkZobi1GPTYtUSgmbWludXM7RidGQEZDRkZGSEZKRkxGTkZQRlJGVUZfb0ZARmBzRmNzRmVzRmdzRmlzRmBzRmNzRmVzLyUmYWxpZ25HUSVheGlzRicvRmFzUSliYXNlbGluZUYnL0Zkc0Zbcy9GZnNRJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR0ZhcC8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRmh1LyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRmN2LyUmZnJhbWVHRmN2LyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dGRS8lLWVxdWFsY29sdW1uc0dGRS8lLWRpc3BsYXlzdHlsZUdGRS8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0ZgdkZdckZgckZARkAvSSttc2VtYW50aWNzR0YkUSdNYXRyaXhGJy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zmdy8lK2FjdGlvbnR5cGVHUS5ydGFibGVhZGRyZXNzRicvJSlydGFibGVpZEdRNTE4NDQ2NzQ0MDgwNDE4NjE1NDE0Ric=">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</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L711" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">A is the matrix of the symbol of the operator (bi-vector) and AA is the matrix of the inverse metric. Both are defined up to conformal factor.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L60" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYmLUY2NiYtRiM2KC1GLDYlUSJ0RidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJ4RidGL0YyRkEtRiw2JVEieUYnRi9GMkZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GLDYlUSJNRidGL0YyRkVGRS1GQjYtUSI6RidGRUZHL0ZLRklGTEZORlBGUkZUL0ZXUSwwLjI3Nzc3NzhlbUYnL0ZaRmpvLyUrZXhlY3V0YWJsZUdGSUZF">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYmLUY2NiYtRiM2KC1GLDYlUSJ0RidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJ4RidGL0YyRkEtRiw2JVEieUYnRi9GMkZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GLDYlUSJNRidGL0YyRkVGRS1GQjYtUSI6RidGRUZHL0ZLRklGTEZORlBGUkZUL0ZXUSwwLjI3Nzc3NzhlbUYnL0ZaRmpvLyUrZXhlY3V0YWJsZUdGSUZF</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L52" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L51" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEnQ290VGVuRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZTLUYsNiVRLUNvdHRvblRlbnNvckYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRImdGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZqbkY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEnQ290VGVuRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZTLUYsNiVRLUNvdHRvblRlbnNvckYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRImdGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZqbkY5</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L50" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkQ1RKRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEmVG9KZXRGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ky1GLDYlUSdDb3RUZW5GJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUShEZXBWYXJzRidGL0YyRlotRiw2JVEpbm90YXRpb25GJ0YvRjItRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEramV0bnVtYmVyc0YnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5RmhvRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkQ1RKRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEmVG9KZXRGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ky1GLDYlUSdDb3RUZW5GJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUShEZXBWYXJzRidGL0YyRlotRiw2JVEpbm90YXRpb25GJ0YvRjItRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEramV0bnVtYmVyc0YnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5RmhvRjk=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L712" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">We remove output of the Cotton tensor - it is large, does not simplify to zero, meaning the equation is not linearizable. Next we compute the connection.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L49" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L48" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEuVG9yc2lvblRlbnNvckYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRIkNGJ0YvRjIvJStleGVjdXRhYmxlR1EmZmFsc2VGJy9GM1Enbm9ybWFsRidGQC1JI21vR0YkNi1RIjtGJ0ZALyUmZmVuY2VHRj8vJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGPy8lKnN5bW1ldHJpY0dGPy8lKGxhcmdlb3BHRj8vJS5tb3ZhYmxlbGltaXRzR0Y/LyUnYWNjZW50R0Y/LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMjc3Nzc3OGVtRidGPUZA">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEuVG9yc2lvblRlbnNvckYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRIkNGJ0YvRjIvJStleGVjdXRhYmxlR1EmZmFsc2VGJy9GM1Enbm9ybWFsRidGQC1JI21vR0YkNi1RIjtGJ0ZALyUmZmVuY2VHRj8vJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGPy8lKnN5bW1ldHJpY0dGPy8lKGxhcmdlb3BHRj8vJS5tb3ZhYmxlbGltaXRzR0Y/LyUnYWNjZW50R0Y/LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMjc3Nzc3OGVtRidGPUZA</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEiMEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSNkdEYnRi9GMkY1LUYsNiVRJERfdEYnRi9GMkY1Rk9GOQ==">LUkkX0RHRzYiNiM3JDclUSd0ZW5zb3JGJEkiTUdGJDckNyVRKGNvdl9iYXNGJFEoY29uX2Jhc0YkRiw3IjcjNyQ3JSIiIkYyRjIiIiE=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L63" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZdby1JI21pR0YkNiVRI1UxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEqJiMxMDA4OzExRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiYtRiw2JVEidUYnRi9GMi1GUzYkLUYjNiktRiw2JVEidEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRInhGJ0YvRjJGW28tRiw2JVEieUYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5RmlvRjlGOS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGX28vRk5GYG8tRiw2JVElZGlmZkYnRi9GMi1GUzYkLUYjNidGVy1GUzYkLUYjNihGaG5GW29GY29GW29GZm9GOUY5RltvRmhuRjlGOS1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORl5xLUYsNiVRKiYjMTAwODsxMkYnRi9GMi1GUzYkLUYjNiVGV0ZmcEY5RjlGW3BGX3AtRlM2JC1GIzYnRldGZnBGW29GY29GOUY5RmpwLUYsNiVRKiYjMTAwODsxM0YnRi9GMkZjcUZbcEZfcC1GUzYkLUYjNidGV0ZmcEZbb0Zmb0Y5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdGYG8vJSZkZXB0aEdGanIvJSpsaW5lYnJlYWtHUShuZXdsaW5lRictRiw2JVEjVTJGJ0YvRjJGNS1GLDYlUSomIzEwMDg7MjFGJ0YvRjJGY3FGW3BGX3BGYnBGanAtRiw2JVEqJiMxMDA4OzIyRidGL0YyRmNxRltwRl9wRmdxRmpwLUYsNiVRKiYjMTAwODsyM0YnRi9GMkZjcUZbcEZfcEZeckZickZlci1GLDYlUSNVM0YnRi9GMkY1LUYsNiVRKiYjMTAwODszMUYnRi9GMkZjcUZbcEZfcEZicEZqcC1GLDYlUSomIzEwMDg7MzJGJ0YvRjJGY3FGW3BGX3BGZ3FGanAtRiw2JVEqJiMxMDA4OzMzRidGL0YyRmNxRltwRl9wRl5yLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGX29GXnBGYnJGaW9GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZdby1JI21pR0YkNiVRI1UxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEqJiMxMDA4OzExRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiYtRiw2JVEidUYnRi9GMi1GUzYkLUYjNiktRiw2JVEidEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRInhGJ0YvRjJGW28tRiw2JVEieUYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5RmlvRjlGOS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGX28vRk5GYG8tRiw2JVElZGlmZkYnRi9GMi1GUzYkLUYjNidGVy1GUzYkLUYjNihGaG5GW29GY29GW29GZm9GOUY5RltvRmhuRjlGOS1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORl5xLUYsNiVRKiYjMTAwODsxMkYnRi9GMi1GUzYkLUYjNiVGV0ZmcEY5RjlGW3BGX3AtRlM2JC1GIzYnRldGZnBGW29GY29GOUY5RmpwLUYsNiVRKiYjMTAwODsxM0YnRi9GMkZjcUZbcEZfcC1GUzYkLUYjNidGV0ZmcEZbb0Zmb0Y5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdGYG8vJSZkZXB0aEdGanIvJSpsaW5lYnJlYWtHUShuZXdsaW5lRictRiw2JVEjVTJGJ0YvRjJGNS1GLDYlUSomIzEwMDg7MjFGJ0YvRjJGY3FGW3BGX3BGYnBGanAtRiw2JVEqJiMxMDA4OzIyRidGL0YyRmNxRltwRl9wRmdxRmpwLUYsNiVRKiYjMTAwODsyM0YnRi9GMkZjcUZbcEZfcEZeckZickZlci1GLDYlUSNVM0YnRi9GMkY1LUYsNiVRKiYjMTAwODszMUYnRi9GMkZjcUZbcEZfcEZicEZqcC1GLDYlUSomIzEwMDg7MzJGJ0YvRjJGY3FGW3BGX3BGZ3FGanAtRiw2JVEqJiMxMDA4OzMzRidGL0YyRmNxRltwRl9wRl5yLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGX29GXnBGYnJGaW9GOQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L69" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY2LUkjbWlHRiQ2JVEjRXRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSdldmFsREdGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KS1GLDYlUT9EaXJlY3Rpb25hbENvdmFyaWFudERlcml2YXRpdmVGJ0YvRjItRlM2JC1GIzYoLUYsNiVRJERfdEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRImdGJ0YvRjJGW28tRiw2JVEiQ0YnRi9GMkY5RjktRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZdcC1GLDYlUSNVMUYnRi9GMi1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGX28vRk5GYG9GY29GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRmBvLyUmZGVwdGhHRl5xLyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUZqcDYmRlxxRl9xRmFxL0ZkcVElYXV0b0YnLUYsNiVRI0V4RidGL0YyRjVGTy1GUzYkLUYjNipGVy1GUzYkLUYjNiktRiw2JVEkRF94RidGL0YyRltvRmNvRltvRmZvLyUrZXhlY3V0YWJsZUdGPUY5RjlGaW8tRiw2JVEjVTJGJ0YvRjJGYnBGY29GaHJGOUY5RmZwRmlwLUYsNiVRI0V5RidGL0YyRjVGTy1GUzYkLUYjNilGVy1GUzYkLUYjNigtRiw2JVEkRF95RidGL0YyRltvRmNvRltvRmZvRjlGOUZpby1GLDYlUSNVM0YnRi9GMkZicEZjb0Y5RjlGZnBGaHJGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY2LUkjbWlHRiQ2JVEjRXRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSdldmFsREdGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KS1GLDYlUT9EaXJlY3Rpb25hbENvdmFyaWFudERlcml2YXRpdmVGJ0YvRjItRlM2JC1GIzYoLUYsNiVRJERfdEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRImdGJ0YvRjJGW28tRiw2JVEiQ0YnRi9GMkY5RjktRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZdcC1GLDYlUSNVMUYnRi9GMi1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGX28vRk5GYG9GY29GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRmBvLyUmZGVwdGhHRl5xLyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUZqcDYmRlxxRl9xRmFxL0ZkcVElYXV0b0YnLUYsNiVRI0V4RidGL0YyRjVGTy1GUzYkLUYjNipGVy1GUzYkLUYjNiktRiw2JVEkRF94RidGL0YyRltvRmNvRltvRmZvLyUrZXhlY3V0YWJsZUdGPUY5RjlGaW8tRiw2JVEjVTJGJ0YvRjJGYnBGY29GaHJGOUY5RmZwRmlwLUYsNiVRI0V5RidGL0YyRjVGTy1GUzYkLUYjNilGVy1GUzYkLUYjNigtRiw2JVEkRF95RidGL0YyRltvRmNvRltvRmZvRjlGOUZpby1GLDYlUSNVM0YnRi9GMkZicEZjb0Y5RjlGZnBGaHJGOQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L715" drawlabel="true">
<Input>
<Text-field style="Text" foreground="[255,0,255]" layout="Normal"><Font foreground="[255,0,255]">U1</Font><Equation executable="false" style="2D Math" input-equation="" display="LUkjbW9HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2LlEnJnNkb3Q7RicvJStmb3JlZ3JvdW5kR1EsWzI1NSwwLDI1NV1GJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGQw==">LUkjbW9HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2LlEnJnNkb3Q7RicvJStmb3JlZ3JvdW5kR1EsWzI1NSwwLDI1NV1GJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGQw==</Equation><Font foreground="[255,0,255]">dt+U2</Font><Equation executable="false" style="2D Math" input-equation="" display="LUkjbW9HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2LlEnJnNkb3Q7RicvJStmb3JlZ3JvdW5kR1EsWzI1NSwwLDI1NV1GJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGQw==">LUkjbW9HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2LlEnJnNkb3Q7RicvJStmb3JlZ3JvdW5kR1EsWzI1NSwwLDI1NV1GJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGQw==</Equation><Font foreground="[255,0,255]">dx+U3</Font><Equation executable="false" style="2D Math" input-equation="" display="LUkjbW9HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2LlEnJnNkb3Q7RicvJStmb3JlZ3JvdW5kR1EsWzI1NSwwLDI1NV1GJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGQw==">LUkjbW9HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2LlEnJnNkb3Q7RicvJStmb3JlZ3JvdW5kR1EsWzI1NSwwLDI1NV1GJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGQw==</Equation><Font encoding="UTF-8" foreground="[255,0,255]">dy=-\317\211 is the 1-form (covector) defining the connection. 
</Font><Font foreground="[255,0,255]">We have chosen them in the quasilinear 1st order form basing on the form of the PDE, but experiments show that we got the same answer for any general form.
We shall compute the coefficients U[i] from the EW condition.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L68" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L67" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjc0FGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSZzb2x2ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUZTNiYtRiM2ZW8tRiw2JVEmRXEwMDBGJ0YvRjItRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIwRidGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRJkVxMDAxRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDAyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDExRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDEyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDIyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTAwRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTAxRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTAyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTExRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTEyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTIyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjAwRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjAxRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjAyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjExRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjEyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjIyRidGL0YyRmhuRltvLyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRl9vLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGY28vRk5GZG8tRlM2Ji1GIzZHLUYsNiVRJWEwMDBGJ0YvRjJGX28tRiw2JVElYTAwMUYnRi9GMkZfby1GLDYlUSVhMDAyRidGL0YyRl9vLUYsNiVRJWEwMTBGJ0YvRjJGX28tRiw2JVElYTAxMUYnRi9GMkZfby1GLDYlUSVhMDEyRidGL0YyRl9vLUYsNiVRJWEwMjBGJ0YvRjJGX28tRiw2JVElYTAyMUYnRi9GMkZfby1GLDYlUSVhMDIyRidGL0YyRl9vLUYsNiVRJWExMDFGJ0YvRjJGX28tRiw2JVElYTEwMkYnRi9GMkZfby1GLDYlUSVhMTExRidGL0YyRl9vLUYsNiVRJWExMTJGJ0YvRjJGX28tRiw2JVElYTEyMUYnRi9GMkZfby1GLDYlUSVhMTIyRidGL0YyRl9vLUYsNiVRJWEyMDJGJ0YvRjJGX28tRiw2JVElYTIxMkYnRi9GMkZfby1GLDYlUSVhMjIyRidGL0YyRmpyRjlGOS9GXXNRIltGJy9GYHNRIl1GJ0ZqckY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GanJGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjc0FGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSZzb2x2ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUZTNiYtRiM2ZW8tRiw2JVEmRXEwMDBGJ0YvRjItRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIwRidGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRJkVxMDAxRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDAyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDExRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDEyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDIyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTAwRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTAxRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTAyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTExRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTEyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTIyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjAwRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjAxRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjAyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjExRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjEyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjIyRidGL0YyRmhuRltvLyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRl9vLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGY28vRk5GZG8tRlM2Ji1GIzZHLUYsNiVRJWEwMDBGJ0YvRjJGX28tRiw2JVElYTAwMUYnRi9GMkZfby1GLDYlUSVhMDAyRidGL0YyRl9vLUYsNiVRJWEwMTBGJ0YvRjJGX28tRiw2JVElYTAxMUYnRi9GMkZfby1GLDYlUSVhMDEyRidGL0YyRl9vLUYsNiVRJWEwMjBGJ0YvRjJGX28tRiw2JVElYTAyMUYnRi9GMkZfby1GLDYlUSVhMDIyRidGL0YyRl9vLUYsNiVRJWExMDFGJ0YvRjJGX28tRiw2JVElYTEwMkYnRi9GMkZfby1GLDYlUSVhMTExRidGL0YyRl9vLUYsNiVRJWExMTJGJ0YvRjJGX28tRiw2JVElYTEyMUYnRi9GMkZfby1GLDYlUSVhMTIyRidGL0YyRl9vLUYsNiVRJWEyMDJGJ0YvRjJGX28tRiw2JVElYTIxMkYnRi9GMkZfby1GLDYlUSVhMjIyRidGL0YyRmpyRjlGOS9GXXNRIltGJy9GYHNRIl1GJ0ZqckY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GanJGOQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L66" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjQzFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSdldmFsREdGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Jy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmVuLUYsNiVRJXN1YnNGJ0YvRjItRlM2JC1GIzYmLUZTNiYtRiM2JS1GLDYlUSNvcEYnRi9GMi1GUzYkLUYjNiVGYm8tRlM2JC1GIzYkLUYsNiVRI3NBRidGL0YyRjlGOUY5RjlGOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRlovRk5RLDAuMzMzMzMzM2VtRictRiw2JVEiQ0YnRi9GMkY5RjlGV0Y5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjQzFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSdldmFsREdGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Jy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmVuLUYsNiVRJXN1YnNGJ0YvRjItRlM2JC1GIzYmLUZTNiYtRiM2JS1GLDYlUSNvcEYnRi9GMi1GUzYkLUYjNiVGYm8tRlM2JC1GIzYkLUYsNiVRI3NBRidGL0YyRjlGOUY5RjlGOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRlovRk5RLDAuMzMzMzMzM2VtRictRiw2JVEiQ0YnRi9GMkY5RjlGV0Y5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L46" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEnZXZhbERHRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNi0tRiw2JVE0Q292YXJpYW50RGVyaXZhdGl2ZUYnRi9GMi1GNjYkLUYjNiYtRiw2JVEiZ0YnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGTC8lKnN5bW1ldHJpY0dGTC8lKGxhcmdlb3BHRkwvJS5tb3ZhYmxlbGltaXRzR0ZMLyUnYWNjZW50R0ZMLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEjQzFGJ0YvRjJGSEZILUZFNi1RIitGJ0ZIRkovRk5GTEZPRlFGU0ZVRlcvRlpRLDAuMjIyMjIyMmVtRicvRmduRmFvLUZFNi1RIn5GJ0ZIRkpGX29GT0ZRRlNGVUZXRlkvRmduRmVuRkFGY28tRkU2LVEiJkYnRkhGSkZfb0ZPRlFGU0ZVRldGWUZmby1GLDYlUSJ0RidGL0YyRmNvLUY2NiQtRiM2MS1GLDYlUSNVMUYnRi9GMi1GRTYtUScmc2RvdDtGJ0ZIRkpGX29GT0ZRRlNGVUZXRllGZm8tRiw2JVEjZHRGJ0YvRjJGXG9GY28tRiw2JVEjVTJGJ0YvRjJGZHAtRiw2JVEjZHhGJ0YvRjJGXG9GY28tRiw2JVEjVTNGJ0YvRjJGY29GZHAtRiw2JVEjZHlGJ0YvRjJGSEZIRkhGSC1GRTYtUSI7RidGSEZKRk1GT0ZRRlNGVUZXRlkvRmduUSwwLjI3Nzc3NzhlbUYnLyUrZXhlY3V0YWJsZUdGTEZI">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEnZXZhbERHRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNi0tRiw2JVE0Q292YXJpYW50RGVyaXZhdGl2ZUYnRi9GMi1GNjYkLUYjNiYtRiw2JVEiZ0YnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGTC8lKnN5bW1ldHJpY0dGTC8lKGxhcmdlb3BHRkwvJS5tb3ZhYmxlbGltaXRzR0ZMLyUnYWNjZW50R0ZMLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEjQzFGJ0YvRjJGSEZILUZFNi1RIitGJ0ZIRkovRk5GTEZPRlFGU0ZVRlcvRlpRLDAuMjIyMjIyMmVtRicvRmduRmFvLUZFNi1RIn5GJ0ZIRkpGX29GT0ZRRlNGVUZXRlkvRmduRmVuRkFGY28tRkU2LVEiJkYnRkhGSkZfb0ZPRlFGU0ZVRldGWUZmby1GLDYlUSJ0RidGL0YyRmNvLUY2NiQtRiM2MS1GLDYlUSNVMUYnRi9GMi1GRTYtUScmc2RvdDtGJ0ZIRkpGX29GT0ZRRlNGVUZXRllGZm8tRiw2JVEjZHRGJ0YvRjJGXG9GY28tRiw2JVEjVTJGJ0YvRjJGZHAtRiw2JVEjZHhGJ0YvRjJGXG9GY28tRiw2JVEjVTNGJ0YvRjJGY29GZHAtRiw2JVEjZHlGJ0YvRjJGSEZIRkhGSC1GRTYtUSI7RidGSEZKRk1GT0ZRRlNGVUZXRlkvRmduUSwwLjI3Nzc3NzhlbUYnLyUrZXhlY3V0YWJsZUdGTEZI</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEiMEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSNkdEYnRi9GMkY1Rk9GNUZPRjk=">LUkkX0RHRzYiNiM3JDclUSd0ZW5zb3JGJEkiTUdGJDckNyVRKGNvdl9iYXNGJEYsRiw3IjcjNyQ3JSIiIkYxRjEiIiE=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L45" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY+LUkjbWlHRiQ2JVEjUjFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSJ+RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkwtRjY2LVEqJmNvbG9uZXE7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjI3Nzc3NzhlbUYnL0ZORlNGNS1GLDYlUTBDdXJ2YXR1cmVUZW5zb3JGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSNDMUYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGUkZULUYsNiVRJVJpYzFGJ0YvRjJGNUZPRjUtRiw2JVEsUmljY2lUZW5zb3JGJ0YvRjItRlk2JC1GIzYlRitGam5GOUY5RlxvLUYsNiVRI1QxRidGL0YyRjVGT0Y1LUYsNiVRMlN5bW1ldHJpemVJbmRpY2VzRidGL0YyLUZZNiQtRiM2LEZfby1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRkovRk5RLDAuMzMzMzMzM2VtRidGNS1GWTYmLUYjNigtSSNtbkdGJDYkUSIxRidGOUZjcEY1LUZecTYkUSIyRidGOUZqbkY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGY3BGNS1JI21zR0YkNiNRKlN5bW1ldHJpY0YnLUYsNiNRIUYnRmpuRjlGOUZcby1GLDYlUSRSZXNGJ0YvRjJGTy1GLDYlUSdldmFsREdGJ0YvRjItRlk2JC1GIzYqRmlvRjUtRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORl9zRjUtRiw2JVEiVkYnRi9GMi1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRImdGJ0YvRjJGOUY5RlxvRmpuRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY+LUkjbWlHRiQ2JVEjUjFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSJ+RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkwtRjY2LVEqJmNvbG9uZXE7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjI3Nzc3NzhlbUYnL0ZORlNGNS1GLDYlUTBDdXJ2YXR1cmVUZW5zb3JGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSNDMUYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGUkZULUYsNiVRJVJpYzFGJ0YvRjJGNUZPRjUtRiw2JVEsUmljY2lUZW5zb3JGJ0YvRjItRlk2JC1GIzYlRitGam5GOUY5RlxvLUYsNiVRI1QxRidGL0YyRjVGT0Y1LUYsNiVRMlN5bW1ldHJpemVJbmRpY2VzRidGL0YyLUZZNiQtRiM2LEZfby1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRkovRk5RLDAuMzMzMzMzM2VtRidGNS1GWTYmLUYjNigtSSNtbkdGJDYkUSIxRidGOUZjcEY1LUZecTYkUSIyRidGOUZqbkY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGY3BGNS1JI21zR0YkNiNRKlN5bW1ldHJpY0YnLUYsNiNRIUYnRmpuRjlGOUZcby1GLDYlUSRSZXNGJ0YvRjJGTy1GLDYlUSdldmFsREdGJ0YvRjItRlk2JC1GIzYqRmlvRjUtRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORl9zRjUtRiw2JVEiVkYnRi9GMi1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRImdGJ0YvRjJGOUY5RlxvRmpuRjk=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L44" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZFLUkjbWlHRiQ2JVEmTkVRdHRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUTNUZW5zb3JJbm5lclByb2R1Y3RGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ly1GLDYlUSJnRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZobi9GTkZpbi1GLDYlUSRSZXNGJ0YvRjJGWkZcby1GLDYlUSNkdEYnRi9GMkZcby1GNjYtUSImRidGOUY7Rj5GQEZCRkRGRkZIRmhuRl9vLUYsNiVRInRGJ0YvRjJGXG9GY29GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRJk5FUXR4RidGL0YyRjVGTy1GUzYkLUYjNi9GV0ZaRlxvRmBvRlpGXG9GY29GXG9GZm9GaW9GXG8tRiw2JVEjZHhGJ0YvRjJGOUY5RlxwLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRmluLyUmZGVwdGhHRl5xLyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUYsNiVRJk5FUXR5RidGL0YyRjVGTy1GUzYkLUYjNi9GV0ZaRlxvRmBvRlpGXG9GY29GXG9GZm9GaW9GXG8tRiw2JVEjZHlGJ0YvRjJGOUY5RlxwLUYsNiVRJk5FUXh4RidGL0YyRjVGTy1GUzYkLUYjNi9GV0ZaRlxvRmBvRlpGXG9GZnBGXG9GZm9GaW9GXG9GZnBGOUY5RlxwRmlwLUYsNiVRJk5FUXh5RidGL0YyRjVGTy1GUzYkLUYjNi9GV0ZaRlxvRmBvRlpGXG9GZnBGXG9GZm9GaW9GXG9GXXJGOUY5RlxwRlxvLUYsNiVRJk5FUXl5RidGL0YyRjVGTy1GUzYkLUYjNi9GV0ZaRlxvRmBvRlpGXG9GXXJGXG9GZm9GaW9GXG9GXXJGOUY5RlxwLyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZFLUkjbWlHRiQ2JVEmTkVRdHRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUTNUZW5zb3JJbm5lclByb2R1Y3RGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ly1GLDYlUSJnRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZobi9GTkZpbi1GLDYlUSRSZXNGJ0YvRjJGWkZcby1GLDYlUSNkdEYnRi9GMkZcby1GNjYtUSImRidGOUY7Rj5GQEZCRkRGRkZIRmhuRl9vLUYsNiVRInRGJ0YvRjJGXG9GY29GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRJk5FUXR4RidGL0YyRjVGTy1GUzYkLUYjNi9GV0ZaRlxvRmBvRlpGXG9GY29GXG9GZm9GaW9GXG8tRiw2JVEjZHhGJ0YvRjJGOUY5RlxwLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRmluLyUmZGVwdGhHRl5xLyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUYsNiVRJk5FUXR5RidGL0YyRjVGTy1GUzYkLUYjNi9GV0ZaRlxvRmBvRlpGXG9GY29GXG9GZm9GaW9GXG8tRiw2JVEjZHlGJ0YvRjJGOUY5RlxwLUYsNiVRJk5FUXh4RidGL0YyRjVGTy1GUzYkLUYjNi9GV0ZaRlxvRmBvRlpGXG9GZnBGXG9GZm9GaW9GXG9GZnBGOUY5RlxwRmlwLUYsNiVRJk5FUXh5RidGL0YyRjVGTy1GUzYkLUYjNi9GV0ZaRlxvRmBvRlpGXG9GZnBGXG9GZm9GaW9GXG9GXXJGOUY5RlxwRlxvLUYsNiVRJk5FUXl5RidGL0YyRjVGTy1GUzYkLUYjNi9GV0ZaRlxvRmBvRlpGXG9GXXJGXG9GZm9GaW9GXG9GXXJGOUY5RlxwLyUrZXhlY3V0YWJsZUdGPUY5</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L93" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L92" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZFLUkjbWlHRiQ2JVEmTkVRdHRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUTBDb250cmFjdEluZGljZXNGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Li1GLDYlUSRSZXNGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmhuL0ZORmluLUYsNiVRJERfdEYnRi9GMkZcby1GNjYtUSImRidGOUY7Rj5GQEZCRkRGRkZIRmhuRl9vLUYsNiVRInRGJ0YvRjJGXG9GYG9GWi1GUzYmLUYjNiYtRlM2Ji1GIzYmLUkjbW5HRiQ2JFEiMUYnRjlGWkZhcEY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGWi1GUzYmLUYjNiYtRmJwNiRRIjJGJ0Y5RlpGX3FGOUY5RmVwRmhwRjlGOUZlcEZocEY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEmTkVRdHhGJ0YvRjJGNUZPLUZTNiQtRiM2LkZXRlpGXG9GYG9GXG9GY29GZm9GXG8tRiw2JVEkRF94RidGL0YyRlpGaW9GOUY5RmJxLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRmluLyUmZGVwdGhHRmRyLyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUYsNiVRJk5FUXR5RidGL0YyRjVGTy1GUzYkLUYjNi5GV0ZaRlxvRmBvRlxvRmNvRmZvRlxvLUYsNiVRJERfeUYnRi9GMkZaRmlvRjlGOUZicS1GLDYlUSZORVF4eEYnRi9GMkY1Rk8tRlM2JC1GIzYuRldGWkZcb0ZcckZcb0Zjb0Zmb0Zcb0ZcckZaRmlvRjlGOUZicUZfci1GLDYlUSZORVF4eUYnRi9GMkY1Rk8tRlM2JC1GIzYuRldGWkZcb0ZcckZcb0Zjb0Zmb0Zcb0Zjc0ZaRmlvRjlGOUZicUZcby1GLDYlUSZORVF5eUYnRi9GMkY1Rk8tRlM2JC1GIzYuRldGWkZcb0Zjc0Zcb0Zjb0Zmb0Zcb0Zjc0ZaRmlvRjlGOUZicS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZFLUkjbWlHRiQ2JVEmTkVRdHRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUTBDb250cmFjdEluZGljZXNGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Li1GLDYlUSRSZXNGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmhuL0ZORmluLUYsNiVRJERfdEYnRi9GMkZcby1GNjYtUSImRidGOUY7Rj5GQEZCRkRGRkZIRmhuRl9vLUYsNiVRInRGJ0YvRjJGXG9GYG9GWi1GUzYmLUYjNiYtRlM2Ji1GIzYmLUkjbW5HRiQ2JFEiMUYnRjlGWkZhcEY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGWi1GUzYmLUYjNiYtRmJwNiRRIjJGJ0Y5RlpGX3FGOUY5RmVwRmhwRjlGOUZlcEZocEY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEmTkVRdHhGJ0YvRjJGNUZPLUZTNiQtRiM2LkZXRlpGXG9GYG9GXG9GY29GZm9GXG8tRiw2JVEkRF94RidGL0YyRlpGaW9GOUY5RmJxLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRmluLyUmZGVwdGhHRmRyLyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUYsNiVRJk5FUXR5RidGL0YyRjVGTy1GUzYkLUYjNi5GV0ZaRlxvRmBvRlxvRmNvRmZvRlxvLUYsNiVRJERfeUYnRi9GMkZaRmlvRjlGOUZicS1GLDYlUSZORVF4eEYnRi9GMkY1Rk8tRlM2JC1GIzYuRldGWkZcb0ZcckZcb0Zjb0Zmb0Zcb0ZcckZaRmlvRjlGOUZicUZfci1GLDYlUSZORVF4eUYnRi9GMkY1Rk8tRlM2JC1GIzYuRldGWkZcb0ZcckZcb0Zjb0Zmb0Zcb0Zjc0ZaRmlvRjlGOUZicUZcby1GLDYlUSZORVF5eUYnRi9GMkY1Rk8tRlM2JC1GIzYuRldGWkZcb0Zjc0Zcb0Zjb0Zmb0Zcb0Zjc0ZaRmlvRjlGOUZicS8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L91" drawlabel="true">
<Input>
<Text-field style="Text" foreground="[255,0,255]" layout="Normal"><Font encoding="UTF-8" foreground="[255,0,255]">Thus we got 5 equations specifying EW condition Ricci(\342\210\207)=V</Font><Equation executable="false" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYxLUkjbW9HRiQ2LlEnJnNkb3Q7RicvJStmb3JlZ3JvdW5kR1EsWzI1NSwwLDI1NV1GJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjcvJSlzdHJldGNoeUdGNy8lKnN5bW1ldHJpY0dGNy8lKGxhcmdlb3BHRjcvJS5tb3ZhYmxlbGltaXRzR0Y3LyUnYWNjZW50R0Y3LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGRi1JI21pR0YkNiZRImdGJy8lJ2l0YWxpY0dRJXRydWVGJ0YvL0YzUSdpdGFsaWNGJy1GLDYuUSJ+RidGL0YyRjVGOEY6RjxGPkZARkJGREZHLUYsNi9RJGZvckYnLyUlYm9sZEdGN0YvRjJGNUY4RjpGPEY+RkBGQkZERkdGUi1GSjYmUSVzb21lRicvRk5GN0YvRjJGUi1GSjYmUSdzY2FsYXJGJ0ZnbkYvRjJGUi1GSjYmUSlmdW5jdGlvbkYnRmduRi9GMkZSLUZKNiZRIlZGJ0ZnbkYvRjItRiw2LlEiLkYnRi9GMkY1RjhGOkY8Rj5GQEZCRkRGR0YvRjI=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYxLUkjbW9HRiQ2LlEnJnNkb3Q7RicvJStmb3JlZ3JvdW5kR1EsWzI1NSwwLDI1NV1GJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjcvJSlzdHJldGNoeUdGNy8lKnN5bW1ldHJpY0dGNy8lKGxhcmdlb3BHRjcvJS5tb3ZhYmxlbGltaXRzR0Y3LyUnYWNjZW50R0Y3LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGRi1JI21pR0YkNiZRImdGJy8lJ2l0YWxpY0dRJXRydWVGJ0YvL0YzUSdpdGFsaWNGJy1GLDYuUSJ+RidGL0YyRjVGOEY6RjxGPkZARkJGREZHLUYsNi9RJGZvckYnLyUlYm9sZEdGN0YvRjJGNUY4RjpGPEY+RkBGQkZERkdGUi1GSjYmUSVzb21lRicvRk5GN0YvRjJGUi1GSjYmUSdzY2FsYXJGJ0ZnbkYvRjJGUi1GSjYmUSlmdW5jdGlvbkYnRmduRi9GMkZSLUZKNiZRIlZGJ0ZnbkYvRjItRiw2LlEiLkYnRi9GMkY1RjhGOkY8Rj5GQEZCRkRGR0YvRjI=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L716" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font encoding="UTF-8" foreground="[255,0,255]">Next we restrict everything to the equation, and for this we pass to jet-notations. Then we solve for the terms \317\260[ij] of the </Font><Font foreground="[255,0,255]">coefficients U[i] of the covector.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L75" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYqLUY2NiYtRiM2KC1GLDYlUSJ0RidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJ4RidGL0YyRkEtRiw2JVEieUYnRi9GMkZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GNjYmLUYjNiQtRiw2JVEidUYnRi9GMkZFRkVGXG9GX29GQS1GLDYlUSNKMkYnRi9GMkZBLUkjbW5HRiQ2JFEiNEYnRkVGRUZFLUZCNi1RIjpGJ0ZFRkcvRktGSUZMRk5GUEZSRlQvRldRLDAuMjc3Nzc3OGVtRicvRlpGZXAvJStleGVjdXRhYmxlR0ZJRkU=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYqLUY2NiYtRiM2KC1GLDYlUSJ0RidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJ4RidGL0YyRkEtRiw2JVEieUYnRi9GMkZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GNjYmLUYjNiQtRiw2JVEidUYnRi9GMkZFRkVGXG9GX29GQS1GLDYlUSNKMkYnRi9GMkZBLUkjbW5HRiQ2JFEiNEYnRkVGRUZFLUZCNi1RIjpGJ0ZFRkcvRktGSUZMRk5GUEZSRlQvRldRLDAuMjc3Nzc3OGVtRicvRlpGZXAvJStleGVjdXRhYmxlR0ZJRkU=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L74" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2Jy1GLDYlUSNkZUYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSomY29sb25lcTtGJ0Y3LyUmZmVuY2VHRjYvJSpzZXBhcmF0b3JHRjYvJSlzdHJldGNoeUdGNi8lKnN5bW1ldHJpY0dGNi8lKGxhcmdlb3BHRjYvJS5tb3ZhYmxlbGltaXRzR0Y2LyUnYWNjZW50R0Y2LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYlUTlEaWZmZXJlbnRpYWxFcXVhdGlvbkRhdGFGJy9GNVEldHJ1ZUYnL0Y4USdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYmLUZZNiYtRiM2JC1GLDYlUSJGRidGNEY3RjdGNy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GOzYtUSIsRidGN0Y+L0ZBRlVGQkZERkZGSEZKL0ZNUSYwLjBlbUYnL0ZQUSwwLjMzMzMzMzNlbUYnLUZZNiYtRiM2JS1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGVEZWLUYjNiYtSSNtbkdGJDYkUSIxRidGN0Zkb0ZocEY3LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGK0Y3RjdGXm9GYW9GN0Y3RjdGKy8lK2V4ZWN1dGFibGVHRjZGNw==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2Jy1GLDYlUSNkZUYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSomY29sb25lcTtGJ0Y3LyUmZmVuY2VHRjYvJSpzZXBhcmF0b3JHRjYvJSlzdHJldGNoeUdGNi8lKnN5bW1ldHJpY0dGNi8lKGxhcmdlb3BHRjYvJS5tb3ZhYmxlbGltaXRzR0Y2LyUnYWNjZW50R0Y2LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYlUTlEaWZmZXJlbnRpYWxFcXVhdGlvbkRhdGFGJy9GNVEldHJ1ZUYnL0Y4USdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYmLUZZNiYtRiM2JC1GLDYlUSJGRidGNEY3RjdGNy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GOzYtUSIsRidGN0Y+L0ZBRlVGQkZERkZGSEZKL0ZNUSYwLjBlbUYnL0ZQUSwwLjMzMzMzMzNlbUYnLUZZNiYtRiM2JS1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGVEZWLUYjNiYtSSNtbkdGJDYkUSIxRidGN0Zkb0ZocEY3LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGK0Y3RjdGXm9GYW9GN0Y3RjdGKy8lK2V4ZWN1dGFibGVHRjZGNw==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUkkX0RHRzYiNiM3JDcnUSNERUYkUS5fVGVtcERHRnJhbWUxRiQ3JFEtZXZvbHV0aW9uYXJ5RiQiIiE8IyZJInVHRiQ2JCIiIkYxSSNKMkdGJDcjNyQ3IyIiJiwuJkYvNiQiIiNGOkYxJkYvNiQiIiRGPUYxKiYsJiooLUkkZXhwRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliR0YkNiMmRi9GJEYxLCZGMUYxRkEhIiJGSSZGLzYjRj1GMUZJKigpRkFGOkYxKUZIRjpGSUZKRjFGSUYxRkpGMUZJKihGQUYxRkhGSUY7RjFGMSomLCYqKEZBRjFGSEZJJkYvNiNGMUYxRkkqKEZNRjFGTkZJRlNGMUZJRjFGU0YxRkkqKEZBRjFGSEZJRi5GMUYx</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L73" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEkZGUyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEoUHJvbG9uZ0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRI2RlRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictSSNtbkdGJDYkUSIyRidGOUY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEmZGVUUkFGJ0YvRjJGNS1GLDYlUS9UcmFuc2Zvcm1hdGlvbkYnRi9GMi1GUzYkLUYjNiRGK0Y5RjlGYG8vJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEkZGUyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEoUHJvbG9uZ0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRI2RlRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictSSNtbkdGJDYkUSIyRidGOUY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEmZGVUUkFGJ0YvRjJGNS1GLDYlUS9UcmFuc2Zvcm1hdGlvbkYnRi9GMi1GUzYkLUYjNiRGK0Y5RjlGYG8vJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L85" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L43" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkRXEwRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEpUHVsbGJhY2tGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSZkZVRSQUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRJlRvSmV0RidGL0YyLUZTNiQtRiM2Ki1GLDYlUSZORVF0dEYnRi9GMkZaLUYsNiVRKERlcFZhcnNGJ0YvRjJGWi1GLDYlUSlub3RhdGlvbkYnRi9GMi1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUStqZXRudW1iZXJzRidGL0YyRjlGOS8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmJwRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkRXEwRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEpUHVsbGJhY2tGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSZkZVRSQUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRJlRvSmV0RidGL0YyLUZTNiQtRiM2Ki1GLDYlUSZORVF0dEYnRi9GMkZaLUYsNiVRKERlcFZhcnNGJ0YvRjJGWi1GLDYlUSlub3RhdGlvbkYnRi9GMi1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUStqZXRudW1iZXJzRidGL0YyRjlGOS8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmJwRjk=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L41" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjVlNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSZzb2x2ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRJEVxMEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRIlZGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZfb0Y5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjVlNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSZzb2x2ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRJEVxMEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRIlZGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZfb0Y5</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L40" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZDLUkjbWlHRiQ2JVEkRXExRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEmbnVtZXJGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVzdWJzRidGL0YyLUZTNiQtRiM2Ky1GLDYlUSJWRidGL0YyLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRI1ZTRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEpUHVsbGJhY2tGJ0YvRjItRlM2JC1GIzYnLUYsNiVRJmRlVFJBRidGL0YyRmFvLUYsNiVRJlRvSmV0RidGL0YyLUZTNiQtRiM2Ki1GLDYlUSZORVF0eEYnRi9GMkZhby1GLDYlUShEZXBWYXJzRidGL0YyRmFvLUYsNiVRKW5vdGF0aW9uRidGL0YyRltvLUYsNiVRK2pldG51bWJlcnNGJ0YvRjJGOUY5RjlGOS1GLDYjUSFGJy8lK2V4ZWN1dGFibGVHRj1GOUY5RmlxRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0Zmby8lJmRlcHRoR0Zjci8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GLDYlUSRFcTJGJ0YvRjJGNUZPLUZTNiQtRiM2JUZXLUZTNiQtRiM2KkZobkZbb0Zeb0Zhb0Zpby1GUzYkLUYjNidGYHBGYW9GY3AtRlM2JC1GIzYqLUYsNiVRJk5FUXR5RidGL0YyRmFvRl1xRmFvRmBxRltvRmNxRjlGOUY5RjlGZnFGOUY5RjlGOUZbckZeci1GLDYlUSRFcTNGJ0YvRjJGNUZPLUZTNiQtRiM2JUZXLUZTNiQtRiM2KkZobkZbb0Zeb0Zhb0Zpby1GUzYkLUYjNidGYHBGYW9GY3AtRlM2JC1GIzYqLUYsNiVRJk5FUXh4RidGL0YyRmFvRl1xRmFvRmBxRltvRmNxRjlGOUY5RjlGZnFGOUY5RjlGOS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmVvL0ZORmZvRltyRl5yLUYsNiVRJEVxNEYnRi9GMkY1Rk8tRlM2JC1GIzYlRlctRlM2JC1GIzYqRmhuRltvRl5vRmFvRmlvLUZTNiQtRiM2J0ZgcEZhb0ZjcC1GUzYkLUYjNiotRiw2JVEmTkVReHlGJ0YvRjJGYW9GXXFGYW9GYHFGW29GY3FGOUY5RjlGOUZmcUY5RjlGOUY5RltyRl5yLUYsNiVRJEVxNUYnRi9GMkY1Rk8tRlM2JC1GIzYlRlctRlM2JC1GIzYqRmhuRltvRl5vRmFvRmlvLUZTNiQtRiM2J0ZgcEZhb0ZjcC1GUzYkLUYjNiotRiw2JVEmTkVReXlGJ0YvRjJGYW9GXXFGYW9GYHFGW29GY3FGOUY5RjlGOUZmcUY5RjlGOUY5Rmd1RltyRmlxRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZDLUkjbWlHRiQ2JVEkRXExRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEmbnVtZXJGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVzdWJzRidGL0YyLUZTNiQtRiM2Ky1GLDYlUSJWRidGL0YyLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRI1ZTRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEpUHVsbGJhY2tGJ0YvRjItRlM2JC1GIzYnLUYsNiVRJmRlVFJBRidGL0YyRmFvLUYsNiVRJlRvSmV0RidGL0YyLUZTNiQtRiM2Ki1GLDYlUSZORVF0eEYnRi9GMkZhby1GLDYlUShEZXBWYXJzRidGL0YyRmFvLUYsNiVRKW5vdGF0aW9uRidGL0YyRltvLUYsNiVRK2pldG51bWJlcnNGJ0YvRjJGOUY5RjlGOS1GLDYjUSFGJy8lK2V4ZWN1dGFibGVHRj1GOUY5RmlxRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0Zmby8lJmRlcHRoR0Zjci8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GLDYlUSRFcTJGJ0YvRjJGNUZPLUZTNiQtRiM2JUZXLUZTNiQtRiM2KkZobkZbb0Zeb0Zhb0Zpby1GUzYkLUYjNidGYHBGYW9GY3AtRlM2JC1GIzYqLUYsNiVRJk5FUXR5RidGL0YyRmFvRl1xRmFvRmBxRltvRmNxRjlGOUY5RjlGZnFGOUY5RjlGOUZbckZeci1GLDYlUSRFcTNGJ0YvRjJGNUZPLUZTNiQtRiM2JUZXLUZTNiQtRiM2KkZobkZbb0Zeb0Zhb0Zpby1GUzYkLUYjNidGYHBGYW9GY3AtRlM2JC1GIzYqLUYsNiVRJk5FUXh4RidGL0YyRmFvRl1xRmFvRmBxRltvRmNxRjlGOUY5RjlGZnFGOUY5RjlGOS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmVvL0ZORmZvRltyRl5yLUYsNiVRJEVxNEYnRi9GMkY1Rk8tRlM2JC1GIzYlRlctRlM2JC1GIzYqRmhuRltvRl5vRmFvRmlvLUZTNiQtRiM2J0ZgcEZhb0ZjcC1GUzYkLUYjNiotRiw2JVEmTkVReHlGJ0YvRjJGYW9GXXFGYW9GYHFGW29GY3FGOUY5RjlGOUZmcUY5RjlGOUY5RltyRl5yLUYsNiVRJEVxNUYnRi9GMkY1Rk8tRlM2JC1GIzYlRlctRlM2JC1GIzYqRmhuRltvRl5vRmFvRmlvLUZTNiQtRiM2J0ZgcEZhb0ZjcC1GUzYkLUYjNiotRiw2JVEmTkVReXlGJ0YvRjJGYW9GXXFGYW9GYHFGW29GY3FGOUY5RjlGOUZmcUY5RjlGOUY5Rmd1RltyRmlxRjk=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L120" drawlabel="true">
<Input>
<Text-field prompt="J2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElU1FFMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKXNpbXBsaWZ5RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiYtRiw2JVElZGlmZkYnRi9GMi1GUzYkLUYjNiYtRiw2JVEkRXExRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictSSVtc3ViR0YkNiUtRiw2JVEidUYnRi9GMi1GIzYmLUkjbW5HRiQ2JFEiMUYnRjlGW28tRlxwNiRRIjJGJ0Y5RjkvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0Y5RjkvJStleGVjdXRhYmxlR0Y9RjlGOUZlcEY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElU1FFMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKXNpbXBsaWZ5RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiYtRiw2JVElZGlmZkYnRi9GMi1GUzYkLUYjNiYtRiw2JVEkRXExRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictSSVtc3ViR0YkNiUtRiw2JVEidUYnRi9GMi1GIzYmLUkjbW5HRiQ2JFEiMUYnRjlGW28tRlxwNiRRIjJGJ0Y5RjkvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0Y5RjkvJStleGVjdXRhYmxlR0Y9RjlGOUZlcEY5</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElU1FFMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiM2Py1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GVS1GIzYmLUkjbW5HRiQ2JFEiNkYnRjktRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZbby1JJW1zdXBHRiQ2JS1GNjYtUS8mRXhwb25lbnRpYWxFO0YnRjlGO0Y+RkBGQkZERkZGSEZqbi9GTlEsMC4xMTExMTExZW1GJy1GIzYmLUZaNiRRIjNGJ0Y5RmduLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2KC1GNjYtUSJbRidGOS9GPEYxRj4vRkFGMUZCRkRGRkZIL0ZLUSwwLjE2NjY2NjdlbUYnL0ZORmhwLUYsNiNRIUYnLUY2Ni1RIl1GJ0Y5RmVwRj5GZnBGQkZERkZGSEZncEZjby8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGOS8lMXN1cGVyc2NyaXB0c2hpZnRHRmdxRjktRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSEZURlYtRiM2KC1GWjYkUSI0RidGOUZnbi1GIzYoLUYsNiVRLSZ2YXJrYXBwYTsxMUYnRi9GMi1GNjYuUTAmQXBwbHlGdW5jdGlvbjtGJy8lK2V4ZWN1dGFibGVHRj1GOUY7Rj5GQEZCRkRGRkZIRmpuRlxvLUkobWZlbmNlZEdGJDYkLUYjNiZGam9GYHFGY3FGOUY5RmBxRmNxRjlGZ25GXW9GOUZqcS1GIzYoRl9yRmduLUYjNigtRiw2JVEtJnZhcmthcHBhOzIyRidGL0YyRmdyRlxzRmBxRmNxRjlGZ25GXW9GOS1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIRlRGVkZickZqcS1GIzYoRl9yRmduRmJyRmduLUZebzYlRmBvRmpvRmhxRjlGaHNGY3NGanEtRiM2KEZfckZnbkZjc0ZnbkZddEY5RmhzLUYjNiZGWUZnbi1GXm82JUZgby1GIzYmLUZaNiRRIjJGJ0Y5RmduRmpvRjlGaHFGOUZqcS1GIzYmRmd0RmduRl10RjlGaHMtRiM2KEZZRmduRmNzRmduRmN0RjlGaHMtRiM2JkZickZnbi1GXm82JUZgby1GIzYmRl9yRmduRmpvRjlGaHFGOUZocy1GIzYmRmNzRmduRmB1RjlGaHMtRiM2KEZZRmduRmJyRmduRmN0RjlGaHMtRiM2JkZndEZnbkZgdUY5RjlGYHFGY3FGOQ==">LD4qJiIiJyIiIi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCQqJiIiJEYlJkkidUdGK0YrRiVGJUYlISIiKigiIiVGJS1JLSZ2YXJrYXBwYTsxMUdGKzYjRjBGJUYmRiVGMiooRjRGJS1JLSZ2YXJrYXBwYTsyMkdGK0Y3RiVGJkYlRjJGNUYlKihGNEYlRjVGJS1GJ0Y3RiVGMkY5RiUqKEY0RiVGOUYlRjxGJUYyKiZGJEYlLUYnNiMsJComIiIjRiVGMEYlRiVGJUYlKiZGQ0YlRjxGJUYyKihGJEYlRjlGJUY/RiVGJSomRjVGJS1GJzYjLCQqJkY0RiVGMEYlRiVGJUYlKiZGOUYlRkdGJUYlKihGJEYlRjVGJUY/RiVGJSomRkNGJUZHRiVGJQ==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L38" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVkaWZmRidGL0YyLUY2NiQtRiM2Ji1GLDYlUSRFcTFGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2Ji1JI21uR0YkNiRRIjFGJ0ZIRkQtRmJvNiRRIjNGJ0ZIRkgvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0ZIRkgvJStleGVjdXRhYmxlR0ZMRkhGSEZbcEZI">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVkaWZmRidGL0YyLUY2NiQtRiM2Ji1GLDYlUSRFcTFGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2Ji1JI21uR0YkNiRRIjFGJ0ZIRkQtRmJvNiRRIjNGJ0ZIRkgvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0ZIRkgvJStleGVjdXRhYmxlR0ZMRkhGSEZbcEZI</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUYjNigtSSNtaUdGJDYlUS0mdmFya2FwcGE7MjNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYuUTAmQXBwbHlGdW5jdGlvbjtGJy8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnL0Y1USdub3JtYWxGJy8lJmZlbmNlR0Y9LyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRlAtSShtZmVuY2VkR0YkNiQtRiM2Ji1JJW1zdWJHRiQ2JS1GLjYlUSJ1RidGMUY0LUYjNigtRjg2LVEiW0YnRj4vRkFGM0ZCL0ZFRjNGRkZIRkpGTC9GT1EsMC4xNjY2NjY3ZW1GJy9GUkZgby1GLjYjUSFGJy1GODYtUSJdRidGPkZdb0ZCRl5vRkZGSEZKRkxGX28vRlJRLDAuMTExMTExMWVtRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GPi8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRmpvRl1wRj5GPkZqb0ZdcEY+LUY4Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y+RkBGQkZERkZGSEZKRkxGTkZRLUZUNiQtRiM2LS1GODYtUSomdW1pbnVzMDtGJ0Y+RkBGQkZERkZGSEZKRkwvRk9RLDAuMjIyMjIyMmVtRicvRlJGXXEtRiM2Ji1JI21uR0YkNiRRIjRGJ0Y+RmJwLUklbXN1cEdGJDYlLUY4Ni1RLyZFeHBvbmVudGlhbEU7RidGPkZARkJGREZGRkhGSkZMRk5GaG8tRiM2Ji1GYnE2JFEiM0YnRj5GYnBGWEY+LyUxc3VwZXJzY3JpcHRzaGlmdEdGYXBGPi1GODYtUSIrRidGPkZARkJGREZGRkhGSkZMRlxxRl5xLUZicTYkUSIxRidGPi1GODYtUSgmbWludXM7RidGPkZARkJGREZGRkhGSkZMRlxxRl5xLUYjNiZGYXFGYnAtRmZxNiVGaHFGWEZgckY+RmJyLUYjNiYtRmJxNiRRIjZGJ0Y+RmJwLUZmcTYlRmhxLUYjNiYtRmJxNiRRIjJGJ0Y+RmJwRlhGPkZgckY+RmJyLUZmcTYlRmhxLUYjNiZGYXFGYnBGWEY+RmByRj5GPkY+">KiYtSS0mdmFya2FwcGE7MjNHNiI2IyZJInVHRiVGJSIiIiwsKiYiIiVGKS1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkdGJTYjLCQqJiIiJEYpRidGKUYpRikhIiJGKUYpKiZGLEYpLUYuRiZGKUY2KiYiIidGKS1GLjYjLCQqJiIiI0YpRidGKUYpRilGKS1GLjYjLCQqJkYsRilGJ0YpRilGKUYp</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L37" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSlzaW1wbGlmeUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJWRpZmZGJ0Y0RjctRjs2JC1GIzYmLUYsNiVRJEVxMUYnRjRGNy1JI21vR0YkNi1RIixGJy9GOFEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjYvJSlzdHJldGNoeUdGUS8lKnN5bW1ldHJpY0dGUS8lKGxhcmdlb3BHRlEvJS5tb3ZhYmxlbGltaXRzR0ZRLyUnYWNjZW50R0ZRLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictSSVtc3ViR0YkNiUtRiw2JVEidUYnRjRGNy1GIzYmLUkjbW5HRiQ2JFEiMkYnRk1GSUZmb0ZNLyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGTUZNRk1GTUZNRisvJStleGVjdXRhYmxlR0ZRRk0=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSlzaW1wbGlmeUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJWRpZmZGJ0Y0RjctRjs2JC1GIzYmLUYsNiVRJEVxMUYnRjRGNy1JI21vR0YkNi1RIixGJy9GOFEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjYvJSlzdHJldGNoeUdGUS8lKnN5bW1ldHJpY0dGUS8lKGxhcmdlb3BHRlEvJS5tb3ZhYmxlbGltaXRzR0ZRLyUnYWNjZW50R0ZRLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictSSVtc3ViR0YkNiUtRiw2JVEidUYnRjRGNy1GIzYmLUkjbW5HRiQ2JFEiMkYnRk1GSUZmb0ZNLyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGTUZNRk1GTUZNRisvJStleGVjdXRhYmxlR0ZRRk0=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY5LUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtRiM2KC1JI21uR0YkNiRRIjRGJ0YvLUYsNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRJjAuMGVtRicvRkVGUC1GIzYoLUkjbWlHRiQ2JVEtJnZhcmthcHBhOzEyRicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLUYsNi5RMCZBcHBseUZ1bmN0aW9uO0YnLyUrZXhlY3V0YWJsZUdGNEYvRjJGNUY3RjlGO0Y9Rj9GT0ZRLUkobWZlbmNlZEdGJDYkLUYjNiYtSSVtc3ViR0YkNiUtRlU2JVEidUYnRlhGZW4tRiM2KC1GLDYtUSJbRidGLy9GM0ZaRjUvRjhGWkY5RjtGPUY/L0ZCUSwwLjE2NjY2NjdlbUYnL0ZFRl9wLUZVNiNRIUYnLUYsNi1RIl1GJ0YvRlxwRjVGXXBGOUY7Rj1GP0ZecC9GRVEsMC4xMTExMTExZW1GJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGNEYvLyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGaXBGXHFGL0YvRmlwRlxxRi9GTC1JJW1zdXBHRiQ2JS1GLDYtUS8mRXhwb25lbnRpYWxFO0YnRi9GMkY1RjdGOUY7Rj1GP0ZPRmdwLUYjNiYtRkk2JFEiM0YnRi9GTEZhb0YvLyUxc3VwZXJzY3JpcHRzaGlmdEdGYHFGLy1GLDYtUSIrRidGL0YyRjVGN0Y5RjtGPUY/RkFGREZSLUYsNi1RKCZtaW51cztGJ0YvRjJGNUY3RjlGO0Y9Rj9GQUZELUYjNihGSEZMRlJGTC1GYnE2JUZkcUZhb0ZcckYvRmFyLUYjNigtRkk2JFEiNUYnRi9GTC1GIzYoLUZVNiVRLSZ2YXJrYXBwYTsyMUYnRlhGZW5GZ25GXG9GaXBGXHFGL0ZMRmFxRi9GYXItRiM2JkZdc0ZMLUZicTYlRmRxLUYjNidGK0Zhb0ZpcEZccUYvRlxyRi9GXnItRiM2KC1GSTYkUSMxMEYnRi9GTEZdc0ZMLUZicTYlRmRxLUYjNiYtRkk2JFEiMkYnRi9GTEZhb0YvRlxyRi9GXnItRiM2JkZdc0ZMLUZicTYlRmRxLUYjNiZGSEZMRmFvRi9GXHJGL0Zhci1GIzYoRmpzRkxGXXNGTEZmckYvRl5yLUYjNiZGUkZMRmZ0Ri9GXnItRiM2KC1GSTYkUSI2RidGL0ZMRlJGTEZddEYvRl5yLUYjNiZGanJGTEZdc0YvRi8=">LDgqKCIiJSIiIi1JLSZ2YXJrYXBwYTsxMkc2IjYjJkkidUdGKEYoRiUtSSRleHBHNiQlKnByb3RlY3RlZEdJKF9zeXNsaWJHRig2IywkKiYiIiRGJUYqRiVGJUYlISIiRiZGJSooRiRGJUYmRiUtRi1GKUYlRjUqKCIiJkYlLUktJnZhcmthcHBhOzIxR0YoRilGJUYsRiVGNSomRjpGJS1GLTYjLCRGKkY1RiVGNSooIiM1RiVGOkYlLUYtNiMsJComIiIjRiVGKkYlRiVGJUYlKiZGOkYlLUYtNiMsJComRiRGJUYqRiVGJUYlRiUqKEZBRiVGOkYlRjdGJUY1KiZGJkYlRkhGJUYlKigiIidGJUYmRiVGQkYlRiUqJkY5RiVGOkYlRiU=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L36" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSlzaW1wbGlmeUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJWRpZmZGJ0Y0RjctRjs2JC1GIzYmLUYsNiVRJEVxMUYnRjRGNy1JI21vR0YkNi1RIixGJy9GOFEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjYvJSlzdHJldGNoeUdGUS8lKnN5bW1ldHJpY0dGUS8lKGxhcmdlb3BHRlEvJS5tb3ZhYmxlbGltaXRzR0ZRLyUnYWNjZW50R0ZRLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictSSVtc3ViR0YkNiUtRiw2JVEidUYnRjRGNy1GIzYmLUkjbW5HRiQ2JFEiMkYnRk1GSS1GZ282JFEiM0YnRk1GTS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRk1GTUZNRk1GTUYrLyUrZXhlY3V0YWJsZUdGUUZN">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSlzaW1wbGlmeUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJWRpZmZGJ0Y0RjctRjs2JC1GIzYmLUYsNiVRJEVxMUYnRjRGNy1JI21vR0YkNi1RIixGJy9GOFEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjYvJSlzdHJldGNoeUdGUS8lKnN5bW1ldHJpY0dGUS8lKGxhcmdlb3BHRlEvJS5tb3ZhYmxlbGltaXRzR0ZRLyUnYWNjZW50R0ZRLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictSSVtc3ViR0YkNiUtRiw2JVEidUYnRjRGNy1GIzYmLUkjbW5HRiQ2JFEiMkYnRk1GSS1GZ282JFEiM0YnRk1GTS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRk1GTUZNRk1GTUYrLyUrZXhlY3V0YWJsZUdGUUZN</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUYjNigtSSNtaUdGJDYlUS0mdmFya2FwcGE7MTNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYuUTAmQXBwbHlGdW5jdGlvbjtGJy8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnL0Y1USdub3JtYWxGJy8lJmZlbmNlR0Y9LyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRlAtSShtZmVuY2VkR0YkNiQtRiM2Ji1JJW1zdWJHRiQ2JS1GLjYlUSJ1RidGMUY0LUYjNigtRjg2LVEiW0YnRj4vRkFGM0ZCL0ZFRjNGRkZIRkpGTC9GT1EsMC4xNjY2NjY3ZW1GJy9GUkZgby1GLjYjUSFGJy1GODYtUSJdRidGPkZdb0ZCRl5vRkZGSEZKRkxGX28vRlJRLDAuMTExMTExMWVtRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GPi8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRmpvRl1wRj5GPkZqb0ZdcEY+LUY4Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y+RkBGQkZERkZGSEZKRkxGTkZRLUZUNiQtRiM2LS1GODYtUSomdW1pbnVzMDtGJ0Y+RkBGQkZERkZGSEZKRkwvRk9RLDAuMjIyMjIyMmVtRicvRlJGXXEtRiM2Ji1JI21uR0YkNiRRIjRGJ0Y+RmJwLUklbXN1cEdGJDYlLUY4Ni1RLyZFeHBvbmVudGlhbEU7RidGPkZARkJGREZGRkhGSkZMRk5GaG8tRiM2Ji1GYnE2JFEiM0YnRj5GYnBGWEY+LyUxc3VwZXJzY3JpcHRzaGlmdEdGYXBGPi1GODYtUSIrRidGPkZARkJGREZGRkhGSkZMRlxxRl5xLUZicTYkUSIxRidGPi1GODYtUSgmbWludXM7RidGPkZARkJGREZGRkhGSkZMRlxxRl5xLUYjNiZGYXFGYnAtRmZxNiVGaHFGWEZgckY+RmJyLUYjNiYtRmJxNiRRIjZGJ0Y+RmJwLUZmcTYlRmhxLUYjNiYtRmJxNiRRIjJGJ0Y+RmJwRlhGPkZgckY+RmJyLUZmcTYlRmhxLUYjNiZGYXFGYnBGWEY+RmByRj5GPkY+">KiYtSS0mdmFya2FwcGE7MTNHNiI2IyZJInVHRiVGJSIiIiwsKiYiIiVGKS1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkdGJTYjLCQqJiIiJEYpRidGKUYpRikhIiJGKUYpKiZGLEYpLUYuRiZGKUY2KiYiIidGKS1GLjYjLCQqJiIiI0YpRidGKUYpRilGKS1GLjYjLCQqJkYsRilGJ0YpRilGKUYp</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L34" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSlzaW1wbGlmeUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJWRpZmZGJ0Y0RjctRjs2JC1GIzYmLUYsNiVRJEVxMUYnRjRGNy1JI21vR0YkNi1RIixGJy9GOFEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjYvJSlzdHJldGNoeUdGUS8lKnN5bW1ldHJpY0dGUS8lKGxhcmdlb3BHRlEvJS5tb3ZhYmxlbGltaXRzR0ZRLyUnYWNjZW50R0ZRLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictSSVtc3ViR0YkNiUtRiw2JVEidUYnRjRGNy1GIzYmLUkjbW5HRiQ2JFEiM0YnRk1GSUZmb0ZNLyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGTUZNRk1GTUZNRisvJStleGVjdXRhYmxlR0ZRRk0=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSlzaW1wbGlmeUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJWRpZmZGJ0Y0RjctRjs2JC1GIzYmLUYsNiVRJEVxMUYnRjRGNy1JI21vR0YkNi1RIixGJy9GOFEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjYvJSlzdHJldGNoeUdGUS8lKnN5bW1ldHJpY0dGUS8lKGxhcmdlb3BHRlEvJS5tb3ZhYmxlbGltaXRzR0ZRLyUnYWNjZW50R0ZRLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictSSVtc3ViR0YkNiUtRiw2JVEidUYnRjRGNy1GIzYmLUkjbW5HRiQ2JFEiM0YnRk1GSUZmb0ZNLyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGTUZNRk1GTUZNRisvJStleGVjdXRhYmxlR0ZRRk0=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtRiM2Ji1GIzYoLUkjbWlHRiQ2JVEtJnZhcmthcHBhOzIxRicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLUYsNi5RMCZBcHBseUZ1bmN0aW9uO0YnLyUrZXhlY3V0YWJsZUdGNEYvRjJGNUY3RjlGO0Y9Rj8vRkJRJjAuMGVtRicvRkVGWS1JKG1mZW5jZWRHRiQ2JC1GIzYmLUklbXN1YkdGJDYlLUZLNiVRInVGJ0ZORlEtRiM2KC1GLDYtUSJbRidGLy9GM0ZQRjUvRjhGUEY5RjtGPUY/L0ZCUSwwLjE2NjY2NjdlbUYnL0ZFRmhvLUZLNiNRIUYnLUYsNi1RIl1GJ0YvRmVvRjVGZm9GOUY7Rj1GP0Znby9GRVEsMC4xMTExMTExZW1GJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGNEYvLyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGYnBGZXBGL0YvRmJwRmVwRi8tRiw2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GMkY1RjdGOUY7Rj1GP0ZYRlotRmZuNiQtRiM2LC1JJW1zdXBHRiQ2JS1GLDYtUS8mRXhwb25lbnRpYWxFO0YnRi9GMkY1RjdGOUY7Rj1GP0ZYRmBwLUYjNiYtSSNtbkdGJDYkUSIzRidGL0ZqcEZqbkYvLyUxc3VwZXJzY3JpcHRzaGlmdEdGaXAtRiw2LVEiK0YnRi9GMkY1RjdGOUY7Rj1GP0ZBRkQtRmJxNiVGZHEtRiM2J0YrRmpuRmJwRmVwRi9GXXItRiw2LVEoJm1pbnVzO0YnRi9GMkY1RjdGOUY7Rj1GP0ZBRkQtRiM2Ji1GanE2JFEiNEYnRi9GanAtRmJxNiVGZHEtRiM2Ji1GanE2JFEiMkYnRi9GanBGam5GL0ZdckYvRl9yLUYjNiYtRmpxNiRRIjZGJ0YvRmpwLUZicTYlRmRxRmpuRl1yRi9GZnJGW3NGL0YvRi9GYnBGZXBGLw==">LCQqJi1JLSZ2YXJrYXBwYTsyMUc2IjYjJkkidUdGJkYmIiIiLCwtSSRleHBHNiQlKnByb3RlY3RlZEdJKF9zeXNsaWJHRiY2IywkKiYiIiRGKkYoRipGKkYqLUYtNiMsJEYoISIiRioqJiIiJUYqLUYtNiMsJComIiIjRipGKEYqRipGKkY4KiYiIidGKi1GLUYnRipGKkY6RjhGKkY4</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L122" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSVkaWZmRidGL0YyLUY2NiQtRiM2Ji1GLDYlUSRFcTJGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2Ji1JI21uR0YkNiRRIjFGJ0ZIRkQtRmJvNiRRIjJGJ0ZIRkgvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0ZIRkhGSEZILUYsNiNRIUYnLyUrZXhlY3V0YWJsZUdGTEZI">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSVkaWZmRidGL0YyLUY2NiQtRiM2Ji1GLDYlUSRFcTJGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2Ji1JI21uR0YkNiRRIjFGJ0ZIRkQtRmJvNiRRIjJGJ0ZIRkgvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0ZIRkhGSEZILUYsNiNRIUYnLyUrZXhlY3V0YWJsZUdGTEZI</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUYjNigtSSNtaUdGJDYlUS0mdmFya2FwcGE7MzJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYuUTAmQXBwbHlGdW5jdGlvbjtGJy8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnL0Y1USdub3JtYWxGJy8lJmZlbmNlR0Y9LyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRlAtSShtZmVuY2VkR0YkNiQtRiM2Ji1JJW1zdWJHRiQ2JS1GLjYlUSJ1RidGMUY0LUYjNigtRjg2LVEiW0YnRj4vRkFGM0ZCL0ZFRjNGRkZIRkpGTC9GT1EsMC4xNjY2NjY3ZW1GJy9GUkZgby1GLjYjUSFGJy1GODYtUSJdRidGPkZdb0ZCRl5vRkZGSEZKRkxGX28vRlJRLDAuMTExMTExMWVtRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GPi8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRmpvRl1wRj5GPkZqb0ZdcEY+LUY4Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y+RkBGQkZERkZGSEZKRkxGTkZRLUZUNiQtRiM2Ki1GIzYmLUkjbW5HRiQ2JFEiM0YnRj5GYnAtSSVtc3VwR0YkNiUtRjg2LVEvJkV4cG9uZW50aWFsRTtGJ0Y+RkBGQkZERkZGSEZKRkxGTkZoby1GIzYmLUZccTYkUSIyRidGPkZicEZYRj4vJTFzdXBlcnNjcmlwdHNoaWZ0R0ZhcEY+LUY4Ni1RKCZtaW51cztGJ0Y+RkBGQkZERkZGSEZKRkwvRk9RLDAuMjIyMjIyMmVtRicvRlJGYHItRiM2JkZbcUZicC1GYHE2JUZicUZYRmpxRj4tRjg2LVEiK0YnRj5GQEZCRkRGRkZIRkpGTEZfckZhci1GXHE2JFEiMUYnRj5GXHItRmBxNiVGYnEtRiM2JkZbcUZicEZYRj5GanFGPkY+Rj4=">KiYtSS0mdmFya2FwcGE7MzJHNiI2IyZJInVHRiVGJSIiIiwqKiYiIiRGKS1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkdGJTYjLCQqJiIiI0YpRidGKUYpRilGKSomRixGKS1GLkYmRikhIiJGKUYpLUYuNiMsJComRixGKUYnRilGKUY4Rik=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L121" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElU1FFMkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKXNpbXBsaWZ5RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiUtRiw2JVElZGlmZkYnRi9GMi1GUzYkLUYjNiYtRiw2JVEkRXEyRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictSSVtc3ViR0YkNiUtRiw2JVEidUYnRi9GMi1GIzYmLUkjbW5HRiQ2JFEiMUYnRjlGW28tRlxwNiRRIjNGJ0Y5RjkvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0Y5RjlGOUY5LyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElU1FFMkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKXNpbXBsaWZ5RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiUtRiw2JVElZGlmZkYnRi9GMi1GUzYkLUYjNiYtRiw2JVEkRXEyRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictSSVtc3ViR0YkNiUtRiw2JVEidUYnRi9GMi1GIzYmLUkjbW5HRiQ2JFEiMUYnRjlGW28tRlxwNiRRIjNGJ0Y5RjkvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0Y5RjlGOUY5LyUrZXhlY3V0YWJsZUdGPUY5</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElU1FFMkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiM2Mi1GIzYoLUkjbW5HRiQ2JFEiM0YnRjktRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZlbi1GIzYoLUYsNiVRLSZ2YXJrYXBwYTsxMUYnRi9GMi1GNjYuUTAmQXBwbHlGdW5jdGlvbjtGJy8lK2V4ZWN1dGFibGVHRj1GOUY7Rj5GQEZCRkRGRkZIRlpGZm4tSShtZmVuY2VkR0YkNiQtRiM2Ji1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNigtRjY2LVEiW0YnRjkvRjxGMUY+L0ZBRjFGQkZERkZGSC9GS1EsMC4xNjY2NjY3ZW1GJy9GTkZkcC1GLDYjUSFGJy1GNjYtUSJdRidGOUZhcEY+RmJwRkJGREZGRkhGY3AvRk5RLDAuMTExMTExMWVtRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRl5xRmFxRjlGOUZecUZhcUY5RlctSSVtc3VwR0YkNiUtRjY2LVEvJkV4cG9uZW50aWFsRTtGJ0Y5RjtGPkZARkJGREZGRkhGWkZccS1GIzYmLUZUNiRRIjJGJ0Y5RldGZm9GOS8lMXN1cGVyc2NyaXB0c2hpZnRHRmVxRjktRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZnci1GIzYoRlNGVy1GIzYoLUYsNiVRLSZ2YXJrYXBwYTszM0YnRi9GMkZcb0Zhb0ZecUZhcUY5RldGZnFGOS1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIRmZyRmhyLUYjNihGU0ZXRmduRlctRmdxNiVGaXFGZm9GYXJGOUZgcy1GIzYoRlNGV0Zbc0ZXRmVzRjlGY3JGZ25GYHMtRiM2JkZnbkZXLUZncTYlRmlxLUYjNiZGU0ZXRmZvRjlGYXJGOUZjckZbc0Zgcy1GIzYmRltzRldGW3RGOUY5Rl5xRmFxRjk=">LDIqKCIiJCIiIi1JLSZ2YXJrYXBwYTsxMUc2IjYjJkkidUdGKEYoRiUtSSRleHBHNiQlKnByb3RlY3RlZEdJKF9zeXNsaWJHRig2IywkKiYiIiNGJUYqRiVGJUYlRiUqKEYkRiUtSS0mdmFya2FwcGE7MzNHRihGKUYlRixGJUYlKihGJEYlRiZGJS1GLUYpRiUhIiIqKEYkRiVGNkYlRjlGJUY6RiZGJSomRiZGJS1GLTYjLCQqJkYkRiVGKkYlRiVGJUY6RjZGJSomRjZGJUY9RiVGOg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L126" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSVkaWZmRidGL0YyLUY2NiQtRiM2Ji1GLDYlUSRFcTJGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2Ji1JI21uR0YkNiRRIjJGJ0ZIRkRGYW9GSC8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRkhGSEZIRkgtRiw2I1EhRicvJStleGVjdXRhYmxlR0ZMRkg=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSVkaWZmRidGL0YyLUY2NiQtRiM2Ji1GLDYlUSRFcTJGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2Ji1JI21uR0YkNiRRIjJGJ0ZIRkRGYW9GSC8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRkhGSEZIRkgtRiw2I1EhRicvJStleGVjdXRhYmxlR0ZMRkg=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtRiM2Ji1GIzYoLUkjbWlHRiQ2JVEtJnZhcmthcHBhOzMxRicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLUYsNi5RMCZBcHBseUZ1bmN0aW9uO0YnLyUrZXhlY3V0YWJsZUdGNEYvRjJGNUY3RjlGO0Y9Rj8vRkJRJjAuMGVtRicvRkVGWS1JKG1mZW5jZWRHRiQ2JC1GIzYmLUklbXN1YkdGJDYlLUZLNiVRInVGJ0ZORlEtRiM2KC1GLDYtUSJbRidGLy9GM0ZQRjUvRjhGUEY5RjtGPUY/L0ZCUSwwLjE2NjY2NjdlbUYnL0ZFRmhvLUZLNiNRIUYnLUYsNi1RIl1GJ0YvRmVvRjVGZm9GOUY7Rj1GP0Znby9GRVEsMC4xMTExMTExZW1GJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGNEYvLyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGYnBGZXBGL0YvRmJwRmVwRi8tRiw2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GMkY1RjdGOUY7Rj1GP0ZYRlotRmZuNiQtRiM2LC1JJW1zdXBHRiQ2JS1GLDYtUS8mRXhwb25lbnRpYWxFO0YnRi9GMkY1RjdGOUY7Rj1GP0ZYRmBwLUYjNiYtSSNtbkdGJDYkUSIzRidGL0ZqcEZqbkYvLyUxc3VwZXJzY3JpcHRzaGlmdEdGaXAtRiw2LVEiK0YnRi9GMkY1RjdGOUY7Rj1GP0ZBRkQtRmJxNiVGZHEtRiM2J0YrRmpuRmJwRmVwRi9GXXItRiw2LVEoJm1pbnVzO0YnRi9GMkY1RjdGOUY7Rj1GP0ZBRkQtRiM2Ji1GanE2JFEiNEYnRi9GanAtRmJxNiVGZHEtRiM2Ji1GanE2JFEiMkYnRi9GanBGam5GL0ZdckYvRl9yLUYjNiYtRmpxNiRRIjZGJ0YvRmpwLUZicTYlRmRxRmpuRl1yRi9GZnJGW3NGL0YvRi9GYnBGZXBGLw==">LCQqJi1JLSZ2YXJrYXBwYTszMUc2IjYjJkkidUdGJkYmIiIiLCwtSSRleHBHNiQlKnByb3RlY3RlZEdJKF9zeXNsaWJHRiY2IywkKiYiIiRGKkYoRipGKkYqLUYtNiMsJEYoISIiRioqJiIiJUYqLUYtNiMsJComIiIjRipGKEYqRipGKkY4KiYiIidGKi1GLUYnRipGKkY6RjhGKkY4</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L127" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSVkaWZmRidGL0YyLUY2NiQtRiM2Ji1GLDYlUSRFcTJGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2Ji1JI21uR0YkNiRRIjJGJ0ZIRkQtRmJvNiRRIjNGJ0ZIRkgvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0ZIRkhGSEZILUYsNiNRIUYnLyUrZXhlY3V0YWJsZUdGTEZI">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSVkaWZmRidGL0YyLUY2NiQtRiM2Ji1GLDYlUSRFcTJGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2Ji1JI21uR0YkNiRRIjJGJ0ZIRkQtRmJvNiRRIjNGJ0ZIRkgvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0ZIRkhGSEZILUYsNiNRIUYnLyUrZXhlY3V0YWJsZUdGTEZI</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUYjNigtSSNtaUdGJDYlUS0mdmFya2FwcGE7MTJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYuUTAmQXBwbHlGdW5jdGlvbjtGJy8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnL0Y1USdub3JtYWxGJy8lJmZlbmNlR0Y9LyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRlAtSShtZmVuY2VkR0YkNiQtRiM2Ji1JJW1zdWJHRiQ2JS1GLjYlUSJ1RidGMUY0LUYjNigtRjg2LVEiW0YnRj4vRkFGM0ZCL0ZFRjNGRkZIRkpGTC9GT1EsMC4xNjY2NjY3ZW1GJy9GUkZgby1GLjYjUSFGJy1GODYtUSJdRidGPkZdb0ZCRl5vRkZGSEZKRkxGX28vRlJRLDAuMTExMTExMWVtRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GPi8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRmpvRl1wRj5GPkZqb0ZdcEY+LUY4Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y+RkBGQkZERkZGSEZKRkxGTkZRLUZUNiQtRiM2Ki1GIzYmLUkjbW5HRiQ2JFEiM0YnRj5GYnAtSSVtc3VwR0YkNiUtRjg2LVEvJkV4cG9uZW50aWFsRTtGJ0Y+RkBGQkZERkZGSEZKRkxGTkZoby1GIzYmLUZccTYkUSIyRidGPkZicEZYRj4vJTFzdXBlcnNjcmlwdHNoaWZ0R0ZhcEY+LUY4Ni1RKCZtaW51cztGJ0Y+RkBGQkZERkZGSEZKRkwvRk9RLDAuMjIyMjIyMmVtRicvRlJGYHItRiM2JkZbcUZicC1GYHE2JUZicUZYRmpxRj4tRjg2LVEiK0YnRj5GQEZCRkRGRkZIRkpGTEZfckZhci1GXHE2JFEiMUYnRj5GXHItRmBxNiVGYnEtRiM2JkZbcUZicEZYRj5GanFGPkY+Rj4=">KiYtSS0mdmFya2FwcGE7MTJHNiI2IyZJInVHRiVGJSIiIiwqKiYiIiRGKS1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkdGJTYjLCQqJiIiI0YpRidGKUYpRilGKSomRixGKS1GLkYmRikhIiJGKUYpLUYuNiMsJComRixGKUYnRilGKUY4Rik=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L128" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSVkaWZmRidGL0YyLUY2NiQtRiM2Ji1GLDYlUSRFcTJGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2Ji1JI21uR0YkNiRRIjNGJ0ZIRkRGYW9GSC8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRkhGSEZIRkgtRiw2I1EhRicvJStleGVjdXRhYmxlR0ZMRkg=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSVkaWZmRidGL0YyLUY2NiQtRiM2Ji1GLDYlUSRFcTJGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2Ji1JI21uR0YkNiRRIjNGJ0ZIRkRGYW9GSC8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRkhGSEZIRkgtRiw2I1EhRicvJStleGVjdXRhYmxlR0ZMRkg=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYyLUYjNiYtSSNtbkdGJDYkUSIzRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnRjEvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjovJSlzdHJldGNoeUdGOi8lKnN5bW1ldHJpY0dGOi8lKGxhcmdlb3BHRjovJS5tb3ZhYmxlbGltaXRzR0Y6LyUnYWNjZW50R0Y6LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGSS1GIzYoLUkjbWlHRiQ2JVEtJnZhcmthcHBhOzMxRicvJSdpdGFsaWNHUSV0cnVlRicvRjJRJ2l0YWxpY0YnLUY1Ni5RMCZBcHBseUZ1bmN0aW9uO0YnLyUrZXhlY3V0YWJsZUdGOkYxRjhGO0Y9Rj9GQUZDRkVGR0ZKLUkobWZlbmNlZEdGJDYkLUYjNiYtSSVtc3ViR0YkNiUtRk82JVEidUYnRlJGVS1GIzYoLUY1Ni1RIltGJ0YxL0Y5RlRGOy9GPkZURj9GQUZDRkUvRkhRLDAuMTY2NjY2N2VtRicvRktGaW8tRk82I1EhRictRjU2LVEiXUYnRjFGZm9GO0Znb0Y/RkFGQ0ZFRmhvL0ZLUSwwLjExMTExMTFlbUYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y6RjEvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0ZjcEZmcEYxRjFGY3BGZnBGMUYxLUY1Ni1RIitGJ0YxRjhGO0Y9Rj9GQUZDRkUvRkhRLDAuMjIyMjIyMmVtRicvRktGX3EtRiM2KEYtRjQtRiM2KC1GTzYlUS0mdmFya2FwcGE7MTNGJ0ZSRlVGV0ZmbkZjcEZmcEYxRjQtSSVtc3VwR0YkNiUtRjU2LVEvJkV4cG9uZW50aWFsRTtGJ0YxRjhGO0Y9Rj9GQUZDRkVGR0ZhcC1GIzYmLUYuNiRRIjJGJ0YxRjRGW29GMS8lMXN1cGVyc2NyaXB0c2hpZnRHRmpwRjEtRjU2LVEoJm1pbnVzO0YnRjFGOEY7Rj1GP0ZBRkNGRUZecUZgcS1GIzYoRi1GNEZMRjQtRmlxNiVGW3JGW29GY3JGMUZlci1GIzYmRkxGNC1GaXE2JUZbci1GIzYnLUY1Ni1RKiZ1bWludXMwO0YnRjFGOEY7Rj1GP0ZBRkNGRUZecUZgcUZbb0ZjcEZmcEYxRmNyRjFGW3EtRiM2JkZMRjRGaHFGMUZlci1GIzYoRi1GNEZjcUY0RmpyRjFGW3FGY3FGZXItRiM2JkZjcUY0LUZpcTYlRltyLUYjNiZGLUY0RltvRjFGY3JGMUYx">LDIqJiIiJCIiIi1JLSZ2YXJrYXBwYTszMUc2IjYjJkkidUdGKEYoRiVGJSooRiRGJS1JLSZ2YXJrYXBwYTsxM0dGKEYpRiUtSSRleHBHNiQlKnByb3RlY3RlZEdJKF9zeXNsaWJHRig2IywkKiYiIiNGJUYqRiVGJUYlRiUqKEYkRiVGJkYlLUYwRilGJSEiIiomRiZGJS1GMDYjLCRGKkY6RiVGOiomRiZGJUYvRiVGJSooRiRGJUYtRiVGOUYlRjpGLUYlKiZGLUYlLUYwNiMsJComRiRGJUYqRiVGJUYlRjo=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L129" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSVkaWZmRidGL0YyLUY2NiQtRiM2Ji1GLDYlUSRFcTNGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2Ji1JI21uR0YkNiRRIjFGJ0ZIRkQtRmJvNiRRIjJGJ0ZIRkgvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0ZIRkhGSEZILUYsNiNRIUYnLyUrZXhlY3V0YWJsZUdGTEZI">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSVkaWZmRidGL0YyLUY2NiQtRiM2Ji1GLDYlUSRFcTNGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2Ji1JI21uR0YkNiRRIjFGJ0ZIRkQtRmJvNiRRIjJGJ0ZIRkgvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0ZIRkhGSEZILUYsNiNRIUYnLyUrZXhlY3V0YWJsZUdGTEZI</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LEwqKCIkXyMiIiItSS0mdmFya2FwcGE7MTJHNiI2IyZJInVHRihGKEYlLUkkZXhwRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliR0YoNiMsJComIiIkRiVGKkYlRiVGJSEiIiooIiQvJkYlLUktJnZhcmthcHBhOzIxR0YoRilGJUYsRiVGNSooIiQ/JUYlRjhGJS1GLTYjLCQqJiIiJUYlRipGJUYlRiVGJSooRiRGJUYmRiVGPEYlRiUqJiIjISpGJUY4RiVGJSomIiM9RiVGJkYlRiUqKCIjc0YlRiZGJS1GLUYpRiVGNSooIiRvIkYlRiZGJS1GLTYjLCQqJiIiI0YlRipGJUYlRiVGJSooIiM/RiVGOEYlLUYtNiMsJEYqRjVGJUY1KigiJFMjRiVGOEYlRkhGJUY1KihGO0YlRjhGJUZLRiVGJSooRk9GJUYmRiVGUkYlRjUqKEZPRiVGJkYlLUYtNiMsJComIiIpRiVGKkYlRiVGJUYlKihGT0YlRjhGJUZaRiVGJSooRkdGJUYmRiUtRi02IywkKiYiIidGJUYqRiVGJUYlRiUqKEZFRiVGJkYlLUYtNiMsJComIiIoRiVGKkYlRiVGJUY1KihGVkYlRjhGJS1GLTYjLCQqJiIiJkYlRipGJUYlRiVGNSooRkNGJUY4RiVGW29GJUYlKihGUUYlRjhGJUZhb0YlRjUqKEZPRiVGOEYlLUYtNiMsJEZORjVGJUYlKihGSkYlRiZGJUZnb0YlRjU=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L124" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSVkaWZmRidGL0YyLUY2NiQtRiM2Ji1GLDYlUSRFcTNGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2Ji1JI21uR0YkNiRRIjFGJ0ZIRkQtRmJvNiRRIjNGJ0ZIRkgvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0ZIRkhGSEZILUYsNiNRIUYnLyUrZXhlY3V0YWJsZUdGTEZI">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSVkaWZmRidGL0YyLUY2NiQtRiM2Ji1GLDYlUSRFcTNGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2Ji1JI21uR0YkNiRRIjFGJ0ZIRkQtRmJvNiRRIjNGJ0ZIRkgvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0ZIRkhGSEZILUYsNiNRIUYnLyUrZXhlY3V0YWJsZUdGTEZI</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtRiM2KC1JI21uR0YkNiRRIjJGJ0YvLUYsNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRJjAuMGVtRicvRkVGUC1GIzYoLUkjbWlHRiQ2JVEtJnZhcmthcHBhOzEzRicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLUYsNi5RMCZBcHBseUZ1bmN0aW9uO0YnLyUrZXhlY3V0YWJsZUdGNEYvRjJGNUY3RjlGO0Y9Rj9GT0ZRLUkobWZlbmNlZEdGJDYkLUYjNiYtSSVtc3ViR0YkNiUtRlU2JVEidUYnRlhGZW4tRiM2KC1GLDYtUSJbRidGLy9GM0ZaRjUvRjhGWkY5RjtGPUY/L0ZCUSwwLjE2NjY2NjdlbUYnL0ZFRl9wLUZVNiNRIUYnLUYsNi1RIl1GJ0YvRlxwRjVGXXBGOUY7Rj1GP0ZecC9GRVEsMC4xMTExMTExZW1GJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGNEYvLyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGaXBGXHFGL0YvRmlwRlxxRi9GTC1GXW82JC1GIzY3RistRkk2JFEiOUYnRi8tRiw2LVEiK0YnRi9GMkY1RjdGOUY7Rj1GP0ZBRkQtSSVtc3VwR0YkNiUtRiw2LVEvJkV4cG9uZW50aWFsRTtGJ0YvRjJGNUY3RjlGO0Y9Rj9GT0ZncC1GIzYnRitGYW9GaXBGXHFGLy8lMXN1cGVyc2NyaXB0c2hpZnRHRmBxLUYsNi1RKCZtaW51cztGJ0YvRjJGNUY3RjlGO0Y9Rj9GQUZELUYjNiYtRkk2JFEjMzZGJ0YvRkwtRlxyNiVGXnItRiM2Ji1GSTYkUSI2RidGL0ZMRmFvRi9GY3JGL0Zlci1GXHI2JUZeci1GIzYmLUZJNiRRIjhGJ0YvRkxGYW9GL0ZjckZocS1GIzYmLUZJNiRRIzg0RidGL0ZMLUZccjYlRl5yLUYjNiYtRkk2JFEiNUYnRi9GTEZhb0YvRmNyRi9GaHEtRiM2JkZlcUZMLUZccjYlRl5yLUYjNiYtRkk2JFEiN0YnRi9GTEZhb0YvRmNyRi9GZXItRiM2JkZddEZMLUZccjYlRl5yLUYjNiZGSEZMRmFvRi9GY3JGL0ZocS1GIzYmLUZJNiRRJDEyNkYnRi9GTC1GXHI2JUZeci1GIzYmLUZJNiRRIjNGJ0YvRkxGYW9GL0ZjckYvRmVyLUYjNiZGaHVGTC1GXHI2JUZeci1GIzYmLUZJNiRRIjRGJ0YvRkxGYW9GL0ZjckYvRmhxLUYjNiZGanJGTC1GXHI2JUZeckZhb0ZjckYvRi9GL0YvRmlwRlxxRi8=">LCQqKCIiIyIiIi1JLSZ2YXJrYXBwYTsxM0c2IjYjJkkidUdGKEYoRiUsNiIiKiEiIi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkdGKDYjLCRGKkYuRiUqJiIjT0YlLUYwNiMsJComIiInRiVGKkYlRiVGJUYuLUYwNiMsJComIiIpRiVGKkYlRiVGLiomIiMlKUYlLUYwNiMsJComIiImRiVGKkYlRiVGJUYlKiZGLUYlLUYwNiMsJComIiIoRiVGKkYlRiVGJUYlKiZGQ0YlLUYwNiMsJComRiRGJUYqRiVGJUYlRi4qJiIkRSJGJS1GMDYjLCQqJiIiJEYlRipGJUYlRiVGJSomRlVGJS1GMDYjLCQqJiIiJUYlRipGJUYlRiVGLiomRjdGJS1GMEYpRiVGJUYlRi4=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L125" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElU1FFM0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKXNpbXBsaWZ5RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiUtRiw2JVElZGlmZkYnRi9GMi1GUzYkLUYjNiYtRiw2JVEkRXEzRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictSSVtc3ViR0YkNiUtRiw2JVEidUYnRi9GMi1GIzYmLUkjbW5HRiQ2JFEiMkYnRjlGW29GW3BGOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRjlGOUY5RjkvJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElU1FFM0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKXNpbXBsaWZ5RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiUtRiw2JVElZGlmZkYnRi9GMi1GUzYkLUYjNiYtRiw2JVEkRXEzRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictSSVtc3ViR0YkNiUtRiw2JVEidUYnRi9GMi1GIzYmLUkjbW5HRiQ2JFEiMkYnRjlGW29GW3BGOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRjlGOUY5RjkvJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LFxvIiNPIiIiKiYiJFciRiQtSSRleHBHNiQlKnByb3RlY3RlZEdJKF9zeXNsaWJHNiI2IyZJInVHRixGLEYkISIiKiYiIyEqRiQtSS0mdmFya2FwcGE7MjJHRixGLUYkRiQqJkYyRiQtSS0mdmFya2FwcGE7MTFHRixGLUYkRiQqJiIiJUYkLUYoNiMsJEYuRjBGJEYwKiYiJC8mRiQtRig2IywkKiYiIiRGJEYuRiRGJEYkRjAqKCIiI0YkRjNGJC1GKDYjLCQqJiIiKUYkRi5GJEYkRiRGJCooRkVGJEY2RiRGRkYkRiQqKEZFRiRGM0YkLUYoNiMsJComRkVGJEYuRiRGMEYkRiQqKEYyRiRGM0YkLUYoNiMsJComIiInRiRGLkYkRiRGJEYkKigiIz9GJEYzRiQtRig2IywkKiYiIihGJEYuRiRGJEYkRjAqKCIkUyNGJEYzRiQtRig2IywkKiYiIiZGJEYuRiRGJEYkRjAqKEZpbkYkRjZGJEZqbkYkRjAqKEYyRiRGNkYkRlJGJEYkKihGWEYkRjZGJEZZRiRGMCooRlhGJEYzRiRGOkYkRjAqKEZFRiRGTUYkRjZGJEYkKihGWEYkRjpGJEY2RiRGMComRiZGJEZSRiRGJComIiRPJEYkLUYoNiMsJEZQRiRGJEYkKiZGI0YkRllGJEYwKiZGZ29GJEZqbkYkRjAqJkY5RiRGRkYkRiQqKCIkPyVGJEYzRiRGaG9GJEYkKihGaW5GJEYzRiRGJ0YkRjAqKEZfcEYkRjZGJEZob0YkRiQqKEY+RiRGNkYkRj9GJEYwKihGPkYkRjNGJEY/RiRGMCooRl9wRiRGNkYkLUYoNiMsJComRjlGJEYuRiRGJEYkRiQqKEZfcEYkRjNGJEZlcEYkRiQqKEZpbkYkRjZGJEYnRiRGMComRj5GJEZlcEYkRiQ=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L131" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSlzaW1wbGlmeUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJWRpZmZGJ0Y0RjctRjs2JC1GIzYmLUYsNiVRJEVxM0YnRjRGNy1JI21vR0YkNi1RIixGJy9GOFEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjYvJSlzdHJldGNoeUdGUS8lKnN5bW1ldHJpY0dGUS8lKGxhcmdlb3BHRlEvJS5tb3ZhYmxlbGltaXRzR0ZRLyUnYWNjZW50R0ZRLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictSSVtc3ViR0YkNiUtRiw2JVEidUYnRjRGNy1GIzYmLUkjbW5HRiQ2JFEiMkYnRk1GSS1GZ282JFEiM0YnRk1GTS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRk1GTUZNRk1GTUYrLyUrZXhlY3V0YWJsZUdGUUZN">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSlzaW1wbGlmeUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJWRpZmZGJ0Y0RjctRjs2JC1GIzYmLUYsNiVRJEVxM0YnRjRGNy1JI21vR0YkNi1RIixGJy9GOFEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjYvJSlzdHJldGNoeUdGUS8lKnN5bW1ldHJpY0dGUS8lKGxhcmdlb3BHRlEvJS5tb3ZhYmxlbGltaXRzR0ZRLyUnYWNjZW50R0ZRLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictSSVtc3ViR0YkNiUtRiw2JVEidUYnRjRGNy1GIzYmLUkjbW5HRiQ2JFEiMkYnRk1GSS1GZ282JFEiM0YnRk1GTS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRk1GTUZNRk1GTUYrLyUrZXhlY3V0YWJsZUdGUUZN</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtRiM2KC1JI21uR0YkNiRRIjJGJ0YvLUYsNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRJjAuMGVtRicvRkVGUC1GIzYoLUkjbWlHRiQ2JVEtJnZhcmthcHBhOzIzRicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLUYsNi5RMCZBcHBseUZ1bmN0aW9uO0YnLyUrZXhlY3V0YWJsZUdGNEYvRjJGNUY3RjlGO0Y9Rj9GT0ZRLUkobWZlbmNlZEdGJDYkLUYjNiYtSSVtc3ViR0YkNiUtRlU2JVEidUYnRlhGZW4tRiM2KC1GLDYtUSJbRidGLy9GM0ZaRjUvRjhGWkY5RjtGPUY/L0ZCUSwwLjE2NjY2NjdlbUYnL0ZFRl9wLUZVNiNRIUYnLUYsNi1RIl1GJ0YvRlxwRjVGXXBGOUY7Rj1GP0ZecC9GRVEsMC4xMTExMTExZW1GJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGNEYvLyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGaXBGXHFGL0YvRmlwRlxxRi9GTC1GXW82JC1GIzY4LUYjNiYtRkk2JFEjMTBGJ0YvRkwtSSVtc3VwR0YkNiUtRiw2LVEvJkV4cG9uZW50aWFsRTtGJ0YvRjJGNUY3RjlGO0Y9Rj9GT0ZncC1GIzYnRitGYW9GaXBGXHFGLy8lMXN1cGVyc2NyaXB0c2hpZnRHRmBxRi8tRiw2LVEoJm1pbnVzO0YnRi9GMkY1RjdGOUY7Rj1GP0ZBRkQtRltyNiVGXXItRiM2Ji1GSTYkUSI4RidGL0ZMRmFvRi9GYnJGZHItRiM2Ji1GSTYkUSM0NUYnRi9GTC1GW3I2JUZdci1GIzYmLUZJNiRRIjZGJ0YvRkxGYW9GL0ZickYvLUYsNi1RIitGJ0YvRjJGNUY3RjlGO0Y9Rj9GQUZELUYjNiYtRkk2JFEkMTIwRidGL0ZMLUZbcjYlRl1yLUYjNiYtRkk2JFEiNUYnRi9GTEZhb0YvRmJyRi9GZHItRltyNiVGXXItRiM2J0YrLUYjNiZGSEZMRmFvRi9GaXBGXHFGL0ZickZqcy1GIzYmRmdxRkwtRltyNiVGXXItRiM2Ji1GSTYkUSI3RidGL0ZMRmFvRi9GYnJGL0Zqcy1GIzYmLUZJNiRRJDI1MkYnRi9GTC1GW3I2JUZdci1GIzYmLUZJNiRRIjNGJ0YvRkxGYW9GL0ZickYvRmRyLUYjNiYtRkk2JFEkMjEwRidGL0ZMLUZbcjYlRl1yLUYjNiYtRkk2JFEiNEYnRi9GTEZhb0YvRmJyRi9GZHJGYHNGanMtRiM2JkZfdEZMLUZbcjYlRl1yRmFvRmJyRi9GZHItRiM2JkZmdkZMLUZbcjYlRl1yRl11RmJyRi9GL0YvRi9GaXBGXHFGLw==">LCQqKCIiIyIiIi1JLSZ2YXJrYXBwYTsyM0c2IjYjJkkidUdGKEYoRiUsOComIiM1RiUtSSRleHBHNiQlKnByb3RlY3RlZEdJKF9zeXNsaWJHRig2IywkRiohIiJGJUYlLUYwNiMsJComIiIpRiVGKkYlRiVGNiomIiNYRiUtRjA2IywkKiYiIidGJUYqRiVGJUYlRjYqJiIkPyJGJS1GMDYjLCQqJiIiJkYlRipGJUYlRiVGJS1GMDYjLCQqJkYkRiVGKkYlRjZGNiomRi5GJS1GMDYjLCQqJiIiKEYlRipGJUYlRiVGJSomIiRfI0YlLUYwNiMsJComIiIkRiVGKkYlRiVGJUYlKiYiJDUjRiUtRjA2IywkKiYiIiVGJUYqRiVGJUYlRjZGPUY2KiZGREYlLUYwRilGJUYlKiZGZm5GJS1GMDYjLCRGTUYlRiVGNkYlRjY=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L130" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElU1FFNEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKXNpbXBsaWZ5RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiUtRiw2JVElZGlmZkYnRi9GMi1GUzYkLUYjNiYtRiw2JVEkRXEzRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictSSVtc3ViR0YkNiUtRiw2JVEidUYnRi9GMi1GIzYmLUkjbW5HRiQ2JFEiM0YnRjlGW29GW3BGOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRjlGOUY5RjkvJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElU1FFNEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKXNpbXBsaWZ5RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiUtRiw2JVElZGlmZkYnRi9GMi1GUzYkLUYjNiYtRiw2JVEkRXEzRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictSSVtc3ViR0YkNiUtRiw2JVEidUYnRi9GMi1GIzYmLUkjbW5HRiQ2JFEiM0YnRjlGW29GW3BGOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRjlGOUY5RjkvJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LEoiI3MiIiIqJiIkbyJGJC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjJkkidUdGLEYsRiQhIiIqJkYjRiQtSS0mdmFya2FwcGE7MTFHRixGLUYkRiQqJiIiI0YkLUYoNiMsJComRjVGJEYuRiRGMEYkRiQqJiIjPUYkLUYoNiMsJEYuRjBGJEYwKiYiJF8jRiQtRig2IywkKiYiIiRGJEYuRiRGJEYkRjAqKEYjRiRGMkYkLUYoNiMsJComIiImRiRGLkYkRiRGJEYwKihGO0YkRjJGJC1GKDYjLCQqJiIiJ0YkRi5GJEYkRiRGJCooRjVGJEYyRiQtRig2IywkKiYiIihGJEYuRiRGJEYkRjAqKEY1RiRGNkYkRjJGJEYkKihGO0YkRjxGJEYyRiRGMComRjtGJEZNRiRGJComRkBGJC1GKDYjLCRGOUYkRiRGJComRjVGJEZTRiRGMComRiNGJEZHRiRGMCooRkBGJEYyRiRGZm5GJEYkKihGQEYkRjJGJEZBRiRGMCooRiZGJEYyRiQtRig2IywkKiYiIiVGJEYuRiRGJEYkRiQqKEYmRiRGMkYkRidGJEYwKiZGJkYkRl5vRiRGJA==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L133" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSlzaW1wbGlmeUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJWRpZmZGJ0Y0RjctRjs2JC1GIzYmLUYsNiVRJEVxNEYnRjRGNy1JI21vR0YkNi1RIixGJy9GOFEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjYvJSlzdHJldGNoeUdGUS8lKnN5bW1ldHJpY0dGUS8lKGxhcmdlb3BHRlEvJS5tb3ZhYmxlbGltaXRzR0ZRLyUnYWNjZW50R0ZRLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictSSVtc3ViR0YkNiUtRiw2JVEidUYnRjRGNy1GIzYmLUkjbW5HRiQ2JFEiMUYnRk1GSS1GZ282JFEiMkYnRk1GTS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRk1GTUZNRk1GTUYrLyUrZXhlY3V0YWJsZUdGUUZN">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSlzaW1wbGlmeUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJWRpZmZGJ0Y0RjctRjs2JC1GIzYmLUYsNiVRJEVxNEYnRjRGNy1JI21vR0YkNi1RIixGJy9GOFEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjYvJSlzdHJldGNoeUdGUS8lKnN5bW1ldHJpY0dGUS8lKGxhcmdlb3BHRlEvJS5tb3ZhYmxlbGltaXRzR0ZRLyUnYWNjZW50R0ZRLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictSSVtc3ViR0YkNiUtRiw2JVEidUYnRjRGNy1GIzYmLUkjbW5HRiQ2JFEiMUYnRk1GSS1GZ282JFEiMkYnRk1GTS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRk1GTUZNRk1GTUYrLyUrZXhlY3V0YWJsZUdGUUZN</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUYjNigtSSNtaUdGJDYlUS0mdmFya2FwcGE7MzFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYuUTAmQXBwbHlGdW5jdGlvbjtGJy8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnL0Y1USdub3JtYWxGJy8lJmZlbmNlR0Y9LyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRlAtSShtZmVuY2VkR0YkNiQtRiM2Ji1JJW1zdWJHRiQ2JS1GLjYlUSJ1RidGMUY0LUYjNigtRjg2LVEiW0YnRj4vRkFGM0ZCL0ZFRjNGRkZIRkpGTC9GT1EsMC4xNjY2NjY3ZW1GJy9GUkZgby1GLjYjUSFGJy1GODYtUSJdRidGPkZdb0ZCRl5vRkZGSEZKRkxGX28vRlJRLDAuMTExMTExMWVtRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GPi8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRmpvRl1wRj5GPkZqb0ZdcEY+LUY4Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y+RkBGQkZERkZGSEZKRkxGTkZRLUZUNiQtRiM2Ki1GIzYmLUkjbW5HRiQ2JFEiM0YnRj5GYnAtSSVtc3VwR0YkNiUtRjg2LVEvJkV4cG9uZW50aWFsRTtGJ0Y+RkBGQkZERkZGSEZKRkxGTkZoby1GIzYnLUY4Ni1RKiZ1bWludXMwO0YnRj5GQEZCRkRGRkZIRkpGTC9GT1EsMC4yMjIyMjIyZW1GJy9GUkZbckZYRmpvRl1wRj4vJTFzdXBlcnNjcmlwdHNoaWZ0R0ZhcEY+LUY4Ni1RIitGJ0Y+RkBGQkZERkZGSEZKRkxGanFGXHItRmBxNiVGYnFGWEZdci1GODYtUSgmbWludXM7RidGPkZARkJGREZGRkhGSkZMRmpxRlxyLUZgcTYlRmJxLUYjNidGZ3EtRiM2Ji1GXHE2JFEiMkYnRj5GYnBGWEY+RmpvRl1wRj5GXXJGZHJGW3FGPkY+Rj4=">KiYtSS0mdmFya2FwcGE7MzFHNiI2IyZJInVHRiVGJSIiIiwqKiYiIiRGKS1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkdGJTYjLCRGJyEiIkYpRiktRi5GJkYpLUYuNiMsJComIiIjRilGJ0YpRjRGNEYsRjRGKQ==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L132" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSVkaWZmRidGL0YyLUY2NiQtRiM2Ji1GLDYlUSRFcTRGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2Ji1JI21uR0YkNiRRIjFGJ0ZIRkQtRmJvNiRRIjNGJ0ZIRkgvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0ZIRkhGSEZILUYsNiNRIUYnLyUrZXhlY3V0YWJsZUdGTEZI">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSVkaWZmRidGL0YyLUY2NiQtRiM2Ji1GLDYlUSRFcTRGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2Ji1JI21uR0YkNiRRIjFGJ0ZIRkQtRmJvNiRRIjNGJ0ZIRkgvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0ZIRkhGSEZILUYsNiNRIUYnLyUrZXhlY3V0YWJsZUdGTEZI</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUYjNigtSSNtaUdGJDYlUS0mdmFya2FwcGE7MjFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYuUTAmQXBwbHlGdW5jdGlvbjtGJy8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnL0Y1USdub3JtYWxGJy8lJmZlbmNlR0Y9LyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRlAtSShtZmVuY2VkR0YkNiQtRiM2Ji1JJW1zdWJHRiQ2JS1GLjYlUSJ1RidGMUY0LUYjNigtRjg2LVEiW0YnRj4vRkFGM0ZCL0ZFRjNGRkZIRkpGTC9GT1EsMC4xNjY2NjY3ZW1GJy9GUkZgby1GLjYjUSFGJy1GODYtUSJdRidGPkZdb0ZCRl5vRkZGSEZKRkxGX28vRlJRLDAuMTExMTExMWVtRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GPi8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRmpvRl1wRj5GPkZqb0ZdcEY+LUY4Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y+RkBGQkZERkZGSEZKRkxGTkZRLUZUNiQtRiM2Ki1GIzYmLUkjbW5HRiQ2JFEiM0YnRj5GYnAtSSVtc3VwR0YkNiUtRjg2LVEvJkV4cG9uZW50aWFsRTtGJ0Y+RkBGQkZERkZGSEZKRkxGTkZoby1GIzYnLUY4Ni1RKiZ1bWludXMwO0YnRj5GQEZCRkRGRkZIRkpGTC9GT1EsMC4yMjIyMjIyZW1GJy9GUkZbckZYRmpvRl1wRj4vJTFzdXBlcnNjcmlwdHNoaWZ0R0ZhcEY+LUY4Ni1RIitGJ0Y+RkBGQkZERkZGSEZKRkxGanFGXHItRmBxNiVGYnFGWEZdci1GODYtUSgmbWludXM7RidGPkZARkJGREZGRkhGSkZMRmpxRlxyLUZgcTYlRmJxLUYjNidGZ3EtRiM2Ji1GXHE2JFEiMkYnRj5GYnBGWEY+RmpvRl1wRj5GXXJGZHJGW3FGPkY+Rj4=">KiYtSS0mdmFya2FwcGE7MjFHNiI2IyZJInVHRiVGJSIiIiwqKiYiIiRGKS1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkdGJTYjLCRGJyEiIkYpRiktRi5GJkYpLUYuNiMsJComIiIjRilGJ0YpRjRGNEYsRjRGKQ==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L135" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSVkaWZmRidGL0YyLUY2NiQtRiM2Ji1GLDYlUSRFcTRGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2Ji1JI21uR0YkNiRRIjJGJ0ZIRkRGYW9GSC8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRkhGSEZIRkgtRiw2I1EhRicvJStleGVjdXRhYmxlR0ZMRkg=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSVkaWZmRidGL0YyLUY2NiQtRiM2Ji1GLDYlUSRFcTRGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2Ji1JI21uR0YkNiRRIjJGJ0ZIRkRGYW9GSC8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRkhGSEZIRkgtRiw2I1EhRicvJStleGVjdXRhYmxlR0ZMRkg=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUYjNigtSSNtaUdGJDYlUS0mdmFya2FwcGE7MzJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYuUTAmQXBwbHlGdW5jdGlvbjtGJy8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnL0Y1USdub3JtYWxGJy8lJmZlbmNlR0Y9LyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRlAtSShtZmVuY2VkR0YkNiQtRiM2Ji1JJW1zdWJHRiQ2JS1GLjYlUSJ1RidGMUY0LUYjNigtRjg2LVEiW0YnRj4vRkFGM0ZCL0ZFRjNGRkZIRkpGTC9GT1EsMC4xNjY2NjY3ZW1GJy9GUkZgby1GLjYjUSFGJy1GODYtUSJdRidGPkZdb0ZCRl5vRkZGSEZKRkxGX28vRlJRLDAuMTExMTExMWVtRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GPi8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRmpvRl1wRj5GPkZqb0ZdcEY+LUY4Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y+RkBGQkZERkZGSEZKRkxGTkZRLUZUNiQtRiM2Ki1GIzYmLUkjbW5HRiQ2JFEiM0YnRj5GYnAtSSVtc3VwR0YkNiUtRjg2LVEvJkV4cG9uZW50aWFsRTtGJ0Y+RkBGQkZERkZGSEZKRkxGTkZoby1GIzYnLUY4Ni1RKiZ1bWludXMwO0YnRj5GQEZCRkRGRkZIRkpGTC9GT1EsMC4yMjIyMjIyZW1GJy9GUkZbckZYRmpvRl1wRj4vJTFzdXBlcnNjcmlwdHNoaWZ0R0ZhcEY+LUY4Ni1RIitGJ0Y+RkBGQkZERkZGSEZKRkxGanFGXHItRmBxNiVGYnFGWEZdci1GODYtUSgmbWludXM7RidGPkZARkJGREZGRkhGSkZMRmpxRlxyLUZgcTYlRmJxLUYjNidGZ3EtRiM2Ji1GXHE2JFEiMkYnRj5GYnBGWEY+RmpvRl1wRj5GXXJGZHJGW3FGPkY+Rj4=">KiYtSS0mdmFya2FwcGE7MzJHNiI2IyZJInVHRiVGJSIiIiwqKiYiIiRGKS1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkdGJTYjLCRGJyEiIkYpRiktRi5GJkYpLUYuNiMsJComIiIjRilGJ0YpRjRGNEYsRjRGKQ==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L134" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElU1FFNUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKXNpbXBsaWZ5RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiUtRiw2JVElZGlmZkYnRi9GMi1GUzYkLUYjNiYtRiw2JVEkRXE0RidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictSSVtc3ViR0YkNiUtRiw2JVEidUYnRi9GMi1GIzYmLUkjbW5HRiQ2JFEiMkYnRjlGW28tRlxwNiRRIjNGJ0Y5RjkvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0Y5RjlGOUY5LyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElU1FFNUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKXNpbXBsaWZ5RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiUtRiw2JVElZGlmZkYnRi9GMi1GUzYkLUYjNiYtRiw2JVEkRXE0RidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictSSVtc3ViR0YkNiUtRiw2JVEidUYnRi9GMi1GIzYmLUkjbW5HRiQ2JFEiMkYnRjlGW28tRlxwNiRRIjNGJ0Y5RjkvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0Y5RjlGOUY5LyUrZXhlY3V0YWJsZUdGPUY5</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElU1FFNUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiM2OC1GIzYmLUYjNigtRiw2JVEtJnZhcmthcHBhOzIyRidGL0YyLUY2Ni5RMCZBcHBseUZ1bmN0aW9uO0YnLyUrZXhlY3V0YWJsZUdGPUY5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GaG4tSShtZmVuY2VkR0YkNiQtRiM2Ji1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNigtRjY2LVEiW0YnRjkvRjxGMUY+L0ZBRjFGQkZERkZGSC9GS1EsMC4xNjY2NjY3ZW1GJy9GTkZdcC1GLDYjUSFGJy1GNjYtUSJdRidGOUZqb0Y+RltwRkJGREZGRkhGXHAvRk5RLDAuMTExMTExMWVtRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRmdwRmpwRjlGOUZncEZqcEY5LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkhGZ25GaW4tSSVtc3VwR0YkNiUtRjY2LVEvJkV4cG9uZW50aWFsRTtGJ0Y5RjtGPkZARkJGREZGRkhGZ25GZXBGX28vJTFzdXBlcnNjcmlwdHNoaWZ0R0ZecUY5LUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GXnItRiM2KC1JI21uR0YkNiRRIjNGJ0Y5Rl9xLUYjNigtRiw2JVEtJnZhcmthcHBhOzMzRidGL0YyRlhGam5GZ3BGanBGOUZfcS1GY3E2JUZlcS1GIzYnLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSEZdckZfckZfb0ZncEZqcEY5RmhxRjktRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSEZdckZfci1GIzYmRlNGX3EtRmNxNiVGZXEtRiM2J0Zfcy1GIzYmLUZjcjYkUSIyRidGOUZfcUZfb0Y5RmdwRmpwRjlGaHFGOUZqcS1GIzYoRmJyRl9xRlNGX3FGW3NGOUZicy1GIzYmRmZyRl9xRmdzRjlGanEtRiM2JkZmckZfcUZicUY5RmJzLUYjNiZGYnJGX3FGZnJGOUZicy1GIzYmRmJyRl9xRlNGOUZqcS1GIzYmRl10Rl9xRmdzRjlGYnMtRiM2Ji1GY3I2JFEiNEYnRjlGX3FGW3NGOUZqcUZddEY5RmdwRmpwRjk=">LDgqJi1JLSZ2YXJrYXBwYTsyMkc2IjYjJkkidUdGJkYmIiIiLUkkZXhwRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliR0YmRidGKkYqKigiIiRGKi1JLSZ2YXJrYXBwYTszM0dGJkYnRiotRiw2IywkRighIiJGKkYqKiZGJEYqLUYsNiMsJComIiIjRipGKEYqRjdGKkY3KihGMUYqRiRGKkY0RipGKiomRjJGKkY5RipGNyomRjJGKkYrRipGKiomRjFGKkYyRipGNyomRjFGKkYkRipGNyomRj1GKkY5RipGKiomIiIlRipGNEYqRjdGPUYq</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L137" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSVkaWZmRidGL0YyLUY2NiQtRiM2Ji1GLDYlUSRFcTRGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2Ji1JI21uR0YkNiRRIjNGJ0ZIRkRGYW9GSC8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRkhGSEZIRkgtRiw2I1EhRicvJStleGVjdXRhYmxlR0ZMRkg=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSVkaWZmRidGL0YyLUY2NiQtRiM2Ji1GLDYlUSRFcTRGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2Ji1JI21uR0YkNiRRIjNGJ0ZIRkRGYW9GSC8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRkhGSEZIRkgtRiw2I1EhRicvJStleGVjdXRhYmxlR0ZMRkg=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUYjNigtSSNtaUdGJDYlUS0mdmFya2FwcGE7MjNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYuUTAmQXBwbHlGdW5jdGlvbjtGJy8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnL0Y1USdub3JtYWxGJy8lJmZlbmNlR0Y9LyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRlAtSShtZmVuY2VkR0YkNiQtRiM2Ji1JJW1zdWJHRiQ2JS1GLjYlUSJ1RidGMUY0LUYjNigtRjg2LVEiW0YnRj4vRkFGM0ZCL0ZFRjNGRkZIRkpGTC9GT1EsMC4xNjY2NjY3ZW1GJy9GUkZgby1GLjYjUSFGJy1GODYtUSJdRidGPkZdb0ZCRl5vRkZGSEZKRkxGX28vRlJRLDAuMTExMTExMWVtRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GPi8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRmpvRl1wRj5GPkZqb0ZdcEY+LUY4Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y+RkBGQkZERkZGSEZKRkxGTkZRLUZUNiQtRiM2Ki1GIzYmLUkjbW5HRiQ2JFEiM0YnRj5GYnAtSSVtc3VwR0YkNiUtRjg2LVEvJkV4cG9uZW50aWFsRTtGJ0Y+RkBGQkZERkZGSEZKRkxGTkZoby1GIzYnLUY4Ni1RKiZ1bWludXMwO0YnRj5GQEZCRkRGRkZIRkpGTC9GT1EsMC4yMjIyMjIyZW1GJy9GUkZbckZYRmpvRl1wRj4vJTFzdXBlcnNjcmlwdHNoaWZ0R0ZhcEY+LUY4Ni1RIitGJ0Y+RkBGQkZERkZGSEZKRkxGanFGXHItRmBxNiVGYnFGWEZdci1GODYtUSgmbWludXM7RidGPkZARkJGREZGRkhGSkZMRmpxRlxyLUZgcTYlRmJxLUYjNidGZ3EtRiM2Ji1GXHE2JFEiMkYnRj5GYnBGWEY+RmpvRl1wRj5GXXJGZHJGW3FGPkY+Rj4=">KiYtSS0mdmFya2FwcGE7MjNHNiI2IyZJInVHRiVGJSIiIiwqKiYiIiRGKS1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkdGJTYjLCRGJyEiIkYpRiktRi5GJkYpLUYuNiMsJComIiIjRilGJ0YpRjRGNEYsRjRGKQ==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L136" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSVkaWZmRidGL0YyLUY2NiQtRiM2Ji1GLDYlUSRFcTVGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2Ji1JI21uR0YkNiRRIjFGJ0ZIRkQtRmJvNiRRIjJGJ0ZIRkgvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0ZIRkhGSEZILUYsNiNRIUYnLyUrZXhlY3V0YWJsZUdGTEZI">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSVkaWZmRidGL0YyLUY2NiQtRiM2Ji1GLDYlUSRFcTVGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2Ji1JI21uR0YkNiRRIjFGJ0ZIRkQtRmJvNiRRIjJGJ0ZIRkgvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0ZIRkhGSEZILUYsNiNRIUYnLyUrZXhlY3V0YWJsZUdGTEZI</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkctRiM2KC1JI21pR0YkNiVRLSZ2YXJrYXBwYTsxMkYnLyUnaXRhbGljR1EldHJ1ZUYnL0YwUSdpdGFsaWNGJy1GMzYuUTAmQXBwbHlGdW5jdGlvbjtGJy8lK2V4ZWN1dGFibGVHRjhGL0Y2RjlGO0Y9Rj9GQUZDRkVGSC1JKG1mZW5jZWRHRiQ2JC1GIzYmLUklbXN1YkdGJDYlLUZNNiVRInVGJ0ZQRlMtRiM2KC1GMzYtUSJbRidGLy9GN0ZSRjkvRjxGUkY9Rj9GQUZDL0ZGUSwwLjE2NjY2NjdlbUYnL0ZJRmdvLUZNNiNRIUYnLUYzNi1RIl1GJ0YvRmRvRjlGZW9GPUY/RkFGQ0Zmby9GSVEsMC4xMTExMTExZW1GJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGYXBGZHBGL0YvRmFwRmRwRi9GMi1GZW42JC1GIzY3LUYzNi1RKiZ1bWludXMwO0YnRi9GNkY5RjtGPUY/RkFGQy9GRlEsMC4yMjIyMjIyZW1GJy9GSUZhcS1GLDYkUSI5RidGLy1GMzYtUSIrRidGL0Y2RjlGO0Y9Rj9GQUZDRmBxRmJxLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2RjlGO0Y9Rj9GQUZDRkVGX3AtRiM2J0ZdcUZpbkZhcEZkcEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdGaHAtRjM2LVEoJm1pbnVzO0YnRi9GNkY5RjtGPUY/RkFGQ0ZgcUZicS1GIzYmLUYsNiRRIzM2RidGL0YyLUZqcTYlRlxyLUYjNiYtRiw2JFEiNkYnRi9GMkZpbkYvRmFyRi9GY3ItRmpxNiVGXHItRiM2Ji1GLDYkUSI4RidGL0YyRmluRi9GYXJGZnEtRiM2Ji1GLDYkUSM4NEYnRi9GMi1GanE2JUZcci1GIzYmLUYsNiRRIjVGJ0YvRjJGaW5GL0ZhckYvRmZxLUYjNiZGY3FGMi1GanE2JUZcci1GIzYmLUYsNiRRIjdGJ0YvRjJGaW5GL0ZhckYvRmNyLUYjNiZGW3RGMi1GanE2JUZcci1GIzYmRitGMkZpbkYvRmFyRi9GZnEtRiM2Ji1GLDYkUSQxMjZGJ0YvRjItRmpxNiVGXHItRiM2Ji1GLDYkUSIzRidGL0YyRmluRi9GYXJGL0Zjci1GIzYmRmZ1RjItRmpxNiVGXHItRiM2Ji1GLDYkUSI0RidGL0YyRmluRi9GYXJGL0ZmcS1GIzYmRmhyRjItRmpxNiVGXHJGaW5GYXJGL0YvRi9GLw==">LCQqKCIiIyIiIi1JLSZ2YXJrYXBwYTsxMkc2IjYjJkkidUdGKEYoRiUsNiIiKiEiIi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkdGKDYjLCRGKkYuRiUqJiIjT0YlLUYwNiMsJComIiInRiVGKkYlRiVGJUYuLUYwNiMsJComIiIpRiVGKkYlRiVGLiomIiMlKUYlLUYwNiMsJComIiImRiVGKkYlRiVGJUYlKiZGLUYlLUYwNiMsJComIiIoRiVGKkYlRiVGJUYlKiZGQ0YlLUYwNiMsJComRiRGJUYqRiVGJUYlRi4qJiIkRSJGJS1GMDYjLCQqJiIiJEYlRipGJUYlRiVGJSomRlVGJS1GMDYjLCQqJiIiJUYlRipGJUYlRiVGLiomRjdGJS1GMEYpRiVGJUYlRiU=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L139" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSlzaW1wbGlmeUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJWRpZmZGJ0Y0RjctRjs2JC1GIzYmLUYsNiVRJEVxNUYnRjRGNy1JI21vR0YkNi1RIixGJy9GOFEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjYvJSlzdHJldGNoeUdGUS8lKnN5bW1ldHJpY0dGUS8lKGxhcmdlb3BHRlEvJS5tb3ZhYmxlbGltaXRzR0ZRLyUnYWNjZW50R0ZRLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictSSVtc3ViR0YkNiUtRiw2JVEidUYnRjRGNy1GIzYmLUkjbW5HRiQ2JFEiMUYnRk1GSS1GZ282JFEiM0YnRk1GTS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRk1GTUZNRk1GTUYrLyUrZXhlY3V0YWJsZUdGUUZN">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSlzaW1wbGlmeUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJWRpZmZGJ0Y0RjctRjs2JC1GIzYmLUYsNiVRJEVxNUYnRjRGNy1JI21vR0YkNi1RIixGJy9GOFEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjYvJSlzdHJldGNoeUdGUS8lKnN5bW1ldHJpY0dGUS8lKGxhcmdlb3BHRlEvJS5tb3ZhYmxlbGltaXRzR0ZRLyUnYWNjZW50R0ZRLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictSSVtc3ViR0YkNiUtRiw2JVEidUYnRjRGNy1GIzYmLUkjbW5HRiQ2JFEiMUYnRk1GSS1GZ282JFEiM0YnRk1GTS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRk1GTUZNRk1GTUYrLyUrZXhlY3V0YWJsZUdGUUZN</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LEoqKCIkXyMiIiItSS0mdmFya2FwcGE7MzFHNiI2IyZJInVHRihGKEYlLUkkZXhwRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliR0YoNiMsJComIiIkRiVGKkYlRiVGJUYlKigiI3NGJS1GLTYjLCQqJiIiJkYlRipGJUYlRiVGJkYlRiUqKCIiI0YlRiZGJS1GLTYjLCQqJiIiKEYlRipGJUYlRiVGJSooIiRvIkYlRiZGJS1GLTYjLCQqJiIiJUYlRipGJUYlRiUhIiIqKCIjPUYlRiZGJS1GLTYjLCQqJiIiJ0YlRipGJUYlRiVGSiooRiRGJUYmRiUtRi02IywkKiZGPUYlRipGJUYlRiVGSiomRjZGJUYmRiVGSiomRkxGJS1JLSZ2YXJrYXBwYTsxM0dGKEYpRiVGSiooRj1GJUZZRiUtRi02IywkRipGSkYlRiUqKEY2RiVGWUYlRk1GJUZKKihGPUYlRllGJS1GLTYjLCQqJiIiKUYlRipGJUYlRiVGSiooRkRGJUZZRiVGN0YlRiUqKEZMRiVGWUYlRj5GJUYlKihGPUYlRiZGJS1GLTYjLCRGVkZKRiVGSiooRkxGJUYmRiVGZm5GJUYlKihGREYlRiZGJS1GLUYpRiVGJSooRkRGJUZZRiVGU0YlRkoqKEY2RiVGWUYlRmhvRiVGJSooRiRGJUZZRiVGLEYlRiUqKEYkRiVGWUYlRkVGJUZK</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L138" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElU1FFNkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKXNpbXBsaWZ5RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiUtRiw2JVElZGlmZkYnRi9GMi1GUzYkLUYjNiYtRiw2JVEkRXE1RidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictSSVtc3ViR0YkNiUtRiw2JVEidUYnRi9GMi1GIzYmLUkjbW5HRiQ2JFEiMkYnRjlGW29GW3BGOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRjlGOUY5RjkvJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElU1FFNkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKXNpbXBsaWZ5RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiUtRiw2JVElZGlmZkYnRi9GMi1GUzYkLUYjNiYtRiw2JVEkRXE1RidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictSSVtc3ViR0YkNiUtRiw2JVEidUYnRi9GMi1GIzYmLUkjbW5HRiQ2JFEiMkYnRjlGW29GW3BGOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRjlGOUY5RjkvJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LE4iIyEqISIiKiYiJFMjIiIiLUkkZXhwRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiNiMmSSJ1R0YtRi1GJ0YnKiZGI0YnLUktJnZhcmthcHBhOzExR0YtRi5GJ0YkKiYiIiNGJy1GKTYjLCQqJkY1RidGL0YnRiRGJ0YkKiYiIz9GJy1GKTYjLCRGL0YkRidGJyomIiQvJkYnLUYpNiMsJComIiIkRidGL0YnRidGJ0YnKihGNUYnRjJGJy1GKTYjLCQqJiIiKUYnRi9GJ0YnRidGJCooRiZGJ0YyRictRik2IywkKiYiIiZGJ0YvRidGJ0YnRicqKEYjRidGMkYnLUYpNiMsJComIiInRidGL0YnRidGJ0YkKihGO0YnRjJGJy1GKTYjLCQqJiIiKEYnRi9GJ0YnRidGJyooRjVGJ0Y2RidGMkYnRiQqKEY7RidGPEYnRjJGJ0YnKiZGI0YnRlNGJ0YkKiYiJD8lRictRik2IywkRjlGJ0YnRiQqJkY7RidGWUYnRicqJkYmRidGTUYnRicqJkY1RidGR0YnRiQqKEZcb0YnRjJGJ0Zdb0YnRiQqKEZARidGMkYnRkFGJ0YnKihGXG9GJ0YyRictRik2IywkKiYiIiVGJ0YvRidGJ0YnRiQqKEYmRidGMkYnRihGJ0YnKiZGXG9GJ0Zmb0YnRiQ=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L141" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSVkaWZmRidGL0YyLUY2NiQtRiM2Ji1GLDYlUSRFcTVGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2Ji1JI21uR0YkNiRRIjJGJ0ZIRkQtRmJvNiRRIjNGJ0ZIRkgvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0ZIRkhGSEZILUYsNiNRIUYnLyUrZXhlY3V0YWJsZUdGTEZI">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSVkaWZmRidGL0YyLUY2NiQtRiM2Ji1GLDYlUSRFcTVGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2Ji1JI21uR0YkNiRRIjJGJ0ZIRkQtRmJvNiRRIjNGJ0ZIRkgvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0ZIRkhGSEZILUYsNiNRIUYnLyUrZXhlY3V0YWJsZUdGTEZI</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkctRiM2KC1JI21pR0YkNiVRLSZ2YXJrYXBwYTszMkYnLyUnaXRhbGljR1EldHJ1ZUYnL0YwUSdpdGFsaWNGJy1GMzYuUTAmQXBwbHlGdW5jdGlvbjtGJy8lK2V4ZWN1dGFibGVHRjhGL0Y2RjlGO0Y9Rj9GQUZDRkVGSC1JKG1mZW5jZWRHRiQ2JC1GIzYmLUklbXN1YkdGJDYlLUZNNiVRInVGJ0ZQRlMtRiM2KC1GMzYtUSJbRidGLy9GN0ZSRjkvRjxGUkY9Rj9GQUZDL0ZGUSwwLjE2NjY2NjdlbUYnL0ZJRmdvLUZNNiNRIUYnLUYzNi1RIl1GJ0YvRmRvRjlGZW9GPUY/RkFGQ0Zmby9GSVEsMC4xMTExMTExZW1GJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGYXBGZHBGL0YvRmFwRmRwRi9GMi1GZW42JC1GIzY2LUYjNiYtRiw2JFEkMTI2RidGL0YyLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2RjlGO0Y9Rj9GQUZDRkVGX3AtRiM2Ji1GLDYkUSIzRidGL0YyRmluRi8vJTFzdXBlcnNjcmlwdHNoaWZ0R0ZocEYvLUYzNi1RIitGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRLDAuMjIyMjIyMmVtRicvRklGY3ItRiM2Ji1GLDYkUSM4NEYnRi9GMi1GY3E2JUZlcUZpbkZdckYvLUYzNi1RKCZtaW51cztGJ0YvRjZGOUY7Rj1GP0ZBRkNGYnJGZHItRiM2JkZfcUYyLUZjcTYlRmVxLUYjNiZGK0YyRmluRi9GXXJGL0Zfci1GIzYmLUYsNiRRIzM2RidGL0YyLUZjcTYlRmVxLUYjNiYtRiw2JFEiNUYnRi9GMkZpbkYvRl1yRi9GXHMtRiM2Ji1GLDYkUSI5RidGL0YyLUZjcTYlRmVxLUYjNiYtRiw2JFEiNkYnRi9GMkZpbkYvRl1yRi9GX3ItRmNxNiVGZXEtRiM2Ji1GLDYkUSI3RidGL0YyRmluRi9GXXJGXHMtRiM2JkZnckYyLUZjcTYlRmVxLUYjNiYtRiw2JFEiNEYnRi9GMkZpbkYvRl1yRi9GXHNGZ3NGX3ItRiM2JkZjdEYyLUZjcTYlRmVxLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RjlGO0Y9Rj9GQUZDRmJyRmRyRmluRmFwRmRwRi9GXXJGL0Zccy1GY3E2JUZlcS1GIzYnRmN2RmNzRmFwRmRwRi9GXXJGL0YvRi8=">LCQqKCIiIyIiIi1JLSZ2YXJrYXBwYTszMkc2IjYjJkkidUdGKEYoRiUsNiomIiRFIkYlLUkkZXhwRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliR0YoNiMsJComIiIkRiVGKkYlRiVGJUYlKiYiIyUpRiUtRjBGKUYlRiUqJkYuRiUtRjA2IywkKiZGJEYlRipGJUYlRiUhIiIqJiIjT0YlLUYwNiMsJComIiImRiVGKkYlRiVGJUYlKiYiIipGJS1GMDYjLCQqJiIiJ0YlRipGJUYlRiVGQC1GMDYjLCQqJiIiKEYlRipGJUYlRiUqJkY5RiUtRjA2IywkKiYiIiVGJUYqRiVGJUYlRkBGQkZAKiZGSUYlLUYwNiMsJEYqRkBGJUYlLUYwNiMsJEY/RkBGQEYlRiU=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L140" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElU1FFN0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKXNpbXBsaWZ5RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiUtRiw2JVElZGlmZkYnRi9GMi1GUzYkLUYjNiYtRiw2JVEkRXE1RidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictSSVtc3ViR0YkNiUtRiw2JVEidUYnRi9GMi1GIzYmLUkjbW5HRiQ2JFEiM0YnRjlGW29GW3BGOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRjlGOUY5RjkvJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElU1FFN0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKXNpbXBsaWZ5RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiUtRiw2JVElZGlmZkYnRi9GMi1GUzYkLUYjNiYtRiw2JVEkRXE1RidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictSSVtc3ViR0YkNiUtRiw2JVEidUYnRi9GMi1GIzYmLUkjbW5HRiQ2JFEiM0YnRjlGW29GW3BGOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRjlGOUY5RjkvJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LEoqKCIkXyMiIiItSS0mdmFya2FwcGE7MzNHNiI2IyZJInVHRihGKEYlLUkkZXhwRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliR0YoNiMsJComIiIkRiVGKkYlRiVGJUYlKigiI3NGJS1GLTYjLCQqJiIiJkYlRipGJUYlRiVGJkYlRiUqKCIiI0YlRiZGJS1GLTYjLCQqJiIiKEYlRipGJUYlRiVGJSooIiRvIkYlRiZGJS1GLTYjLCQqJiIiJUYlRipGJUYlRiUhIiIqKCIjPUYlRiZGJS1GLTYjLCQqJiIiJ0YlRipGJUYlRiVGSiomRjZGJUYmRiVGSiomRjZGJS1JLSZ2YXJrYXBwYTsxMUdGKEYpRiVGSiooRkxGJUYmRiUtRi02IywkRipGSkYlRiUqKEY9RiVGJkYlLUYtNiMsJComRj1GJUYqRiVGSkYlRkoqKEY2RiVGVEYlRjdGJUYlKihGTEYlRlRGJUZNRiVGSiooRj1GJUZURiVGPkYlRiUqKEY9RiVGZW5GJUZURiVGSiooRkxGJUZXRiVGVEYlRiUqKEZERiVGJkYlLUYtRilGJUYlKihGJEYlRiZGJS1GLTYjLCRGaG5GJUYlRkoqKEYkRiVGVEYlRmFvRiVGSiooRiRGJUZURiVGLEYlRiUqKEZERiVGVEYlRkVGJUZKKihGREYlRlRGJUZfb0YlRiU=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L143" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEmc29sdmVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Jy1GNjYmLUYjNi8tRiw2JVElU1FFMUYnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGSS8lKnN5bW1ldHJpY0dGSS8lKGxhcmdlb3BHRkkvJS5tb3ZhYmxlbGltaXRzR0ZJLyUnYWNjZW50R0ZJLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVElU1FFMkYnRi9GMkZBLUYsNiVRJVNRRTNGJ0YvRjJGQS1GLDYlUSVTUUU0RidGL0YyRkEtRiw2JVElU1FFNUYnRi9GMkZBLUYsNiVRJVNRRTZGJ0YvRjIvJStleGVjdXRhYmxlR0ZJRkVGRS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZBLUY2NiYtRiM2LC1GLDYlUS0mdmFya2FwcGE7MTFGJ0YvRjItRjY2JC1GIzYoLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2KC1GNjYmLUYjNigtRiw2I1EhRicvJStmb3JlZ3JvdW5kR1EqWzAsMCwyNTVdRidGZW8vJSlyZWFkb25seUdGMS8lMGZvbnRfc3R5bGVfbmFtZUdRKjJEfk91dHB1dEYnRkVGRUZnb0Zqb0ZncUZlb0ZqcUZcckZFLyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGZ3FGZW9GanFGXHJGRUZFRkEtRiw2JVEtJnZhcmthcHBhOzIyRidGL0YyRmRwRkEtRiM2Ki1GLDYlUS0mdmFya2FwcGE7MzNGJ0YvRjItRkI2LlEwJkFwcGx5RnVuY3Rpb247RidGZW9GRUZHL0ZLRklGTEZORlBGUkZURlYvRlpGWC1GNjYkLUYjNigtRmlwNiVGW3EtRiM2Ki1GQjYtRmlvRkUvRkhGMUZdcy9GTUYxRk5GUEZSRlQvRldRLDAuMTY2NjY2N2VtRicvRlpGXHRGZHEtRkI2LUZccEZFRmlzRl1zRmpzRk5GUEZSRlRGW3QvRlpRLDAuMTExMTExMWVtRidGZ3FGZW9GanFGXHJGRUZfckZncUZlb0ZqcUZcckZFRkVGZ3FGZW9GanFGXHJGRUZkcUZlb0ZFRkUvRmhvUSJ8ZnJGJy9GW3BRInxockYnRmVvRkVGRUZlb0ZF">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEmc29sdmVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Jy1GNjYmLUYjNi8tRiw2JVElU1FFMUYnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGSS8lKnN5bW1ldHJpY0dGSS8lKGxhcmdlb3BHRkkvJS5tb3ZhYmxlbGltaXRzR0ZJLyUnYWNjZW50R0ZJLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVElU1FFMkYnRi9GMkZBLUYsNiVRJVNRRTNGJ0YvRjJGQS1GLDYlUSVTUUU0RidGL0YyRkEtRiw2JVElU1FFNUYnRi9GMkZBLUYsNiVRJVNRRTZGJ0YvRjIvJStleGVjdXRhYmxlR0ZJRkVGRS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZBLUY2NiYtRiM2LC1GLDYlUS0mdmFya2FwcGE7MTFGJ0YvRjItRjY2JC1GIzYoLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2KC1GNjYmLUYjNigtRiw2I1EhRicvJStmb3JlZ3JvdW5kR1EqWzAsMCwyNTVdRidGZW8vJSlyZWFkb25seUdGMS8lMGZvbnRfc3R5bGVfbmFtZUdRKjJEfk91dHB1dEYnRkVGRUZnb0Zqb0ZncUZlb0ZqcUZcckZFLyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGZ3FGZW9GanFGXHJGRUZFRkEtRiw2JVEtJnZhcmthcHBhOzIyRidGL0YyRmRwRkEtRiM2Ki1GLDYlUS0mdmFya2FwcGE7MzNGJ0YvRjItRkI2LlEwJkFwcGx5RnVuY3Rpb247RidGZW9GRUZHL0ZLRklGTEZORlBGUkZURlYvRlpGWC1GNjYkLUYjNigtRmlwNiVGW3EtRiM2Ki1GQjYtRmlvRkUvRkhGMUZdcy9GTUYxRk5GUEZSRlQvRldRLDAuMTY2NjY2N2VtRicvRlpGXHRGZHEtRkI2LUZccEZFRmlzRl1zRmpzRk5GUEZSRlRGW3QvRlpRLDAuMTExMTExMWVtRidGZ3FGZW9GanFGXHJGRUZfckZncUZlb0ZqcUZcckZFRkVGZ3FGZW9GanFGXHJGRUZkcUZlb0ZFRkUvRmhvUSJ8ZnJGJy9GW3BRInxockYnRmVvRkVGRUZlb0ZF</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYqLUYsNigtRiw2KC1JI21pR0YkNiVRLSZ2YXJrYXBwYTsxMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RMCZBcHBseUZ1bmN0aW9uO0YnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvRjpRJ25vcm1hbEYnLyUmZmVuY2VHRkIvJSpzZXBhcmF0b3JHRkIvJSlzdHJldGNoeUdGQi8lKnN5bW1ldHJpY0dGQi8lKGxhcmdlb3BHRkIvJS5tb3ZhYmxlbGltaXRzR0ZCLyUnYWNjZW50R0ZCLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGVS1GIzYkLUYsNiYtSSVtc3ViR0YkNiUtRjM2JVEidUYnRjZGOS1GLDYoLUY9Ni1RIltGJ0ZDL0ZGRjhGRy9GSkY4RktGTUZPRlEvRlRRLDAuMTY2NjY2N2VtRicvRldGZG8tRjM2I1EhRictRj02LVEiXUYnRkNGYW9GR0Zib0ZLRk1GT0ZRRmNvL0ZXUSwwLjExMTExMTFlbUYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZCRkMvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0ZecEZhcEZDRkNGXnBGYXBGQy1GPTYtUSI9RidGQ0ZFRkdGSUZLRk1GT0ZRL0ZUUSwwLjI3Nzc3NzhlbUYnL0ZXRmpwLUYsNiUtRj02LVEqJnVtaW51czA7RidGQ0ZFRkdGSUZLRk1GT0ZRL0ZUUSwwLjIyMjIyMjJlbUYnL0ZXRmJxLUkjbW5HRiQ2JFEiMUYnRkNGQ0ZecEZhcEZDLUY9Ni1RIixGJ0ZDRkUvRkhGOEZJRktGTUZPRlFGUy9GV1EsMC4zMzMzMzMzZW1GJy1GLDYoLUYsNigtRjM2JVEtJnZhcmthcHBhOzIyRidGNkY5RjxGWEZecEZhcEZDRmZwLUkmbWZyYWNHRiQ2KC1GLDYmLUYsNiotSSVtc3VwR0YkNiUtRj02LVEvJkV4cG9uZW50aWFsRTtGJ0ZDRkVGR0ZJRktGTUZPRlFGU0ZccC1GLDYnRl5xRmZuRl5wRmFwRkMvJTFzdXBlcnNjcmlwdHNoaWZ0R0ZlcC1GPTYtUSgmbWludXM7RidGQ0ZFRkdGSUZLRk1GT0ZRRmFxRmNxLUZdczYlRl9zRmZuRmRzRmZzLUZdczYlRl9zLUYsNidGXnEtRiw2Ji1GZXE2JFEiMkYnRkMtRj02LVExJkludmlzaWJsZVRpbWVzO0YnRkNGRUZHRklGS0ZNRk9GUUZTRlZGZm5GQ0ZecEZhcEZDRmRzLUY9Ni1RIitGJ0ZDRkVGR0ZJRktGTUZPRlFGYXFGY3FGZHFGQ0ZecEZhcEZDLUYsNiYtRiw2Ki1GLDYmLUZlcTYkUSIzRidGQ0ZkdEZcc0ZDRmd0RmlzRmZzRlt0RmZzRmB1RkNGXnBGYXBGQy8lLmxpbmV0aGlja25lc3NHRmdxLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmd1LyUpYmV2ZWxsZWRHRkJGXnBGYXBGQ0ZocS1GLDYoLUYsNigtRjM2JVEtJnZhcmthcHBhOzMzRidGNkY5RjxGWEZecEZhcEZDRmZwRmRxRl5wRmFwRkNGXnBGYXBGQ0ZDLyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJw==">PCUvLUktJnZhcmthcHBhOzExRzYiNiMmSSJ1R0YmRiYhIiIvLUktJnZhcmthcHBhOzIyR0YmRicqJiwqLUkkZXhwRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliR0YmNiMsJEYoRioiIiItRjFGJ0YqLUYxNiMsJComIiIjRjdGKEY3RipGKkY3RjdGNywqKiYiIiRGN0YwRjdGN0Y4RjdGOUYqRkBGKkYqLy1JLSZ2YXJrYXBwYTszM0dGJkYnRjc=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L717" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font encoding="UTF-8" foreground="[255,0,255]">Finally, by only studying the symbols of the EW equations, we determined completely the covector \317\211. Now let us check the EW property in full.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L433" drawlabel="true">
<Input>
<Text-field prompt="M &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYmLUY2NiYtRiM2KC1GLDYlUSJ0RidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJ4RidGL0YyRkEtRiw2JVEieUYnRi9GMkZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GLDYlUSJNRidGL0YyRkVGRS1GQjYtUSI6RidGRUZHL0ZLRklGTEZORlBGUkZUL0ZXUSwwLjI3Nzc3NzhlbUYnL0ZaRmpvLyUrZXhlY3V0YWJsZUdGSUZF">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYmLUY2NiYtRiM2KC1GLDYlUSJ0RidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJ4RidGL0YyRkEtRiw2JVEieUYnRi9GMkZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GLDYlUSJNRidGL0YyRkVGRS1GQjYtUSI6RidGRUZHL0ZLRklGTEZORlBGUkZUL0ZXUSwwLjI3Nzc3NzhlbUYnL0ZaRmpvLyUrZXhlY3V0YWJsZUdGSUZF</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L150" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L151" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY3LUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVEjRXRGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictRiw2LVEqJmNvbG9uZXE7RidGL0YyRjVGN0Y5RjtGPUY/L0ZCUSwwLjI3Nzc3NzhlbUYnL0ZFRlMtRkc2JVEnZXZhbERHRidGSkZNLUkobWZlbmNlZEdGJDYkLUYjNiktRkc2JVE/RGlyZWN0aW9uYWxDb3ZhcmlhbnREZXJpdmF0aXZlRidGSkZNLUZZNiQtRiM2KC1GRzYlUSREX3RGJ0ZKRk0tRiw2LVEiLEYnRi9GMi9GNkZMRjdGOUY7Rj1GP0ZBL0ZFUSwwLjMzMzMzMzNlbUYnLUZHNiVRImdGJ0ZKRk1GYW8tRkc2JVEiQ0YnRkpGTUYvRi8tRiw2LVEiK0YnRi9GMkY1RjdGOUY7Rj1GPy9GQlEsMC4yMjIyMjIyZW1GJy9GRUZhcC1GRzYlUSNVMUYnRkpGTS1GLDYtUScmc2RvdDtGJ0YvRjJGNUY3RjlGO0Y9Rj9GQUZERmdvRi9GLy1GLDYtUSI6RidGL0YyRjVGN0Y5RjtGPUY/RlJGVC1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0ZDLyUmZGVwdGhHRmFxLyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUZdcTYmRl9xRmJxRmRxL0ZncVElYXV0b0YnLUZHNiVRI0V4RidGSkZNRk9GVS1GWTYkLUYjNipGZ24tRlk2JC1GIzYpLUZHNiVRJERfeEYnRkpGTUZhb0Znb0Zhb0Zqby8lK2V4ZWN1dGFibGVHRjRGL0YvRl1wLUZHNiVRI1UyRidGSkZNRmZwRmdvRltzRi9GL0ZpcEZccS1GRzYlUSNFeUYnRkpGTUZPRlUtRlk2JC1GIzYpRmduLUZZNiQtRiM2KC1GRzYlUSREX3lGJ0ZKRk1GYW9GZ29GYW9Gam9GL0YvRl1wLUZHNiVRI1UzRidGSkZNRmZwRmdvRi9GL0ZpcEZbc0Yv">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY3LUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVEjRXRGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictRiw2LVEqJmNvbG9uZXE7RidGL0YyRjVGN0Y5RjtGPUY/L0ZCUSwwLjI3Nzc3NzhlbUYnL0ZFRlMtRkc2JVEnZXZhbERHRidGSkZNLUkobWZlbmNlZEdGJDYkLUYjNiktRkc2JVE/RGlyZWN0aW9uYWxDb3ZhcmlhbnREZXJpdmF0aXZlRidGSkZNLUZZNiQtRiM2KC1GRzYlUSREX3RGJ0ZKRk0tRiw2LVEiLEYnRi9GMi9GNkZMRjdGOUY7Rj1GP0ZBL0ZFUSwwLjMzMzMzMzNlbUYnLUZHNiVRImdGJ0ZKRk1GYW8tRkc2JVEiQ0YnRkpGTUYvRi8tRiw2LVEiK0YnRi9GMkY1RjdGOUY7Rj1GPy9GQlEsMC4yMjIyMjIyZW1GJy9GRUZhcC1GRzYlUSNVMUYnRkpGTS1GLDYtUScmc2RvdDtGJ0YvRjJGNUY3RjlGO0Y9Rj9GQUZERmdvRi9GLy1GLDYtUSI6RidGL0YyRjVGN0Y5RjtGPUY/RlJGVC1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0ZDLyUmZGVwdGhHRmFxLyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUZdcTYmRl9xRmJxRmRxL0ZncVElYXV0b0YnLUZHNiVRI0V4RidGSkZNRk9GVS1GWTYkLUYjNipGZ24tRlk2JC1GIzYpLUZHNiVRJERfeEYnRkpGTUZhb0Znb0Zhb0Zqby8lK2V4ZWN1dGFibGVHRjRGL0YvRl1wLUZHNiVRI1UyRidGSkZNRmZwRmdvRltzRi9GL0ZpcEZccS1GRzYlUSNFeUYnRkpGTUZPRlUtRlk2JC1GIzYpRmduLUZZNiQtRiM2KC1GRzYlUSREX3lGJ0ZKRk1GYW9GZ29GYW9Gam9GL0YvRl1wLUZHNiVRI1UzRidGSkZNRmZwRmdvRi9GL0ZpcEZbc0Yv</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L152" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L153" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjc0FGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSZzb2x2ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUZTNiYtRiM2ZW8tRiw2JVEmRXEwMDBGJ0YvRjItRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIwRidGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRJkVxMDAxRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDAyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDExRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDEyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDIyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTAwRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTAxRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTAyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTExRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTEyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTIyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjAwRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjAxRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjAyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjExRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjEyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjIyRidGL0YyRmhuRltvLyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRl9vLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGY28vRk5GZG8tRlM2Ji1GIzZHLUYsNiVRJWEwMDBGJ0YvRjJGX28tRiw2JVElYTAwMUYnRi9GMkZfby1GLDYlUSVhMDAyRidGL0YyRl9vLUYsNiVRJWEwMTBGJ0YvRjJGX28tRiw2JVElYTAxMUYnRi9GMkZfby1GLDYlUSVhMDEyRidGL0YyRl9vLUYsNiVRJWEwMjBGJ0YvRjJGX28tRiw2JVElYTAyMUYnRi9GMkZfby1GLDYlUSVhMDIyRidGL0YyRl9vLUYsNiVRJWExMDFGJ0YvRjJGX28tRiw2JVElYTEwMkYnRi9GMkZfby1GLDYlUSVhMTExRidGL0YyRl9vLUYsNiVRJWExMTJGJ0YvRjJGX28tRiw2JVElYTEyMUYnRi9GMkZfby1GLDYlUSVhMTIyRidGL0YyRl9vLUYsNiVRJWEyMDJGJ0YvRjJGX28tRiw2JVElYTIxMkYnRi9GMkZfby1GLDYlUSVhMjIyRidGL0YyRmpyRjlGOS9GXXNRIltGJy9GYHNRIl1GJ0ZqckY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GanJGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjc0FGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSZzb2x2ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUZTNiYtRiM2ZW8tRiw2JVEmRXEwMDBGJ0YvRjItRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIwRidGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRJkVxMDAxRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDAyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDExRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDEyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDIyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTAwRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTAxRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTAyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTExRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTEyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTIyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjAwRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjAxRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjAyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjExRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjEyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjIyRidGL0YyRmhuRltvLyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRl9vLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGY28vRk5GZG8tRlM2Ji1GIzZHLUYsNiVRJWEwMDBGJ0YvRjJGX28tRiw2JVElYTAwMUYnRi9GMkZfby1GLDYlUSVhMDAyRidGL0YyRl9vLUYsNiVRJWEwMTBGJ0YvRjJGX28tRiw2JVElYTAxMUYnRi9GMkZfby1GLDYlUSVhMDEyRidGL0YyRl9vLUYsNiVRJWEwMjBGJ0YvRjJGX28tRiw2JVElYTAyMUYnRi9GMkZfby1GLDYlUSVhMDIyRidGL0YyRl9vLUYsNiVRJWExMDFGJ0YvRjJGX28tRiw2JVElYTEwMkYnRi9GMkZfby1GLDYlUSVhMTExRidGL0YyRl9vLUYsNiVRJWExMTJGJ0YvRjJGX28tRiw2JVElYTEyMUYnRi9GMkZfby1GLDYlUSVhMTIyRidGL0YyRl9vLUYsNiVRJWEyMDJGJ0YvRjJGX28tRiw2JVElYTIxMkYnRi9GMkZfby1GLDYlUSVhMjIyRidGL0YyRmpyRjlGOS9GXXNRIltGJy9GYHNRIl1GJ0ZqckY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GanJGOQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L196" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjQzFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSdldmFsREdGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Jy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmVuLUYsNiVRJXN1YnNGJ0YvRjItRlM2JC1GIzYmLUZTNiYtRiM2JS1GLDYlUSNvcEYnRi9GMi1GUzYkLUYjNiVGYm8tRlM2JC1GIzYkLUYsNiVRI3NBRidGL0YyRjlGOUY5RjlGOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRlovRk5RLDAuMzMzMzMzM2VtRictRiw2JVEiQ0YnRi9GMkY5RjlGV0Y5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjQzFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSdldmFsREdGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Jy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmVuLUYsNiVRJXN1YnNGJ0YvRjItRlM2JC1GIzYmLUZTNiYtRiM2JS1GLDYlUSNvcEYnRi9GMi1GUzYkLUYjNiVGYm8tRlM2JC1GIzYkLUYsNiVRI3NBRidGL0YyRjlGOUY5RjlGOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRlovRk5RLDAuMzMzMzMzM2VtRictRiw2JVEiQ0YnRi9GMkY5RjlGV0Y5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L190" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEnZXZhbERHRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNi0tRiw2JVE0Q292YXJpYW50RGVyaXZhdGl2ZUYnRi9GMi1GNjYkLUYjNiYtRiw2JVEiZ0YnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGTC8lKnN5bW1ldHJpY0dGTC8lKGxhcmdlb3BHRkwvJS5tb3ZhYmxlbGltaXRzR0ZMLyUnYWNjZW50R0ZMLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEjQzFGJ0YvRjJGSEZILUZFNi1RIitGJ0ZIRkovRk5GTEZPRlFGU0ZVRlcvRlpRLDAuMjIyMjIyMmVtRicvRmduRmFvLUZFNi1RIn5GJ0ZIRkpGX29GT0ZRRlNGVUZXRlkvRmduRmVuRkFGY28tRkU2LVEiJkYnRkhGSkZfb0ZPRlFGU0ZVRldGWUZmby1GLDYlUSJ0RidGL0YyRmNvLUY2NiQtRiM2MS1GLDYlUSNVMUYnRi9GMi1GRTYtUScmc2RvdDtGJ0ZIRkpGX29GT0ZRRlNGVUZXRllGZm8tRiw2JVEjZHRGJ0YvRjJGXG9GY28tRiw2JVEjVTJGJ0YvRjJGZHAtRiw2JVEjZHhGJ0YvRjJGXG9GY28tRiw2JVEjVTNGJ0YvRjJGY29GZHAtRiw2JVEjZHlGJ0YvRjJGSEZIRkhGSC1GRTYtUSI7RidGSEZKRk1GT0ZRRlNGVUZXRlkvRmduUSwwLjI3Nzc3NzhlbUYnLyUrZXhlY3V0YWJsZUdGTEZI">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEnZXZhbERHRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNi0tRiw2JVE0Q292YXJpYW50RGVyaXZhdGl2ZUYnRi9GMi1GNjYkLUYjNiYtRiw2JVEiZ0YnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGTC8lKnN5bW1ldHJpY0dGTC8lKGxhcmdlb3BHRkwvJS5tb3ZhYmxlbGltaXRzR0ZMLyUnYWNjZW50R0ZMLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEjQzFGJ0YvRjJGSEZILUZFNi1RIitGJ0ZIRkovRk5GTEZPRlFGU0ZVRlcvRlpRLDAuMjIyMjIyMmVtRicvRmduRmFvLUZFNi1RIn5GJ0ZIRkpGX29GT0ZRRlNGVUZXRlkvRmduRmVuRkFGY28tRkU2LVEiJkYnRkhGSkZfb0ZPRlFGU0ZVRldGWUZmby1GLDYlUSJ0RidGL0YyRmNvLUY2NiQtRiM2MS1GLDYlUSNVMUYnRi9GMi1GRTYtUScmc2RvdDtGJ0ZIRkpGX29GT0ZRRlNGVUZXRllGZm8tRiw2JVEjZHRGJ0YvRjJGXG9GY28tRiw2JVEjVTJGJ0YvRjJGZHAtRiw2JVEjZHhGJ0YvRjJGXG9GY28tRiw2JVEjVTNGJ0YvRjJGY29GZHAtRiw2JVEjZHlGJ0YvRjJGSEZIRkhGSC1GRTYtUSI7RidGSEZKRk1GT0ZRRlNGVUZXRlkvRmduUSwwLjI3Nzc3NzhlbUYnLyUrZXhlY3V0YWJsZUdGTEZI</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEiMEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSNkdEYnRi9GMkY1Rk9GNUZPRjk=">LUkkX0RHRzYiNiM3JDclUSd0ZW5zb3JGJEkiTUdGJDckNyVRKGNvdl9iYXNGJEYsRiw3IjcjNyQ3JSIiIkYxRjEiIiE=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L189" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY+LUkjbWlHRiQ2JVEjUjFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSJ+RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkwtRjY2LVEqJmNvbG9uZXE7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjI3Nzc3NzhlbUYnL0ZORlNGNS1GLDYlUTBDdXJ2YXR1cmVUZW5zb3JGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSNDMUYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGUkZULUYsNiVRJVJpYzFGJ0YvRjJGNUZPRjUtRiw2JVEsUmljY2lUZW5zb3JGJ0YvRjItRlk2JC1GIzYlRitGam5GOUY5RlxvLUYsNiVRI1QxRidGL0YyRjVGT0Y1LUYsNiVRMlN5bW1ldHJpemVJbmRpY2VzRidGL0YyLUZZNiQtRiM2LEZfby1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRkovRk5RLDAuMzMzMzMzM2VtRidGNS1GWTYmLUYjNigtSSNtbkdGJDYkUSIxRidGOUZjcEY1LUZecTYkUSIyRidGOUZqbkY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGY3BGNS1JI21zR0YkNiNRKlN5bW1ldHJpY0YnLUYsNiNRIUYnRmpuRjlGOUZcby1GLDYlUSRSZXNGJ0YvRjJGTy1GLDYlUSdldmFsREdGJ0YvRjItRlk2JC1GIzYqRmlvRjUtRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORl9zRjUtRiw2JVEiVkYnRi9GMi1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRImdGJ0YvRjJGOUY5RlxvRmpuRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY+LUkjbWlHRiQ2JVEjUjFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSJ+RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkwtRjY2LVEqJmNvbG9uZXE7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjI3Nzc3NzhlbUYnL0ZORlNGNS1GLDYlUTBDdXJ2YXR1cmVUZW5zb3JGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSNDMUYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGUkZULUYsNiVRJVJpYzFGJ0YvRjJGNUZPRjUtRiw2JVEsUmljY2lUZW5zb3JGJ0YvRjItRlk2JC1GIzYlRitGam5GOUY5RlxvLUYsNiVRI1QxRidGL0YyRjVGT0Y1LUYsNiVRMlN5bW1ldHJpemVJbmRpY2VzRidGL0YyLUZZNiQtRiM2LEZfby1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRkovRk5RLDAuMzMzMzMzM2VtRidGNS1GWTYmLUYjNigtSSNtbkdGJDYkUSIxRidGOUZjcEY1LUZecTYkUSIyRidGOUZqbkY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGY3BGNS1JI21zR0YkNiNRKlN5bW1ldHJpY0YnLUYsNiNRIUYnRmpuRjlGOUZcby1GLDYlUSRSZXNGJ0YvRjJGTy1GLDYlUSdldmFsREdGJ0YvRjItRlk2JC1GIzYqRmlvRjUtRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORl9zRjUtRiw2JVEiVkYnRi9GMi1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRImdGJ0YvRjJGOUY5RlxvRmpuRjk=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L188" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZFLUkjbWlHRiQ2JVEmTkVRdHRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUTNUZW5zb3JJbm5lclByb2R1Y3RGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ly1GLDYlUSJnRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZobi9GTkZpbi1GLDYlUSRSZXNGJ0YvRjJGWkZcby1GLDYlUSNkdEYnRi9GMkZcby1GNjYtUSImRidGOUY7Rj5GQEZCRkRGRkZIRmhuRl9vLUYsNiVRInRGJ0YvRjJGXG9GY29GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRJk5FUXR4RidGL0YyRjVGTy1GUzYkLUYjNi9GV0ZaRlxvRmBvRlpGXG9GY29GXG9GZm9GaW9GXG8tRiw2JVEjZHhGJ0YvRjJGOUY5RlxwLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRmluLyUmZGVwdGhHRl5xLyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUYsNiVRJk5FUXR5RidGL0YyRjVGTy1GUzYkLUYjNi9GV0ZaRlxvRmBvRlpGXG9GY29GXG9GZm9GaW9GXG8tRiw2JVEjZHlGJ0YvRjJGOUY5RlxwLUYsNiVRJk5FUXh4RidGL0YyRjVGTy1GUzYkLUYjNi9GV0ZaRlxvRmBvRlpGXG9GZnBGXG9GZm9GaW9GXG9GZnBGOUY5RlxwRmlwLUYsNiVRJk5FUXh5RidGL0YyRjVGTy1GUzYkLUYjNi9GV0ZaRlxvRmBvRlpGXG9GZnBGXG9GZm9GaW9GXG9GXXJGOUY5RlxwRlxvLUYsNiVRJk5FUXl5RidGL0YyRjVGTy1GUzYkLUYjNi9GV0ZaRlxvRmBvRlpGXG9GXXJGXG9GZm9GaW9GXG9GXXJGOUY5RlxwLyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZFLUkjbWlHRiQ2JVEmTkVRdHRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUTNUZW5zb3JJbm5lclByb2R1Y3RGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ly1GLDYlUSJnRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZobi9GTkZpbi1GLDYlUSRSZXNGJ0YvRjJGWkZcby1GLDYlUSNkdEYnRi9GMkZcby1GNjYtUSImRidGOUY7Rj5GQEZCRkRGRkZIRmhuRl9vLUYsNiVRInRGJ0YvRjJGXG9GY29GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRJk5FUXR4RidGL0YyRjVGTy1GUzYkLUYjNi9GV0ZaRlxvRmBvRlpGXG9GY29GXG9GZm9GaW9GXG8tRiw2JVEjZHhGJ0YvRjJGOUY5RlxwLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRmluLyUmZGVwdGhHRl5xLyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUYsNiVRJk5FUXR5RidGL0YyRjVGTy1GUzYkLUYjNi9GV0ZaRlxvRmBvRlpGXG9GY29GXG9GZm9GaW9GXG8tRiw2JVEjZHlGJ0YvRjJGOUY5RlxwLUYsNiVRJk5FUXh4RidGL0YyRjVGTy1GUzYkLUYjNi9GV0ZaRlxvRmBvRlpGXG9GZnBGXG9GZm9GaW9GXG9GZnBGOUY5RlxwRmlwLUYsNiVRJk5FUXh5RidGL0YyRjVGTy1GUzYkLUYjNi9GV0ZaRlxvRmBvRlpGXG9GZnBGXG9GZm9GaW9GXG9GXXJGOUY5RlxwRlxvLUYsNiVRJk5FUXl5RidGL0YyRjVGTy1GUzYkLUYjNi9GV0ZaRlxvRmBvRlpGXG9GXXJGXG9GZm9GaW9GXG9GXXJGOUY5RlxwLyUrZXhlY3V0YWJsZUdGPUY5</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L199" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L194" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYqLUY2NiYtRiM2KC1GLDYlUSJ0RidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJ4RidGL0YyRkEtRiw2JVEieUYnRi9GMkZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GNjYmLUYjNiQtRiw2JVEidUYnRi9GMkZFRkVGXG9GX29GQS1GLDYlUSNKMkYnRi9GMkZBLUkjbW5HRiQ2JFEiNEYnRkVGRUZFLUZCNi1RIjpGJ0ZFRkcvRktGSUZMRk5GUEZSRlQvRldRLDAuMjc3Nzc3OGVtRicvRlpGZXAvJStleGVjdXRhYmxlR0ZJRkU=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYqLUY2NiYtRiM2KC1GLDYlUSJ0RidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJ4RidGL0YyRkEtRiw2JVEieUYnRi9GMkZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GNjYmLUYjNiQtRiw2JVEidUYnRi9GMkZFRkVGXG9GX29GQS1GLDYlUSNKMkYnRi9GMkZBLUkjbW5HRiQ2JFEiNEYnRkVGRUZFLUZCNi1RIjpGJ0ZFRkcvRktGSUZMRk5GUEZSRlQvRldRLDAuMjc3Nzc3OGVtRicvRlpGZXAvJStleGVjdXRhYmxlR0ZJRkU=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L191" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2Jy1GLDYlUSNkZUYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSomY29sb25lcTtGJ0Y3LyUmZmVuY2VHRjYvJSpzZXBhcmF0b3JHRjYvJSlzdHJldGNoeUdGNi8lKnN5bW1ldHJpY0dGNi8lKGxhcmdlb3BHRjYvJS5tb3ZhYmxlbGltaXRzR0Y2LyUnYWNjZW50R0Y2LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYlUTlEaWZmZXJlbnRpYWxFcXVhdGlvbkRhdGFGJy9GNVEldHJ1ZUYnL0Y4USdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYmLUZZNiYtRiM2JC1GLDYlUSJGRidGNEY3RjdGNy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GOzYtUSIsRidGN0Y+L0ZBRlVGQkZERkZGSEZKL0ZNUSYwLjBlbUYnL0ZQUSwwLjMzMzMzMzNlbUYnLUZZNiYtRiM2JS1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGVEZWLUYjNiYtSSNtbkdGJDYkUSIxRidGN0Zkb0ZocEY3LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGK0Y3RjdGXm9GYW9GN0Y3RjdGKy8lK2V4ZWN1dGFibGVHRjZGNw==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2Jy1GLDYlUSNkZUYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSomY29sb25lcTtGJ0Y3LyUmZmVuY2VHRjYvJSpzZXBhcmF0b3JHRjYvJSlzdHJldGNoeUdGNi8lKnN5bW1ldHJpY0dGNi8lKGxhcmdlb3BHRjYvJS5tb3ZhYmxlbGltaXRzR0Y2LyUnYWNjZW50R0Y2LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYlUTlEaWZmZXJlbnRpYWxFcXVhdGlvbkRhdGFGJy9GNVEldHJ1ZUYnL0Y4USdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYmLUZZNiYtRiM2JC1GLDYlUSJGRidGNEY3RjdGNy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GOzYtUSIsRidGN0Y+L0ZBRlVGQkZERkZGSEZKL0ZNUSYwLjBlbUYnL0ZQUSwwLjMzMzMzMzNlbUYnLUZZNiYtRiM2JS1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGVEZWLUYjNiYtSSNtbkdGJDYkUSIxRidGN0Zkb0ZocEY3LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGK0Y3RjdGXm9GYW9GN0Y3RjdGKy8lK2V4ZWN1dGFibGVHRjZGNw==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUkkX0RHRzYiNiM3JDcnUSNERUYkUS5fVGVtcERHRnJhbWUyRiQ3JFEtZXZvbHV0aW9uYXJ5RiQiIiE8IyZJInVHRiQ2JCIiIkYxSSNKMkdGJDcjNyQ3IyIiJiwuJkYvNiQiIiNGOkYxJkYvNiQiIiRGPUYxKiYsJiooLUkkZXhwRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliR0YkNiMmRi9GJEYxLCZGMUYxRkEhIiJGSSZGLzYjRj1GMUZJKigpRkFGOkYxKUZIRjpGSUZKRjFGSUYxRkpGMUZJKihGQUYxRkhGSUY7RjFGMSomLCYqKEZBRjFGSEZJJkYvNiNGMUYxRkkqKEZNRjFGTkZJRlNGMUZJRjFGU0YxRkkqKEZBRjFGSEZJRi5GMUYx</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L192" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEkZGUyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEoUHJvbG9uZ0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRI2RlRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictSSNtbkdGJDYkUSIyRidGOUY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEmZGVUUkFGJ0YvRjJGNS1GLDYlUS9UcmFuc2Zvcm1hdGlvbkYnRi9GMi1GUzYkLUYjNiRGK0Y5RjlGYG8vJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEkZGUyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEoUHJvbG9uZ0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRI2RlRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictSSNtbkdGJDYkUSIyRidGOUY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEmZGVUUkFGJ0YvRjJGNS1GLDYlUS9UcmFuc2Zvcm1hdGlvbkYnRi9GMi1GUzYkLUYjNiRGK0Y5RjlGYG8vJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L195" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L187" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkRXEwRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEpUHVsbGJhY2tGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSZkZVRSQUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRJlRvSmV0RidGL0YyLUZTNiQtRiM2Ki1GLDYlUSZORVF0dEYnRi9GMkZaLUYsNiVRKERlcFZhcnNGJ0YvRjJGWi1GLDYlUSlub3RhdGlvbkYnRi9GMi1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUStqZXRudW1iZXJzRidGL0YyRjlGOS8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmJwRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkRXEwRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEpUHVsbGJhY2tGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSZkZVRSQUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRJlRvSmV0RidGL0YyLUZTNiQtRiM2Ki1GLDYlUSZORVF0dEYnRi9GMkZaLUYsNiVRKERlcFZhcnNGJ0YvRjJGWi1GLDYlUSlub3RhdGlvbkYnRi9GMi1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUStqZXRudW1iZXJzRidGL0YyRjlGOS8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmJwRjk=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L186" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjVlNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSZzb2x2ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRJEVxMEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRIlZGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZfb0Y5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjVlNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSZzb2x2ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRJEVxMEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRIlZGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZfb0Y5</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L185" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZDLUkjbWlHRiQ2JVEkRXExRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEmbnVtZXJGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVzdWJzRidGL0YyLUZTNiQtRiM2Ky1GLDYlUSJWRidGL0YyLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRI1ZTRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEpUHVsbGJhY2tGJ0YvRjItRlM2JC1GIzYnLUYsNiVRJmRlVFJBRidGL0YyRmFvLUYsNiVRJlRvSmV0RidGL0YyLUZTNiQtRiM2Ki1GLDYlUSZORVF0eEYnRi9GMkZhby1GLDYlUShEZXBWYXJzRidGL0YyRmFvLUYsNiVRKW5vdGF0aW9uRidGL0YyRltvLUYsNiVRK2pldG51bWJlcnNGJ0YvRjJGOUY5RjlGOS1GLDYjUSFGJy8lK2V4ZWN1dGFibGVHRj1GOUY5RmlxRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0Zmby8lJmRlcHRoR0Zjci8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GLDYlUSRFcTJGJ0YvRjJGNUZPLUZTNiQtRiM2JUZXLUZTNiQtRiM2KkZobkZbb0Zeb0Zhb0Zpby1GUzYkLUYjNidGYHBGYW9GY3AtRlM2JC1GIzYqLUYsNiVRJk5FUXR5RidGL0YyRmFvRl1xRmFvRmBxRltvRmNxRjlGOUY5RjlGZnFGOUY5RjlGOUZbckZeci1GLDYlUSRFcTNGJ0YvRjJGNUZPLUZTNiQtRiM2JUZXLUZTNiQtRiM2KkZobkZbb0Zeb0Zhb0Zpby1GUzYkLUYjNidGYHBGYW9GY3AtRlM2JC1GIzYqLUYsNiVRJk5FUXh4RidGL0YyRmFvRl1xRmFvRmBxRltvRmNxRjlGOUY5RjlGZnFGOUY5RjlGOS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmVvL0ZORmZvRltyRl5yLUYsNiVRJEVxNEYnRi9GMkY1Rk8tRlM2JC1GIzYlRlctRlM2JC1GIzYqRmhuRltvRl5vRmFvRmlvLUZTNiQtRiM2J0ZgcEZhb0ZjcC1GUzYkLUYjNiotRiw2JVEmTkVReHlGJ0YvRjJGYW9GXXFGYW9GYHFGW29GY3FGOUY5RjlGOUZmcUY5RjlGOUY5RltyRl5yLUYsNiVRJEVxNUYnRi9GMkY1Rk8tRlM2JC1GIzYlRlctRlM2JC1GIzYqRmhuRltvRl5vRmFvRmlvLUZTNiQtRiM2J0ZgcEZhb0ZjcC1GUzYkLUYjNiotRiw2JVEmTkVReXlGJ0YvRjJGYW9GXXFGYW9GYHFGW29GY3FGOUY5RjlGOUZmcUY5RjlGOUY5Rmd1RltyRmlxRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZDLUkjbWlHRiQ2JVEkRXExRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEmbnVtZXJGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVzdWJzRidGL0YyLUZTNiQtRiM2Ky1GLDYlUSJWRidGL0YyLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRI1ZTRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEpUHVsbGJhY2tGJ0YvRjItRlM2JC1GIzYnLUYsNiVRJmRlVFJBRidGL0YyRmFvLUYsNiVRJlRvSmV0RidGL0YyLUZTNiQtRiM2Ki1GLDYlUSZORVF0eEYnRi9GMkZhby1GLDYlUShEZXBWYXJzRidGL0YyRmFvLUYsNiVRKW5vdGF0aW9uRidGL0YyRltvLUYsNiVRK2pldG51bWJlcnNGJ0YvRjJGOUY5RjlGOS1GLDYjUSFGJy8lK2V4ZWN1dGFibGVHRj1GOUY5RmlxRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0Zmby8lJmRlcHRoR0Zjci8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GLDYlUSRFcTJGJ0YvRjJGNUZPLUZTNiQtRiM2JUZXLUZTNiQtRiM2KkZobkZbb0Zeb0Zhb0Zpby1GUzYkLUYjNidGYHBGYW9GY3AtRlM2JC1GIzYqLUYsNiVRJk5FUXR5RidGL0YyRmFvRl1xRmFvRmBxRltvRmNxRjlGOUY5RjlGZnFGOUY5RjlGOUZbckZeci1GLDYlUSRFcTNGJ0YvRjJGNUZPLUZTNiQtRiM2JUZXLUZTNiQtRiM2KkZobkZbb0Zeb0Zhb0Zpby1GUzYkLUYjNidGYHBGYW9GY3AtRlM2JC1GIzYqLUYsNiVRJk5FUXh4RidGL0YyRmFvRl1xRmFvRmBxRltvRmNxRjlGOUY5RjlGZnFGOUY5RjlGOS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmVvL0ZORmZvRltyRl5yLUYsNiVRJEVxNEYnRi9GMkY1Rk8tRlM2JC1GIzYlRlctRlM2JC1GIzYqRmhuRltvRl5vRmFvRmlvLUZTNiQtRiM2J0ZgcEZhb0ZjcC1GUzYkLUYjNiotRiw2JVEmTkVReHlGJ0YvRjJGYW9GXXFGYW9GYHFGW29GY3FGOUY5RjlGOUZmcUY5RjlGOUY5RltyRl5yLUYsNiVRJEVxNUYnRi9GMkY1Rk8tRlM2JC1GIzYlRlctRlM2JC1GIzYqRmhuRltvRl5vRmFvRmlvLUZTNiQtRiM2J0ZgcEZhb0ZjcC1GUzYkLUYjNiotRiw2JVEmTkVReXlGJ0YvRjJGYW9GXXFGYW9GYHFGW29GY3FGOUY5RjlGOUZmcUY5RjlGOUY5Rmd1RltyRmlxRjk=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L142" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GNjYmLUYjNi0tRiw2JVEkRXExRidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSRFcTJGJ0YvRjJGQS1GLDYlUSRFcTNGJ0YvRjJGQS1GLDYlUSRFcTRGJ0YvRjJGQS1GLDYlUSRFcTVGJ0YvRjIvJStleGVjdXRhYmxlR0ZJRkVGRS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zib0ZFRkVGYm9GRQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GNjYmLUYjNi0tRiw2JVEkRXExRidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSRFcTJGJ0YvRjJGQS1GLDYlUSRFcTNGJ0YvRjJGQS1GLDYlUSRFcTRGJ0YvRjJGQS1GLDYlUSRFcTVGJ0YvRjIvJStleGVjdXRhYmxlR0ZJRkVGRS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zib0ZFRkVGYm9GRQ==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NyciIiFGI0YjRiNGIw==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L145" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2KFEpc2ltcGxpZnlGJy8lJWJvbGRHUSV0cnVlRicvJSdpdGFsaWNHRjEvJStmb3JlZ3JvdW5kR1EqWzAsMTI4LDBdRicvJSxtYXRodmFyaWFudEdRLGJvbGQtaXRhbGljRicvJStmb250d2VpZ2h0R1ElYm9sZEYnLUkobWZlbmNlZEdGJDYnLUYjNigtRiw2KFEjVlNGJ0YvRjJGNEY3RjpGL0Y0LyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvRjhGPEY6Ri9GNEZIRjpGL0Y0RkVGSEY6">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2KFEpc2ltcGxpZnlGJy8lJWJvbGRHUSV0cnVlRicvJSdpdGFsaWNHRjEvJStmb3JlZ3JvdW5kR1EqWzAsMTI4LDBdRicvJSxtYXRodmFyaWFudEdRLGJvbGQtaXRhbGljRicvJStmb250d2VpZ2h0R1ElYm9sZEYnLUkobWZlbmNlZEdGJDYnLUYjNigtRiw2KFEjVlNGJ0YvRjJGNEY3RjpGL0Y0LyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvRjhGPEY6Ri9GNEZIRjpGL0Y0RkVGSEY6</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LCQqKCMiIiIiIiNGJSxgdSomIiYhKUcjRiUmSSJ1RzYiNiRGJkYmRiVGJSomRilGJSZGKzYkIiIkRjFGJUYlKihGJkYlRi9GJS1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkdGLDYjLCQqJiIiKEYlJkYrRixGJUYlRiUhIiIqKCIlLklGJSkmRis2I0YmRiZGJS1GNDYjLCQqJkYmRiVGPEYlRiVGJUY9KiZGM0YlRkBGJUYlKigiJTBdRiUtRjQ2I0Y8RiVGQEYlRiUqKCIlbDhGJS1GNDYjLCQqJkYxRiVGPEYlRiVGJUZARiVGJSomRjNGJSkmRis2I0YlRiZGJUYlKihGJkYlRjNGJUYqRiVGPSomIiVOa0YlRkBGJUY9KiZGM0YlKSZGKzYjRjFGJkYlRiUqJkZYRiVGWkYlRj0qJkZYRiVGU0YlRj0qKCImO2ciRiVGKkYlRkpGJUY9KihGam5GJUZKRiVGL0YlRj0qKEZJRiVGSkYlRlpGJUYlKihGSUYlRkpGJUZTRiVGJSooIiVPKClGJUZDRiVGL0YlRiUqKEY/RiVGQ0YlRlpGJUY9KihGP0YlRkNGJUZTRiVGPSooIiVTT0YlRk5GJUYqRiVGPSooIiNLRiVGL0YlLUY0NiMsJComIiIpRiVGPEYlRj1GJUYlKigiJFMjRiVGKkYlLUY0NiMsJEY6Rj1GJUY9KihGP0YlRlNGJS1GNDYjLCRGUUY9RiVGJSooRklGJUZTRiUtRjQ2IywkRkZGPUYlRj0qKCIkYiVGJUZARiUtRjQ2IywkKiYiIiZGJUY8RiVGPUYlRiUqKEZNRiVGQEYlLUY0NiMsJComIiIlRiVGPEYlRj1GJUY9KihGTUYlRlNGJUZORiVGJSooRj9GJUZARiVGYXBGJUYlKihGWEYlRlNGJS1GNDYjLCRGPEY9RiVGJSooRmlwRiVGU0YlLUY0NiMsJEZjcUYlRiVGPSooRmlwRiVGQEYlRlxyRiVGPSooIiQwIkYlRkBGJS1GNDYjLCRGXXFGJUYlRiUqKEZpcEYlRlpGJUZcckYlRj0qKEZNRiVGWkYlRmBxRiVGPSooIiM6RiVGWkYlRl1wRiVGJSooRmlwRiVGWkYlRmpwRiVGJSooRmFyRiVGWkYlLUY0NiMsJComIiInRiVGPEYlRj1GJUY9KihGaHJGJUZTRiVGXXBGJUYlKihGP0YlRlpGJUZhcEYlRiUqKEZockYlRkBGJUZdcEYlRiUqKEZNRiVGU0YlRmBxRiVGPSooRmlwRiVGU0YlRmpwRiVGJSooRmFyRiVGU0YlRltzRiVGPSooRmFyRiVGQEYlRltzRiVGPSomRkBGJUZmb0YlRj0qJkZaRiVGZm9GJUY9KiZGU0YlRmZvRiVGPSooIiU/NkYlRipGJUZbc0YlRiUqKEZqbkYlRi9GJUZhcEYlRj0qKEZbdEYlRi9GJUZcckYlRiUqKEZfb0YlRi9GJUZgcUYlRiUqKEZjb0YlRi9GJUZqcEYlRj0qKEZbdEYlRi9GJUZbc0YlRiUqKEYmRiVGL0YlLUY0NiMsJComIiIqRiVGPEYlRj1GJUY9KihGZW9GJUYqRiUtRjQ2IywkRl5zRiVGJUYlKihGY29GJUYqRiVGanBGJUY9KihGW3RGJUYqRiVGXHJGJUYlKihGX29GJUYqRiVGYHFGJUYlKihGam5GJUYqRiVGYXBGJUY9KihGXHBGJUYqRiVGYnJGJUY9KihGXHBGJUYvRiVGYnJGJUY9KihGZW9GJUYqRiVGZm9GJUYlKihGJkYlRipGJUZidEYlRj0qKEZccEYlRi9GJUZdcEYlRj0qKEZockYlRkBGJUZodEYlRj0qKEZlb0YlRmh0RiVGL0YlRiUqKEZhckYlRlNGJUZickYlRiUqKEZhckYlRlpGJUZickYlRiUqKEZockYlRlNGJUZodEYlRj0qKEZockYlRlpGJUZodEYlRj0qKEZjb0YlRk5GJUYvRiVGPSooRk1GJUZORiVGWkYlRiUqKEZJRiVGWkYlRmVwRiVGPSooRklGJUZARiVGZXBGJUY9KihGKUYlRipGJUZlcEYlRiUqKCImU2QjRiVGKkYlRmhxRiVGPSooRlhGJUZARiVGaHFGJUYlKihGKUYlRi9GJUZlcEYlRiUqKEZgdkYlRi9GJUZocUYlRj0qKEZYRiVGWkYlRmhxRiVGJSooRl9vRiVGKkYlRkNGJUYlRiUsRiImNVYjRj1GYnRGJSomIiM8RiVGZm9GJUY9KiYiJE8iRiVGXXBGJUYlKiYiJCFvRiVGW3NGJUY9KiYiJSFRI0YlRmpwRiVGJSomIiZ3QiJGJUZhcEYlRiUqJiImWyU+RiVGSkYlRiUqJkZjd0YlRmVwRiVGPSomRmd2RiVGaHFGJUYlKiYiJSk9J0YlRk5GJUYlKiZGW3dGJUZodEYlRj0qJkZhd0YlRkNGJUY9KiZGZ3dGJUZgcUYlRj0qJkZpdkYlRjNGJUYlKiZGXXdGJUZickYlRiUtRjQ2IywkRmlvRiVGPSomRl93RiVGXHJGJUY9Rj1GJQ==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L94" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">Perfect - the linerization metric is EW on the equation.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L97" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L29" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">Let us checdk that the Coton tensor does not vanish</Font></Text-field>
</Input>
</Group>
<Group labelreference="L90" drawlabel="true">
<Input>
<Text-field prompt="J2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEmVG9KZXRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2LC1GLDYlUTBDb250cmFjdEluZGljZXNGJ0YvRjItRjY2JC1GIzYvLUYsNiVRJ0NvdFRlbkYnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGTC8lKnN5bW1ldHJpY0dGTC8lKGxhcmdlb3BHRkwvJS5tb3ZhYmxlbGltaXRzR0ZMLyUnYWNjZW50R0ZMLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRkU2LVEifkYnRkhGSi9GTkZMRk9GUUZTRlVGV0ZZL0ZnbkZlbi1GLDYlUSNkdEYnRi9GMkZpbi1GRTYtUSImRidGSEZKRlxvRk9GUUZTRlVGV0ZZRl1vLUYsNiVRInRGJ0YvRjJGaW5GXm9GRC1GNjYmLUYjNiYtRjY2Ji1GIzYmLUkjbW5HRiQ2JFEiMUYnRkhGREZfcEZIRkgvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGRC1GNjYmLUYjNiYtRmBwNiRRIjJGJ0ZIRkRGXXFGSEZIRmNwRmZwRkhGSEZjcEZmcC8lK2V4ZWN1dGFibGVHRkxGSEZIRkQtRiw2JVEoRGVwVmFyc0YnRi9GMkZELUYsNiVRKW5vdGF0aW9uRidGL0YyLUZFNi1RIj1GJ0ZIRkpGXG9GT0ZRRlNGVUZXL0ZaUSwwLjI3Nzc3NzhlbUYnL0ZnbkZcci1GLDYlUStqZXRudW1iZXJzRidGL0YyRmBxRkhGSC1GLDYjUSFGJ0ZgcUZI">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEmVG9KZXRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2LC1GLDYlUTBDb250cmFjdEluZGljZXNGJ0YvRjItRjY2JC1GIzYvLUYsNiVRJ0NvdFRlbkYnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGTC8lKnN5bW1ldHJpY0dGTC8lKGxhcmdlb3BHRkwvJS5tb3ZhYmxlbGltaXRzR0ZMLyUnYWNjZW50R0ZMLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRkU2LVEifkYnRkhGSi9GTkZMRk9GUUZTRlVGV0ZZL0ZnbkZlbi1GLDYlUSNkdEYnRi9GMkZpbi1GRTYtUSImRidGSEZKRlxvRk9GUUZTRlVGV0ZZRl1vLUYsNiVRInRGJ0YvRjJGaW5GXm9GRC1GNjYmLUYjNiYtRjY2Ji1GIzYmLUkjbW5HRiQ2JFEiMUYnRkhGREZfcEZIRkgvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGRC1GNjYmLUYjNiYtRmBwNiRRIjJGJ0ZIRkRGXXFGSEZIRmNwRmZwRkhGSEZjcEZmcC8lK2V4ZWN1dGFibGVHRkxGSEZIRkQtRiw2JVEoRGVwVmFyc0YnRi9GMkZELUYsNiVRKW5vdGF0aW9uRidGL0YyLUZFNi1RIj1GJ0ZIRkpGXG9GT0ZRRlNGVUZXL0ZaUSwwLjI3Nzc3NzhlbUYnL0ZnbkZcci1GLDYlUStqZXRudW1iZXJzRidGL0YyRmBxRkhGSC1GLDYjUSFGJ0ZgcUZI</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUkkX0RHRzYiNiM3JDclUSd0ZW5zb3JGJEkiTUdGJDckNyI3IzckUSRiYXNGJCIiIjcjNyRGKywkKiojRi8iIiVGLyksJi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkdGJDYjLCQmSSJ1R0YkRiQhIiJGL0YvRkEiIiRGQSxGKixGNUYvJkZANiNGQkYvJkZANiMiIiNGLyZGQDYjRi9GL0Y4Ri9GLyoqRklGL0ZHRi9GRUYvRkpGL0ZBKixGSUYvRkpGLy1GOTYjRj9GL0ZHRi9GRUYvRkEqKkY1Ri8mRkA2JEZJRkJGL0ZKRi9GOEYvRi8qKCIiKkYvRlFGL0ZKRi9GQSoqIiInRi9GSkYvRk5GL0ZRRi9GLyoqRkJGL0ZFRi8mRkA2JEYvRklGL0Y4Ri9GLyooRlZGL0ZYRi9GRUYvRkEqKkZCRi9GWEYvRkVGL0ZORi9GLyooRlZGLyZGQDYlRi9GSUZCRi9GTkYvRi8qKCIiKEYvRkdGLyZGQDYkRi9GQkYvRkEqKEZJRi9GZ25GL0Y4Ri9GLyoqIiImRi9GR0YvRltvRi9GTkYvRi8qKkZCRi9GW29GL0ZHRi9GOEYvRi8qJkZWRi9GZ25GL0ZBKihGSUYvRmduRi8tRjk2IywkKiZGSUYvRj9GL0YvRi9GQSooRkdGL0Zbb0YvRmNvRi9GQSooRkpGL0Zjb0YvRlFGL0ZBRi8pLCZGL0ZBRk5GL0ZJRkFGLw==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L28" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZGLUYjNiwtSSNtbkdGJDYkUSI0RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnRjEvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjovJSlzdHJldGNoeUdGOi8lKnN5bW1ldHJpY0dGOi8lKGxhcmdlb3BHRjovJS5tb3ZhYmxlbGltaXRzR0Y6LyUnYWNjZW50R0Y6LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGSS1JJW1zdWJHRiQ2JS1JI21pR0YkNiVRInVGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMlEnaXRhbGljRictRiM2Ji1GLjYkUSIzRidGMS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOkYxLyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGNC1GTTYlRk8tRiM2Ji1GLjYkUSIyRidGMUZnbkZqbkYxRlxvRjQtRk02JUZPLUYjNiYtRi42JFEiMUYnRjFGZ25Gam5GMUZcb0Y0LUklbXN1cEdGJDYlLUY1Ni1RLyZFeHBvbmVudGlhbEU7RidGMUY4RjtGPUY/RkFGQ0ZFRkcvRktRLDAuMTExMTExMWVtRictRiM2Jy1GNTYtUSomdW1pbnVzMDtGJ0YxRjhGO0Y9Rj9GQUZDRkUvRkhRLDAuMjIyMjIyMmVtRicvRktGW3EtRk02JUZPLUYjNigtRjU2LVEiW0YnRjEvRjlGVUY7L0Y+RlVGP0ZBRkNGRS9GSFEsMC4xNjY2NjY3ZW1GJy9GS0ZncS1GUDYjUSFGJy1GNTYtUSJdRidGMUZkcUY7RmVxRj9GQUZDRkVGZnFGY3BGZ25Gam5GMUZcb0ZnbkZqbkYxLyUxc3VwZXJzY3JpcHRzaGlmdEdGXm9GMS1GNTYtUSgmbWludXM7RidGMUY4RjtGPUY/RkFGQ0ZFRmpwRlxxLUYjNipGY29GNEZfb0Y0RkxGNEZmb0YxRmFyLUYjNixGY29GNEZmb0Y0LUZecDYlRmBwRl1xRl9yRjRGX29GNEZMRjEtRjU2LVEiK0YnRjFGOEY7Rj1GP0ZBRkNGRUZqcEZccS1GIzYqRi1GNC1GTTYlRk8tRiM2KEZjby1GNTYtUSIsRidGMUY4L0Y8RlVGPUY/RkFGQ0ZFRkcvRktRLDAuMzMzMzMzM2VtRidGWkZnbkZqbkYxRlxvRjRGZm9GNEZdcEYxRmFyLUYjNigtRi42JFEiOUYnRjFGNEZfc0Y0RmZvRjFGanItRiM2Ki1GLjYkUSI2RidGMUY0RmZvRjRGaHJGNEZfc0YxRmpyLUYjNipGWkY0RkxGNC1GTTYlRk8tRiM2KEZqb0Zjc0Zjb0ZnbkZqbkYxRlxvRjRGXXBGMUZhci1GIzYoRmB0RjRGZXRGNEZMRjFGanItRiM2KkZaRjRGZXRGNEZMRjRGaHJGMUZqci1GIzYoRmB0RjQtRk02JUZPLUYjNipGam9GY3NGY29GY3NGWkZnbkZqbkYxRlxvRjRGaHJGMUZhci1GIzYoLUYuNiRRIjdGJ0YxRjRGX29GNC1GTTYlRk8tRiM2KEZqb0Zjc0ZaRmduRmpuRjFGXG9GMUZqci1GIzYoRmNvRjRGX3VGNEZdcEYxRmpyLUYjNiotRi42JFEiNUYnRjFGNEZfb0Y0Rmh1RjRGaHJGMUZqci1GIzYqRlpGNEZodUY0Rl9vRjRGXXBGMUZhci1GIzYmRmB0RjRGX3VGMUZhci1GIzYoRmNvRjRGX3VGNC1GXnA2JUZgcC1GIzYmRmNvRjRGXXFGMUZfckYxRmFyLUYjNihGX29GNEZodUY0Rml2RjFGYXItRiM2KEZmb0Y0Rml2RjRGX3NGMUYx">LEYqLCIiJSIiIiZJInVHNiI2IyIiJEYlJkYnNiMiIiNGJSZGJzYjRiVGJS1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkdGKDYjLCQmRidGKCEiIkYlRiUqKkYtRiVGK0YlRiZGJUYuRiVGOCosRi1GJUYuRiUtRjE2I0Y3RiVGK0YlRiZGJUY4KipGJEYlJkYnNiRGLUYqRiVGLkYlRjBGJUYlKigiIipGJUY+RiVGLkYlRjgqKiIiJ0YlRi5GJUY7RiVGPkYlRiUqKkYqRiVGJkYlJkYnNiRGJUYtRiVGMEYlRiUqKEZDRiVGRUYlRiZGJUY4KipGKkYlRkVGJUYmRiVGO0YlRiUqKEZDRiUmRic2JUYlRi1GKkYlRjtGJUYlKigiIihGJUYrRiUmRic2JEYlRipGJUY4KihGLUYlRkpGJUYwRiVGJSoqIiImRiVGK0YlRk5GJUY7RiVGJSoqRipGJUZORiVGK0YlRjBGJUYlKiZGQ0YlRkpGJUY4KihGLUYlRkpGJS1GMTYjLCQqJkYtRiVGN0YlRiVGJUY4KihGK0YlRk5GJUZWRiVGOCooRi5GJUZWRiVGPkYlRjg=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L728" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L726" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L721" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L724" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L723" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L730" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L729" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L727" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L725" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L722" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">In what follows we repeat the same procedure for the four other equations, so we will not write detailed comments.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L25" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L540" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY4LUkjbWlHRiQ2JVEocmVzdGFydEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIjpGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSV3aXRoRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiUtRiw2JVE1RGlmZmVyZW50aWFsR2VvbWV0cnlGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOUY1Rk8tRlM2JC1GIzYlLUYsNiVRJ1RlbnNvckYnRi9GMkZaRjlGOUY1Rk8tRlM2JC1GIzYlLUYsNiVRJlRvb2xzRidGL0YyRlpGOUY5RjVGTy1GUzYkLUYjNiUtRiw2JVEsSmV0Q2FsY3VsdXNGJ0YvRjJGWkY5RjlGNUZPLUZTNiQtRiM2JS1GLDYlUS5MaW5lYXJBbGdlYnJhRidGL0YyRlpGOUY5RjVGTy1GUzYkLUYjNjEtRiw2JVEpUERFdG9vbHNGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRl1xL0ZORl5xLUYsNiVRJURfRHhGJ0YvRjJGaXBGYXEtRiw2JVEoZGVjbGFyZUYnRi9GMkZpcEZhcS1GLDYlUSZUb0pldEYnRi9GMkZpcEZhcS1GLDYlUShGcm9tSmV0RidGL0YyRlpGOUY5RjVGWkY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY4LUkjbWlHRiQ2JVEocmVzdGFydEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIjpGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSV3aXRoRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiUtRiw2JVE1RGlmZmVyZW50aWFsR2VvbWV0cnlGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOUY1Rk8tRlM2JC1GIzYlLUYsNiVRJ1RlbnNvckYnRi9GMkZaRjlGOUY1Rk8tRlM2JC1GIzYlLUYsNiVRJlRvb2xzRidGL0YyRlpGOUY5RjVGTy1GUzYkLUYjNiUtRiw2JVEsSmV0Q2FsY3VsdXNGJ0YvRjJGWkY5RjlGNUZPLUZTNiQtRiM2JS1GLDYlUS5MaW5lYXJBbGdlYnJhRidGL0YyRlpGOUY5RjVGTy1GUzYkLUYjNjEtRiw2JVEpUERFdG9vbHNGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRl1xL0ZORl5xLUYsNiVRJURfRHhGJ0YvRjJGaXBGYXEtRiw2JVEoZGVjbGFyZUYnRi9GMkZpcEZhcS1GLDYlUSZUb0pldEYnRi9GMkZpcEZhcS1GLDYlUShGcm9tSmV0RidGL0YyRlpGOUY5RjVGWkY5</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L549" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">[Equation 2]   <Font bold="true">u_{xx}+u_{yy}+(e^u)_{tt}=0</Font></Font></Text-field>
</Input>
</Group>
<Group labelreference="L551" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYpLUY2NiYtRiM2KC1GLDYlUSJ0RidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJ4RidGL0YyRkEtRiw2JVEieUYnRi9GMkZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GNjYmLUYjNiQtRiw2JVEidUYnRi9GMkZFRkVGXG9GX29GQS1GQjYtUSJ+RidGRUZHL0ZLRklGTEZORlBGUkZURlYvRlpGWC1GLDYlUSNKMkYnRi9GMkZFRkUtRkI2LVEiOkYnRkVGR0ZccEZMRk5GUEZSRlQvRldRLDAuMjc3Nzc3OGVtRicvRlpGZXAvJStleGVjdXRhYmxlR0ZJRkU=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYpLUY2NiYtRiM2KC1GLDYlUSJ0RidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJ4RidGL0YyRkEtRiw2JVEieUYnRi9GMkZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GNjYmLUYjNiQtRiw2JVEidUYnRi9GMkZFRkVGXG9GX29GQS1GQjYtUSJ+RidGRUZHL0ZLRklGTEZORlBGUkZURlYvRlpGWC1GLDYlUSNKMkYnRi9GMkZFRkUtRkI2LVEiOkYnRkVGR0ZccEZMRk5GUEZSRlQvRldRLDAuMjc3Nzc3OGVtRicvRlpGZXAvJStleGVjdXRhYmxlR0ZJRkU=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L527" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbWlHRiQ2JVEiRkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GUy1GLDYlUSJ1RidGL0YyLUkobWZlbmNlZEdGJDYmLUYjNiYtSSNtbkdGJDYkUSIyRidGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRlIvRk5RLDAuMzMzMzMzM2VtRidGZ25GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GW3BGVS1GWTYmLUYjNiYtRmhuNiRRIjNGJ0Y5RltvRmFwRjlGOUZhb0Zkb0Znby1GLDYlUSpUb3RhbERpZmZGJ0YvRjItRlk2JC1GIzYnLUYsNiVRJGV4cEYnL0YwRj1GOS1GWTYkLUYjNiQtSSVtc3ViR0YkNiVGVS1GIzYkLUZZNiYtRiM2JC1GLDYjUSFGJ0Y5RjlGYW9GZG9GOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRjlGOUZbby1GWTYmLUYjNiYtRmhuNiRRIjFGJ0Y5RltvRmZyRjlGOUZhb0Zkb0Y5RjkvJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbWlHRiQ2JVEiRkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GUy1GLDYlUSJ1RidGL0YyLUkobWZlbmNlZEdGJDYmLUYjNiYtSSNtbkdGJDYkUSIyRidGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRlIvRk5RLDAuMzMzMzMzM2VtRidGZ25GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GW3BGVS1GWTYmLUYjNiYtRmhuNiRRIjNGJ0Y5RltvRmFwRjlGOUZhb0Zkb0Znby1GLDYlUSpUb3RhbERpZmZGJ0YvRjItRlk2JC1GIzYnLUYsNiVRJGV4cEYnL0YwRj1GOS1GWTYkLUYjNiQtSSVtc3ViR0YkNiVGVS1GIzYkLUZZNiYtRiM2JC1GLDYjUSFGJ0Y5RjlGYW9GZG9GOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRjlGOUZbby1GWTYmLUYjNiYtRmhuNiRRIjFGJ0Y5RltvRmZyRjlGOUZhb0Zkb0Y5RjkvJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEiRkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiM2Ki1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNigtSSNtbkdGJDYkUSIyRidGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnRlkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GW3AtRlI2JUZULUYjNigtRlo2JFEiM0YnRjlGZ25GYXBGX29GYm9GOUZkb0Znby1GIzYmLUklbXN1cEdGJDYlLUY2Ni1RLyZFeHBvbmVudGlhbEU7RidGOUY7Rj5GQEZCRkRGRkZIRltvL0ZOUSwwLjExMTExMTFlbUYnLUZSNiVGVC1GIzYoLUY2Ni1RIltGJ0Y5L0Y8RjFGPi9GQUYxRkJGREZGRkgvRktRLDAuMTY2NjY2N2VtRicvRk5GaHEtRiw2I1EhRictRjY2LVEiXUYnRjlGZXFGPkZmcUZCRkRGRkZIRmdxRlxxRl9vRmJvRjlGZG8vJTFzdXBlcnNjcmlwdHNoaWZ0R0Zmby1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIRltvL0ZORlxvLUkobXN1YnN1cEdGJDYnRlQtRiM2Ji1GWjYkUSIxRidGOUZfb0Zib0Y5RllGYHJGZG9GOUZnby1GIzYmRmZwRmJyLUZSNiVGVC1GIzYoRltzRmduRltzRl9vRmJvRjlGZG9GOUY5Rl9vRmJvRjk=">LComSSJ1RyUqcHJvdGVjdGVkRzYkIiIjRiciIiImRiQ2JCIiJEYrRigqJi1JJGV4cEc2JEYlSShfc3lzbGliRzYiNiMmRiRGMUYoKSZGJDYjRihGJ0YoRigqJkYtRigmRiQ2JEYoRihGKEYo</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L532" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEiQUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ01hdHJpeEYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYlLUZTNiYtRiM2KS1GUzYmLUYjNi4tRiw2JVElZGlmZkYnRi9GMi1GUzYkLUYjNigtRiw2JVEiRkYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRInVGJ0YvRjItRlM2Ji1GIzYnLUkjbW5HRiQ2JFEiMUYnRjlGY29GYnAvJStleGVjdXRhYmxlR0Y9RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZmcEY5RjlGY28tSSZtZnJhY0dGJDYoRmJwLUYjNiUtRmNwNiRRIjJGJ0Y5Ri9GMi8lLmxpbmV0aGlja25lc3NHRmVwLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmpxLyUpYmV2ZWxsZWRHRj0tRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZnby9GTkZob0Zpbi1GUzYkLUYjNihGYG9GY29GW3AtRlM2Ji1GIzYnRmJwRmNvRmNxRmZwRjlGOUZocEZbcUZmcEY5RjlGY28tRiM2Jy1GX3E2KEZicC1GIzYkRmNxRjlGZnFGaHFGW3JGXXJGX3JGaW4tRlM2JC1GIzYnRmBvRmNvRltwLUZTNiYtRiM2JkZicEZjby1GY3A2JFEiM0YnRjlGOUY5RmhwRltxRjlGOUY5LUYsNiNRIUYnRmZwRjlGOUZocEZbcUZjby1GUzYmLUYjNi5GXXNGX3JGaW4tRlM2JC1GIzYnRmBvRmNvRltwLUZTNiYtRiM2JkZicEZjb0ZjcUY5RjlGaHBGW3FGOUY5RmNvRmluLUZTNiQtRiM2J0Zgb0Zjb0ZbcC1GUzYmLUYjNiZGY3FGY29GY3FGOUY5RmhwRltxRjlGOUZjby1GIzYnRl1zRl9yRmluLUZTNiQtRiM2J0Zgb0Zjb0ZbcC1GUzYmLUYjNiZGY3FGY29GaXNGOUY5RmhwRltxRjlGOUY5Rlx0RmZwRjlGOUZocEZbcUZjby1GUzYmLUYjNjBGXXNGX3JGaW5GYXNGY29GXXNGX3JGaW5GZXVGY29GaW4tRlM2JC1GIzYnRmBvRmNvRltwLUZTNiYtRiM2JkZpc0Zjb0Zpc0Y5RjlGaHBGW3FGOUY5RmZwRjlGOUZocEZbcUZmcEY5RjlGaHBGW3FGZnBGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRl9yLUYsNiVRI0FBRidGL0YyRjUtRiw2JVEnZXhwYW5kRidGL0YyLUZTNiQtRiM2Ji1GLDYlUS5NYXRyaXhJbnZlcnNlRidGL0YyLUZTNiQtRiM2JUYrRmZwRjlGOUZmcEY5RjlGZnBGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEiQUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ01hdHJpeEYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYlLUZTNiYtRiM2KS1GUzYmLUYjNi4tRiw2JVElZGlmZkYnRi9GMi1GUzYkLUYjNigtRiw2JVEiRkYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRInVGJ0YvRjItRlM2Ji1GIzYnLUkjbW5HRiQ2JFEiMUYnRjlGY29GYnAvJStleGVjdXRhYmxlR0Y9RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZmcEY5RjlGY28tSSZtZnJhY0dGJDYoRmJwLUYjNiUtRmNwNiRRIjJGJ0Y5Ri9GMi8lLmxpbmV0aGlja25lc3NHRmVwLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmpxLyUpYmV2ZWxsZWRHRj0tRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZnby9GTkZob0Zpbi1GUzYkLUYjNihGYG9GY29GW3AtRlM2Ji1GIzYnRmJwRmNvRmNxRmZwRjlGOUZocEZbcUZmcEY5RjlGY28tRiM2Jy1GX3E2KEZicC1GIzYkRmNxRjlGZnFGaHFGW3JGXXJGX3JGaW4tRlM2JC1GIzYnRmBvRmNvRltwLUZTNiYtRiM2JkZicEZjby1GY3A2JFEiM0YnRjlGOUY5RmhwRltxRjlGOUY5LUYsNiNRIUYnRmZwRjlGOUZocEZbcUZjby1GUzYmLUYjNi5GXXNGX3JGaW4tRlM2JC1GIzYnRmBvRmNvRltwLUZTNiYtRiM2JkZicEZjb0ZjcUY5RjlGaHBGW3FGOUY5RmNvRmluLUZTNiQtRiM2J0Zgb0Zjb0ZbcC1GUzYmLUYjNiZGY3FGY29GY3FGOUY5RmhwRltxRjlGOUZjby1GIzYnRl1zRl9yRmluLUZTNiQtRiM2J0Zgb0Zjb0ZbcC1GUzYmLUYjNiZGY3FGY29GaXNGOUY5RmhwRltxRjlGOUY5Rlx0RmZwRjlGOUZocEZbcUZjby1GUzYmLUYjNjBGXXNGX3JGaW5GYXNGY29GXXNGX3JGaW5GZXVGY29GaW4tRlM2JC1GIzYnRmBvRmNvRltwLUZTNiYtRiM2JkZpc0Zjb0Zpc0Y5RjlGaHBGW3FGOUY5RmZwRjlGOUZocEZbcUZmcEY5RjlGaHBGW3FGZnBGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRl9yLUYsNiVRI0FBRidGL0YyRjUtRiw2JVEnZXhwYW5kRidGL0YyLUZTNiQtRiM2Ji1GLDYlUS5NYXRyaXhJbnZlcnNlRidGL0YyLUZTNiQtRiM2JUYrRmZwRjlGOUZmcEY5RjlGZnBGOQ==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjQUFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWFjdGlvbkdGJDYlLUkobWZlbmNlZEdGJDYoLUYjNiYtSSdtdGFibGVHRiQ2Ny1JJG10ckdGJDYoLUkkbXRkR0YkNigtSSZtZnJhY0dGJDYoLUkjbW5HRiQ2JFEiMUYnRjktRiM2Ji1JJW1zdXBHRiQ2JS1GNjYtUS8mRXhwb25lbnRpYWxFO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4xMTExMTExZW1GJy1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNigtRjY2LVEiW0YnRjkvRjxGMUY+L0ZBRjFGQkZERkZGSC9GS1EsMC4xNjY2NjY3ZW1GJy9GTkZbcS1GLDYjUSFGJy1GNjYtUSJdRidGOUZocEY+RmlwRkJGREZGRkhGanBGW3AvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLyUxc3VwZXJzY3JpcHRzaGlmdEdGanFGY3FGZnFGOS8lLmxpbmV0aGlja25lc3NHRmBvLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmFyLyUpYmV2ZWxsZWRHRj0vJSlyb3dhbGlnbkdGX3EvJSxjb2x1bW5hbGlnbkdGX3EvJStncm91cGFsaWduR0ZfcS8lKHJvd3NwYW5HRmBvLyUrY29sdW1uc3BhbkdGYG8tRmhuNigtRl5vNiRGanFGOUZmckZockZqckZcc0Zec0Zgc0ZmckZockZqci1GZW42KEZgcy1GaG42KEZdb0ZmckZockZqckZcc0Zec0Zgc0ZmckZockZqci1GZW42KEZgc0Zgc0Zmc0ZmckZockZqci8lJmFsaWduR1ElYXhpc0YnL0ZnclEpYmFzZWxpbmVGJy9GaXJGYXIvRltzUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdGMS8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRmZ0LyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRmF1LyUmZnJhbWVHRmF1LyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dGPS8lLWVxdWFsY29sdW1uc0dGPS8lLWRpc3BsYXlzdHlsZUdGPS8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0ZedUZjcUZmcUY5RjkvSSttc2VtYW50aWNzR0YkUSdNYXRyaXhGJy8lJW9wZW5HRmdwLyUmY2xvc2VHRmJxRmR2LyUrYWN0aW9udHlwZUdRLnJ0YWJsZWFkZHJlc3NGJy8lKXJ0YWJsZWlkR1E1MTg0NDY3NDQwODA0MTk5MjY4NTRGJ0ZjcUZmcUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjQUFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWFjdGlvbkdGJDYlLUkobWZlbmNlZEdGJDYoLUYjNiYtSSdtdGFibGVHRiQ2Ny1JJG10ckdGJDYoLUkkbXRkR0YkNigtSSZtZnJhY0dGJDYoLUkjbW5HRiQ2JFEiMUYnRjktRiM2Ji1JJW1zdXBHRiQ2JS1GNjYtUS8mRXhwb25lbnRpYWxFO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4xMTExMTExZW1GJy1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNigtRjY2LVEiW0YnRjkvRjxGMUY+L0ZBRjFGQkZERkZGSC9GS1EsMC4xNjY2NjY3ZW1GJy9GTkZbcS1GLDYjUSFGJy1GNjYtUSJdRidGOUZocEY+RmlwRkJGREZGRkhGanBGW3AvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLyUxc3VwZXJzY3JpcHRzaGlmdEdGanFGY3FGZnFGOS8lLmxpbmV0aGlja25lc3NHRmBvLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmFyLyUpYmV2ZWxsZWRHRj0vJSlyb3dhbGlnbkdGX3EvJSxjb2x1bW5hbGlnbkdGX3EvJStncm91cGFsaWduR0ZfcS8lKHJvd3NwYW5HRmBvLyUrY29sdW1uc3BhbkdGYG8tRmhuNigtRl5vNiRGanFGOUZmckZockZqckZcc0Zec0Zgc0ZmckZockZqci1GZW42KEZgcy1GaG42KEZdb0ZmckZockZqckZcc0Zec0Zgc0ZmckZockZqci1GZW42KEZgc0Zgc0Zmc0ZmckZockZqci8lJmFsaWduR1ElYXhpc0YnL0ZnclEpYmFzZWxpbmVGJy9GaXJGYXIvRltzUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdGMS8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRmZ0LyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRmF1LyUmZnJhbWVHRmF1LyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dGPS8lLWVxdWFsY29sdW1uc0dGPS8lLWRpc3BsYXlzdHlsZUdGPS8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0ZedUZjcUZmcUY5RjkvSSttc2VtYW50aWNzR0YkUSdNYXRyaXhGJy8lJW9wZW5HRmdwLyUmY2xvc2VHRmJxRmR2LyUrYWN0aW9udHlwZUdRLnJ0YWJsZWFkZHJlc3NGJy8lKXJ0YWJsZWlkR1E1MTg0NDY3NDQwODA0MTk5MjY4NTRGJ0ZjcUZmcUY5</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L537" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEoRGVwVmFyc0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNiYtRiw2JVEidUYnRi9GMi1GUDYkLUYjNigtRiw2JVEidEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRInhGJ0YvRjJGaG4tRiw2JVEieUYnRi9GMkY5RjktRiw2I1EhRidGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRKEZyb21KZXRGJ0YvRjItRlA2JC1GIzYnLUYsNiVRI0FBRidGL0YyRmhuRisvJStleGVjdXRhYmxlR0Y9RjlGOUZccUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEoRGVwVmFyc0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNiYtRiw2JVEidUYnRi9GMi1GUDYkLUYjNigtRiw2JVEidEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRInhGJ0YvRjJGaG4tRiw2JVEieUYnRi9GMkY5RjktRiw2I1EhRidGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRKEZyb21KZXRGJ0YvRjItRlA2JC1GIzYnLUYsNiVRI0FBRidGL0YyRmhuRisvJStleGVjdXRhYmxlR0Y9RjlGOUZccUY5</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWFjdGlvbkc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkobWZlbmNlZEdGJDYoLUklbXJvd0dGJDYmLUknbXRhYmxlR0YkNjctSSRtdHJHRiQ2KC1JJG10ZEdGJDYoLUkmbWZyYWNHRiQ2KC1JI21uR0YkNiRRIjFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictRi82Ji1JJW1zdXBHRiQ2JS1JI21vR0YkNi1RLyZFeHBvbmVudGlhbEU7RidGQS8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGTy8lKXN0cmV0Y2h5R0ZPLyUqc3ltbWV0cmljR0ZPLyUobGFyZ2VvcEdGTy8lLm1vdmFibGVsaW1pdHNHRk8vJSdhY2NlbnRHRk8vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4xMTExMTExZW1GJy1GLzYoLUkjbWlHRiQ2JVEidUYnLyUnaXRhbGljR1EldHJ1ZUYnL0ZCUSdpdGFsaWNGJy1GSjYuUTAmQXBwbHlGdW5jdGlvbjtGJy8lK2V4ZWN1dGFibGVHRk9GQUZNRlBGUkZURlZGWEZaRmZuL0ZqbkZobi1GLDYkLUYvNiotRl9vNiVRInRGJ0Zib0Zlby1GSjYtUSIsRidGQUZNL0ZRRmRvRlJGVEZWRlhGWkZmbi9Gam5RLDAuMzMzMzMzM2VtRictRl9vNiVRInhGJ0Zib0Zlb0ZkcC1GX282JVEieUYnRmJvRmVvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZPRkFGQUZgcUZjcUZBLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0ZgcUZjcUZBLyUubGluZXRoaWNrbmVzc0dGQC8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zcci8lKWJldmVsbGVkR0ZPLyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0Zjci8lK2dyb3VwYWxpZ25HRmNyLyUocm93c3BhbkdGQC8lK2NvbHVtbnNwYW5HRkAtRjg2KC1GPjYkRmdxRkFGYXJGZHJGZnJGaHJGanJGXHNGYXJGZHJGZnItRjU2KEZccy1GODYoRj1GYXJGZHJGZnJGaHJGanJGXHNGYXJGZHJGZnItRjU2KEZcc0Zcc0Zic0ZhckZkckZmci8lJmFsaWduR1ElYXhpc0YnL0ZiclEpYmFzZWxpbmVGJy9GZXJGXHIvRmdyUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdGZG8vJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0ZidC8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0ZddS8lJmZyYW1lR0ZddS8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRk8vJS1lcXVhbGNvbHVtbnNHRk8vJS1kaXNwbGF5c3R5bGVHRk8vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGanRGYHFGY3FGQUZBL0krbXNlbWFudGljc0dGJFEnTWF0cml4RicvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGYHYvJSthY3Rpb250eXBlR1EucnRhYmxlYWRkcmVzc0YnLyUpcnRhYmxlaWRHUTUxODQ0Njc0NDA4MDQxOTkyNzY5NEYn">LUkobWFjdGlvbkc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkobWZlbmNlZEdGJDYoLUklbXJvd0dGJDYmLUknbXRhYmxlR0YkNjctSSRtdHJHRiQ2KC1JJG10ZEdGJDYoLUkmbWZyYWNHRiQ2KC1JI21uR0YkNiRRIjFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictRi82Ji1JJW1zdXBHRiQ2JS1JI21vR0YkNi1RLyZFeHBvbmVudGlhbEU7RidGQS8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGTy8lKXN0cmV0Y2h5R0ZPLyUqc3ltbWV0cmljR0ZPLyUobGFyZ2VvcEdGTy8lLm1vdmFibGVsaW1pdHNHRk8vJSdhY2NlbnRHRk8vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4xMTExMTExZW1GJy1GLzYoLUkjbWlHRiQ2JVEidUYnLyUnaXRhbGljR1EldHJ1ZUYnL0ZCUSdpdGFsaWNGJy1GSjYuUTAmQXBwbHlGdW5jdGlvbjtGJy8lK2V4ZWN1dGFibGVHRk9GQUZNRlBGUkZURlZGWEZaRmZuL0ZqbkZobi1GLDYkLUYvNiotRl9vNiVRInRGJ0Zib0Zlby1GSjYtUSIsRidGQUZNL0ZRRmRvRlJGVEZWRlhGWkZmbi9Gam5RLDAuMzMzMzMzM2VtRictRl9vNiVRInhGJ0Zib0Zlb0ZkcC1GX282JVEieUYnRmJvRmVvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZPRkFGQUZgcUZjcUZBLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0ZgcUZjcUZBLyUubGluZXRoaWNrbmVzc0dGQC8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zcci8lKWJldmVsbGVkR0ZPLyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0Zjci8lK2dyb3VwYWxpZ25HRmNyLyUocm93c3BhbkdGQC8lK2NvbHVtbnNwYW5HRkAtRjg2KC1GPjYkRmdxRkFGYXJGZHJGZnJGaHJGanJGXHNGYXJGZHJGZnItRjU2KEZccy1GODYoRj1GYXJGZHJGZnJGaHJGanJGXHNGYXJGZHJGZnItRjU2KEZcc0Zcc0Zic0ZhckZkckZmci8lJmFsaWduR1ElYXhpc0YnL0ZiclEpYmFzZWxpbmVGJy9GZXJGXHIvRmdyUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdGZG8vJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0ZidC8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0ZddS8lJmZyYW1lR0ZddS8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRk8vJS1lcXVhbGNvbHVtbnNHRk8vJS1kaXNwbGF5c3R5bGVHRk8vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGanRGYHFGY3FGQUZBL0krbXNlbWFudGljc0dGJFEnTWF0cml4RicvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGYHYvJSthY3Rpb250eXBlR1EucnRhYmxlYWRkcmVzc0YnLyUpcnRhYmxlaWRHUTUxODQ0Njc0NDA4MDQxOTkyNzY5NEYn</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L572" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYmLUY2NiYtRiM2KC1GLDYlUSJ0RidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJ4RidGL0YyRkEtRiw2JVEieUYnRi9GMkZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GLDYlUSJNRidGL0YyRkVGRS1GQjYtUSI6RidGRUZHL0ZLRklGTEZORlBGUkZUL0ZXUSwwLjI3Nzc3NzhlbUYnL0ZaRmpvLyUrZXhlY3V0YWJsZUdGSUZF">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYmLUY2NiYtRiM2KC1GLDYlUSJ0RidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJ4RidGL0YyRkEtRiw2JVEieUYnRi9GMkZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GLDYlUSJNRidGL0YyRkVGRS1GQjYtUSI6RidGRUZHL0ZLRklGTEZORlBGUkZUL0ZXUSwwLjI3Nzc3NzhlbUYnL0ZaRmpvLyUrZXhlY3V0YWJsZUdGSUZF</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L553" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEiZ0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ2V2YWxER0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzY9LUklbXN1cEdGJDYlLUY2NjBRLyZFeHBvbmVudGlhbEU7RicvJSVib2xkR0YxLyUrZm9yZWdyb3VuZEdRKlswLDEyOCwwXUYnL0YzUSVib2xkRicvJStmb250d2VpZ2h0R0Zdb0Y7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjExMTExMTFlbUYnLUYjNiotRjY2MFEqJnVtaW51czA7RidGZ25GaW5GXG9GXm9GO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZqby1GIzYsLUYsNihRInVGJ0ZnbkYvRmluL0YzUSxib2xkLWl0YWxpY0YnRl5vLUY2Ni5RMCZBcHBseUZ1bmN0aW9uO0YnLyUrZXhlY3V0YWJsZUdGPUY5RjtGPkZARkJGREZGRkhGYG8vRk5GYW8tRlM2Jy1GIzYuLUYsNihRInRGJ0ZnbkYvRmluRmFwRl5vLUY2NjBRIixGJ0ZnbkZpbkZcb0Zeb0Y7L0Y/RjFGQEZCRkRGRkZIRmBvL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNihRInhGJ0ZnbkYvRmluRmFwRl5vRmBxLUYsNihRInlGJ0ZnbkYvRmluRmFwRl5vRmduRmluRmZwLyUpcmVhZG9ubHlHRjEvJTBmb250X3N0eWxlX25hbWVHUSoyRH5PdXRwdXRGJ0Zcb0Zeb0ZnbkZpbkZcb0Zeb0ZnbkZpbkZmcEZcckZeckZcb0Zeby1GLDYjUSFGJ0ZnbkYvRmluRmFwRl5vLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJy1GNjYwUScmc2RvdDtGJ0ZnbkZpbkZcb0Zeb0Y7Rj5GQEZCRkRGRkZIRmBvRmhwLUYsNihRI2R0RidGZ25GL0ZpbkZhcEZeby1GNjYwUSJ+RidGZ25GaW5GXG9GXm9GO0Y+RkBGQkZERkZGSEZgb0ZocC1GNjYwUSImRidGZ25GaW5GXG9GXm9GO0Y+RkBGQkZERkZGSEZgb0ZocEZdcUZdc0Zqci1GNjYwUSIrRidGZ25GaW5GXG9GXm9GO0Y+RkBGQkZERkZGSEZpb0ZbcC1GLDYoUSNkeEYnRmduRi9GaW5GYXBGXm9GXXNGYHNGXXFGXXNGZnNGY3MtRiw2KFEjZHlGJ0ZnbkYvRmluRmFwRl5vRl1zRmBzRl1xRl1zRmlzRmduRmluRmZwRlxvRl5vRjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GZnBGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEiZ0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ2V2YWxER0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzY9LUklbXN1cEdGJDYlLUY2NjBRLyZFeHBvbmVudGlhbEU7RicvJSVib2xkR0YxLyUrZm9yZWdyb3VuZEdRKlswLDEyOCwwXUYnL0YzUSVib2xkRicvJStmb250d2VpZ2h0R0Zdb0Y7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjExMTExMTFlbUYnLUYjNiotRjY2MFEqJnVtaW51czA7RidGZ25GaW5GXG9GXm9GO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZqby1GIzYsLUYsNihRInVGJ0ZnbkYvRmluL0YzUSxib2xkLWl0YWxpY0YnRl5vLUY2Ni5RMCZBcHBseUZ1bmN0aW9uO0YnLyUrZXhlY3V0YWJsZUdGPUY5RjtGPkZARkJGREZGRkhGYG8vRk5GYW8tRlM2Jy1GIzYuLUYsNihRInRGJ0ZnbkYvRmluRmFwRl5vLUY2NjBRIixGJ0ZnbkZpbkZcb0Zeb0Y7L0Y/RjFGQEZCRkRGRkZIRmBvL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNihRInhGJ0ZnbkYvRmluRmFwRl5vRmBxLUYsNihRInlGJ0ZnbkYvRmluRmFwRl5vRmduRmluRmZwLyUpcmVhZG9ubHlHRjEvJTBmb250X3N0eWxlX25hbWVHUSoyRH5PdXRwdXRGJ0Zcb0Zeb0ZnbkZpbkZcb0Zeb0ZnbkZpbkZmcEZcckZeckZcb0Zeby1GLDYjUSFGJ0ZnbkYvRmluRmFwRl5vLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJy1GNjYwUScmc2RvdDtGJ0ZnbkZpbkZcb0Zeb0Y7Rj5GQEZCRkRGRkZIRmBvRmhwLUYsNihRI2R0RidGZ25GL0ZpbkZhcEZeby1GNjYwUSJ+RidGZ25GaW5GXG9GXm9GO0Y+RkBGQkZERkZGSEZgb0ZocC1GNjYwUSImRidGZ25GaW5GXG9GXm9GO0Y+RkBGQkZERkZGSEZgb0ZocEZdcUZdc0Zqci1GNjYwUSIrRidGZ25GaW5GXG9GXm9GO0Y+RkBGQkZERkZGSEZpb0ZbcC1GLDYoUSNkeEYnRmduRi9GaW5GYXBGXm9GXXNGYHNGXXFGXXNGZnNGY3MtRiw2KFEjZHlGJ0ZnbkYvRmluRmFwRl5vRl1zRmBzRl1xRl1zRmlzRmduRmluRmZwRlxvRl5vRjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GZnBGOQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L556" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEnQ290VGVuRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZTLUYsNiVRLUNvdHRvblRlbnNvckYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRImdGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZqbkY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEnQ290VGVuRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZTLUYsNiVRLUNvdHRvblRlbnNvckYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRImdGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZqbkY5</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L550" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkQ1RKRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEmVG9KZXRGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ky1GLDYlUSdDb3RUZW5GJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUShEZXBWYXJzRidGL0YyRlotRiw2JVEpbm90YXRpb25GJ0YvRjItRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEramV0bnVtYmVyc0YnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmhvRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkQ1RKRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEmVG9KZXRGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ky1GLDYlUSdDb3RUZW5GJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUShEZXBWYXJzRidGL0YyRlotRiw2JVEpbm90YXRpb25GJ0YvRjItRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEramV0bnVtYmVyc0YnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmhvRjk=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L541" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L535" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEuVG9yc2lvblRlbnNvckYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRIkNGJ0YvRjIvJStleGVjdXRhYmxlR1EmZmFsc2VGJy9GM1Enbm9ybWFsRidGQC1JI21vR0YkNi1RIjtGJ0ZALyUmZmVuY2VHRj8vJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGPy8lKnN5bW1ldHJpY0dGPy8lKGxhcmdlb3BHRj8vJS5tb3ZhYmxlbGltaXRzR0Y/LyUnYWNjZW50R0Y/LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMjc3Nzc3OGVtRidGPUZA">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEuVG9yc2lvblRlbnNvckYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRIkNGJ0YvRjIvJStleGVjdXRhYmxlR1EmZmFsc2VGJy9GM1Enbm9ybWFsRidGQC1JI21vR0YkNi1RIjtGJ0ZALyUmZmVuY2VHRj8vJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGPy8lKnN5bW1ldHJpY0dGPy8lKGxhcmdlb3BHRj8vJS5tb3ZhYmxlbGltaXRzR0Y/LyUnYWNjZW50R0Y/LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMjc3Nzc3OGVtRidGPUZA</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEiMEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSNkdEYnRi9GMkY1LUYsNiVRJERfdEYnRi9GMkY1Rk9GOQ==">LUkkX0RHRzYiNiM3JDclUSd0ZW5zb3JGJEkiTUdGJDckNyVRKGNvdl9iYXNGJFEoY29uX2Jhc0YkRiw3IjcjNyQ3JSIiIkYyRjIiIiE=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L547" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZdby1JI21pR0YkNiVRI1UxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEqJiMxMDA4OzExRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiYtRiw2JVEidUYnRi9GMi1GUzYkLUYjNiktRiw2JVEidEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRInhGJ0YvRjJGW28tRiw2JVEieUYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5RmlvRjlGOS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGX28vRk5GYG8tRiw2JVElZGlmZkYnRi9GMi1GUzYkLUYjNidGVy1GUzYkLUYjNihGaG5GW29GY29GW29GZm9GOUY5RltvRmhuRjlGOS1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORl5xLUYsNiVRKiYjMTAwODsxMkYnRi9GMi1GUzYkLUYjNiVGV0ZmcEY5RjlGW3BGX3AtRlM2JC1GIzYnRldGZnBGW29GY29GOUY5RmpwLUYsNiVRKiYjMTAwODsxM0YnRi9GMkZjcUZbcEZfcC1GUzYkLUYjNidGV0ZmcEZbb0Zmb0Y5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdGYG8vJSZkZXB0aEdGanIvJSpsaW5lYnJlYWtHUShuZXdsaW5lRictRiw2JVEjVTJGJ0YvRjJGNS1GLDYlUSomIzEwMDg7MjFGJ0YvRjJGY3FGW3BGX3BGYnBGanAtRiw2JVEqJiMxMDA4OzIyRidGL0YyRmNxRltwRl9wRmdxRmpwLUYsNiVRKiYjMTAwODsyM0YnRi9GMkZjcUZbcEZfcEZeckZickZlci1GLDYlUSNVM0YnRi9GMkY1LUYsNiVRKiYjMTAwODszMUYnRi9GMkZjcUZbcEZfcEZicEZqcC1GLDYlUSomIzEwMDg7MzJGJ0YvRjJGY3FGW3BGX3BGZ3FGanAtRiw2JVEqJiMxMDA4OzMzRidGL0YyRmNxRltwRl9wRl5yLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGX29GXnBGYnJGaW9GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZdby1JI21pR0YkNiVRI1UxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEqJiMxMDA4OzExRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiYtRiw2JVEidUYnRi9GMi1GUzYkLUYjNiktRiw2JVEidEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRInhGJ0YvRjJGW28tRiw2JVEieUYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5RmlvRjlGOS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGX28vRk5GYG8tRiw2JVElZGlmZkYnRi9GMi1GUzYkLUYjNidGVy1GUzYkLUYjNihGaG5GW29GY29GW29GZm9GOUY5RltvRmhuRjlGOS1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORl5xLUYsNiVRKiYjMTAwODsxMkYnRi9GMi1GUzYkLUYjNiVGV0ZmcEY5RjlGW3BGX3AtRlM2JC1GIzYnRldGZnBGW29GY29GOUY5RmpwLUYsNiVRKiYjMTAwODsxM0YnRi9GMkZjcUZbcEZfcC1GUzYkLUYjNidGV0ZmcEZbb0Zmb0Y5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdGYG8vJSZkZXB0aEdGanIvJSpsaW5lYnJlYWtHUShuZXdsaW5lRictRiw2JVEjVTJGJ0YvRjJGNS1GLDYlUSomIzEwMDg7MjFGJ0YvRjJGY3FGW3BGX3BGYnBGanAtRiw2JVEqJiMxMDA4OzIyRidGL0YyRmNxRltwRl9wRmdxRmpwLUYsNiVRKiYjMTAwODsyM0YnRi9GMkZjcUZbcEZfcEZeckZickZlci1GLDYlUSNVM0YnRi9GMkY1LUYsNiVRKiYjMTAwODszMUYnRi9GMkZjcUZbcEZfcEZicEZqcC1GLDYlUSomIzEwMDg7MzJGJ0YvRjJGY3FGW3BGX3BGZ3FGanAtRiw2JVEqJiMxMDA4OzMzRidGL0YyRmNxRltwRl9wRl5yLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGX29GXnBGYnJGaW9GOQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L545" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY3LUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVEjRXRGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictRiw2LVEqJmNvbG9uZXE7RidGL0YyRjVGN0Y5RjtGPUY/L0ZCUSwwLjI3Nzc3NzhlbUYnL0ZFRlMtRkc2JVEnZXZhbERHRidGSkZNLUkobWZlbmNlZEdGJDYkLUYjNiktRkc2JVE/RGlyZWN0aW9uYWxDb3ZhcmlhbnREZXJpdmF0aXZlRidGSkZNLUZZNiQtRiM2KC1GRzYlUSREX3RGJ0ZKRk0tRiw2LVEiLEYnRi9GMi9GNkZMRjdGOUY7Rj1GP0ZBL0ZFUSwwLjMzMzMzMzNlbUYnLUZHNiVRImdGJ0ZKRk1GYW8tRkc2JVEiQ0YnRkpGTUYvRi8tRiw2LVEiK0YnRi9GMkY1RjdGOUY7Rj1GPy9GQlEsMC4yMjIyMjIyZW1GJy9GRUZhcC1GRzYlUSNVMUYnRkpGTS1GLDYtUScmc2RvdDtGJ0YvRjJGNUY3RjlGO0Y9Rj9GQUZERmdvRi9GLy1GLDYtUSI6RidGL0YyRjVGN0Y5RjtGPUY/RlJGVC1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0ZDLyUmZGVwdGhHRmFxLyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUZdcTYmRl9xRmJxRmRxL0ZncVElYXV0b0YnLUZHNiVRI0V4RidGSkZNRk9GVS1GWTYkLUYjNipGZ24tRlk2JC1GIzYpLUZHNiVRJERfeEYnRkpGTUZhb0Znb0Zhb0Zqby8lK2V4ZWN1dGFibGVHRjRGL0YvRl1wLUZHNiVRI1UyRidGSkZNRmZwRmdvRltzRi9GL0ZpcEZccS1GRzYlUSNFeUYnRkpGTUZPRlUtRlk2JC1GIzYpRmduLUZZNiQtRiM2KC1GRzYlUSREX3lGJ0ZKRk1GYW9GZ29GYW9Gam9GL0YvRl1wLUZHNiVRI1UzRidGSkZNRmZwRmdvRi9GL0ZpcEZbc0Yv">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY3LUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVEjRXRGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictRiw2LVEqJmNvbG9uZXE7RidGL0YyRjVGN0Y5RjtGPUY/L0ZCUSwwLjI3Nzc3NzhlbUYnL0ZFRlMtRkc2JVEnZXZhbERHRidGSkZNLUkobWZlbmNlZEdGJDYkLUYjNiktRkc2JVE/RGlyZWN0aW9uYWxDb3ZhcmlhbnREZXJpdmF0aXZlRidGSkZNLUZZNiQtRiM2KC1GRzYlUSREX3RGJ0ZKRk0tRiw2LVEiLEYnRi9GMi9GNkZMRjdGOUY7Rj1GP0ZBL0ZFUSwwLjMzMzMzMzNlbUYnLUZHNiVRImdGJ0ZKRk1GYW8tRkc2JVEiQ0YnRkpGTUYvRi8tRiw2LVEiK0YnRi9GMkY1RjdGOUY7Rj1GPy9GQlEsMC4yMjIyMjIyZW1GJy9GRUZhcC1GRzYlUSNVMUYnRkpGTS1GLDYtUScmc2RvdDtGJ0YvRjJGNUY3RjlGO0Y9Rj9GQUZERmdvRi9GLy1GLDYtUSI6RidGL0YyRjVGN0Y5RjtGPUY/RlJGVC1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0ZDLyUmZGVwdGhHRmFxLyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUZdcTYmRl9xRmJxRmRxL0ZncVElYXV0b0YnLUZHNiVRI0V4RidGSkZNRk9GVS1GWTYkLUYjNipGZ24tRlk2JC1GIzYpLUZHNiVRJERfeEYnRkpGTUZhb0Znb0Zhb0Zqby8lK2V4ZWN1dGFibGVHRjRGL0YvRl1wLUZHNiVRI1UyRidGSkZNRmZwRmdvRltzRi9GL0ZpcEZccS1GRzYlUSNFeUYnRkpGTUZPRlUtRlk2JC1GIzYpRmduLUZZNiQtRiM2KC1GRzYlUSREX3lGJ0ZKRk1GYW9GZ29GYW9Gam9GL0YvRl1wLUZHNiVRI1UzRidGSkZNRmZwRmdvRi9GL0ZpcEZbc0Yv</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L543" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L542" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjc0FGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSZzb2x2ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUZTNiYtRiM2ZW8tRiw2JVEmRXEwMDBGJ0YvRjItRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIwRidGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRJkVxMDAxRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDAyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDExRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDEyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDIyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTAwRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTAxRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTAyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTExRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTEyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTIyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjAwRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjAxRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjAyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjExRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjEyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjIyRidGL0YyRmhuRltvLyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRl9vLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGY28vRk5GZG8tRlM2Ji1GIzZHLUYsNiVRJWEwMDBGJ0YvRjJGX28tRiw2JVElYTAwMUYnRi9GMkZfby1GLDYlUSVhMDAyRidGL0YyRl9vLUYsNiVRJWEwMTBGJ0YvRjJGX28tRiw2JVElYTAxMUYnRi9GMkZfby1GLDYlUSVhMDEyRidGL0YyRl9vLUYsNiVRJWEwMjBGJ0YvRjJGX28tRiw2JVElYTAyMUYnRi9GMkZfby1GLDYlUSVhMDIyRidGL0YyRl9vLUYsNiVRJWExMDFGJ0YvRjJGX28tRiw2JVElYTEwMkYnRi9GMkZfby1GLDYlUSVhMTExRidGL0YyRl9vLUYsNiVRJWExMTJGJ0YvRjJGX28tRiw2JVElYTEyMUYnRi9GMkZfby1GLDYlUSVhMTIyRidGL0YyRl9vLUYsNiVRJWEyMDJGJ0YvRjJGX28tRiw2JVElYTIxMkYnRi9GMkZfby1GLDYlUSVhMjIyRidGL0YyRmpyRjlGOS9GXXNRIltGJy9GYHNRIl1GJ0ZqckY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GanJGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjc0FGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSZzb2x2ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUZTNiYtRiM2ZW8tRiw2JVEmRXEwMDBGJ0YvRjItRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIwRidGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRJkVxMDAxRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDAyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDExRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDEyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDIyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTAwRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTAxRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTAyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTExRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTEyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTIyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjAwRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjAxRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjAyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjExRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjEyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjIyRidGL0YyRmhuRltvLyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRl9vLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGY28vRk5GZG8tRlM2Ji1GIzZHLUYsNiVRJWEwMDBGJ0YvRjJGX28tRiw2JVElYTAwMUYnRi9GMkZfby1GLDYlUSVhMDAyRidGL0YyRl9vLUYsNiVRJWEwMTBGJ0YvRjJGX28tRiw2JVElYTAxMUYnRi9GMkZfby1GLDYlUSVhMDEyRidGL0YyRl9vLUYsNiVRJWEwMjBGJ0YvRjJGX28tRiw2JVElYTAyMUYnRi9GMkZfby1GLDYlUSVhMDIyRidGL0YyRl9vLUYsNiVRJWExMDFGJ0YvRjJGX28tRiw2JVElYTEwMkYnRi9GMkZfby1GLDYlUSVhMTExRidGL0YyRl9vLUYsNiVRJWExMTJGJ0YvRjJGX28tRiw2JVElYTEyMUYnRi9GMkZfby1GLDYlUSVhMTIyRidGL0YyRl9vLUYsNiVRJWEyMDJGJ0YvRjJGX28tRiw2JVElYTIxMkYnRi9GMkZfby1GLDYlUSVhMjIyRidGL0YyRmpyRjlGOS9GXXNRIltGJy9GYHNRIl1GJ0ZqckY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GanJGOQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L524" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjQzFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSdldmFsREdGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Jy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmVuLUYsNiVRJXN1YnNGJ0YvRjItRlM2JC1GIzYmLUZTNiYtRiM2JS1GLDYlUSNvcEYnRi9GMi1GUzYkLUYjNiVGYm8tRlM2JC1GIzYkLUYsNiVRI3NBRidGL0YyRjlGOUY5RjlGOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRlovRk5RLDAuMzMzMzMzM2VtRictRiw2JVEiQ0YnRi9GMkY5RjlGV0Y5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjQzFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSdldmFsREdGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Jy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmVuLUYsNiVRJXN1YnNGJ0YvRjItRlM2JC1GIzYmLUZTNiYtRiM2JS1GLDYlUSNvcEYnRi9GMi1GUzYkLUYjNiVGYm8tRlM2JC1GIzYkLUYsNiVRI3NBRidGL0YyRjlGOUY5RjlGOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRlovRk5RLDAuMzMzMzMzM2VtRictRiw2JVEiQ0YnRi9GMkY5RjlGV0Y5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L528" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEnZXZhbERHRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNi0tRiw2JVE0Q292YXJpYW50RGVyaXZhdGl2ZUYnRi9GMi1GNjYkLUYjNiYtRiw2JVEiZ0YnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGTC8lKnN5bW1ldHJpY0dGTC8lKGxhcmdlb3BHRkwvJS5tb3ZhYmxlbGltaXRzR0ZMLyUnYWNjZW50R0ZMLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEjQzFGJ0YvRjJGSEZILUZFNi1RIitGJ0ZIRkovRk5GTEZPRlFGU0ZVRlcvRlpRLDAuMjIyMjIyMmVtRicvRmduRmFvLUZFNi1RIn5GJ0ZIRkpGX29GT0ZRRlNGVUZXRlkvRmduRmVuRkFGY28tRkU2LVEiJkYnRkhGSkZfb0ZPRlFGU0ZVRldGWUZmby1GLDYlUSJ0RidGL0YyRmNvLUY2NiQtRiM2MS1GLDYlUSNVMUYnRi9GMi1GRTYtUScmc2RvdDtGJ0ZIRkpGX29GT0ZRRlNGVUZXRllGZm8tRiw2JVEjZHRGJ0YvRjJGXG9GY28tRiw2JVEjVTJGJ0YvRjJGZHAtRiw2JVEjZHhGJ0YvRjJGXG9GY28tRiw2JVEjVTNGJ0YvRjJGY29GZHAtRiw2JVEjZHlGJ0YvRjJGSEZIRkhGSC1GRTYtUSI7RidGSEZKRk1GT0ZRRlNGVUZXRlkvRmduUSwwLjI3Nzc3NzhlbUYnLyUrZXhlY3V0YWJsZUdGTEZI">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEnZXZhbERHRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNi0tRiw2JVE0Q292YXJpYW50RGVyaXZhdGl2ZUYnRi9GMi1GNjYkLUYjNiYtRiw2JVEiZ0YnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGTC8lKnN5bW1ldHJpY0dGTC8lKGxhcmdlb3BHRkwvJS5tb3ZhYmxlbGltaXRzR0ZMLyUnYWNjZW50R0ZMLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEjQzFGJ0YvRjJGSEZILUZFNi1RIitGJ0ZIRkovRk5GTEZPRlFGU0ZVRlcvRlpRLDAuMjIyMjIyMmVtRicvRmduRmFvLUZFNi1RIn5GJ0ZIRkpGX29GT0ZRRlNGVUZXRlkvRmduRmVuRkFGY28tRkU2LVEiJkYnRkhGSkZfb0ZPRlFGU0ZVRldGWUZmby1GLDYlUSJ0RidGL0YyRmNvLUY2NiQtRiM2MS1GLDYlUSNVMUYnRi9GMi1GRTYtUScmc2RvdDtGJ0ZIRkpGX29GT0ZRRlNGVUZXRllGZm8tRiw2JVEjZHRGJ0YvRjJGXG9GY28tRiw2JVEjVTJGJ0YvRjJGZHAtRiw2JVEjZHhGJ0YvRjJGXG9GY28tRiw2JVEjVTNGJ0YvRjJGY29GZHAtRiw2JVEjZHlGJ0YvRjJGSEZIRkhGSC1GRTYtUSI7RidGSEZKRk1GT0ZRRlNGVUZXRlkvRmduUSwwLjI3Nzc3NzhlbUYnLyUrZXhlY3V0YWJsZUdGTEZI</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEiMEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSNkdEYnRi9GMkY1Rk9GNUZPRjk=">LUkkX0RHRzYiNiM3JDclUSd0ZW5zb3JGJEkiTUdGJDckNyVRKGNvdl9iYXNGJEYsRiw3IjcjNyQ3JSIiIkYxRjEiIiE=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L577" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY+LUkjbWlHRiQ2JVEjUjFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSJ+RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkwtRjY2LVEqJmNvbG9uZXE7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjI3Nzc3NzhlbUYnL0ZORlNGNS1GLDYlUTBDdXJ2YXR1cmVUZW5zb3JGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSNDMUYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGUkZULUYsNiVRJVJpYzFGJ0YvRjJGNUZPRjUtRiw2JVEsUmljY2lUZW5zb3JGJ0YvRjItRlk2JC1GIzYlRitGam5GOUY5RlxvLUYsNiVRI1QxRidGL0YyRjVGT0Y1LUYsNiVRMlN5bW1ldHJpemVJbmRpY2VzRidGL0YyLUZZNiQtRiM2LEZfby1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRkovRk5RLDAuMzMzMzMzM2VtRidGNS1GWTYmLUYjNigtSSNtbkdGJDYkUSIxRidGOUZjcEY1LUZecTYkUSIyRidGOUZqbkY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGY3BGNS1JI21zR0YkNiNRKlN5bW1ldHJpY0YnLUYsNiNRIUYnRmpuRjlGOUZcby1GLDYlUSRSZXNGJ0YvRjJGTy1GLDYlUSdldmFsREdGJ0YvRjItRlk2JC1GIzYqRmlvRjUtRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORl9zRjUtRiw2JVEiVkYnRi9GMi1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRImdGJ0YvRjJGOUY5RlxvRmpuRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY+LUkjbWlHRiQ2JVEjUjFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSJ+RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkwtRjY2LVEqJmNvbG9uZXE7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjI3Nzc3NzhlbUYnL0ZORlNGNS1GLDYlUTBDdXJ2YXR1cmVUZW5zb3JGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSNDMUYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGUkZULUYsNiVRJVJpYzFGJ0YvRjJGNUZPRjUtRiw2JVEsUmljY2lUZW5zb3JGJ0YvRjItRlk2JC1GIzYlRitGam5GOUY5RlxvLUYsNiVRI1QxRidGL0YyRjVGT0Y1LUYsNiVRMlN5bW1ldHJpemVJbmRpY2VzRidGL0YyLUZZNiQtRiM2LEZfby1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRkovRk5RLDAuMzMzMzMzM2VtRidGNS1GWTYmLUYjNigtSSNtbkdGJDYkUSIxRidGOUZjcEY1LUZecTYkUSIyRidGOUZqbkY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGY3BGNS1JI21zR0YkNiNRKlN5bW1ldHJpY0YnLUYsNiNRIUYnRmpuRjlGOUZcby1GLDYlUSRSZXNGJ0YvRjJGTy1GLDYlUSdldmFsREdGJ0YvRjItRlk2JC1GIzYqRmlvRjUtRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORl9zRjUtRiw2JVEiVkYnRi9GMi1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRImdGJ0YvRjJGOUY5RlxvRmpuRjk=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L526" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZFLUkjbWlHRiQ2JVEmTkVRdHRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUTBDb250cmFjdEluZGljZXNGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Li1GLDYlUSRSZXNGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmhuL0ZORmluLUYsNiVRJERfdEYnRi9GMkZcby1GNjYtUSImRidGOUY7Rj5GQEZCRkRGRkZIRmhuRl9vLUYsNiVRInRGJ0YvRjJGXG9GYG9GWi1GUzYmLUYjNiYtRlM2Ji1GIzYmLUkjbW5HRiQ2JFEiMUYnRjlGWkZhcEY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGWi1GUzYmLUYjNiYtRmJwNiRRIjJGJ0Y5RlpGX3FGOUY5RmVwRmhwRjlGOUZlcEZocEY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEmTkVRdHhGJ0YvRjJGNUZPLUZTNiQtRiM2LkZXRlpGXG9GYG9GXG9GY29GZm9GXG8tRiw2JVEkRF94RidGL0YyRlpGaW9GOUY5RmJxLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRmluLyUmZGVwdGhHRmRyLyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUYsNiVRJk5FUXR5RidGL0YyRjVGTy1GUzYkLUYjNi5GV0ZaRlxvRmBvRlxvRmNvRmZvRlxvLUYsNiVRJERfeUYnRi9GMkZaRmlvRjlGOUZicS1GLDYlUSZORVF4eEYnRi9GMkY1Rk8tRlM2JC1GIzYuRldGWkZcb0ZcckZcb0Zjb0Zmb0Zcb0ZcckZaRmlvRjlGOUZicUZfci1GLDYlUSZORVF4eUYnRi9GMkY1Rk8tRlM2JC1GIzYuRldGWkZcb0ZcckZcb0Zjb0Zmb0Zcb0Zjc0ZaRmlvRjlGOUZicUZcby1GLDYlUSZORVF5eUYnRi9GMkY1Rk8tRlM2JC1GIzYuRldGWkZcb0Zjc0Zcb0Zjb0Zmb0Zcb0Zjc0ZaRmlvRjlGOUZicS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZFLUkjbWlHRiQ2JVEmTkVRdHRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUTBDb250cmFjdEluZGljZXNGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Li1GLDYlUSRSZXNGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmhuL0ZORmluLUYsNiVRJERfdEYnRi9GMkZcby1GNjYtUSImRidGOUY7Rj5GQEZCRkRGRkZIRmhuRl9vLUYsNiVRInRGJ0YvRjJGXG9GYG9GWi1GUzYmLUYjNiYtRlM2Ji1GIzYmLUkjbW5HRiQ2JFEiMUYnRjlGWkZhcEY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGWi1GUzYmLUYjNiYtRmJwNiRRIjJGJ0Y5RlpGX3FGOUY5RmVwRmhwRjlGOUZlcEZocEY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEmTkVRdHhGJ0YvRjJGNUZPLUZTNiQtRiM2LkZXRlpGXG9GYG9GXG9GY29GZm9GXG8tRiw2JVEkRF94RidGL0YyRlpGaW9GOUY5RmJxLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRmluLyUmZGVwdGhHRmRyLyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUYsNiVRJk5FUXR5RidGL0YyRjVGTy1GUzYkLUYjNi5GV0ZaRlxvRmBvRlxvRmNvRmZvRlxvLUYsNiVRJERfeUYnRi9GMkZaRmlvRjlGOUZicS1GLDYlUSZORVF4eEYnRi9GMkY1Rk8tRlM2JC1GIzYuRldGWkZcb0ZcckZcb0Zjb0Zmb0Zcb0ZcckZaRmlvRjlGOUZicUZfci1GLDYlUSZORVF4eUYnRi9GMkY1Rk8tRlM2JC1GIzYuRldGWkZcb0ZcckZcb0Zjb0Zmb0Zcb0Zjc0ZaRmlvRjlGOUZicUZcby1GLDYlUSZORVF5eUYnRi9GMkY1Rk8tRlM2JC1GIzYuRldGWkZcb0Zjc0Zcb0Zjb0Zmb0Zcb0Zjc0ZaRmlvRjlGOUZicS8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L531" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L521" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYqLUY2NiYtRiM2KC1GLDYlUSJ0RidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJ4RidGL0YyRkEtRiw2JVEieUYnRi9GMkZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GNjYmLUYjNiQtRiw2JVEidUYnRi9GMkZFRkVGXG9GX29GQS1GLDYlUSNKMkYnRi9GMkZBLUkjbW5HRiQ2JFEiNEYnRkVGRUZFLUZCNi1RIjpGJ0ZFRkcvRktGSUZMRk5GUEZSRlQvRldRLDAuMjc3Nzc3OGVtRicvRlpGZXAvJStleGVjdXRhYmxlR0ZJRkU=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYqLUY2NiYtRiM2KC1GLDYlUSJ0RidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJ4RidGL0YyRkEtRiw2JVEieUYnRi9GMkZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GNjYmLUYjNiQtRiw2JVEidUYnRi9GMkZFRkVGXG9GX29GQS1GLDYlUSNKMkYnRi9GMkZBLUkjbW5HRiQ2JFEiNEYnRkVGRUZFLUZCNi1RIjpGJ0ZFRkcvRktGSUZMRk5GUEZSRlQvRldRLDAuMjc3Nzc3OGVtRicvRlpGZXAvJStleGVjdXRhYmxlR0ZJRkU=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L529" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2Jy1GLDYlUSNkZUYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSomY29sb25lcTtGJ0Y3LyUmZmVuY2VHRjYvJSpzZXBhcmF0b3JHRjYvJSlzdHJldGNoeUdGNi8lKnN5bW1ldHJpY0dGNi8lKGxhcmdlb3BHRjYvJS5tb3ZhYmxlbGltaXRzR0Y2LyUnYWNjZW50R0Y2LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYlUTlEaWZmZXJlbnRpYWxFcXVhdGlvbkRhdGFGJy9GNVEldHJ1ZUYnL0Y4USdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYmLUZZNiYtRiM2JC1GLDYlUSJGRidGNEY3RjdGNy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GOzYtUSIsRidGN0Y+L0ZBRlVGQkZERkZGSEZKL0ZNUSYwLjBlbUYnL0ZQUSwwLjMzMzMzMzNlbUYnLUZZNiYtRiM2JS1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGVEZWLUYjNiYtSSNtbkdGJDYkUSIxRidGN0Zkb0ZocEY3LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGK0Y3RjdGXm9GYW9GN0Y3RjdGKy8lK2V4ZWN1dGFibGVHRjZGNw==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2Jy1GLDYlUSNkZUYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSomY29sb25lcTtGJ0Y3LyUmZmVuY2VHRjYvJSpzZXBhcmF0b3JHRjYvJSlzdHJldGNoeUdGNi8lKnN5bW1ldHJpY0dGNi8lKGxhcmdlb3BHRjYvJS5tb3ZhYmxlbGltaXRzR0Y2LyUnYWNjZW50R0Y2LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYlUTlEaWZmZXJlbnRpYWxFcXVhdGlvbkRhdGFGJy9GNVEldHJ1ZUYnL0Y4USdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYmLUZZNiYtRiM2JC1GLDYlUSJGRidGNEY3RjdGNy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GOzYtUSIsRidGN0Y+L0ZBRlVGQkZERkZGSEZKL0ZNUSYwLjBlbUYnL0ZQUSwwLjMzMzMzMzNlbUYnLUZZNiYtRiM2JS1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGVEZWLUYjNiYtSSNtbkdGJDYkUSIxRidGN0Zkb0ZocEY3LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGK0Y3RjdGXm9GYW9GN0Y3RjdGKy8lK2V4ZWN1dGFibGVHRjZGNw==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjZGVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNigtRlA2Ji1GIzYmLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2KC1JI21uR0YkNiRRIjFGJ0Y5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRidGam4vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRmZvRmlvRjlGOS8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRidGXm8tRlA2Ji1GIzYmLUYjNiotRlk2JUZlbi1GIzYoLUZbbzYkUSIyRidGOUZeb0ZecUZmb0Zpb0Y5RltwLUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZXEtRlk2JUZlbi1GIzYoLUZbbzYkUSIzRidGOUZeb0ZbckZmb0Zpb0Y5RltwRmFxLUYjNiYtSSVtc3VwR0YkNiUtRjY2LVEvJkV4cG9uZW50aWFsRTtGJ0Y5RjtGPkZARkJGREZGRkhGYm8vRk5RLDAuMTExMTExMWVtRictRlk2JUZlbi1GIzYoLUY2Ni1RIltGJ0Y5L0Y8RjFGPi9GQUYxRkJGREZGRkgvRktRLDAuMTY2NjY2N2VtRicvRk5GYnMtRiw2I1EhRictRjY2LVEiXUYnRjlGX3NGPkZgc0ZCRkRGRkZIRmFzRmZyRmZvRmlvRjlGW3AvJTFzdXBlcnNjcmlwdHNoaWZ0R0ZdcC1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIRmJvL0ZORmNvLUkobXN1YnN1cEdGJDYnRmVuLUYjNiZGam5GZm9GaW9GOUZecUZqc0ZbcEY5RmFxLUYjNiZGYHJGXHRGWEY5RjlGZm9GaW9GOUY5L0ZfcEZecy9GYnBGaXNGZm9GaW9GOUY5Rmd0Rmh0RmZvRmlvRjk=">LUkkX0RHRzYiNiM3JDcnUSNERUYkUS5fVGVtcERHRnJhbWUxRiQ3JFEtZXZvbHV0aW9uYXJ5RiQiIiE8IyZJInVHRiQ2JCIiIkYxSSNKMkdGJDcjNyQ3IyIiJiwqJkYvNiQiIiNGOkYxJkYvNiQiIiRGPUYxKiYtSSRleHBHNiQlKnByb3RlY3RlZEdJKF9zeXNsaWJHRiQ2IyZGL0YkRjEpJkYvNiNGMUY6RjFGMSomRj9GMUYuRjFGMQ==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L530" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEkZGUyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEoUHJvbG9uZ0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRI2RlRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictSSNtbkdGJDYkUSIyRidGOUY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEmZGVUUkFGJ0YvRjJGNS1GLDYlUS9UcmFuc2Zvcm1hdGlvbkYnRi9GMi1GUzYkLUYjNiRGK0Y5RjlGYG8vJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEkZGUyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEoUHJvbG9uZ0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRI2RlRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictSSNtbkdGJDYkUSIyRidGOUY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEmZGVUUkFGJ0YvRjJGNS1GLDYlUS9UcmFuc2Zvcm1hdGlvbkYnRi9GMi1GUzYkLUYjNiRGK0Y5RjlGYG8vJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L523" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L575" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkRXEwRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEpUHVsbGJhY2tGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSZkZVRSQUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRJlRvSmV0RidGL0YyLUZTNiQtRiM2Ki1GLDYlUSZORVF0dEYnRi9GMkZaLUYsNiVRKERlcFZhcnNGJ0YvRjJGWi1GLDYlUSlub3RhdGlvbkYnRi9GMi1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUStqZXRudW1iZXJzRidGL0YyRjlGOS8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmJwRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkRXEwRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEpUHVsbGJhY2tGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSZkZVRSQUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRJlRvSmV0RidGL0YyLUZTNiQtRiM2Ki1GLDYlUSZORVF0dEYnRi9GMkZaLUYsNiVRKERlcFZhcnNGJ0YvRjJGWi1GLDYlUSlub3RhdGlvbkYnRi9GMi1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUStqZXRudW1iZXJzRidGL0YyRjlGOS8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmJwRjk=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L576" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjVlNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSZzb2x2ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRJEVxMEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRIlZGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZfb0Y5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjVlNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSZzb2x2ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRJEVxMEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRIlZGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZfb0Y5</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L574" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZDLUkjbWlHRiQ2JVEkRXExRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEmbnVtZXJGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVzdWJzRidGL0YyLUZTNiQtRiM2Ky1GLDYlUSJWRidGL0YyLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRI1ZTRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEpUHVsbGJhY2tGJ0YvRjItRlM2JC1GIzYnLUYsNiVRJmRlVFJBRidGL0YyRmFvLUYsNiVRJlRvSmV0RidGL0YyLUZTNiQtRiM2Ki1GLDYlUSZORVF0eEYnRi9GMkZhby1GLDYlUShEZXBWYXJzRidGL0YyRmFvLUYsNiVRKW5vdGF0aW9uRidGL0YyRltvLUYsNiVRK2pldG51bWJlcnNGJ0YvRjJGOUY5RjlGOS1GLDYjUSFGJy8lK2V4ZWN1dGFibGVHRj1GOUY5RmlxRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0Zmby8lJmRlcHRoR0Zjci8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GLDYlUSRFcTJGJ0YvRjJGNUZPLUZTNiQtRiM2JUZXLUZTNiQtRiM2KkZobkZbb0Zeb0Zhb0Zpby1GUzYkLUYjNidGYHBGYW9GY3AtRlM2JC1GIzYqLUYsNiVRJk5FUXR5RidGL0YyRmFvRl1xRmFvRmBxRltvRmNxRjlGOUY5RjlGZnFGOUY5RjlGOUZbckZeci1GLDYlUSRFcTNGJ0YvRjJGNUZPLUZTNiQtRiM2JUZXLUZTNiQtRiM2KkZobkZbb0Zeb0Zhb0Zpby1GUzYkLUYjNidGYHBGYW9GY3AtRlM2JC1GIzYqLUYsNiVRJk5FUXh4RidGL0YyRmFvRl1xRmFvRmBxRltvRmNxRjlGOUY5RjlGZnFGOUY5RjlGOS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmVvL0ZORmZvRltyRl5yLUYsNiVRJEVxNEYnRi9GMkY1Rk8tRlM2JC1GIzYlRlctRlM2JC1GIzYqRmhuRltvRl5vRmFvRmlvLUZTNiQtRiM2J0ZgcEZhb0ZjcC1GUzYkLUYjNiotRiw2JVEmTkVReHlGJ0YvRjJGYW9GXXFGYW9GYHFGW29GY3FGOUY5RjlGOUZmcUY5RjlGOUY5RltyRl5yLUYsNiVRJEVxNUYnRi9GMkY1Rk8tRlM2JC1GIzYlRlctRlM2JC1GIzYqRmhuRltvRl5vRmFvRmlvLUZTNiQtRiM2J0ZgcEZhb0ZjcC1GUzYkLUYjNiotRiw2JVEmTkVReXlGJ0YvRjJGYW9GXXFGYW9GYHFGW29GY3FGOUY5RjlGOUZmcUY5RjlGOUY5Rmd1RltyRmlxRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZDLUkjbWlHRiQ2JVEkRXExRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEmbnVtZXJGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVzdWJzRidGL0YyLUZTNiQtRiM2Ky1GLDYlUSJWRidGL0YyLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRI1ZTRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEpUHVsbGJhY2tGJ0YvRjItRlM2JC1GIzYnLUYsNiVRJmRlVFJBRidGL0YyRmFvLUYsNiVRJlRvSmV0RidGL0YyLUZTNiQtRiM2Ki1GLDYlUSZORVF0eEYnRi9GMkZhby1GLDYlUShEZXBWYXJzRidGL0YyRmFvLUYsNiVRKW5vdGF0aW9uRidGL0YyRltvLUYsNiVRK2pldG51bWJlcnNGJ0YvRjJGOUY5RjlGOS1GLDYjUSFGJy8lK2V4ZWN1dGFibGVHRj1GOUY5RmlxRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0Zmby8lJmRlcHRoR0Zjci8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GLDYlUSRFcTJGJ0YvRjJGNUZPLUZTNiQtRiM2JUZXLUZTNiQtRiM2KkZobkZbb0Zeb0Zhb0Zpby1GUzYkLUYjNidGYHBGYW9GY3AtRlM2JC1GIzYqLUYsNiVRJk5FUXR5RidGL0YyRmFvRl1xRmFvRmBxRltvRmNxRjlGOUY5RjlGZnFGOUY5RjlGOUZbckZeci1GLDYlUSRFcTNGJ0YvRjJGNUZPLUZTNiQtRiM2JUZXLUZTNiQtRiM2KkZobkZbb0Zeb0Zhb0Zpby1GUzYkLUYjNidGYHBGYW9GY3AtRlM2JC1GIzYqLUYsNiVRJk5FUXh4RidGL0YyRmFvRl1xRmFvRmBxRltvRmNxRjlGOUY5RjlGZnFGOUY5RjlGOS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmVvL0ZORmZvRltyRl5yLUYsNiVRJEVxNEYnRi9GMkY1Rk8tRlM2JC1GIzYlRlctRlM2JC1GIzYqRmhuRltvRl5vRmFvRmlvLUZTNiQtRiM2J0ZgcEZhb0ZjcC1GUzYkLUYjNiotRiw2JVEmTkVReHlGJ0YvRjJGYW9GXXFGYW9GYHFGW29GY3FGOUY5RjlGOUZmcUY5RjlGOUY5RltyRl5yLUYsNiVRJEVxNUYnRi9GMkY1Rk8tRlM2JC1GIzYlRlctRlM2JC1GIzYqRmhuRltvRl5vRmFvRmlvLUZTNiQtRiM2J0ZgcEZhb0ZjcC1GUzYkLUYjNiotRiw2JVEmTkVReXlGJ0YvRjJGYW9GXXFGYW9GYHFGW29GY3FGOUY5RjlGOUZmcUY5RjlGOUY5Rmd1RltyRmlxRjk=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L610" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSlzaW1wbGlmeUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJWRpZmZGJ0Y0RjctRjs2JC1GIzYmLUYsNiVRJEVxMUYnRjRGNy1JI21vR0YkNi1RIixGJy9GOFEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjYvJSlzdHJldGNoeUdGUS8lKnN5bW1ldHJpY0dGUS8lKGxhcmdlb3BHRlEvJS5tb3ZhYmxlbGltaXRzR0ZRLyUnYWNjZW50R0ZRLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictSSVtc3ViR0YkNiUtRiw2JVEidUYnRjRGNy1GIzYmLUkjbW5HRiQ2JFEiMUYnRk1GSS1GZ282JFEiMkYnRk1GTS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRk1GTUZNRk1GTUYrLyUrZXhlY3V0YWJsZUdGUUZN">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSlzaW1wbGlmeUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJWRpZmZGJ0Y0RjctRjs2JC1GIzYmLUYsNiVRJEVxMUYnRjRGNy1JI21vR0YkNi1RIixGJy9GOFEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjYvJSlzdHJldGNoeUdGUS8lKnN5bW1ldHJpY0dGUS8lKGxhcmdlb3BHRlEvJS5tb3ZhYmxlbGltaXRzR0ZRLyUnYWNjZW50R0ZRLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictSSVtc3ViR0YkNiUtRiw2JVEidUYnRjRGNy1GIzYmLUkjbW5HRiQ2JFEiMUYnRk1GSS1GZ282JFEiMkYnRk1GTS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRk1GTUZNRk1GTUYrLyUrZXhlY3V0YWJsZUdGUUZN</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtRiM2Ji1JJW1zdXBHRiQ2JS1GLDYtUS8mRXhwb25lbnRpYWxFO0YnRi9GMkY1RjdGOUY7Rj1GPy9GQlEmMC4wZW1GJy9GRVEsMC4xMTExMTExZW1GJy1JJW1zdWJHRiQ2JS1JI21pR0YkNiVRInVGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictRiM2KC1GLDYtUSJbRidGLy9GM0ZlbkY1L0Y4RmVuRjlGO0Y9Rj8vRkJRLDAuMTY2NjY2N2VtRicvRkVGYG8tRlY2I1EhRictRiw2LVEiXUYnRi9GXW9GNUZeb0Y5RjtGPUY/Rl9vRlAvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjRGLy8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLyUxc3VwZXJzY3JpcHRzaGlmdEdGX3AtRiw2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GMkY1RjdGOUY7Rj1GP0ZOL0ZFRk8tSShtZmVuY2VkR0YkNiQtRiM2Ji1GIzYoLUZWNiVRLSZ2YXJrYXBwYTsyMkYnRllGZm4tRiw2LlEwJkFwcGx5RnVuY3Rpb247RicvJStleGVjdXRhYmxlR0Y0Ri9GMkY1RjdGOUY7Rj1GP0ZORmVwLUZncDYkLUYjNiZGUkZob0ZbcEYvRi9GaG9GW3BGLy1GLDYtUSIrRidGL0YyRjVGN0Y5RjtGPUY/RkFGRC1GIzYoLUZWNiVRLSZ2YXJrYXBwYTsxMUYnRllGZm5GYHFGZXFGaG9GW3BGL0YvRi9GL0Zob0ZbcEYv">LCQqJi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjJkkidUdGKUYpIiIiLCYtSS0mdmFya2FwcGE7MjJHRilGKkYtLUktJnZhcmthcHBhOzExR0YpRipGLUYtISIi</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L582" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVkaWZmRidGL0YyLUY2NiQtRiM2Ji1GLDYlUSRFcTFGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2Ji1JI21uR0YkNiRRIjFGJ0ZIRkQtRmJvNiRRIjNGJ0ZIRkgvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0ZIRkgvJStleGVjdXRhYmxlR0ZMRkhGSEZbcEZI">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVkaWZmRidGL0YyLUY2NiQtRiM2Ji1GLDYlUSRFcTFGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2Ji1JI21uR0YkNiRRIjFGJ0ZIRkQtRmJvNiRRIjNGJ0ZIRkgvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0ZIRkgvJStleGVjdXRhYmxlR0ZMRkhGSEZbcEZI</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtRiM2Ji1GIzYoLUkjbWlHRiQ2JVEtJnZhcmthcHBhOzIzRicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLUYsNi5RMCZBcHBseUZ1bmN0aW9uO0YnLyUrZXhlY3V0YWJsZUdGNEYvRjJGNUY3RjlGO0Y9Rj8vRkJRJjAuMGVtRicvRkVGWS1JKG1mZW5jZWRHRiQ2JC1GIzYmLUklbXN1YkdGJDYlLUZLNiVRInVGJ0ZORlEtRiM2KC1GLDYtUSJbRidGLy9GM0ZQRjUvRjhGUEY5RjtGPUY/L0ZCUSwwLjE2NjY2NjdlbUYnL0ZFRmhvLUZLNiNRIUYnLUYsNi1RIl1GJ0YvRmVvRjVGZm9GOUY7Rj1GP0Znby9GRVEsMC4xMTExMTExZW1GJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGNEYvLyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGYnBGZXBGL0YvRmJwRmVwRi8tRiw2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GMkY1RjdGOUY7Rj1GP0ZYRlotSSVtc3VwR0YkNiUtRiw2LVEvJkV4cG9uZW50aWFsRTtGJ0YvRjJGNUY3RjlGO0Y9Rj9GWEZgcEZqbi8lMXN1cGVyc2NyaXB0c2hpZnRHRmlwRi9GYnBGZXBGLw==">LCQqJi1JLSZ2YXJrYXBwYTsyM0c2IjYjJkkidUdGJkYmIiIiLUkkZXhwRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliR0YmRidGKiEiIg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L591" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSlzaW1wbGlmeUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJWRpZmZGJ0Y0RjctRjs2JC1GIzYmLUYsNiVRJEVxMUYnRjRGNy1JI21vR0YkNi1RIixGJy9GOFEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjYvJSlzdHJldGNoeUdGUS8lKnN5bW1ldHJpY0dGUS8lKGxhcmdlb3BHRlEvJS5tb3ZhYmxlbGltaXRzR0ZRLyUnYWNjZW50R0ZRLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictSSVtc3ViR0YkNiUtRiw2JVEidUYnRjRGNy1GIzYmLUkjbW5HRiQ2JFEiMkYnRk1GSUZmb0ZNLyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGTUZNRk1GTUZNRisvJStleGVjdXRhYmxlR0ZRRk0=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSlzaW1wbGlmeUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJWRpZmZGJ0Y0RjctRjs2JC1GIzYmLUYsNiVRJEVxMUYnRjRGNy1JI21vR0YkNi1RIixGJy9GOFEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjYvJSlzdHJldGNoeUdGUS8lKnN5bW1ldHJpY0dGUS8lKGxhcmdlb3BHRlEvJS5tb3ZhYmxlbGltaXRzR0ZRLyUnYWNjZW50R0ZRLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictSSVtc3ViR0YkNiUtRiw2JVEidUYnRjRGNy1GIzYmLUkjbW5HRiQ2JFEiMkYnRk1GSUZmb0ZNLyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGTUZNRk1GTUZNRisvJStleGVjdXRhYmxlR0ZRRk0=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtRiM2Ji1JJW1zdXBHRiQ2JS1GLDYtUS8mRXhwb25lbnRpYWxFO0YnRi9GMkY1RjdGOUY7Rj1GPy9GQlEmMC4wZW1GJy9GRVEsMC4xMTExMTExZW1GJy1JJW1zdWJHRiQ2JS1JI21pR0YkNiVRInVGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictRiM2KC1GLDYtUSJbRidGLy9GM0ZlbkY1L0Y4RmVuRjlGO0Y9Rj8vRkJRLDAuMTY2NjY2N2VtRicvRkVGYG8tRlY2I1EhRictRiw2LVEiXUYnRi9GXW9GNUZeb0Y5RjtGPUY/Rl9vRlAvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjRGLy8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLyUxc3VwZXJzY3JpcHRzaGlmdEdGX3AtRiw2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GMkY1RjdGOUY7Rj1GP0ZOL0ZFRk8tRiM2KC1GVjYlUS0mdmFya2FwcGE7MTJGJ0ZZRmZuLUYsNi5RMCZBcHBseUZ1bmN0aW9uO0YnLyUrZXhlY3V0YWJsZUdGNEYvRjJGNUY3RjlGO0Y9Rj9GTkZlcC1JKG1mZW5jZWRHRiQ2JC1GIzYmRlJGaG9GW3BGL0YvRmhvRltwRi9GLy1GLDYtUSIrRidGL0YyRjVGN0Y5RjtGPUY/RkFGRC1GIzYoLUZWNiVRLSZ2YXJrYXBwYTsyMUYnRllGZm5GW3FGYHFGaG9GW3BGL0Yv">LCYqJi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjJkkidUdGKUYpIiIiLUktJnZhcmthcHBhOzEyR0YpRipGLSEiIi1JLSZ2YXJrYXBwYTsyMUdGKUYqRi0=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L573" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSlzaW1wbGlmeUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJWRpZmZGJ0Y0RjctRjs2JC1GIzYmLUYsNiVRJEVxMUYnRjRGNy1JI21vR0YkNi1RIixGJy9GOFEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjYvJSlzdHJldGNoeUdGUS8lKnN5bW1ldHJpY0dGUS8lKGxhcmdlb3BHRlEvJS5tb3ZhYmxlbGltaXRzR0ZRLyUnYWNjZW50R0ZRLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictSSVtc3ViR0YkNiUtRiw2JVEidUYnRjRGNy1GIzYmLUkjbW5HRiQ2JFEiMkYnRk1GSS1GZ282JFEiM0YnRk1GTS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRk1GTUZNRk1GTUYrLyUrZXhlY3V0YWJsZUdGUUZN">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSlzaW1wbGlmeUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJWRpZmZGJ0Y0RjctRjs2JC1GIzYmLUYsNiVRJEVxMUYnRjRGNy1JI21vR0YkNi1RIixGJy9GOFEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjYvJSlzdHJldGNoeUdGUS8lKnN5bW1ldHJpY0dGUS8lKGxhcmdlb3BHRlEvJS5tb3ZhYmxlbGltaXRzR0ZRLyUnYWNjZW50R0ZRLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictSSVtc3ViR0YkNiUtRiw2JVEidUYnRjRGNy1GIzYmLUkjbW5HRiQ2JFEiMkYnRk1GSS1GZ282JFEiM0YnRk1GTS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRk1GTUZNRk1GTUYrLyUrZXhlY3V0YWJsZUdGUUZN</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtRiM2Ji1GIzYoLUkjbWlHRiQ2JVEtJnZhcmthcHBhOzEzRicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLUYsNi5RMCZBcHBseUZ1bmN0aW9uO0YnLyUrZXhlY3V0YWJsZUdGNEYvRjJGNUY3RjlGO0Y9Rj8vRkJRJjAuMGVtRicvRkVGWS1JKG1mZW5jZWRHRiQ2JC1GIzYmLUklbXN1YkdGJDYlLUZLNiVRInVGJ0ZORlEtRiM2KC1GLDYtUSJbRidGLy9GM0ZQRjUvRjhGUEY5RjtGPUY/L0ZCUSwwLjE2NjY2NjdlbUYnL0ZFRmhvLUZLNiNRIUYnLUYsNi1RIl1GJ0YvRmVvRjVGZm9GOUY7Rj1GP0Znby9GRVEsMC4xMTExMTExZW1GJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGNEYvLyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGYnBGZXBGL0YvRmJwRmVwRi8tRiw2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GMkY1RjdGOUY7Rj1GP0ZYRlotSSVtc3VwR0YkNiUtRiw2LVEvJkV4cG9uZW50aWFsRTtGJ0YvRjJGNUY3RjlGO0Y9Rj9GWEZgcEZqbi8lMXN1cGVyc2NyaXB0c2hpZnRHRmlwRi9GYnBGZXBGLw==">LCQqJi1JLSZ2YXJrYXBwYTsxM0c2IjYjJkkidUdGJkYmIiIiLUkkZXhwRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliR0YmRidGKiEiIg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L608" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSlzaW1wbGlmeUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJWRpZmZGJ0Y0RjctRjs2JC1GIzYmLUYsNiVRJEVxMUYnRjRGNy1JI21vR0YkNi1RIixGJy9GOFEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjYvJSlzdHJldGNoeUdGUS8lKnN5bW1ldHJpY0dGUS8lKGxhcmdlb3BHRlEvJS5tb3ZhYmxlbGltaXRzR0ZRLyUnYWNjZW50R0ZRLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictSSVtc3ViR0YkNiUtRiw2JVEidUYnRjRGNy1GIzYmLUkjbW5HRiQ2JFEiM0YnRk1GSUZmb0ZNLyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGTUZNRk1GTUZNRisvJStleGVjdXRhYmxlR0ZRRk0=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSlzaW1wbGlmeUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJWRpZmZGJ0Y0RjctRjs2JC1GIzYmLUYsNiVRJEVxMUYnRjRGNy1JI21vR0YkNi1RIixGJy9GOFEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjYvJSlzdHJldGNoeUdGUS8lKnN5bW1ldHJpY0dGUS8lKGxhcmdlb3BHRlEvJS5tb3ZhYmxlbGltaXRzR0ZRLyUnYWNjZW50R0ZRLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictSSVtc3ViR0YkNiUtRiw2JVEidUYnRjRGNy1GIzYmLUkjbW5HRiQ2JFEiM0YnRk1GSUZmb0ZNLyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGTUZNRk1GTUZNRisvJStleGVjdXRhYmxlR0ZRRk0=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">LUktJnZhcmthcHBhOzIxRzYiNiMmSSJ1R0YkRiQ=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L554" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSVkaWZmRidGL0YyLUY2NiQtRiM2Ji1GLDYlUSRFcTJGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2Ji1JI21uR0YkNiRRIjFGJ0ZIRkQtRmJvNiRRIjJGJ0ZIRkgvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0ZIRkhGSEZILUYsNiNRIUYnLyUrZXhlY3V0YWJsZUdGTEZI">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSVkaWZmRidGL0YyLUY2NiQtRiM2Ji1GLDYlUSRFcTJGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2Ji1JI21uR0YkNiRRIjFGJ0ZIRkQtRmJvNiRRIjJGJ0ZIRkgvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0ZIRkhGSEZILUYsNiNRIUYnLyUrZXhlY3V0YWJsZUdGTEZI</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtRiM2Ji1GIzYoLUkjbWlHRiQ2JVEtJnZhcmthcHBhOzMyRicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLUYsNi5RMCZBcHBseUZ1bmN0aW9uO0YnLyUrZXhlY3V0YWJsZUdGNEYvRjJGNUY3RjlGO0Y9Rj8vRkJRJjAuMGVtRicvRkVGWS1JKG1mZW5jZWRHRiQ2JC1GIzYmLUklbXN1YkdGJDYlLUZLNiVRInVGJ0ZORlEtRiM2KC1GLDYtUSJbRidGLy9GM0ZQRjUvRjhGUEY5RjtGPUY/L0ZCUSwwLjE2NjY2NjdlbUYnL0ZFRmhvLUZLNiNRIUYnLUYsNi1RIl1GJ0YvRmVvRjVGZm9GOUY7Rj1GP0Znby9GRVEsMC4xMTExMTExZW1GJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGNEYvLyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGYnBGZXBGL0YvRmJwRmVwRi8tRiw2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GMkY1RjdGOUY7Rj1GP0ZYRlotSSVtc3VwR0YkNiUtRiw2LVEvJkV4cG9uZW50aWFsRTtGJ0YvRjJGNUY3RjlGO0Y9Rj9GWEZgcEZqbi8lMXN1cGVyc2NyaXB0c2hpZnRHRmlwRi9GYnBGZXBGLw==">LCQqJi1JLSZ2YXJrYXBwYTszMkc2IjYjJkkidUdGJkYmIiIiLUkkZXhwRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliR0YmRidGKiEiIg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L552" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSVkaWZmRidGL0YyLUY2NiQtRiM2Ji1GLDYlUSRFcTJGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2Ji1JI21uR0YkNiRRIjFGJ0ZIRkQtRmJvNiRRIjNGJ0ZIRkgvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0ZIRkhGSEZILUYsNiNRIUYnLyUrZXhlY3V0YWJsZUdGTEZI">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSVkaWZmRidGL0YyLUY2NiQtRiM2Ji1GLDYlUSRFcTJGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2Ji1JI21uR0YkNiRRIjFGJ0ZIRkQtRmJvNiRRIjNGJ0ZIRkgvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0ZIRkhGSEZILUYsNiNRIUYnLyUrZXhlY3V0YWJsZUdGTEZI</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtRiM2Ji1JJW1zdXBHRiQ2JS1GLDYtUS8mRXhwb25lbnRpYWxFO0YnRi9GMkY1RjdGOUY7Rj1GPy9GQlEmMC4wZW1GJy9GRVEsMC4xMTExMTExZW1GJy1JJW1zdWJHRiQ2JS1JI21pR0YkNiVRInVGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictRiM2KC1GLDYtUSJbRidGLy9GM0ZlbkY1L0Y4RmVuRjlGO0Y9Rj8vRkJRLDAuMTY2NjY2N2VtRicvRkVGYG8tRlY2I1EhRictRiw2LVEiXUYnRi9GXW9GNUZeb0Y5RjtGPUY/Rl9vRlAvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjRGLy8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLyUxc3VwZXJzY3JpcHRzaGlmdEdGX3AtRiw2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GMkY1RjdGOUY7Rj1GP0ZOL0ZFRk8tSShtZmVuY2VkR0YkNiQtRiM2Ji1GIzYoLUZWNiVRLSZ2YXJrYXBwYTsxMUYnRllGZm4tRiw2LlEwJkFwcGx5RnVuY3Rpb247RicvJStleGVjdXRhYmxlR0Y0Ri9GMkY1RjdGOUY7Rj1GP0ZORmVwLUZncDYkLUYjNiZGUkZob0ZbcEYvRi9GaG9GW3BGLy1GLDYtUSIrRidGL0YyRjVGN0Y5RjtGPUY/RkFGRC1GIzYoLUZWNiVRLSZ2YXJrYXBwYTszM0YnRllGZm5GYHFGZXFGaG9GW3BGL0YvRi9GL0Zob0ZbcEYv">LCQqJi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjJkkidUdGKUYpIiIiLCYtSS0mdmFya2FwcGE7MTFHRilGKkYtLUktJnZhcmthcHBhOzMzR0YpRipGLUYtISIi</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L546" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSVkaWZmRidGL0YyLUY2NiQtRiM2Ji1GLDYlUSRFcTJGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2Ji1JI21uR0YkNiRRIjJGJ0ZIRkRGYW9GSC8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRkhGSEZIRkgtRiw2I1EhRicvJStleGVjdXRhYmxlR0ZMRkg=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSVkaWZmRidGL0YyLUY2NiQtRiM2Ji1GLDYlUSRFcTJGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2Ji1JI21uR0YkNiRRIjJGJ0ZIRkRGYW9GSC8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRkhGSEZIRkgtRiw2I1EhRicvJStleGVjdXRhYmxlR0ZMRkg=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">LUktJnZhcmthcHBhOzMxRzYiNiMmSSJ1R0YkRiQ=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L548" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSVkaWZmRidGL0YyLUY2NiQtRiM2Ji1GLDYlUSRFcTNGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2Ji1JI21uR0YkNiRRIjNGJ0ZIRkRGYW9GSC8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRkhGSEZIRkgtRiw2I1EhRicvJStleGVjdXRhYmxlR0ZMRkg=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSVkaWZmRidGL0YyLUY2NiQtRiM2Ji1GLDYlUSRFcTNGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2Ji1JI21uR0YkNiRRIjNGJ0ZIRkRGYW9GSC8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRkhGSEZIRkgtRiw2I1EhRicvJStleGVjdXRhYmxlR0ZMRkg=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtSSNtbkdGJDYkUSIyRidGLy1GLDYtUSgmbWludXM7RidGL0YyRjVGN0Y5RjtGPUY/RkFGRC1GIzYmRkYtRiw2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GMkY1RjdGOUY7Rj1GPy9GQlEmMC4wZW1GJy9GRUZTLUYjNigtSSNtaUdGJDYlUS0mdmFya2FwcGE7MTFGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictRiw2LlEwJkFwcGx5RnVuY3Rpb247RicvJStleGVjdXRhYmxlR0Y0Ri9GMkY1RjdGOUY7Rj1GP0ZSRlQtSShtZmVuY2VkR0YkNiQtRiM2Ji1JJW1zdWJHRiQ2JS1GWDYlUSJ1RidGZW5GaG4tRiM2KC1GLDYtUSJbRidGLy9GM0ZnbkY1L0Y4RmduRjlGO0Y9Rj8vRkJRLDAuMTY2NjY2N2VtRicvRkVGYnAtRlg2I1EhRictRiw2LVEiXUYnRi9GX3BGNUZgcEY5RjtGPUY/RmFwL0ZFUSwwLjExMTExMTFlbUYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y0Ri8vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0ZccUZfcUYvRi9GXHFGX3FGL0YvRi8=">LCYiIiMhIiIqJkYjIiIiLUktJnZhcmthcHBhOzExRzYiNiMmSSJ1R0YpRilGJkYk</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L539" drawlabel="true">
<Input>
<Text-field prompt="M &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYmLUY2NiYtRiM2KC1GLDYlUSJ0RidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJ4RidGL0YyRkEtRiw2JVEieUYnRi9GMkZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GLDYlUSJNRidGL0YyRkVGRS1GQjYtUSI6RidGRUZHL0ZLRklGTEZORlBGUkZUL0ZXUSwwLjI3Nzc3NzhlbUYnL0ZaRmpvLyUrZXhlY3V0YWJsZUdGSUZF">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYmLUY2NiYtRiM2KC1GLDYlUSJ0RidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJ4RidGL0YyRkEtRiw2JVEieUYnRi9GMkZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GLDYlUSJNRidGL0YyRkVGRS1GQjYtUSI6RidGRUZHL0ZLRklGTEZORlBGUkZUL0ZXUSwwLjI3Nzc3NzhlbUYnL0ZaRmpvLyUrZXhlY3V0YWJsZUdGSUZF</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L587" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY6LUkjbWlHRiQ2KFEjVTFGJy8lJWJvbGRHUSV0cnVlRicvJSdpdGFsaWNHRjEvJStmb3JlZ3JvdW5kR1EqWzAsMTI4LDBdRicvJSxtYXRodmFyaWFudEdRLGJvbGQtaXRhbGljRicvJStmb250d2VpZ2h0R1ElYm9sZEYnLUkjbW9HRiQ2MFEqJmNvbG9uZXE7RidGL0Y0L0Y4RjxGOi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGRC8lKXN0cmV0Y2h5R0ZELyUqc3ltbWV0cmljR0ZELyUobGFyZ2VvcEdGRC8lLm1vdmFibGVsaW1pdHNHRkQvJSdhY2NlbnRHRkQvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZTLUY+NjBRKiZ1bWludXMwO0YnRi9GNEZBRjpGQkZFRkdGSUZLRk1GTy9GUlEsMC4yMjIyMjIyZW1GJy9GVUZaLUYsNihRJWRpZmZGJ0YvRjJGNEY3RjotSShtZmVuY2VkR0YkNictRiM2Ki1GLDYoUSJ1RidGL0YyRjRGN0Y6LUZqbjYnLUYjNistRiw2KFEidEYnRi9GMkY0RjdGOi1GPjYwUSIsRidGL0Y0RkFGOkZCL0ZGRjFGR0ZJRktGTUZPL0ZSUSYwLjBlbUYnL0ZVUSwwLjMzMzMzMzNlbUYnLUYsNihRInhGJ0YvRjJGNEY3RjpGaG8tRiw2KFEieUYnRi9GMkY0RjdGOkYvRjRGQUY6Ri9GNEZBRjpGaG9GZW9GL0Y0RkFGOkYvRjRGQUY6LUY+NjBRIjpGJ0YvRjRGQUY6RkJGRUZHRklGS0ZNRk9GUUZULUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRl1wLyUmZGVwdGhHRl5xLyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUYsNihRI1UyRidGL0YyRjRGN0Y6Rj1GZm4tRmpuNictRiM2KkZeb0Zhb0Zob0ZgcEYvRjRGQUY6Ri9GNEZBRjpGZnBGaXAtRiw2KFEjVTNGJ0YvRjJGNEY3RjpGPUZmbi1Gam42Jy1GIzYqRl5vRmFvRmhvRmNwRi9GNEZBRjpGL0Y0RkFGOi1GPjYwUSJ+RidGL0Y0RkFGOkZCRkVGR0ZJRktGTUZPRlxwL0ZVRl1wRmZwRi9GNC8lK2V4ZWN1dGFibGVHRkRGQUY6">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY6LUkjbWlHRiQ2KFEjVTFGJy8lJWJvbGRHUSV0cnVlRicvJSdpdGFsaWNHRjEvJStmb3JlZ3JvdW5kR1EqWzAsMTI4LDBdRicvJSxtYXRodmFyaWFudEdRLGJvbGQtaXRhbGljRicvJStmb250d2VpZ2h0R1ElYm9sZEYnLUkjbW9HRiQ2MFEqJmNvbG9uZXE7RidGL0Y0L0Y4RjxGOi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGRC8lKXN0cmV0Y2h5R0ZELyUqc3ltbWV0cmljR0ZELyUobGFyZ2VvcEdGRC8lLm1vdmFibGVsaW1pdHNHRkQvJSdhY2NlbnRHRkQvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZTLUY+NjBRKiZ1bWludXMwO0YnRi9GNEZBRjpGQkZFRkdGSUZLRk1GTy9GUlEsMC4yMjIyMjIyZW1GJy9GVUZaLUYsNihRJWRpZmZGJ0YvRjJGNEY3RjotSShtZmVuY2VkR0YkNictRiM2Ki1GLDYoUSJ1RidGL0YyRjRGN0Y6LUZqbjYnLUYjNistRiw2KFEidEYnRi9GMkY0RjdGOi1GPjYwUSIsRidGL0Y0RkFGOkZCL0ZGRjFGR0ZJRktGTUZPL0ZSUSYwLjBlbUYnL0ZVUSwwLjMzMzMzMzNlbUYnLUYsNihRInhGJ0YvRjJGNEY3RjpGaG8tRiw2KFEieUYnRi9GMkY0RjdGOkYvRjRGQUY6Ri9GNEZBRjpGaG9GZW9GL0Y0RkFGOkYvRjRGQUY6LUY+NjBRIjpGJ0YvRjRGQUY6RkJGRUZHRklGS0ZNRk9GUUZULUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRl1wLyUmZGVwdGhHRl5xLyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUYsNihRI1UyRidGL0YyRjRGN0Y6Rj1GZm4tRmpuNictRiM2KkZeb0Zhb0Zob0ZgcEYvRjRGQUY6Ri9GNEZBRjpGZnBGaXAtRiw2KFEjVTNGJ0YvRjJGNEY3RjpGPUZmbi1Gam42Jy1GIzYqRl5vRmFvRmhvRmNwRi9GNEZBRjpGL0Y0RkFGOi1GPjYwUSJ+RidGL0Y0RkFGOkZCRkVGR0ZJRktGTUZPRlxwL0ZVRl1wRmZwRi9GNC8lK2V4ZWN1dGFibGVHRkRGQUY6</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L595" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY3LUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVEjRXRGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictRiw2LVEqJmNvbG9uZXE7RidGL0YyRjVGN0Y5RjtGPUY/L0ZCUSwwLjI3Nzc3NzhlbUYnL0ZFRlMtRkc2JVEnZXZhbERHRidGSkZNLUkobWZlbmNlZEdGJDYkLUYjNiktRkc2JVE/RGlyZWN0aW9uYWxDb3ZhcmlhbnREZXJpdmF0aXZlRidGSkZNLUZZNiQtRiM2KC1GRzYlUSREX3RGJ0ZKRk0tRiw2LVEiLEYnRi9GMi9GNkZMRjdGOUY7Rj1GP0ZBL0ZFUSwwLjMzMzMzMzNlbUYnLUZHNiVRImdGJ0ZKRk1GYW8tRkc2JVEiQ0YnRkpGTUYvRi8tRiw2LVEiK0YnRi9GMkY1RjdGOUY7Rj1GPy9GQlEsMC4yMjIyMjIyZW1GJy9GRUZhcC1GRzYlUSNVMUYnRkpGTS1GLDYtUScmc2RvdDtGJ0YvRjJGNUY3RjlGO0Y9Rj9GQUZERmdvRi9GLy1GLDYtUSI6RidGL0YyRjVGN0Y5RjtGPUY/RlJGVC1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0ZDLyUmZGVwdGhHRmFxLyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUZdcTYmRl9xRmJxRmRxL0ZncVElYXV0b0YnLUZHNiVRI0V4RidGSkZNRk9GVS1GWTYkLUYjNipGZ24tRlk2JC1GIzYpLUZHNiVRJERfeEYnRkpGTUZhb0Znb0Zhb0Zqby8lK2V4ZWN1dGFibGVHRjRGL0YvRl1wLUZHNiVRI1UyRidGSkZNRmZwRmdvRltzRi9GL0ZpcEZccS1GRzYlUSNFeUYnRkpGTUZPRlUtRlk2JC1GIzYpRmduLUZZNiQtRiM2KC1GRzYlUSREX3lGJ0ZKRk1GYW9GZ29GYW9Gam9GL0YvRl1wLUZHNiVRI1UzRidGSkZNRmZwRmdvRi9GL0ZpcEZbc0Yv">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY3LUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVEjRXRGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictRiw2LVEqJmNvbG9uZXE7RidGL0YyRjVGN0Y5RjtGPUY/L0ZCUSwwLjI3Nzc3NzhlbUYnL0ZFRlMtRkc2JVEnZXZhbERHRidGSkZNLUkobWZlbmNlZEdGJDYkLUYjNiktRkc2JVE/RGlyZWN0aW9uYWxDb3ZhcmlhbnREZXJpdmF0aXZlRidGSkZNLUZZNiQtRiM2KC1GRzYlUSREX3RGJ0ZKRk0tRiw2LVEiLEYnRi9GMi9GNkZMRjdGOUY7Rj1GP0ZBL0ZFUSwwLjMzMzMzMzNlbUYnLUZHNiVRImdGJ0ZKRk1GYW8tRkc2JVEiQ0YnRkpGTUYvRi8tRiw2LVEiK0YnRi9GMkY1RjdGOUY7Rj1GPy9GQlEsMC4yMjIyMjIyZW1GJy9GRUZhcC1GRzYlUSNVMUYnRkpGTS1GLDYtUScmc2RvdDtGJ0YvRjJGNUY3RjlGO0Y9Rj9GQUZERmdvRi9GLy1GLDYtUSI6RidGL0YyRjVGN0Y5RjtGPUY/RlJGVC1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0ZDLyUmZGVwdGhHRmFxLyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUZdcTYmRl9xRmJxRmRxL0ZncVElYXV0b0YnLUZHNiVRI0V4RidGSkZNRk9GVS1GWTYkLUYjNipGZ24tRlk2JC1GIzYpLUZHNiVRJERfeEYnRkpGTUZhb0Znb0Zhb0Zqby8lK2V4ZWN1dGFibGVHRjRGL0YvRl1wLUZHNiVRI1UyRidGSkZNRmZwRmdvRltzRi9GL0ZpcEZccS1GRzYlUSNFeUYnRkpGTUZPRlUtRlk2JC1GIzYpRmduLUZZNiQtRiM2KC1GRzYlUSREX3lGJ0ZKRk1GYW9GZ29GYW9Gam9GL0YvRl1wLUZHNiVRI1UzRidGSkZNRmZwRmdvRi9GL0ZpcEZbc0Yv</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L593" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L559" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjc0FGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSZzb2x2ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUZTNiYtRiM2ZW8tRiw2JVEmRXEwMDBGJ0YvRjItRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIwRidGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRJkVxMDAxRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDAyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDExRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDEyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDIyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTAwRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTAxRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTAyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTExRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTEyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTIyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjAwRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjAxRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjAyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjExRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjEyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjIyRidGL0YyRmhuRltvLyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRl9vLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGY28vRk5GZG8tRlM2Ji1GIzZHLUYsNiVRJWEwMDBGJ0YvRjJGX28tRiw2JVElYTAwMUYnRi9GMkZfby1GLDYlUSVhMDAyRidGL0YyRl9vLUYsNiVRJWEwMTBGJ0YvRjJGX28tRiw2JVElYTAxMUYnRi9GMkZfby1GLDYlUSVhMDEyRidGL0YyRl9vLUYsNiVRJWEwMjBGJ0YvRjJGX28tRiw2JVElYTAyMUYnRi9GMkZfby1GLDYlUSVhMDIyRidGL0YyRl9vLUYsNiVRJWExMDFGJ0YvRjJGX28tRiw2JVElYTEwMkYnRi9GMkZfby1GLDYlUSVhMTExRidGL0YyRl9vLUYsNiVRJWExMTJGJ0YvRjJGX28tRiw2JVElYTEyMUYnRi9GMkZfby1GLDYlUSVhMTIyRidGL0YyRl9vLUYsNiVRJWEyMDJGJ0YvRjJGX28tRiw2JVElYTIxMkYnRi9GMkZfby1GLDYlUSVhMjIyRidGL0YyRmpyRjlGOS9GXXNRIltGJy9GYHNRIl1GJ0ZqckY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GanJGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjc0FGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSZzb2x2ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUZTNiYtRiM2ZW8tRiw2JVEmRXEwMDBGJ0YvRjItRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIwRidGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRJkVxMDAxRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDAyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDExRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDEyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDIyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTAwRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTAxRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTAyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTExRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTEyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTIyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjAwRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjAxRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjAyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjExRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjEyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjIyRidGL0YyRmhuRltvLyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRl9vLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGY28vRk5GZG8tRlM2Ji1GIzZHLUYsNiVRJWEwMDBGJ0YvRjJGX28tRiw2JVElYTAwMUYnRi9GMkZfby1GLDYlUSVhMDAyRidGL0YyRl9vLUYsNiVRJWEwMTBGJ0YvRjJGX28tRiw2JVElYTAxMUYnRi9GMkZfby1GLDYlUSVhMDEyRidGL0YyRl9vLUYsNiVRJWEwMjBGJ0YvRjJGX28tRiw2JVElYTAyMUYnRi9GMkZfby1GLDYlUSVhMDIyRidGL0YyRl9vLUYsNiVRJWExMDFGJ0YvRjJGX28tRiw2JVElYTEwMkYnRi9GMkZfby1GLDYlUSVhMTExRidGL0YyRl9vLUYsNiVRJWExMTJGJ0YvRjJGX28tRiw2JVElYTEyMUYnRi9GMkZfby1GLDYlUSVhMTIyRidGL0YyRl9vLUYsNiVRJWEyMDJGJ0YvRjJGX28tRiw2JVElYTIxMkYnRi9GMkZfby1GLDYlUSVhMjIyRidGL0YyRmpyRjlGOS9GXXNRIltGJy9GYHNRIl1GJ0ZqckY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GanJGOQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L566" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjQzFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSdldmFsREdGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Jy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmVuLUYsNiVRJXN1YnNGJ0YvRjItRlM2JC1GIzYmLUZTNiYtRiM2JS1GLDYlUSNvcEYnRi9GMi1GUzYkLUYjNiVGYm8tRlM2JC1GIzYkLUYsNiVRI3NBRidGL0YyRjlGOUY5RjlGOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRlovRk5RLDAuMzMzMzMzM2VtRictRiw2JVEiQ0YnRi9GMkY5RjlGV0Y5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjQzFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSdldmFsREdGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Jy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmVuLUYsNiVRJXN1YnNGJ0YvRjItRlM2JC1GIzYmLUZTNiYtRiM2JS1GLDYlUSNvcEYnRi9GMi1GUzYkLUYjNiVGYm8tRlM2JC1GIzYkLUYsNiVRI3NBRidGL0YyRjlGOUY5RjlGOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRlovRk5RLDAuMzMzMzMzM2VtRictRiw2JVEiQ0YnRi9GMkY5RjlGV0Y5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L586" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEnZXZhbERHRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNi0tRiw2JVE0Q292YXJpYW50RGVyaXZhdGl2ZUYnRi9GMi1GNjYkLUYjNiYtRiw2JVEiZ0YnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGTC8lKnN5bW1ldHJpY0dGTC8lKGxhcmdlb3BHRkwvJS5tb3ZhYmxlbGltaXRzR0ZMLyUnYWNjZW50R0ZMLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEjQzFGJ0YvRjJGSEZILUZFNi1RIitGJ0ZIRkovRk5GTEZPRlFGU0ZVRlcvRlpRLDAuMjIyMjIyMmVtRicvRmduRmFvLUZFNi1RIn5GJ0ZIRkpGX29GT0ZRRlNGVUZXRlkvRmduRmVuRkFGY28tRkU2LVEiJkYnRkhGSkZfb0ZPRlFGU0ZVRldGWUZmby1GLDYlUSJ0RidGL0YyRmNvLUY2NiQtRiM2MS1GLDYlUSNVMUYnRi9GMi1GRTYtUScmc2RvdDtGJ0ZIRkpGX29GT0ZRRlNGVUZXRllGZm8tRiw2JVEjZHRGJ0YvRjJGXG9GY28tRiw2JVEjVTJGJ0YvRjJGZHAtRiw2JVEjZHhGJ0YvRjJGXG9GY28tRiw2JVEjVTNGJ0YvRjJGY29GZHAtRiw2JVEjZHlGJ0YvRjJGSEZIRkhGSC1GRTYtUSI7RidGSEZKRk1GT0ZRRlNGVUZXRlkvRmduUSwwLjI3Nzc3NzhlbUYnLyUrZXhlY3V0YWJsZUdGTEZI">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEnZXZhbERHRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNi0tRiw2JVE0Q292YXJpYW50RGVyaXZhdGl2ZUYnRi9GMi1GNjYkLUYjNiYtRiw2JVEiZ0YnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGTC8lKnN5bW1ldHJpY0dGTC8lKGxhcmdlb3BHRkwvJS5tb3ZhYmxlbGltaXRzR0ZMLyUnYWNjZW50R0ZMLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEjQzFGJ0YvRjJGSEZILUZFNi1RIitGJ0ZIRkovRk5GTEZPRlFGU0ZVRlcvRlpRLDAuMjIyMjIyMmVtRicvRmduRmFvLUZFNi1RIn5GJ0ZIRkpGX29GT0ZRRlNGVUZXRlkvRmduRmVuRkFGY28tRkU2LVEiJkYnRkhGSkZfb0ZPRlFGU0ZVRldGWUZmby1GLDYlUSJ0RidGL0YyRmNvLUY2NiQtRiM2MS1GLDYlUSNVMUYnRi9GMi1GRTYtUScmc2RvdDtGJ0ZIRkpGX29GT0ZRRlNGVUZXRllGZm8tRiw2JVEjZHRGJ0YvRjJGXG9GY28tRiw2JVEjVTJGJ0YvRjJGZHAtRiw2JVEjZHhGJ0YvRjJGXG9GY28tRiw2JVEjVTNGJ0YvRjJGY29GZHAtRiw2JVEjZHlGJ0YvRjJGSEZIRkhGSC1GRTYtUSI7RidGSEZKRk1GT0ZRRlNGVUZXRlkvRmduUSwwLjI3Nzc3NzhlbUYnLyUrZXhlY3V0YWJsZUdGTEZI</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEiMEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSNkdEYnRi9GMkY1Rk9GNUZPRjk=">LUkkX0RHRzYiNiM3JDclUSd0ZW5zb3JGJEkiTUdGJDckNyVRKGNvdl9iYXNGJEYsRiw3IjcjNyQ3JSIiIkYxRjEiIiE=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L568" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY+LUkjbWlHRiQ2JVEjUjFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSJ+RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkwtRjY2LVEqJmNvbG9uZXE7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjI3Nzc3NzhlbUYnL0ZORlNGNS1GLDYlUTBDdXJ2YXR1cmVUZW5zb3JGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSNDMUYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGUkZULUYsNiVRJVJpYzFGJ0YvRjJGNUZPRjUtRiw2JVEsUmljY2lUZW5zb3JGJ0YvRjItRlk2JC1GIzYlRitGam5GOUY5RlxvLUYsNiVRI1QxRidGL0YyRjVGT0Y1LUYsNiVRMlN5bW1ldHJpemVJbmRpY2VzRidGL0YyLUZZNiQtRiM2LEZfby1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRkovRk5RLDAuMzMzMzMzM2VtRidGNS1GWTYmLUYjNigtSSNtbkdGJDYkUSIxRidGOUZjcEY1LUZecTYkUSIyRidGOUZqbkY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGY3BGNS1JI21zR0YkNiNRKlN5bW1ldHJpY0YnLUYsNiNRIUYnRmpuRjlGOUZcby1GLDYlUSRSZXNGJ0YvRjJGTy1GLDYlUSdldmFsREdGJ0YvRjItRlk2JC1GIzYqRmlvRjUtRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORl9zRjUtRiw2JVEiVkYnRi9GMi1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRImdGJ0YvRjJGOUY5RlxvRmpuRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY+LUkjbWlHRiQ2JVEjUjFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSJ+RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkwtRjY2LVEqJmNvbG9uZXE7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjI3Nzc3NzhlbUYnL0ZORlNGNS1GLDYlUTBDdXJ2YXR1cmVUZW5zb3JGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSNDMUYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGUkZULUYsNiVRJVJpYzFGJ0YvRjJGNUZPRjUtRiw2JVEsUmljY2lUZW5zb3JGJ0YvRjItRlk2JC1GIzYlRitGam5GOUY5RlxvLUYsNiVRI1QxRidGL0YyRjVGT0Y1LUYsNiVRMlN5bW1ldHJpemVJbmRpY2VzRidGL0YyLUZZNiQtRiM2LEZfby1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRkovRk5RLDAuMzMzMzMzM2VtRidGNS1GWTYmLUYjNigtSSNtbkdGJDYkUSIxRidGOUZjcEY1LUZecTYkUSIyRidGOUZqbkY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGY3BGNS1JI21zR0YkNiNRKlN5bW1ldHJpY0YnLUYsNiNRIUYnRmpuRjlGOUZcby1GLDYlUSRSZXNGJ0YvRjJGTy1GLDYlUSdldmFsREdGJ0YvRjItRlk2JC1GIzYqRmlvRjUtRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORl9zRjUtRiw2JVEiVkYnRi9GMi1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRImdGJ0YvRjJGOUY5RlxvRmpuRjk=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L563" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZFLUkjbWlHRiQ2JVEmTkVRdHRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUTNUZW5zb3JJbm5lclByb2R1Y3RGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ly1GLDYlUSJnRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZobi9GTkZpbi1GLDYlUSRSZXNGJ0YvRjJGWkZcby1GLDYlUSNkdEYnRi9GMkZcby1GNjYtUSImRidGOUY7Rj5GQEZCRkRGRkZIRmhuRl9vLUYsNiVRInRGJ0YvRjJGXG9GY29GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRJk5FUXR4RidGL0YyRjVGTy1GUzYkLUYjNi9GV0ZaRlxvRmBvRlpGXG9GY29GXG9GZm9GaW9GXG8tRiw2JVEjZHhGJ0YvRjJGOUY5RlxwLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRmluLyUmZGVwdGhHRl5xLyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUYsNiVRJk5FUXR5RidGL0YyRjVGTy1GUzYkLUYjNi9GV0ZaRlxvRmBvRlpGXG9GY29GXG9GZm9GaW9GXG8tRiw2JVEjZHlGJ0YvRjJGOUY5RlxwLUYsNiVRJk5FUXh4RidGL0YyRjVGTy1GUzYkLUYjNi9GV0ZaRlxvRmBvRlpGXG9GZnBGXG9GZm9GaW9GXG9GZnBGOUY5RlxwRmlwLUYsNiVRJk5FUXh5RidGL0YyRjVGTy1GUzYkLUYjNi9GV0ZaRlxvRmBvRlpGXG9GZnBGXG9GZm9GaW9GXG9GXXJGOUY5RlxwRlxvLUYsNiVRJk5FUXl5RidGL0YyRjVGTy1GUzYkLUYjNi9GV0ZaRlxvRmBvRlpGXG9GXXJGXG9GZm9GaW9GXG9GXXJGOUY5RlxwLyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZFLUkjbWlHRiQ2JVEmTkVRdHRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUTNUZW5zb3JJbm5lclByb2R1Y3RGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ly1GLDYlUSJnRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZobi9GTkZpbi1GLDYlUSRSZXNGJ0YvRjJGWkZcby1GLDYlUSNkdEYnRi9GMkZcby1GNjYtUSImRidGOUY7Rj5GQEZCRkRGRkZIRmhuRl9vLUYsNiVRInRGJ0YvRjJGXG9GY29GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRJk5FUXR4RidGL0YyRjVGTy1GUzYkLUYjNi9GV0ZaRlxvRmBvRlpGXG9GY29GXG9GZm9GaW9GXG8tRiw2JVEjZHhGJ0YvRjJGOUY5RlxwLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRmluLyUmZGVwdGhHRl5xLyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUYsNiVRJk5FUXR5RidGL0YyRjVGTy1GUzYkLUYjNi9GV0ZaRlxvRmBvRlpGXG9GY29GXG9GZm9GaW9GXG8tRiw2JVEjZHlGJ0YvRjJGOUY5RlxwLUYsNiVRJk5FUXh4RidGL0YyRjVGTy1GUzYkLUYjNi9GV0ZaRlxvRmBvRlpGXG9GZnBGXG9GZm9GaW9GXG9GZnBGOUY5RlxwRmlwLUYsNiVRJk5FUXh5RidGL0YyRjVGTy1GUzYkLUYjNi9GV0ZaRlxvRmBvRlpGXG9GZnBGXG9GZm9GaW9GXG9GXXJGOUY5RlxwRlxvLUYsNiVRJk5FUXl5RidGL0YyRjVGTy1GUzYkLUYjNi9GV0ZaRlxvRmBvRlpGXG9GXXJGXG9GZm9GaW9GXG9GXXJGOUY5RlxwLyUrZXhlY3V0YWJsZUdGPUY5</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L569" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L567" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYqLUY2NiYtRiM2KC1GLDYlUSJ0RidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJ4RidGL0YyRkEtRiw2JVEieUYnRi9GMkZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GNjYmLUYjNiQtRiw2JVEidUYnRi9GMkZFRkVGXG9GX29GQS1GLDYlUSNKMkYnRi9GMkZBLUkjbW5HRiQ2JFEiNEYnRkVGRUZFLUZCNi1RIjpGJ0ZFRkcvRktGSUZMRk5GUEZSRlQvRldRLDAuMjc3Nzc3OGVtRicvRlpGZXAvJStleGVjdXRhYmxlR0ZJRkU=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYqLUY2NiYtRiM2KC1GLDYlUSJ0RidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJ4RidGL0YyRkEtRiw2JVEieUYnRi9GMkZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GNjYmLUYjNiQtRiw2JVEidUYnRi9GMkZFRkVGXG9GX29GQS1GLDYlUSNKMkYnRi9GMkZBLUkjbW5HRiQ2JFEiNEYnRkVGRUZFLUZCNi1RIjpGJ0ZFRkcvRktGSUZMRk5GUEZSRlQvRldRLDAuMjc3Nzc3OGVtRicvRlpGZXAvJStleGVjdXRhYmxlR0ZJRkU=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L594" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2Jy1GLDYlUSNkZUYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSomY29sb25lcTtGJ0Y3LyUmZmVuY2VHRjYvJSpzZXBhcmF0b3JHRjYvJSlzdHJldGNoeUdGNi8lKnN5bW1ldHJpY0dGNi8lKGxhcmdlb3BHRjYvJS5tb3ZhYmxlbGltaXRzR0Y2LyUnYWNjZW50R0Y2LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYlUTlEaWZmZXJlbnRpYWxFcXVhdGlvbkRhdGFGJy9GNVEldHJ1ZUYnL0Y4USdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYmLUZZNiYtRiM2JC1GLDYlUSJGRidGNEY3RjdGNy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GOzYtUSIsRidGN0Y+L0ZBRlVGQkZERkZGSEZKL0ZNUSYwLjBlbUYnL0ZQUSwwLjMzMzMzMzNlbUYnLUZZNiYtRiM2JS1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGVEZWLUYjNiYtSSNtbkdGJDYkUSIxRidGN0Zkb0ZocEY3LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGK0Y3RjdGXm9GYW9GN0Y3RjdGKy8lK2V4ZWN1dGFibGVHRjZGNw==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2Jy1GLDYlUSNkZUYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSomY29sb25lcTtGJ0Y3LyUmZmVuY2VHRjYvJSpzZXBhcmF0b3JHRjYvJSlzdHJldGNoeUdGNi8lKnN5bW1ldHJpY0dGNi8lKGxhcmdlb3BHRjYvJS5tb3ZhYmxlbGltaXRzR0Y2LyUnYWNjZW50R0Y2LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYlUTlEaWZmZXJlbnRpYWxFcXVhdGlvbkRhdGFGJy9GNVEldHJ1ZUYnL0Y4USdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYmLUZZNiYtRiM2JC1GLDYlUSJGRidGNEY3RjdGNy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GOzYtUSIsRidGN0Y+L0ZBRlVGQkZERkZGSEZKL0ZNUSYwLjBlbUYnL0ZQUSwwLjMzMzMzMzNlbUYnLUZZNiYtRiM2JS1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGVEZWLUYjNiYtSSNtbkdGJDYkUSIxRidGN0Zkb0ZocEY3LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGK0Y3RjdGXm9GYW9GN0Y3RjdGKy8lK2V4ZWN1dGFibGVHRjZGNw==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjZGVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNigtRlA2Ji1GIzYmLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2KC1JI21uR0YkNiRRIjFGJ0Y5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRidGam4vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRmZvRmlvRjlGOS8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRidGXm8tRlA2Ji1GIzYmLUYjNiotRlk2JUZlbi1GIzYoLUZbbzYkUSIyRidGOUZeb0ZecUZmb0Zpb0Y5RltwLUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZXEtRlk2JUZlbi1GIzYoLUZbbzYkUSIzRidGOUZeb0ZbckZmb0Zpb0Y5RltwRmFxLUYjNiYtSSVtc3VwR0YkNiUtRjY2LVEvJkV4cG9uZW50aWFsRTtGJ0Y5RjtGPkZARkJGREZGRkhGYm8vRk5RLDAuMTExMTExMWVtRictRlk2JUZlbi1GIzYoLUY2Ni1RIltGJ0Y5L0Y8RjFGPi9GQUYxRkJGREZGRkgvRktRLDAuMTY2NjY2N2VtRicvRk5GYnMtRiw2I1EhRictRjY2LVEiXUYnRjlGX3NGPkZgc0ZCRkRGRkZIRmFzRmZyRmZvRmlvRjlGW3AvJTFzdXBlcnNjcmlwdHNoaWZ0R0ZdcC1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIRmJvL0ZORmNvLUkobXN1YnN1cEdGJDYnRmVuLUYjNiZGam5GZm9GaW9GOUZecUZqc0ZbcEY5RmFxLUYjNiZGYHJGXHRGWEY5RjlGZm9GaW9GOUY5L0ZfcEZecy9GYnBGaXNGZm9GaW9GOUY5Rmd0Rmh0RmZvRmlvRjk=">LUkkX0RHRzYiNiM3JDcnUSNERUYkUS5fVGVtcERHRnJhbWUyRiQ3JFEtZXZvbHV0aW9uYXJ5RiQiIiE8IyZJInVHRiQ2JCIiIkYxSSNKMkdGJDcjNyQ3IyIiJiwqJkYvNiQiIiNGOkYxJkYvNiQiIiRGPUYxKiYtSSRleHBHNiQlKnByb3RlY3RlZEdJKF9zeXNsaWJHRiQ2IyZGL0YkRjEpJkYvNiNGMUY6RjFGMSomRj9GMUYuRjFGMQ==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L592" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEkZGUyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEoUHJvbG9uZ0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRI2RlRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictSSNtbkdGJDYkUSIyRidGOUY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEmZGVUUkFGJ0YvRjJGNS1GLDYlUS9UcmFuc2Zvcm1hdGlvbkYnRi9GMi1GUzYkLUYjNiRGK0Y5RjlGYG8vJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEkZGUyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEoUHJvbG9uZ0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRI2RlRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictSSNtbkdGJDYkUSIyRidGOUY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEmZGVUUkFGJ0YvRjJGNS1GLDYlUS9UcmFuc2Zvcm1hdGlvbkYnRi9GMi1GUzYkLUYjNiRGK0Y5RjlGYG8vJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L564" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L561" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkRXEwRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEpUHVsbGJhY2tGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSZkZVRSQUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRJlRvSmV0RidGL0YyLUZTNiQtRiM2Ki1GLDYlUSZORVF0dEYnRi9GMkZaLUYsNiVRKERlcFZhcnNGJ0YvRjJGWi1GLDYlUSlub3RhdGlvbkYnRi9GMi1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUStqZXRudW1iZXJzRidGL0YyRjlGOS8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmJwRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkRXEwRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEpUHVsbGJhY2tGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSZkZVRSQUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRJlRvSmV0RidGL0YyLUZTNiQtRiM2Ki1GLDYlUSZORVF0dEYnRi9GMkZaLUYsNiVRKERlcFZhcnNGJ0YvRjJGWi1GLDYlUSlub3RhdGlvbkYnRi9GMi1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUStqZXRudW1iZXJzRidGL0YyRjlGOS8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmJwRjk=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L570" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjVlNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSZzb2x2ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRJEVxMEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRIlZGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZfb0Y5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjVlNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSZzb2x2ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRJEVxMEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRIlZGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZfb0Y5</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L538" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZDLUkjbWlHRiQ2JVEkRXExRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEmbnVtZXJGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVzdWJzRidGL0YyLUZTNiQtRiM2Ky1GLDYlUSJWRidGL0YyLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRI1ZTRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEpUHVsbGJhY2tGJ0YvRjItRlM2JC1GIzYnLUYsNiVRJmRlVFJBRidGL0YyRmFvLUYsNiVRJlRvSmV0RidGL0YyLUZTNiQtRiM2Ki1GLDYlUSZORVF0eEYnRi9GMkZhby1GLDYlUShEZXBWYXJzRidGL0YyRmFvLUYsNiVRKW5vdGF0aW9uRidGL0YyRltvLUYsNiVRK2pldG51bWJlcnNGJ0YvRjJGOUY5RjlGOS1GLDYjUSFGJy8lK2V4ZWN1dGFibGVHRj1GOUY5RmlxRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0Zmby8lJmRlcHRoR0Zjci8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GLDYlUSRFcTJGJ0YvRjJGNUZPLUZTNiQtRiM2JUZXLUZTNiQtRiM2KkZobkZbb0Zeb0Zhb0Zpby1GUzYkLUYjNidGYHBGYW9GY3AtRlM2JC1GIzYqLUYsNiVRJk5FUXR5RidGL0YyRmFvRl1xRmFvRmBxRltvRmNxRjlGOUY5RjlGZnFGOUY5RjlGOUZbckZeci1GLDYlUSRFcTNGJ0YvRjJGNUZPLUZTNiQtRiM2JUZXLUZTNiQtRiM2KkZobkZbb0Zeb0Zhb0Zpby1GUzYkLUYjNidGYHBGYW9GY3AtRlM2JC1GIzYqLUYsNiVRJk5FUXh4RidGL0YyRmFvRl1xRmFvRmBxRltvRmNxRjlGOUY5RjlGZnFGOUY5RjlGOS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmVvL0ZORmZvRltyRl5yLUYsNiVRJEVxNEYnRi9GMkY1Rk8tRlM2JC1GIzYlRlctRlM2JC1GIzYqRmhuRltvRl5vRmFvRmlvLUZTNiQtRiM2J0ZgcEZhb0ZjcC1GUzYkLUYjNiotRiw2JVEmTkVReHlGJ0YvRjJGYW9GXXFGYW9GYHFGW29GY3FGOUY5RjlGOUZmcUY5RjlGOUY5RltyRl5yLUYsNiVRJEVxNUYnRi9GMkY1Rk8tRlM2JC1GIzYlRlctRlM2JC1GIzYqRmhuRltvRl5vRmFvRmlvLUZTNiQtRiM2J0ZgcEZhb0ZjcC1GUzYkLUYjNiotRiw2JVEmTkVReXlGJ0YvRjJGYW9GXXFGYW9GYHFGW29GY3FGOUY5RjlGOUZmcUY5RjlGOUY5Rmd1RltyRmlxRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZDLUkjbWlHRiQ2JVEkRXExRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEmbnVtZXJGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVzdWJzRidGL0YyLUZTNiQtRiM2Ky1GLDYlUSJWRidGL0YyLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRI1ZTRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEpUHVsbGJhY2tGJ0YvRjItRlM2JC1GIzYnLUYsNiVRJmRlVFJBRidGL0YyRmFvLUYsNiVRJlRvSmV0RidGL0YyLUZTNiQtRiM2Ki1GLDYlUSZORVF0eEYnRi9GMkZhby1GLDYlUShEZXBWYXJzRidGL0YyRmFvLUYsNiVRKW5vdGF0aW9uRidGL0YyRltvLUYsNiVRK2pldG51bWJlcnNGJ0YvRjJGOUY5RjlGOS1GLDYjUSFGJy8lK2V4ZWN1dGFibGVHRj1GOUY5RmlxRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0Zmby8lJmRlcHRoR0Zjci8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GLDYlUSRFcTJGJ0YvRjJGNUZPLUZTNiQtRiM2JUZXLUZTNiQtRiM2KkZobkZbb0Zeb0Zhb0Zpby1GUzYkLUYjNidGYHBGYW9GY3AtRlM2JC1GIzYqLUYsNiVRJk5FUXR5RidGL0YyRmFvRl1xRmFvRmBxRltvRmNxRjlGOUY5RjlGZnFGOUY5RjlGOUZbckZeci1GLDYlUSRFcTNGJ0YvRjJGNUZPLUZTNiQtRiM2JUZXLUZTNiQtRiM2KkZobkZbb0Zeb0Zhb0Zpby1GUzYkLUYjNidGYHBGYW9GY3AtRlM2JC1GIzYqLUYsNiVRJk5FUXh4RidGL0YyRmFvRl1xRmFvRmBxRltvRmNxRjlGOUY5RjlGZnFGOUY5RjlGOS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmVvL0ZORmZvRltyRl5yLUYsNiVRJEVxNEYnRi9GMkY1Rk8tRlM2JC1GIzYlRlctRlM2JC1GIzYqRmhuRltvRl5vRmFvRmlvLUZTNiQtRiM2J0ZgcEZhb0ZjcC1GUzYkLUYjNiotRiw2JVEmTkVReHlGJ0YvRjJGYW9GXXFGYW9GYHFGW29GY3FGOUY5RjlGOUZmcUY5RjlGOUY5RltyRl5yLUYsNiVRJEVxNUYnRi9GMkY1Rk8tRlM2JC1GIzYlRlctRlM2JC1GIzYqRmhuRltvRl5vRmFvRmlvLUZTNiQtRiM2J0ZgcEZhb0ZjcC1GUzYkLUYjNiotRiw2JVEmTkVReXlGJ0YvRjJGYW9GXXFGYW9GYHFGW29GY3FGOUY5RjlGOUZmcUY5RjlGOUY5Rmd1RltyRmlxRjk=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L557" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GNjYmLUYjNi0tRiw2JVEkRXExRidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSRFcTJGJ0YvRjJGQS1GLDYlUSRFcTNGJ0YvRjJGQS1GLDYlUSRFcTRGJ0YvRjJGQS1GLDYlUSRFcTVGJ0YvRjIvJStleGVjdXRhYmxlR0ZJRkVGRS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zib0ZFRkVGYm9GRQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GNjYmLUYjNi0tRiw2JVEkRXExRidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSRFcTJGJ0YvRjJGQS1GLDYlUSRFcTNGJ0YvRjJGQS1GLDYlUSRFcTRGJ0YvRjJGQS1GLDYlUSRFcTVGJ0YvRjIvJStleGVjdXRhYmxlR0ZJRkVGRS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zib0ZFRkVGYm9GRQ==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NyciIiFGI0YjRiNGIw==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L589" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2KFEpc2ltcGxpZnlGJy8lJWJvbGRHUSV0cnVlRicvJSdpdGFsaWNHRjEvJStmb3JlZ3JvdW5kR1EqWzAsMTI4LDBdRicvJSxtYXRodmFyaWFudEdRLGJvbGQtaXRhbGljRicvJStmb250d2VpZ2h0R1ElYm9sZEYnLUkobWZlbmNlZEdGJDYnLUYjNigtRiw2KFEjVlNGJ0YvRjJGNEY3RjpGL0Y0LyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvRjhGPEY6Ri9GNEZIRjpGL0Y0RkVGSEY6">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2KFEpc2ltcGxpZnlGJy8lJWJvbGRHUSV0cnVlRicvJSdpdGFsaWNHRjEvJStmb3JlZ3JvdW5kR1EqWzAsMTI4LDBdRicvJSxtYXRodmFyaWFudEdRLGJvbGQtaXRhbGljRicvJStmb250d2VpZ2h0R1ElYm9sZEYnLUkobWZlbmNlZEdGJDYnLUYjNigtRiw2KFEjVlNGJ0YvRjJGNEY3RjpGL0Y0LyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvRjhGPEY6Ri9GNEZIRjpGL0Y0RkVGSEY6</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtRiM2KC1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSIxRidGLy1GTDYkUSIyRidGLy8lLmxpbmV0aGlja25lc3NHRk4vJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGVi8lKWJldmVsbGVkR0Y0LUYsNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRJjAuMGVtRicvRkVGaW4tRiM2Ji1JJW1zdXBHRiQ2JS1GLDYtUS8mRXhwb25lbnRpYWxFO0YnRi9GMkY1RjdGOUY7Rj1GP0Zobi9GRVEsMC4xMTExMTExZW1GJy1JJW1zdWJHRiQ2JS1JI21pR0YkNiVRInVGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictRiM2KC1GLDYtUSJbRidGLy9GM0ZecEY1L0Y4Rl5wRjlGO0Y9Rj8vRkJRLDAuMTY2NjY2N2VtRicvRkVGaXAtRmlvNiNRIUYnLUYsNi1RIl1GJ0YvRmZwRjVGZ3BGOUY7Rj1GP0ZocEZjby8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGNEYvLyUvc3Vic2NyaXB0c2hpZnRHUSIwRicvJTFzdXBlcnNjcmlwdHNoaWZ0R0ZocUZlbi1JKG1zdWJzdXBHRiQ2J0Zoby1GIzYmRktGYXFGZHFGL0ZPRmlxRmZxRi9GYXFGZHFGLy1GLDYtUSgmbWludXM7RidGL0YyRjVGN0Y5RjtGPUY/RkFGRC1GZm82JUZoby1GIzYoRk8tRiw2LVEiLEYnRi9GMi9GNkZecEY3RjlGO0Y9Rj9GaG4vRkVRLDAuMzMzMzMzM2VtRidGT0ZhcUZkcUYvRmZxRmByLUZmbzYlRmhvLUYjNigtRkw2JFEiM0YnRi9GZ3JGYXNGYXFGZHFGL0ZmcUYv">LCgqKCMiIiIiIiNGJS1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjJkkidUdGLEYsRiUpJkYvNiNGJUYmRiUhIiImRi82JEYmRiZGMyZGLzYkIiIkRjhGMw==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L536" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">Perfect - the linerization metric is again EW on the equation.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L588" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L534" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">Let us checdk that the Coton tensor does not vanish</Font></Text-field>
</Input>
</Group>
<Group labelreference="L533" drawlabel="true">
<Input>
<Text-field prompt="J2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEmVG9KZXRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2LC1GLDYlUTBDb250cmFjdEluZGljZXNGJ0YvRjItRjY2JC1GIzYvLUYsNiVRJ0NvdFRlbkYnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGTC8lKnN5bW1ldHJpY0dGTC8lKGxhcmdlb3BHRkwvJS5tb3ZhYmxlbGltaXRzR0ZMLyUnYWNjZW50R0ZMLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRkU2LVEifkYnRkhGSi9GTkZMRk9GUUZTRlVGV0ZZL0ZnbkZlbi1GLDYlUSNkdEYnRi9GMkZpbi1GRTYtUSImRidGSEZKRlxvRk9GUUZTRlVGV0ZZRl1vLUYsNiVRInRGJ0YvRjJGaW4tRiw2JVEjZHhGJ0YvRjJGRC1GNjYmLUYjNiYtRjY2Ji1GIzYmLUkjbW5HRiQ2JFEiMUYnRkhGREZicEZIRkgvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGRC1GNjYmLUYjNiYtRmNwNiRRIjJGJ0ZIRkRGYHFGSEZIRmZwRmlwRkhGSEZmcEZpcC8lK2V4ZWN1dGFibGVHRkxGSEZIRkQtRiw2JVEoRGVwVmFyc0YnRi9GMkZELUYsNiVRKW5vdGF0aW9uRidGL0YyLUZFNi1RIj1GJ0ZIRkpGXG9GT0ZRRlNGVUZXL0ZaUSwwLjI3Nzc3NzhlbUYnL0ZnbkZfci1GLDYlUStqZXRudW1iZXJzRidGL0YyRmNxRkhGSC1GLDYjUSFGJ0ZjcUZI">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEmVG9KZXRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2LC1GLDYlUTBDb250cmFjdEluZGljZXNGJ0YvRjItRjY2JC1GIzYvLUYsNiVRJ0NvdFRlbkYnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGTC8lKnN5bW1ldHJpY0dGTC8lKGxhcmdlb3BHRkwvJS5tb3ZhYmxlbGltaXRzR0ZMLyUnYWNjZW50R0ZMLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRkU2LVEifkYnRkhGSi9GTkZMRk9GUUZTRlVGV0ZZL0ZnbkZlbi1GLDYlUSNkdEYnRi9GMkZpbi1GRTYtUSImRidGSEZKRlxvRk9GUUZTRlVGV0ZZRl1vLUYsNiVRInRGJ0YvRjJGaW4tRiw2JVEjZHhGJ0YvRjJGRC1GNjYmLUYjNiYtRjY2Ji1GIzYmLUkjbW5HRiQ2JFEiMUYnRkhGREZicEZIRkgvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGRC1GNjYmLUYjNiYtRmNwNiRRIjJGJ0ZIRkRGYHFGSEZIRmZwRmlwRkhGSEZmcEZpcC8lK2V4ZWN1dGFibGVHRkxGSEZIRkQtRiw2JVEoRGVwVmFyc0YnRi9GMkZELUYsNiVRKW5vdGF0aW9uRidGL0YyLUZFNi1RIj1GJ0ZIRkpGXG9GT0ZRRlNGVUZXL0ZaUSwwLjI3Nzc3NzhlbUYnL0ZnbkZfci1GLDYlUStqZXRudW1iZXJzRidGL0YyRmNxRkhGSC1GLDYjUSFGJ0ZjcUZI</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUYjNigtSSZtZnJhY0dGJDYoLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1GMTYkUSI0RidGNC8lLmxpbmV0aGlja25lc3NHRjMvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGPi8lKWJldmVsbGVkR1EmZmFsc2VGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y0LyUmZmVuY2VHRkMvJSpzZXBhcmF0b3JHRkMvJSlzdHJldGNoeUdGQy8lKnN5bW1ldHJpY0dGQy8lKGxhcmdlb3BHRkMvJS5tb3ZhYmxlbGltaXRzR0ZDLyUnYWNjZW50R0ZDLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGWC1GIzYmLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEidUYnLyUnaXRhbGljR1EldHJ1ZUYnL0Y1USdpdGFsaWNGJy1GIzYmLUYxNiRRIjNGJ0Y0LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZDRjQvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0ZELUZobjYlRmpuLUYjNigtRjE2JFEiMkYnRjQtRkU2LVEiLEYnRjRGSC9GS0Zgb0ZMRk5GUEZSRlRGVi9GWlEsMC4zMzMzMzMzZW1GJ0ZkcEZob0ZbcEY0Rl1wRjRGaG9GW3BGNC1GRTYtUSgmbWludXM7RidGNEZIRkpGTEZORlBGUkZUL0ZXUSwwLjIyMjIyMjJlbUYnL0ZaRmFxLUYjNihGLUZELUZobjYlRmpuLUYjNipGZHBGZ3BGZHBGZ3BGZW9GaG9GW3BGNEZdcEZob0ZbcEY0LUZFNi1RIitGJ0Y0RkhGSkZMRk5GUEZSRlRGYHFGYnEtRiM2KEYtRkQtRiM2JkZnbkZELUZobjYlRmpuLUYjNihGZW9GZ3BGZW9GaG9GW3BGNEZdcEY0RmhvRltwRjRGXXEtRiM2KEYtRkQtRmhuNiVGam4tRiM2KkZlb0ZncEZlb0ZncEZlb0Zob0ZbcEY0Rl1wRmhvRltwRjRGNA==">LUkkX0RHRzYiNiM3JDclUSd0ZW5zb3JGJEkiTUdGJDckNyI3IzckUSRiYXNGJCIiIjcjNyRGKywqKigjRi8iIiVGLyZJInVHRiQ2IyIiJEYvJkY3NiQiIiNGPEYvRi8qJkY0Ri8mRjc2JUY8RjxGOUYvISIiKihGNEYvRjZGLyZGNzYkRjlGOUYvRi8qJkY0Ri8mRjc2JUY5RjlGOUYvRkA=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L522" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEpUHVsbGJhY2tGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Jy1GLDYlUSZkZVRSQUYnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiM2Li1GIzYqLUkmbWZyYWNHRiQ2KC1JI21uR0YkNiRRIjFGJ0ZBLUZqbjYkUSI0RidGQS8lLmxpbmV0aGlja25lc3NHRlxvLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmRvLyUpYmV2ZWxsZWRHRkUtRj42LVExJkludmlzaWJsZVRpbWVzO0YnRkFGQy9GR0ZFRkhGSkZMRk5GUEZSL0ZWRlQtRiM2Ki1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNigtRmpuNiRRIjNGJ0ZBLyUrZm9yZWdyb3VuZEdRKlswLDAsMjU1XUYnLyUrZXhlY3V0YWJsZUdGRS8lKXJlYWRvbmx5R0YxLyUwZm9udF9zdHlsZV9uYW1lR1EqMkR+T3V0cHV0RidGQS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRmlvLUZhcDYlRmNwLUYjNiotRmpuNiRRIjJGJ0ZBRj1GXHJGW3FGXnFGYHFGYnFGQUZlcUZbcUZecUZgcUZicUZBRltxRl5xRmBxRmJxRkEtRj42LVEoJm1pbnVzO0YnRkFGQ0ZccEZIRkpGTEZORlAvRlNRLDAuMjIyMjIyMmVtRicvRlZGY3ItRiM2KkZmbkZpby1GYXA2JUZjcC1GIzYsRlxyRj1GXHJGPUZocEZbcUZecUZgcUZicUZBRmVxRltxRl5xRmBxRmJxRkEtRj42LVEiK0YnRkFGQ0ZccEZIRkpGTEZORlBGYnJGZHItRiM2KkZmbkZpby1GIzYqRmBwRmlvLUZhcDYlRmNwLUYjNipGaHBGPUZocEZbcUZecUZgcUZicUZBRmVxRltxRl5xRmBxRmJxRkFGW3FGXnFGYHFGYnFGQUZfci1GIzYqRmZuRmlvLUZhcDYlRmNwLUYjNixGaHBGPUZocEY9RmhwRltxRl5xRmBxRmJxRkFGZXFGW3FGXnFGYHFGYnFGQUZbcUZecUZgcUZicUZBLUYsNiNRIUYnRkFGQUZcdEZecUZB">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEpUHVsbGJhY2tGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Jy1GLDYlUSZkZVRSQUYnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiM2Li1GIzYqLUkmbWZyYWNHRiQ2KC1JI21uR0YkNiRRIjFGJ0ZBLUZqbjYkUSI0RidGQS8lLmxpbmV0aGlja25lc3NHRlxvLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmRvLyUpYmV2ZWxsZWRHRkUtRj42LVExJkludmlzaWJsZVRpbWVzO0YnRkFGQy9GR0ZFRkhGSkZMRk5GUEZSL0ZWRlQtRiM2Ki1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNigtRmpuNiRRIjNGJ0ZBLyUrZm9yZWdyb3VuZEdRKlswLDAsMjU1XUYnLyUrZXhlY3V0YWJsZUdGRS8lKXJlYWRvbmx5R0YxLyUwZm9udF9zdHlsZV9uYW1lR1EqMkR+T3V0cHV0RidGQS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRmlvLUZhcDYlRmNwLUYjNiotRmpuNiRRIjJGJ0ZBRj1GXHJGW3FGXnFGYHFGYnFGQUZlcUZbcUZecUZgcUZicUZBRltxRl5xRmBxRmJxRkEtRj42LVEoJm1pbnVzO0YnRkFGQ0ZccEZIRkpGTEZORlAvRlNRLDAuMjIyMjIyMmVtRicvRlZGY3ItRiM2KkZmbkZpby1GYXA2JUZjcC1GIzYsRlxyRj1GXHJGPUZocEZbcUZecUZgcUZicUZBRmVxRltxRl5xRmBxRmJxRkEtRj42LVEiK0YnRkFGQ0ZccEZIRkpGTEZORlBGYnJGZHItRiM2KkZmbkZpby1GIzYqRmBwRmlvLUZhcDYlRmNwLUYjNipGaHBGPUZocEZbcUZecUZgcUZicUZBRmVxRltxRl5xRmBxRmJxRkFGW3FGXnFGYHFGYnFGQUZfci1GIzYqRmZuRmlvLUZhcDYlRmNwLUYjNixGaHBGPUZocEY9RmhwRltxRl5xRmBxRmJxRkFGZXFGW3FGXnFGYHFGYnFGQUZbcUZecUZgcUZicUZBLUYsNiNRIUYnRkFGQUZcdEZecUZB</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUYjNigtSSZtZnJhY0dGJDYoLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1GMTYkUSI0RidGNC8lLmxpbmV0aGlja25lc3NHRjMvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGPi8lKWJldmVsbGVkR1EmZmFsc2VGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y0LyUmZmVuY2VHRkMvJSpzZXBhcmF0b3JHRkMvJSlzdHJldGNoeUdGQy8lKnN5bW1ldHJpY0dGQy8lKGxhcmdlb3BHRkMvJS5tb3ZhYmxlbGltaXRzR0ZDLyUnYWNjZW50R0ZDLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGWC1GIzYmLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEidUYnLyUnaXRhbGljR1EldHJ1ZUYnL0Y1USdpdGFsaWNGJy1GIzYmLUYxNiRRIjNGJ0Y0LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZDRjQvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0ZELUZobjYlRmpuLUYjNigtRjE2JFEiMkYnRjQtRkU2LVEiLEYnRjRGSC9GS0Zgb0ZMRk5GUEZSRlRGVi9GWlEsMC4zMzMzMzMzZW1GJ0ZkcEZob0ZbcEY0Rl1wRjRGaG9GW3BGNC1GRTYtUSgmbWludXM7RidGNEZIRkpGTEZORlBGUkZUL0ZXUSwwLjIyMjIyMjJlbUYnL0ZaRmFxLUYjNihGLUZELUZobjYlRmpuLUYjNipGZHBGZ3BGZHBGZ3BGZW9GaG9GW3BGNEZdcEZob0ZbcEY0LUZFNi1RIitGJ0Y0RkhGSkZMRk5GUEZSRlRGYHFGYnEtRiM2KEYtRkQtRiM2JkZnbkZELUZobjYlRmpuLUYjNihGZW9GZ3BGZW9GaG9GW3BGNEZdcEY0RmhvRltwRjRGXXEtRiM2KEYtRkQtRmhuNiVGam4tRiM2KkZlb0ZncEZlb0ZncEZlb0Zob0ZbcEY0Rl1wRmhvRltwRjRGNA==">LCoqKCMiIiIiIiVGJSZJInVHNiI2IyIiJEYlJkYoNiQiIiNGLkYlRiUqJkYkRiUmRig2JUYuRi5GK0YlISIiKihGJEYlRidGJSZGKDYkRitGK0YlRiUqJkYkRiUmRig2JUYrRitGK0YlRjI=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L718" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L719" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L590" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L562" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L8" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L7" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L6" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L5" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L4" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L3" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L201" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY4LUkjbWlHRiQ2JVEocmVzdGFydEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIjpGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSV3aXRoRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiUtRiw2JVE1RGlmZmVyZW50aWFsR2VvbWV0cnlGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOUY1Rk8tRlM2JC1GIzYlLUYsNiVRJ1RlbnNvckYnRi9GMkZaRjlGOUY1Rk8tRlM2JC1GIzYlLUYsNiVRJlRvb2xzRidGL0YyRlpGOUY5RjVGTy1GUzYkLUYjNiUtRiw2JVEsSmV0Q2FsY3VsdXNGJ0YvRjJGWkY5RjlGNUZPLUZTNiQtRiM2JS1GLDYlUS5MaW5lYXJBbGdlYnJhRidGL0YyRlpGOUY5RjVGTy1GUzYkLUYjNjEtRiw2JVEpUERFdG9vbHNGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRl1xL0ZORl5xLUYsNiVRJURfRHhGJ0YvRjJGaXBGYXEtRiw2JVEoZGVjbGFyZUYnRi9GMkZpcEZhcS1GLDYlUSZUb0pldEYnRi9GMkZpcEZhcS1GLDYlUShGcm9tSmV0RidGL0YyRlpGOUY5RjVGWkY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY4LUkjbWlHRiQ2JVEocmVzdGFydEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIjpGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSV3aXRoRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiUtRiw2JVE1RGlmZmVyZW50aWFsR2VvbWV0cnlGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOUY1Rk8tRlM2JC1GIzYlLUYsNiVRJ1RlbnNvckYnRi9GMkZaRjlGOUY1Rk8tRlM2JC1GIzYlLUYsNiVRJlRvb2xzRidGL0YyRlpGOUY5RjVGTy1GUzYkLUYjNiUtRiw2JVEsSmV0Q2FsY3VsdXNGJ0YvRjJGWkY5RjlGNUZPLUZTNiQtRiM2JS1GLDYlUS5MaW5lYXJBbGdlYnJhRidGL0YyRlpGOUY5RjVGTy1GUzYkLUYjNjEtRiw2JVEpUERFdG9vbHNGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRl1xL0ZORl5xLUYsNiVRJURfRHhGJ0YvRjJGaXBGYXEtRiw2JVEoZGVjbGFyZUYnRi9GMkZpcEZhcS1GLDYlUSZUb0pldEYnRi9GMkZpcEZhcS1GLDYlUShGcm9tSmV0RidGL0YyRlpGOUY5RjVGWkY5</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L202" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">[Equation 3]   <Font bold="true">(e^u-u)_{xx}+2u_{xy}+(e^u)_{tt}=0</Font></Font></Text-field>
</Input>
</Group>
<Group labelreference="L383" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYpLUY2NiYtRiM2KC1GLDYlUSJ0RidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJ4RidGL0YyRkEtRiw2JVEieUYnRi9GMkZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GNjYmLUYjNiQtRiw2JVEidUYnRi9GMkZFRkVGXG9GX29GQS1GQjYtUSJ+RidGRUZHL0ZLRklGTEZORlBGUkZURlYvRlpGWC1GLDYlUSNKMkYnRi9GMkZFRkUtRkI2LVEiOkYnRkVGR0ZccEZMRk5GUEZSRlQvRldRLDAuMjc3Nzc3OGVtRicvRlpGZXAvJStleGVjdXRhYmxlR0ZJRkU=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYpLUY2NiYtRiM2KC1GLDYlUSJ0RidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJ4RidGL0YyRkEtRiw2JVEieUYnRi9GMkZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GNjYmLUYjNiQtRiw2JVEidUYnRi9GMkZFRkVGXG9GX29GQS1GQjYtUSJ+RidGRUZHL0ZLRklGTEZORlBGUkZURlYvRlpGWC1GLDYlUSNKMkYnRi9GMkZFRkUtRkI2LVEiOkYnRkVGR0ZccEZMRk5GUEZSRlQvRldRLDAuMjc3Nzc3OGVtRicvRlpGZXAvJStleGVjdXRhYmxlR0ZJRkU=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L380" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYxLUkjbWlHRiQ2JVEiRkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GUy1GLDYlUSpUb3RhbERpZmZGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ki1GLDYlUSRleHBGJy9GMEY9RjktRlk2JC1GIzYlLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2JS1GWTYmLUYjNiUtRiw2I1EhRidGL0YyRjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGL0YyLyUvc3Vic2NyaXB0c2hpZnRHUSIwRicvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORl1xLUZgbzYlRmJvLUYjNiQtRlk2Ji1GIzYkRltwRjlGOUZecEZhcEY5RmRwLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGUi9GTlEsMC4zMzMzMzMzZW1GJy1GWTYmLUYjNictSSNtbkdGJDYkUSIyRidGOUZncUZhckZncEY5RjlGXnBGYXBGZ3BGOUY5LUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkhGXHFGXnFGYXJGT0Ziby1GWTYmLUYjNiZGYXJGZ3EtRmJyNiRRIjNGJ0Y5RjlGOUZecEZhcEZlckZVLUZZNiQtRiM2J0Znbi1GWTYkLUYjNiRGX3FGOUY5RmdxLUZZNiYtRiM2Ji1GYnI2JFEiMUYnRjlGZ3FGW3RGOUY5Rl5wRmFwRjlGOUZncEY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYxLUkjbWlHRiQ2JVEiRkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GUy1GLDYlUSpUb3RhbERpZmZGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ki1GLDYlUSRleHBGJy9GMEY9RjktRlk2JC1GIzYlLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2JS1GWTYmLUYjNiUtRiw2I1EhRidGL0YyRjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGL0YyLyUvc3Vic2NyaXB0c2hpZnRHUSIwRicvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORl1xLUZgbzYlRmJvLUYjNiQtRlk2Ji1GIzYkRltwRjlGOUZecEZhcEY5RmRwLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGUi9GTlEsMC4zMzMzMzMzZW1GJy1GWTYmLUYjNictSSNtbkdGJDYkUSIyRidGOUZncUZhckZncEY5RjlGXnBGYXBGZ3BGOUY5LUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkhGXHFGXnFGYXJGT0Ziby1GWTYmLUYjNiZGYXJGZ3EtRmJyNiRRIjNGJ0Y5RjlGOUZecEZhcEZlckZVLUZZNiQtRiM2J0Znbi1GWTYkLUYjNiRGX3FGOUY5RmdxLUZZNiYtRiM2Ji1GYnI2JFEiMUYnRjlGZ3FGW3RGOUY5Rl5wRmFwRjlGOUZncEY5</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEiRkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiM2LC1GIzYmLUklbXN1cEdGJDYlLUY2Ni1RLyZFeHBvbmVudGlhbEU7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjExMTExMTFlbUYnLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2KC1GNjYtUSJbRidGOS9GPEYxRj4vRkFGMUZCRkRGRkZIL0ZLUSwwLjE2NjY2NjdlbUYnL0ZORmVvLUYsNiNRIUYnLUY2Ni1RIl1GJ0Y5RmJvRj5GY29GQkZERkZGSEZkb0Zlbi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5LyUvc3Vic2NyaXB0c2hpZnRHUSIwRicvJTFzdXBlcnNjcmlwdHNoaWZ0R0ZkcC1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIRlkvRk5GWi1JKG1zdWJzdXBHRiQ2J0Zqbi1GIzYmLUkjbW5HRiQ2JFEiMkYnRjlGXXBGYHBGOUZgcUZlcEZicEY5LUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GaHEtRiM2Ji1JKG1mZW5jZWRHRiQ2JC1GIzYmRlMtRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSEZncUZpcS1GYXE2JFEiMUYnRjlGOUY5RmdwLUZobjYlRmpuLUYjNihGYHEtRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZZL0ZOUSwwLjMzMzMzMzNlbUYnRmBxRl1wRmBwRjlGYnBGOUZkcS1GIzYmRmBxRmdwLUZobjYlRmpuLUYjNihGYHFGW3MtRmFxNiRRIjNGJ0Y5Rl1wRmBwRjlGYnBGOUZkcS1GIzYmRlNGZ3AtRlxxNidGam4tRiM2JkZkckZdcEZgcEY5RmBxRmVwRmJwRjlGZHEtRiM2JkZTRmdwLUZobjYlRmpuLUYjNihGZHJGW3NGZHJGXXBGYHBGOUZicEY5RjlGXXBGYHBGOQ==">LCwqJi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjJkkidUdGJ0YpIiIiKSZGLDYjIiIjRjFGLUYtKiYsJkYkRi1GLSEiIkYtJkYsNiRGMUYxRi1GLSomRjFGLSZGLDYkRjEiIiRGLUYtKiZGJEYtKSZGLDYjRi1GMUYtRi0qJkYkRi0mRiw2JEYtRi1GLUYt</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L379" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEiQUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ01hdHJpeEYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYlLUZTNiYtRiM2KS1GUzYmLUYjNi4tRiw2JVElZGlmZkYnRi9GMi1GUzYkLUYjNigtRiw2JVEiRkYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRInVGJ0YvRjItRlM2Ji1GIzYnLUkjbW5HRiQ2JFEiMUYnRjlGY29GYnAvJStleGVjdXRhYmxlR0Y9RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZmcEY5RjlGY28tSSZtZnJhY0dGJDYoRmJwLUYjNiUtRmNwNiRRIjJGJ0Y5Ri9GMi8lLmxpbmV0aGlja25lc3NHRmVwLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmpxLyUpYmV2ZWxsZWRHRj0tRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZnby9GTkZob0Zpbi1GUzYkLUYjNihGYG9GY29GW3AtRlM2Ji1GIzYnRmJwRmNvRmNxRmZwRjlGOUZocEZbcUZmcEY5RjlGY28tRiM2Jy1GX3E2KEZicC1GIzYkRmNxRjlGZnFGaHFGW3JGXXJGX3JGaW4tRlM2JC1GIzYnRmBvRmNvRltwLUZTNiYtRiM2JkZicEZjby1GY3A2JFEiM0YnRjlGOUY5RmhwRltxRjlGOUY5LUYsNiNRIUYnRmZwRjlGOUZocEZbcUZjby1GUzYmLUYjNi5GXXNGX3JGaW4tRlM2JC1GIzYnRmBvRmNvRltwLUZTNiYtRiM2JkZicEZjb0ZjcUY5RjlGaHBGW3FGOUY5RmNvRmluLUZTNiQtRiM2J0Zgb0Zjb0ZbcC1GUzYmLUYjNiZGY3FGY29GY3FGOUY5RmhwRltxRjlGOUZjby1GIzYnRl1zRl9yRmluLUZTNiQtRiM2J0Zgb0Zjb0ZbcC1GUzYmLUYjNiZGY3FGY29GaXNGOUY5RmhwRltxRjlGOUY5Rlx0RmZwRjlGOUZocEZbcUZjby1GUzYmLUYjNjBGXXNGX3JGaW5GYXNGY29GXXNGX3JGaW5GZXVGY29GaW4tRlM2JC1GIzYnRmBvRmNvRltwLUZTNiYtRiM2JkZpc0Zjb0Zpc0Y5RjlGaHBGW3FGOUY5RmZwRjlGOUZocEZbcUZmcEY5RjlGaHBGW3FGZnBGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRl9yLUYsNiVRI0FBRidGL0YyRjUtRiw2JVEnZXhwYW5kRidGL0YyLUZTNiQtRiM2Ji1GLDYlUS5NYXRyaXhJbnZlcnNlRidGL0YyLUZTNiQtRiM2JUYrRmZwRjlGOUZmcEY5RjlGZnBGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEiQUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ01hdHJpeEYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYlLUZTNiYtRiM2KS1GUzYmLUYjNi4tRiw2JVElZGlmZkYnRi9GMi1GUzYkLUYjNigtRiw2JVEiRkYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRInVGJ0YvRjItRlM2Ji1GIzYnLUkjbW5HRiQ2JFEiMUYnRjlGY29GYnAvJStleGVjdXRhYmxlR0Y9RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZmcEY5RjlGY28tSSZtZnJhY0dGJDYoRmJwLUYjNiUtRmNwNiRRIjJGJ0Y5Ri9GMi8lLmxpbmV0aGlja25lc3NHRmVwLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmpxLyUpYmV2ZWxsZWRHRj0tRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZnby9GTkZob0Zpbi1GUzYkLUYjNihGYG9GY29GW3AtRlM2Ji1GIzYnRmJwRmNvRmNxRmZwRjlGOUZocEZbcUZmcEY5RjlGY28tRiM2Jy1GX3E2KEZicC1GIzYkRmNxRjlGZnFGaHFGW3JGXXJGX3JGaW4tRlM2JC1GIzYnRmBvRmNvRltwLUZTNiYtRiM2JkZicEZjby1GY3A2JFEiM0YnRjlGOUY5RmhwRltxRjlGOUY5LUYsNiNRIUYnRmZwRjlGOUZocEZbcUZjby1GUzYmLUYjNi5GXXNGX3JGaW4tRlM2JC1GIzYnRmBvRmNvRltwLUZTNiYtRiM2JkZicEZjb0ZjcUY5RjlGaHBGW3FGOUY5RmNvRmluLUZTNiQtRiM2J0Zgb0Zjb0ZbcC1GUzYmLUYjNiZGY3FGY29GY3FGOUY5RmhwRltxRjlGOUZjby1GIzYnRl1zRl9yRmluLUZTNiQtRiM2J0Zgb0Zjb0ZbcC1GUzYmLUYjNiZGY3FGY29GaXNGOUY5RmhwRltxRjlGOUY5Rlx0RmZwRjlGOUZocEZbcUZjby1GUzYmLUYjNjBGXXNGX3JGaW5GYXNGY29GXXNGX3JGaW5GZXVGY29GaW4tRlM2JC1GIzYnRmBvRmNvRltwLUZTNiYtRiM2JkZpc0Zjb0Zpc0Y5RjlGaHBGW3FGOUY5RmZwRjlGOUZocEZbcUZmcEY5RjlGaHBGW3FGZnBGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRl9yLUYsNiVRI0FBRidGL0YyRjUtRiw2JVEnZXhwYW5kRidGL0YyLUZTNiQtRiM2Ji1GLDYlUS5NYXRyaXhJbnZlcnNlRidGL0YyLUZTNiQtRiM2JUYrRmZwRjlGOUZmcEY5RjlGZnBGOQ==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L391" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEoRGVwVmFyc0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNiYtRiw2JVEidUYnRi9GMi1GUDYkLUYjNigtRiw2JVEidEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRInhGJ0YvRjJGaG4tRiw2JVEieUYnRi9GMkY5RjktRiw2I1EhRidGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRKEZyb21KZXRGJ0YvRjItRlA2JC1GIzYnLUYsNiVRI0FBRidGL0YyRmhuRisvJStleGVjdXRhYmxlR0Y9RjlGOUZccUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEoRGVwVmFyc0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNiYtRiw2JVEidUYnRi9GMi1GUDYkLUYjNigtRiw2JVEidEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRInhGJ0YvRjJGaG4tRiw2JVEieUYnRi9GMkY5RjktRiw2I1EhRidGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRKEZyb21KZXRGJ0YvRjItRlA2JC1GIzYnLUYsNiVRI0FBRidGL0YyRmhuRisvJStleGVjdXRhYmxlR0Y9RjlGOUZccUY5</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L392" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYmLUY2NiYtRiM2KC1GLDYlUSJ0RidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJ4RidGL0YyRkEtRiw2JVEieUYnRi9GMkZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GLDYlUSJNRidGL0YyRkVGRS1GQjYtUSI6RidGRUZHL0ZLRklGTEZORlBGUkZUL0ZXUSwwLjI3Nzc3NzhlbUYnL0ZaRmpvLyUrZXhlY3V0YWJsZUdGSUZF">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYmLUY2NiYtRiM2KC1GLDYlUSJ0RidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJ4RidGL0YyRkEtRiw2JVEieUYnRi9GMkZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GLDYlUSJNRidGL0YyRkVGRS1GQjYtUSI6RidGRUZHL0ZLRklGTEZORlBGUkZUL0ZXUSwwLjI3Nzc3NzhlbUYnL0ZaRmpvLyUrZXhlY3V0YWJsZUdGSUZF</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L382" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L381" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEnQ290VGVuRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZTLUYsNiVRLUNvdHRvblRlbnNvckYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRImdGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZqbkY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEnQ290VGVuRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZTLUYsNiVRLUNvdHRvblRlbnNvckYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRImdGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZqbkY5</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L384" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkQ1RKRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEmVG9KZXRGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ky1GLDYlUSdDb3RUZW5GJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUShEZXBWYXJzRidGL0YyRlotRiw2JVEpbm90YXRpb25GJ0YvRjItRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEramV0bnVtYmVyc0YnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmhvRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkQ1RKRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEmVG9KZXRGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ky1GLDYlUSdDb3RUZW5GJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUShEZXBWYXJzRidGL0YyRlotRiw2JVEpbm90YXRpb25GJ0YvRjItRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEramV0bnVtYmVyc0YnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmhvRjk=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L389" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L390" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEuVG9yc2lvblRlbnNvckYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRIkNGJ0YvRjIvJStleGVjdXRhYmxlR1EmZmFsc2VGJy9GM1Enbm9ybWFsRidGQC1JI21vR0YkNi1RIjtGJ0ZALyUmZmVuY2VHRj8vJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGPy8lKnN5bW1ldHJpY0dGPy8lKGxhcmdlb3BHRj8vJS5tb3ZhYmxlbGltaXRzR0Y/LyUnYWNjZW50R0Y/LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMjc3Nzc3OGVtRidGPUZA">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEuVG9yc2lvblRlbnNvckYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRIkNGJ0YvRjIvJStleGVjdXRhYmxlR1EmZmFsc2VGJy9GM1Enbm9ybWFsRidGQC1JI21vR0YkNi1RIjtGJ0ZALyUmZmVuY2VHRj8vJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGPy8lKnN5bW1ldHJpY0dGPy8lKGxhcmdlb3BHRj8vJS5tb3ZhYmxlbGltaXRzR0Y/LyUnYWNjZW50R0Y/LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMjc3Nzc3OGVtRidGPUZA</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEiMEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSNkdEYnRi9GMkY1LUYsNiVRJERfdEYnRi9GMkY1Rk9GOQ==">LUkkX0RHRzYiNiM3JDclUSd0ZW5zb3JGJEkiTUdGJDckNyVRKGNvdl9iYXNGJFEoY29uX2Jhc0YkRiw3IjcjNyQ3JSIiIkYyRjIiIiE=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L385" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZdby1JI21pR0YkNiVRI1UxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEqJiMxMDA4OzExRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiYtRiw2JVEidUYnRi9GMi1GUzYkLUYjNiktRiw2JVEidEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRInhGJ0YvRjJGW28tRiw2JVEieUYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5RmlvRjlGOS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGX28vRk5GYG8tRiw2JVElZGlmZkYnRi9GMi1GUzYkLUYjNidGVy1GUzYkLUYjNihGaG5GW29GY29GW29GZm9GOUY5RltvRmhuRjlGOS1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORl5xLUYsNiVRKiYjMTAwODsxMkYnRi9GMi1GUzYkLUYjNiVGV0ZmcEY5RjlGW3BGX3AtRlM2JC1GIzYnRldGZnBGW29GY29GOUY5RmpwLUYsNiVRKiYjMTAwODsxM0YnRi9GMkZjcUZbcEZfcC1GUzYkLUYjNidGV0ZmcEZbb0Zmb0Y5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdGYG8vJSZkZXB0aEdGanIvJSpsaW5lYnJlYWtHUShuZXdsaW5lRictRiw2JVEjVTJGJ0YvRjJGNS1GLDYlUSomIzEwMDg7MjFGJ0YvRjJGY3FGW3BGX3BGYnBGanAtRiw2JVEqJiMxMDA4OzIyRidGL0YyRmNxRltwRl9wRmdxRmpwLUYsNiVRKiYjMTAwODsyM0YnRi9GMkZjcUZbcEZfcEZeckZickZlci1GLDYlUSNVM0YnRi9GMkY1LUYsNiVRKiYjMTAwODszMUYnRi9GMkZjcUZbcEZfcEZicEZqcC1GLDYlUSomIzEwMDg7MzJGJ0YvRjJGY3FGW3BGX3BGZ3FGanAtRiw2JVEqJiMxMDA4OzMzRidGL0YyRmNxRltwRl9wRl5yLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGX29GXnBGYnJGaW9GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZdby1JI21pR0YkNiVRI1UxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEqJiMxMDA4OzExRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiYtRiw2JVEidUYnRi9GMi1GUzYkLUYjNiktRiw2JVEidEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRInhGJ0YvRjJGW28tRiw2JVEieUYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5RmlvRjlGOS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGX28vRk5GYG8tRiw2JVElZGlmZkYnRi9GMi1GUzYkLUYjNidGVy1GUzYkLUYjNihGaG5GW29GY29GW29GZm9GOUY5RltvRmhuRjlGOS1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORl5xLUYsNiVRKiYjMTAwODsxMkYnRi9GMi1GUzYkLUYjNiVGV0ZmcEY5RjlGW3BGX3AtRlM2JC1GIzYnRldGZnBGW29GY29GOUY5RmpwLUYsNiVRKiYjMTAwODsxM0YnRi9GMkZjcUZbcEZfcC1GUzYkLUYjNidGV0ZmcEZbb0Zmb0Y5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdGYG8vJSZkZXB0aEdGanIvJSpsaW5lYnJlYWtHUShuZXdsaW5lRictRiw2JVEjVTJGJ0YvRjJGNS1GLDYlUSomIzEwMDg7MjFGJ0YvRjJGY3FGW3BGX3BGYnBGanAtRiw2JVEqJiMxMDA4OzIyRidGL0YyRmNxRltwRl9wRmdxRmpwLUYsNiVRKiYjMTAwODsyM0YnRi9GMkZjcUZbcEZfcEZeckZickZlci1GLDYlUSNVM0YnRi9GMkY1LUYsNiVRKiYjMTAwODszMUYnRi9GMkZjcUZbcEZfcEZicEZqcC1GLDYlUSomIzEwMDg7MzJGJ0YvRjJGY3FGW3BGX3BGZ3FGanAtRiw2JVEqJiMxMDA4OzMzRidGL0YyRmNxRltwRl9wRl5yLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGX29GXnBGYnJGaW9GOQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L386" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY3LUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVEjRXRGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictRiw2LVEqJmNvbG9uZXE7RidGL0YyRjVGN0Y5RjtGPUY/L0ZCUSwwLjI3Nzc3NzhlbUYnL0ZFRlMtRkc2JVEnZXZhbERHRidGSkZNLUkobWZlbmNlZEdGJDYkLUYjNiktRkc2JVE/RGlyZWN0aW9uYWxDb3ZhcmlhbnREZXJpdmF0aXZlRidGSkZNLUZZNiQtRiM2KC1GRzYlUSREX3RGJ0ZKRk0tRiw2LVEiLEYnRi9GMi9GNkZMRjdGOUY7Rj1GP0ZBL0ZFUSwwLjMzMzMzMzNlbUYnLUZHNiVRImdGJ0ZKRk1GYW8tRkc2JVEiQ0YnRkpGTUYvRi8tRiw2LVEiK0YnRi9GMkY1RjdGOUY7Rj1GPy9GQlEsMC4yMjIyMjIyZW1GJy9GRUZhcC1GRzYlUSNVMUYnRkpGTS1GLDYtUScmc2RvdDtGJ0YvRjJGNUY3RjlGO0Y9Rj9GQUZERmdvRi9GLy1GLDYtUSI6RidGL0YyRjVGN0Y5RjtGPUY/RlJGVC1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0ZDLyUmZGVwdGhHRmFxLyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUZdcTYmRl9xRmJxRmRxL0ZncVElYXV0b0YnLUZHNiVRI0V4RidGSkZNRk9GVS1GWTYkLUYjNipGZ24tRlk2JC1GIzYpLUZHNiVRJERfeEYnRkpGTUZhb0Znb0Zhb0Zqby8lK2V4ZWN1dGFibGVHRjRGL0YvRl1wLUZHNiVRI1UyRidGSkZNRmZwRmdvRltzRi9GL0ZpcEZccS1GRzYlUSNFeUYnRkpGTUZPRlUtRlk2JC1GIzYpRmduLUZZNiQtRiM2KC1GRzYlUSREX3lGJ0ZKRk1GYW9GZ29GYW9Gam9GL0YvRl1wLUZHNiVRI1UzRidGSkZNRmZwRmdvRi9GL0ZpcEZbc0Yv">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY3LUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVEjRXRGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictRiw2LVEqJmNvbG9uZXE7RidGL0YyRjVGN0Y5RjtGPUY/L0ZCUSwwLjI3Nzc3NzhlbUYnL0ZFRlMtRkc2JVEnZXZhbERHRidGSkZNLUkobWZlbmNlZEdGJDYkLUYjNiktRkc2JVE/RGlyZWN0aW9uYWxDb3ZhcmlhbnREZXJpdmF0aXZlRidGSkZNLUZZNiQtRiM2KC1GRzYlUSREX3RGJ0ZKRk0tRiw2LVEiLEYnRi9GMi9GNkZMRjdGOUY7Rj1GP0ZBL0ZFUSwwLjMzMzMzMzNlbUYnLUZHNiVRImdGJ0ZKRk1GYW8tRkc2JVEiQ0YnRkpGTUYvRi8tRiw2LVEiK0YnRi9GMkY1RjdGOUY7Rj1GPy9GQlEsMC4yMjIyMjIyZW1GJy9GRUZhcC1GRzYlUSNVMUYnRkpGTS1GLDYtUScmc2RvdDtGJ0YvRjJGNUY3RjlGO0Y9Rj9GQUZERmdvRi9GLy1GLDYtUSI6RidGL0YyRjVGN0Y5RjtGPUY/RlJGVC1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0ZDLyUmZGVwdGhHRmFxLyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUZdcTYmRl9xRmJxRmRxL0ZncVElYXV0b0YnLUZHNiVRI0V4RidGSkZNRk9GVS1GWTYkLUYjNipGZ24tRlk2JC1GIzYpLUZHNiVRJERfeEYnRkpGTUZhb0Znb0Zhb0Zqby8lK2V4ZWN1dGFibGVHRjRGL0YvRl1wLUZHNiVRI1UyRidGSkZNRmZwRmdvRltzRi9GL0ZpcEZccS1GRzYlUSNFeUYnRkpGTUZPRlUtRlk2JC1GIzYpRmduLUZZNiQtRiM2KC1GRzYlUSREX3lGJ0ZKRk1GYW9GZ29GYW9Gam9GL0YvRl1wLUZHNiVRI1UzRidGSkZNRmZwRmdvRi9GL0ZpcEZbc0Yv</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L387" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZpci1JI21pR0YkNiVRJkVxMDAwRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEzVGVuc29ySW5uZXJQcm9kdWN0RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNjAtRiw2JVEiZ0YnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGaG4vRk5GaW4tRiw2JVEjRXRGJ0YvRjJGWkZcby1GLDYlUSNkdEYnRi9GMkZcby1GNjYtUSImRidGOUY7Rj5GQEZCRkRGRkZIRmhuRl9vLUYsNiVRInRGJ0YvRjJGXG9GY28vJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0Zpbi8lJmRlcHRoR0ZmcC8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GYnA2JkZkcEZncEZpcC9GXHFRJWF1dG9GJy1GLDYlUSZFcTAwMUYnRi9GMkY1Rk8tRlM2JC1GIzYwRldGWkZcb0Zgb0ZaRlxvRmNvRlxvRmZvRmlvRlxvLUYsNiVRI2R4RidGL0YyRlxwRjlGOUZecEZhcEZecS1GLDYlUSZFcTAwMkYnRi9GMkY1Rk8tRlM2JC1GIzYwRldGWkZcb0Zgb0ZaRlxvRmNvRlxvRmZvRmlvRlxvLUYsNiVRI2R5RidGL0YyRlxwRjlGOUZecEZhcEZecS1GLDYlUSZFcTAxMUYnRi9GMkY1Rk8tRlM2JC1GIzYwRldGWkZcb0Zgb0ZaRlxvRmlxRlxvRmZvRmlvRlxvRmlxRlxwRjlGOUZecEZhcEZecS1GLDYlUSZFcTAxMkYnRi9GMkY1Rk8tRlM2JC1GIzYwRldGWkZcb0Zgb0ZaRlxvRmlxRlxvRmZvRmlvRlxvRmNyRlxwRjlGOUZecEZhcEZecS1GLDYlUSZFcTAyMkYnRi9GMkY1Rk8tRlM2JC1GIzYwRldGWkZcb0Zgb0ZaRlxvRmNyRlxvRmZvRmlvRlxvRmNyRlxwRjlGOUZecEZhcC1GLDYlUSZFcTEwMEYnRi9GMkY1Rk8tRlM2JC1GIzYwRldGWkZcby1GLDYlUSNFeEYnRi9GMkZaRlxvRmNvRlxvRmZvRmlvRlxvRmNvRlxwRjlGOUZecEZhcEZecS1GLDYlUSZFcTEwMUYnRi9GMkY1Rk8tRlM2JC1GIzYwRldGWkZcb0ZidEZaRlxvRmNvRlxvRmZvRmlvRlxvRmlxRlxwRjlGOUZecEZhcEZecS1GLDYlUSZFcTEwMkYnRi9GMkY1Rk8tRlM2JC1GIzYwRldGWkZcb0ZidEZaRlxvRmNvRlxvRmZvRmlvRlxvRmNyRlxwRjlGOUZecEZhcEZecS1GLDYlUSZFcTExMUYnRi9GMkY1Rk8tRlM2JC1GIzYwRldGWkZcb0ZidEZaRlxvRmlxRlxvRmZvRmlvRlxvRmlxRlxwRjlGOUZecEZhcEZecS1GLDYlUSZFcTExMkYnRi9GMkY1Rk8tRlM2JC1GIzYwRldGWkZcb0ZidEZaRlxvRmlxRlxvRmZvRmlvRlxvRmNyRlxwRjlGOUZecEZhcEZecS1GLDYlUSZFcTEyMkYnRi9GMkY1Rk8tRlM2JC1GIzYwRldGWkZcb0ZidEZaRlxvRmNyRlxvRmZvRmlvRlxvRmNyRlxwRjlGOUZecEZhcC1GLDYlUSZFcTIwMEYnRi9GMkY1Rk8tRlM2JC1GIzYwRldGWkZcby1GLDYlUSNFeUYnRi9GMkZaRlxvRmNvRlxvRmZvRmlvRlxvRmNvRlxwRjlGOUZecEZhcEZecS1GLDYlUSZFcTIwMUYnRi9GMkY1Rk8tRlM2JC1GIzYwRldGWkZcb0Zfd0ZaRlxvRmNvRlxvRmZvRmlvRlxvRmlxRlxwRjlGOUZecEZhcEZecS1GLDYlUSZFcTIwMkYnRi9GMkY1Rk8tRlM2JC1GIzYwRldGWkZcb0Zfd0ZaRlxvRmNvRlxvRmZvRmlvRlxvRmNyRlxwRjlGOUZecEZhcEZecS1GLDYlUSZFcTIxMUYnRi9GMkY1Rk8tRlM2JC1GIzYwRldGWkZcb0Zfd0ZaRlxvRmlxRlxvRmZvRmlvRlxvRmlxRlxwRjlGOUZecEZhcEZecS1GLDYlUSZFcTIxMkYnRi9GMkY1Rk8tRlM2JC1GIzYwRldGWkZcb0Zfd0ZaRlxvRmlxRlxvRmZvRmlvRlxvRmNyRlxwRjlGOUZecEZhcEZecS1GLDYlUSZFcTIyMkYnRi9GMkY1Rk8tRlM2JC1GIzYwRldGWkZcb0Zfd0ZaRlxvRmNyRlxvRmZvRmlvRlxvRmNyRlxwRjlGOUZecC1GLDYjUSFGJ0ZccEY5</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L388" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjc0FGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSZzb2x2ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUZTNiYtRiM2ZW8tRiw2JVEmRXEwMDBGJ0YvRjItRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIwRidGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRJkVxMDAxRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDAyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDExRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDEyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDIyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTAwRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTAxRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTAyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTExRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTEyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTIyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjAwRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjAxRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjAyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjExRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjEyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjIyRidGL0YyRmhuRltvLyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRl9vLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGY28vRk5GZG8tRlM2Ji1GIzZHLUYsNiVRJWEwMDBGJ0YvRjJGX28tRiw2JVElYTAwMUYnRi9GMkZfby1GLDYlUSVhMDAyRidGL0YyRl9vLUYsNiVRJWEwMTBGJ0YvRjJGX28tRiw2JVElYTAxMUYnRi9GMkZfby1GLDYlUSVhMDEyRidGL0YyRl9vLUYsNiVRJWEwMjBGJ0YvRjJGX28tRiw2JVElYTAyMUYnRi9GMkZfby1GLDYlUSVhMDIyRidGL0YyRl9vLUYsNiVRJWExMDFGJ0YvRjJGX28tRiw2JVElYTEwMkYnRi9GMkZfby1GLDYlUSVhMTExRidGL0YyRl9vLUYsNiVRJWExMTJGJ0YvRjJGX28tRiw2JVElYTEyMUYnRi9GMkZfby1GLDYlUSVhMTIyRidGL0YyRl9vLUYsNiVRJWEyMDJGJ0YvRjJGX28tRiw2JVElYTIxMkYnRi9GMkZfby1GLDYlUSVhMjIyRidGL0YyRmpyRjlGOS9GXXNRIltGJy9GYHNRIl1GJ0ZqckY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GanJGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjc0FGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSZzb2x2ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUZTNiYtRiM2ZW8tRiw2JVEmRXEwMDBGJ0YvRjItRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIwRidGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRJkVxMDAxRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDAyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDExRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDEyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDIyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTAwRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTAxRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTAyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTExRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTEyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTIyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjAwRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjAxRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjAyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjExRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjEyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjIyRidGL0YyRmhuRltvLyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRl9vLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGY28vRk5GZG8tRlM2Ji1GIzZHLUYsNiVRJWEwMDBGJ0YvRjJGX28tRiw2JVElYTAwMUYnRi9GMkZfby1GLDYlUSVhMDAyRidGL0YyRl9vLUYsNiVRJWEwMTBGJ0YvRjJGX28tRiw2JVElYTAxMUYnRi9GMkZfby1GLDYlUSVhMDEyRidGL0YyRl9vLUYsNiVRJWEwMjBGJ0YvRjJGX28tRiw2JVElYTAyMUYnRi9GMkZfby1GLDYlUSVhMDIyRidGL0YyRl9vLUYsNiVRJWExMDFGJ0YvRjJGX28tRiw2JVElYTEwMkYnRi9GMkZfby1GLDYlUSVhMTExRidGL0YyRl9vLUYsNiVRJWExMTJGJ0YvRjJGX28tRiw2JVElYTEyMUYnRi9GMkZfby1GLDYlUSVhMTIyRidGL0YyRl9vLUYsNiVRJWEyMDJGJ0YvRjJGX28tRiw2JVElYTIxMkYnRi9GMkZfby1GLDYlUSVhMjIyRidGL0YyRmpyRjlGOS9GXXNRIltGJy9GYHNRIl1GJ0ZqckY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GanJGOQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L406" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjQzFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSdldmFsREdGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Jy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmVuLUYsNiVRJXN1YnNGJ0YvRjItRlM2JC1GIzYmLUZTNiYtRiM2JS1GLDYlUSNvcEYnRi9GMi1GUzYkLUYjNiVGYm8tRlM2JC1GIzYkLUYsNiVRI3NBRidGL0YyRjlGOUY5RjlGOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRlovRk5RLDAuMzMzMzMzM2VtRictRiw2JVEiQ0YnRi9GMkY5RjlGV0Y5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjQzFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSdldmFsREdGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Jy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmVuLUYsNiVRJXN1YnNGJ0YvRjItRlM2JC1GIzYmLUZTNiYtRiM2JS1GLDYlUSNvcEYnRi9GMi1GUzYkLUYjNiVGYm8tRlM2JC1GIzYkLUYsNiVRI3NBRidGL0YyRjlGOUY5RjlGOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRlovRk5RLDAuMzMzMzMzM2VtRictRiw2JVEiQ0YnRi9GMkY5RjlGV0Y5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L400" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEnZXZhbERHRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNi0tRiw2JVE0Q292YXJpYW50RGVyaXZhdGl2ZUYnRi9GMi1GNjYkLUYjNiYtRiw2JVEiZ0YnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGTC8lKnN5bW1ldHJpY0dGTC8lKGxhcmdlb3BHRkwvJS5tb3ZhYmxlbGltaXRzR0ZMLyUnYWNjZW50R0ZMLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEjQzFGJ0YvRjJGSEZILUZFNi1RIitGJ0ZIRkovRk5GTEZPRlFGU0ZVRlcvRlpRLDAuMjIyMjIyMmVtRicvRmduRmFvLUZFNi1RIn5GJ0ZIRkpGX29GT0ZRRlNGVUZXRlkvRmduRmVuRkFGY28tRkU2LVEiJkYnRkhGSkZfb0ZPRlFGU0ZVRldGWUZmby1GLDYlUSJ0RidGL0YyRmNvLUY2NiQtRiM2MS1GLDYlUSNVMUYnRi9GMi1GRTYtUScmc2RvdDtGJ0ZIRkpGX29GT0ZRRlNGVUZXRllGZm8tRiw2JVEjZHRGJ0YvRjJGXG9GY28tRiw2JVEjVTJGJ0YvRjJGZHAtRiw2JVEjZHhGJ0YvRjJGXG9GY28tRiw2JVEjVTNGJ0YvRjJGY29GZHAtRiw2JVEjZHlGJ0YvRjJGSEZIRkhGSC1GRTYtUSI7RidGSEZKRk1GT0ZRRlNGVUZXRlkvRmduUSwwLjI3Nzc3NzhlbUYnLyUrZXhlY3V0YWJsZUdGTEZI">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEnZXZhbERHRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNi0tRiw2JVE0Q292YXJpYW50RGVyaXZhdGl2ZUYnRi9GMi1GNjYkLUYjNiYtRiw2JVEiZ0YnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGTC8lKnN5bW1ldHJpY0dGTC8lKGxhcmdlb3BHRkwvJS5tb3ZhYmxlbGltaXRzR0ZMLyUnYWNjZW50R0ZMLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEjQzFGJ0YvRjJGSEZILUZFNi1RIitGJ0ZIRkovRk5GTEZPRlFGU0ZVRlcvRlpRLDAuMjIyMjIyMmVtRicvRmduRmFvLUZFNi1RIn5GJ0ZIRkpGX29GT0ZRRlNGVUZXRlkvRmduRmVuRkFGY28tRkU2LVEiJkYnRkhGSkZfb0ZPRlFGU0ZVRldGWUZmby1GLDYlUSJ0RidGL0YyRmNvLUY2NiQtRiM2MS1GLDYlUSNVMUYnRi9GMi1GRTYtUScmc2RvdDtGJ0ZIRkpGX29GT0ZRRlNGVUZXRllGZm8tRiw2JVEjZHRGJ0YvRjJGXG9GY28tRiw2JVEjVTJGJ0YvRjJGZHAtRiw2JVEjZHhGJ0YvRjJGXG9GY28tRiw2JVEjVTNGJ0YvRjJGY29GZHAtRiw2JVEjZHlGJ0YvRjJGSEZIRkhGSC1GRTYtUSI7RidGSEZKRk1GT0ZRRlNGVUZXRlkvRmduUSwwLjI3Nzc3NzhlbUYnLyUrZXhlY3V0YWJsZUdGTEZI</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEiMEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSNkdEYnRi9GMkY1Rk9GNUZPRjk=">LUkkX0RHRzYiNiM3JDclUSd0ZW5zb3JGJEkiTUdGJDckNyVRKGNvdl9iYXNGJEYsRiw3IjcjNyQ3JSIiIkYxRjEiIiE=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L399" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY+LUkjbWlHRiQ2JVEjUjFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSJ+RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkwtRjY2LVEqJmNvbG9uZXE7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjI3Nzc3NzhlbUYnL0ZORlNGNS1GLDYlUTBDdXJ2YXR1cmVUZW5zb3JGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSNDMUYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGUkZULUYsNiVRJVJpYzFGJ0YvRjJGNUZPRjUtRiw2JVEsUmljY2lUZW5zb3JGJ0YvRjItRlk2JC1GIzYlRitGam5GOUY5RlxvLUYsNiVRI1QxRidGL0YyRjVGT0Y1LUYsNiVRMlN5bW1ldHJpemVJbmRpY2VzRidGL0YyLUZZNiQtRiM2LEZfby1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRkovRk5RLDAuMzMzMzMzM2VtRidGNS1GWTYmLUYjNigtSSNtbkdGJDYkUSIxRidGOUZjcEY1LUZecTYkUSIyRidGOUZqbkY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGY3BGNS1JI21zR0YkNiNRKlN5bW1ldHJpY0YnLUYsNiNRIUYnRmpuRjlGOUZcby1GLDYlUSRSZXNGJ0YvRjJGTy1GLDYlUSdldmFsREdGJ0YvRjItRlk2JC1GIzYqRmlvRjUtRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORl9zRjUtRiw2JVEiVkYnRi9GMi1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRImdGJ0YvRjJGOUY5RlxvRmpuRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY+LUkjbWlHRiQ2JVEjUjFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSJ+RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkwtRjY2LVEqJmNvbG9uZXE7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjI3Nzc3NzhlbUYnL0ZORlNGNS1GLDYlUTBDdXJ2YXR1cmVUZW5zb3JGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSNDMUYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGUkZULUYsNiVRJVJpYzFGJ0YvRjJGNUZPRjUtRiw2JVEsUmljY2lUZW5zb3JGJ0YvRjItRlk2JC1GIzYlRitGam5GOUY5RlxvLUYsNiVRI1QxRidGL0YyRjVGT0Y1LUYsNiVRMlN5bW1ldHJpemVJbmRpY2VzRidGL0YyLUZZNiQtRiM2LEZfby1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRkovRk5RLDAuMzMzMzMzM2VtRidGNS1GWTYmLUYjNigtSSNtbkdGJDYkUSIxRidGOUZjcEY1LUZecTYkUSIyRidGOUZqbkY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGY3BGNS1JI21zR0YkNiNRKlN5bW1ldHJpY0YnLUYsNiNRIUYnRmpuRjlGOUZcby1GLDYlUSRSZXNGJ0YvRjJGTy1GLDYlUSdldmFsREdGJ0YvRjItRlk2JC1GIzYqRmlvRjUtRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORl9zRjUtRiw2JVEiVkYnRi9GMi1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRImdGJ0YvRjJGOUY5RlxvRmpuRjk=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L407" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZFLUkjbWlHRiQ2JVEmTkVRdHRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUTBDb250cmFjdEluZGljZXNGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Li1GLDYlUSRSZXNGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmhuL0ZORmluLUYsNiVRJERfdEYnRi9GMkZcby1GNjYtUSImRidGOUY7Rj5GQEZCRkRGRkZIRmhuRl9vLUYsNiVRInRGJ0YvRjJGXG9GYG9GWi1GUzYmLUYjNiYtRlM2Ji1GIzYmLUkjbW5HRiQ2JFEiMUYnRjlGWkZhcEY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGWi1GUzYmLUYjNiYtRmJwNiRRIjJGJ0Y5RlpGX3FGOUY5RmVwRmhwRjlGOUZlcEZocEY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEmTkVRdHhGJ0YvRjJGNUZPLUZTNiQtRiM2LkZXRlpGXG9GYG9GXG9GY29GZm9GXG8tRiw2JVEkRF94RidGL0YyRlpGaW9GOUY5RmJxLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRmluLyUmZGVwdGhHRmRyLyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUYsNiVRJk5FUXR5RidGL0YyRjVGTy1GUzYkLUYjNi5GV0ZaRlxvRmBvRlxvRmNvRmZvRlxvLUYsNiVRJERfeUYnRi9GMkZaRmlvRjlGOUZicS1GLDYlUSZORVF4eEYnRi9GMkY1Rk8tRlM2JC1GIzYuRldGWkZcb0ZcckZcb0Zjb0Zmb0Zcb0ZcckZaRmlvRjlGOUZicUZfci1GLDYlUSZORVF4eUYnRi9GMkY1Rk8tRlM2JC1GIzYuRldGWkZcb0ZcckZcb0Zjb0Zmb0Zcb0Zjc0ZaRmlvRjlGOUZicUZcby1GLDYlUSZORVF5eUYnRi9GMkY1Rk8tRlM2JC1GIzYuRldGWkZcb0Zjc0Zcb0Zjb0Zmb0Zcb0Zjc0ZaRmlvRjlGOUZicS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZFLUkjbWlHRiQ2JVEmTkVRdHRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUTBDb250cmFjdEluZGljZXNGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Li1GLDYlUSRSZXNGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmhuL0ZORmluLUYsNiVRJERfdEYnRi9GMkZcby1GNjYtUSImRidGOUY7Rj5GQEZCRkRGRkZIRmhuRl9vLUYsNiVRInRGJ0YvRjJGXG9GYG9GWi1GUzYmLUYjNiYtRlM2Ji1GIzYmLUkjbW5HRiQ2JFEiMUYnRjlGWkZhcEY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGWi1GUzYmLUYjNiYtRmJwNiRRIjJGJ0Y5RlpGX3FGOUY5RmVwRmhwRjlGOUZlcEZocEY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEmTkVRdHhGJ0YvRjJGNUZPLUZTNiQtRiM2LkZXRlpGXG9GYG9GXG9GY29GZm9GXG8tRiw2JVEkRF94RidGL0YyRlpGaW9GOUY5RmJxLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRmluLyUmZGVwdGhHRmRyLyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUYsNiVRJk5FUXR5RidGL0YyRjVGTy1GUzYkLUYjNi5GV0ZaRlxvRmBvRlxvRmNvRmZvRlxvLUYsNiVRJERfeUYnRi9GMkZaRmlvRjlGOUZicS1GLDYlUSZORVF4eEYnRi9GMkY1Rk8tRlM2JC1GIzYuRldGWkZcb0ZcckZcb0Zjb0Zmb0Zcb0ZcckZaRmlvRjlGOUZicUZfci1GLDYlUSZORVF4eUYnRi9GMkY1Rk8tRlM2JC1GIzYuRldGWkZcb0ZcckZcb0Zjb0Zmb0Zcb0Zjc0ZaRmlvRjlGOUZicUZcby1GLDYlUSZORVF5eUYnRi9GMkY1Rk8tRlM2JC1GIzYuRldGWkZcb0Zjc0Zcb0Zjb0Zmb0Zcb0Zjc0ZaRmlvRjlGOUZicS8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L403" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L404" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYqLUY2NiYtRiM2KC1GLDYlUSJ0RidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJ4RidGL0YyRkEtRiw2JVEieUYnRi9GMkZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GNjYmLUYjNiQtRiw2JVEidUYnRi9GMkZFRkVGXG9GX29GQS1GLDYlUSNKMkYnRi9GMkZBLUkjbW5HRiQ2JFEiNEYnRkVGRUZFLUZCNi1RIjpGJ0ZFRkcvRktGSUZMRk5GUEZSRlQvRldRLDAuMjc3Nzc3OGVtRicvRlpGZXAvJStleGVjdXRhYmxlR0ZJRkU=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYqLUY2NiYtRiM2KC1GLDYlUSJ0RidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJ4RidGL0YyRkEtRiw2JVEieUYnRi9GMkZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GNjYmLUYjNiQtRiw2JVEidUYnRi9GMkZFRkVGXG9GX29GQS1GLDYlUSNKMkYnRi9GMkZBLUkjbW5HRiQ2JFEiNEYnRkVGRUZFLUZCNi1RIjpGJ0ZFRkcvRktGSUZMRk5GUEZSRlQvRldRLDAuMjc3Nzc3OGVtRicvRlpGZXAvJStleGVjdXRhYmxlR0ZJRkU=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L401" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2Jy1GLDYlUSNkZUYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSomY29sb25lcTtGJ0Y3LyUmZmVuY2VHRjYvJSpzZXBhcmF0b3JHRjYvJSlzdHJldGNoeUdGNi8lKnN5bW1ldHJpY0dGNi8lKGxhcmdlb3BHRjYvJS5tb3ZhYmxlbGltaXRzR0Y2LyUnYWNjZW50R0Y2LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYlUTlEaWZmZXJlbnRpYWxFcXVhdGlvbkRhdGFGJy9GNVEldHJ1ZUYnL0Y4USdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYmLUZZNiYtRiM2JC1GLDYlUSJGRidGNEY3RjdGNy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GOzYtUSIsRidGN0Y+L0ZBRlVGQkZERkZGSEZKL0ZNUSYwLjBlbUYnL0ZQUSwwLjMzMzMzMzNlbUYnLUZZNiYtRiM2JS1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGVEZWLUYjNiYtSSNtbkdGJDYkUSIxRidGN0Zkb0ZocEY3LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGK0Y3RjdGXm9GYW9GN0Y3RjdGKy8lK2V4ZWN1dGFibGVHRjZGNw==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2Jy1GLDYlUSNkZUYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSomY29sb25lcTtGJ0Y3LyUmZmVuY2VHRjYvJSpzZXBhcmF0b3JHRjYvJSlzdHJldGNoeUdGNi8lKnN5bW1ldHJpY0dGNi8lKGxhcmdlb3BHRjYvJS5tb3ZhYmxlbGltaXRzR0Y2LyUnYWNjZW50R0Y2LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYlUTlEaWZmZXJlbnRpYWxFcXVhdGlvbkRhdGFGJy9GNVEldHJ1ZUYnL0Y4USdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYmLUZZNiYtRiM2JC1GLDYlUSJGRidGNEY3RjdGNy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GOzYtUSIsRidGN0Y+L0ZBRlVGQkZERkZGSEZKL0ZNUSYwLjBlbUYnL0ZQUSwwLjMzMzMzMzNlbUYnLUZZNiYtRiM2JS1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGVEZWLUYjNiYtSSNtbkdGJDYkUSIxRidGN0Zkb0ZocEY3LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGK0Y3RjdGXm9GYW9GN0Y3RjdGKy8lK2V4ZWN1dGFibGVHRjZGNw==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjZGVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNigtRlA2Ji1GIzYmLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2KC1JI21uR0YkNiRRIjFGJ0Y5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRidGam4vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRmZvRmlvRjlGOS8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRidGXm8tRlA2Ji1GIzYmLUYjNiwtRiM2Ji1JJW1zdXBHRiQ2JS1GNjYtUS8mRXhwb25lbnRpYWxFO0YnRjlGO0Y+RkBGQkZERkZGSEZiby9GTlEsMC4xMTExMTExZW1GJy1GWTYlRmVuLUYjNigtRjY2LVEiW0YnRjkvRjxGMUY+L0ZBRjFGQkZERkZGSC9GS1EsMC4xNjY2NjY3ZW1GJy9GTkZeci1GLDYjUSFGJy1GNjYtUSJdRidGOUZbckY+RlxyRkJGREZGRkhGXXJGYnFGZm9GaW9GOUZbcC8lMXN1cGVyc2NyaXB0c2hpZnRHRl1wLUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkhGYm8vRk5GY28tSShtc3Vic3VwR0YkNidGZW4tRiM2Ji1GW282JFEiMkYnRjlGZm9GaW9GOUZhc0ZmckZbcEY5LUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GaHMtRiM2Ji1GUDYkLUYjNiZGXHEtRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSEZnc0Zpc0ZqbkY5RjlGaHItRlk2JUZlbi1GIzYoRmFzRl5vRmFzRmZvRmlvRjlGW3BGOUZkcy1GIzYmRmFzRmhyLUZZNiVGZW4tRiM2KEZhc0Zeby1GW282JFEiM0YnRjlGZm9GaW9GOUZbcEY5RmRzLUYjNiZGXHFGaHItRl1zNidGZW4tRiM2JkZqbkZmb0Zpb0Y5RmFzRmZyRltwRjlGZHMtRiM2JkZccUZockZYRjlGOUZmb0Zpb0Y5RjkvRl9wRmpxL0ZicEZlckZmb0Zpb0Y5RjlGaHVGaXVGZm9GaW9GOQ==">LUkkX0RHRzYiNiM3JDcnUSNERUYkUS5fVGVtcERHRnJhbWUxRiQ3JFEtZXZvbHV0aW9uYXJ5RiQiIiE8IyZJInVHRiQ2JCIiIkYxSSNKMkdGJDcjNyQ3IyIiJiwsKiYtSSRleHBHNiQlKnByb3RlY3RlZEdJKF9zeXNsaWJHRiQ2IyZGL0YkRjEpJkYvNiMiIiNGQ0YxRjEqJiwmRjlGMUYxISIiRjEmRi82JEZDRkNGMUYxKiZGQ0YxJkYvNiRGQyIiJEYxRjEqJkY5RjEpJkYvNiNGMUZDRjFGMSomRjlGMUYuRjFGMQ==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L402" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEkZGUyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEoUHJvbG9uZ0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRI2RlRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictSSNtbkdGJDYkUSIyRidGOUY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEmZGVUUkFGJ0YvRjJGNS1GLDYlUS9UcmFuc2Zvcm1hdGlvbkYnRi9GMi1GUzYkLUYjNiRGK0Y5RjlGYG8vJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEkZGUyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEoUHJvbG9uZ0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRI2RlRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictSSNtbkdGJDYkUSIyRidGOUY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEmZGVUUkFGJ0YvRjJGNS1GLDYlUS9UcmFuc2Zvcm1hdGlvbkYnRi9GMi1GUzYkLUYjNiRGK0Y5RjlGYG8vJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L405" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L397" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkRXEwRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEpUHVsbGJhY2tGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSZkZVRSQUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRJlRvSmV0RidGL0YyLUZTNiQtRiM2Ki1GLDYlUSZORVF0dEYnRi9GMkZaLUYsNiVRKERlcFZhcnNGJ0YvRjJGWi1GLDYlUSlub3RhdGlvbkYnRi9GMi1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUStqZXRudW1iZXJzRidGL0YyRjlGOS8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmJwRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkRXEwRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEpUHVsbGJhY2tGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSZkZVRSQUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRJlRvSmV0RidGL0YyLUZTNiQtRiM2Ki1GLDYlUSZORVF0dEYnRi9GMkZaLUYsNiVRKERlcFZhcnNGJ0YvRjJGWi1GLDYlUSlub3RhdGlvbkYnRi9GMi1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUStqZXRudW1iZXJzRidGL0YyRjlGOS8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmJwRjk=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L396" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjVlNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSZzb2x2ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRJEVxMEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRIlZGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZfb0Y5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjVlNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSZzb2x2ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRJEVxMEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRIlZGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZfb0Y5</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L394" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZDLUkjbWlHRiQ2JVEkRXExRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEmbnVtZXJGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVzdWJzRidGL0YyLUZTNiQtRiM2Ky1GLDYlUSJWRidGL0YyLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRI1ZTRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEpUHVsbGJhY2tGJ0YvRjItRlM2JC1GIzYnLUYsNiVRJmRlVFJBRidGL0YyRmFvLUYsNiVRJlRvSmV0RidGL0YyLUZTNiQtRiM2Ki1GLDYlUSZORVF0eEYnRi9GMkZhby1GLDYlUShEZXBWYXJzRidGL0YyRmFvLUYsNiVRKW5vdGF0aW9uRidGL0YyRltvLUYsNiVRK2pldG51bWJlcnNGJ0YvRjJGOUY5RjlGOS1GLDYjUSFGJy8lK2V4ZWN1dGFibGVHRj1GOUY5RmlxRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0Zmby8lJmRlcHRoR0Zjci8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GLDYlUSRFcTJGJ0YvRjJGNUZPLUZTNiQtRiM2JUZXLUZTNiQtRiM2KkZobkZbb0Zeb0Zhb0Zpby1GUzYkLUYjNidGYHBGYW9GY3AtRlM2JC1GIzYqLUYsNiVRJk5FUXR5RidGL0YyRmFvRl1xRmFvRmBxRltvRmNxRjlGOUY5RjlGZnFGOUY5RjlGOUZbckZeci1GLDYlUSRFcTNGJ0YvRjJGNUZPLUZTNiQtRiM2JUZXLUZTNiQtRiM2KkZobkZbb0Zeb0Zhb0Zpby1GUzYkLUYjNidGYHBGYW9GY3AtRlM2JC1GIzYqLUYsNiVRJk5FUXh4RidGL0YyRmFvRl1xRmFvRmBxRltvRmNxRjlGOUY5RjlGZnFGOUY5RjlGOS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmVvL0ZORmZvRltyRl5yLUYsNiVRJEVxNEYnRi9GMkY1Rk8tRlM2JC1GIzYlRlctRlM2JC1GIzYqRmhuRltvRl5vRmFvRmlvLUZTNiQtRiM2J0ZgcEZhb0ZjcC1GUzYkLUYjNiotRiw2JVEmTkVReHlGJ0YvRjJGYW9GXXFGYW9GYHFGW29GY3FGOUY5RjlGOUZmcUY5RjlGOUY5RltyRl5yLUYsNiVRJEVxNUYnRi9GMkY1Rk8tRlM2JC1GIzYlRlctRlM2JC1GIzYqRmhuRltvRl5vRmFvRmlvLUZTNiQtRiM2J0ZgcEZhb0ZjcC1GUzYkLUYjNiotRiw2JVEmTkVReXlGJ0YvRjJGYW9GXXFGYW9GYHFGW29GY3FGOUY5RjlGOUZmcUY5RjlGOUY5Rmd1RltyRmlxRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZDLUkjbWlHRiQ2JVEkRXExRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEmbnVtZXJGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVzdWJzRidGL0YyLUZTNiQtRiM2Ky1GLDYlUSJWRidGL0YyLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRI1ZTRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEpUHVsbGJhY2tGJ0YvRjItRlM2JC1GIzYnLUYsNiVRJmRlVFJBRidGL0YyRmFvLUYsNiVRJlRvSmV0RidGL0YyLUZTNiQtRiM2Ki1GLDYlUSZORVF0eEYnRi9GMkZhby1GLDYlUShEZXBWYXJzRidGL0YyRmFvLUYsNiVRKW5vdGF0aW9uRidGL0YyRltvLUYsNiVRK2pldG51bWJlcnNGJ0YvRjJGOUY5RjlGOS1GLDYjUSFGJy8lK2V4ZWN1dGFibGVHRj1GOUY5RmlxRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0Zmby8lJmRlcHRoR0Zjci8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GLDYlUSRFcTJGJ0YvRjJGNUZPLUZTNiQtRiM2JUZXLUZTNiQtRiM2KkZobkZbb0Zeb0Zhb0Zpby1GUzYkLUYjNidGYHBGYW9GY3AtRlM2JC1GIzYqLUYsNiVRJk5FUXR5RidGL0YyRmFvRl1xRmFvRmBxRltvRmNxRjlGOUY5RjlGZnFGOUY5RjlGOUZbckZeci1GLDYlUSRFcTNGJ0YvRjJGNUZPLUZTNiQtRiM2JUZXLUZTNiQtRiM2KkZobkZbb0Zeb0Zhb0Zpby1GUzYkLUYjNidGYHBGYW9GY3AtRlM2JC1GIzYqLUYsNiVRJk5FUXh4RidGL0YyRmFvRl1xRmFvRmBxRltvRmNxRjlGOUY5RjlGZnFGOUY5RjlGOS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmVvL0ZORmZvRltyRl5yLUYsNiVRJEVxNEYnRi9GMkY1Rk8tRlM2JC1GIzYlRlctRlM2JC1GIzYqRmhuRltvRl5vRmFvRmlvLUZTNiQtRiM2J0ZgcEZhb0ZjcC1GUzYkLUYjNiotRiw2JVEmTkVReHlGJ0YvRjJGYW9GXXFGYW9GYHFGW29GY3FGOUY5RjlGOUZmcUY5RjlGOUY5RltyRl5yLUYsNiVRJEVxNUYnRi9GMkY1Rk8tRlM2JC1GIzYlRlctRlM2JC1GIzYqRmhuRltvRl5vRmFvRmlvLUZTNiQtRiM2J0ZgcEZhb0ZjcC1GUzYkLUYjNiotRiw2JVEmTkVReXlGJ0YvRjJGYW9GXXFGYW9GYHFGW29GY3FGOUY5RjlGOUZmcUY5RjlGOUY5Rmd1RltyRmlxRjk=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L393" drawlabel="true">
<Input>
<Text-field prompt="J2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElU1FFMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKXNpbXBsaWZ5RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiYtRiw2JVElZGlmZkYnRi9GMi1GUzYkLUYjNiYtRiw2JVEkRXExRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictSSVtc3ViR0YkNiUtRiw2JVEidUYnRi9GMi1GIzYmLUkjbW5HRiQ2JFEiMUYnRjlGW28tRlxwNiRRIjJGJ0Y5RjkvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0Y5RjkvJStleGVjdXRhYmxlR0Y9RjlGOUZlcEY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElU1FFMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKXNpbXBsaWZ5RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiYtRiw2JVElZGlmZkYnRi9GMi1GUzYkLUYjNiYtRiw2JVEkRXExRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictSSVtc3ViR0YkNiUtRiw2JVEidUYnRi9GMi1GIzYmLUkjbW5HRiQ2JFEiMUYnRjlGW28tRlxwNiRRIjJGJ0Y5RjkvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0Y5RjkvJStleGVjdXRhYmxlR0Y9RjlGOUZlcEY5</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElU1FFMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiM2Jy1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GVS1GIzYmLUklbXN1cEdGJDYlLUY2Ni1RLyZFeHBvbmVudGlhbEU7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjExMTExMTFlbUYnLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2KC1GNjYtUSJbRidGOS9GPEYxRj4vRkFGMUZCRkRGRkZIL0ZLUSwwLjE2NjY2NjdlbUYnL0ZORltwLUYsNiNRIUYnLUY2Ni1RIl1GJ0Y5RmhvRj5GaW9GQkZERkZGSEZqb0Zbby8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5LyUvc3Vic2NyaXB0c2hpZnRHUSIwRicvJTFzdXBlcnNjcmlwdHNoaWZ0R0ZqcC1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIRmluL0ZORmpuLUkobWZlbmNlZEdGJDYkLUYjNiYtRiM2KC1GLDYlUS0mdmFya2FwcGE7MjJGJ0YvRjItRjY2LlEwJkFwcGx5RnVuY3Rpb247RicvJStleGVjdXRhYmxlR0Y9RjlGO0Y+RkBGQkZERkZGSEZpbkZgcS1GYnE2JC1GIzYmRl1vRmNwRmZwRjlGOUZjcEZmcEY5LUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkhGVEZWLUYjNigtRiw2JVEtJnZhcmthcHBhOzExRidGL0YyRltyRmByRmNwRmZwRjlGOUY5RjlGY3BGZnBGOUZjcEZmcEY5">LCQqJi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjJkkidUdGKUYpIiIiLCYtSS0mdmFya2FwcGE7MjJHRilGKkYtLUktJnZhcmthcHBhOzExR0YpRipGLUYtISIi</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L410" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVkaWZmRidGL0YyLUY2NiQtRiM2Ji1GLDYlUSRFcTFGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2Ji1JI21uR0YkNiRRIjFGJ0ZIRkQtRmJvNiRRIjNGJ0ZIRkgvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0ZIRkgvJStleGVjdXRhYmxlR0ZMRkhGSEZbcEZI">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVkaWZmRidGL0YyLUY2NiQtRiM2Ji1GLDYlUSRFcTFGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2Ji1JI21uR0YkNiRRIjFGJ0ZIRkQtRmJvNiRRIjNGJ0ZIRkgvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0ZIRkgvJStleGVjdXRhYmxlR0ZMRkhGSEZbcEZI</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtRiM2Ji1GIzYoLUkjbWlHRiQ2JVEtJnZhcmthcHBhOzIzRicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLUYsNi5RMCZBcHBseUZ1bmN0aW9uO0YnLyUrZXhlY3V0YWJsZUdGNEYvRjJGNUY3RjlGO0Y9Rj8vRkJRJjAuMGVtRicvRkVGWS1JKG1mZW5jZWRHRiQ2JC1GIzYmLUklbXN1YkdGJDYlLUZLNiVRInVGJ0ZORlEtRiM2KC1GLDYtUSJbRidGLy9GM0ZQRjUvRjhGUEY5RjtGPUY/L0ZCUSwwLjE2NjY2NjdlbUYnL0ZFRmhvLUZLNiNRIUYnLUYsNi1RIl1GJ0YvRmVvRjVGZm9GOUY7Rj1GP0Znby9GRVEsMC4xMTExMTExZW1GJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGNEYvLyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGYnBGZXBGL0YvRmJwRmVwRi8tRiw2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GMkY1RjdGOUY7Rj1GP0ZYRlotSSVtc3VwR0YkNiUtRiw2LVEvJkV4cG9uZW50aWFsRTtGJ0YvRjJGNUY3RjlGO0Y9Rj9GWEZgcEZqbi8lMXN1cGVyc2NyaXB0c2hpZnRHRmlwRi9GYnBGZXBGLw==">LCQqJi1JLSZ2YXJrYXBwYTsyM0c2IjYjJkkidUdGJkYmIiIiLUkkZXhwRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliR0YmRidGKiEiIg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L411" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSlzaW1wbGlmeUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJWRpZmZGJ0Y0RjctRjs2JC1GIzYmLUYsNiVRJEVxMUYnRjRGNy1JI21vR0YkNi1RIixGJy9GOFEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjYvJSlzdHJldGNoeUdGUS8lKnN5bW1ldHJpY0dGUS8lKGxhcmdlb3BHRlEvJS5tb3ZhYmxlbGltaXRzR0ZRLyUnYWNjZW50R0ZRLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictSSVtc3ViR0YkNiUtRiw2JVEidUYnRjRGNy1GIzYmLUkjbW5HRiQ2JFEiMkYnRk1GSUZmb0ZNLyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGTUZNRk1GTUZNRisvJStleGVjdXRhYmxlR0ZRRk0=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSlzaW1wbGlmeUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJWRpZmZGJ0Y0RjctRjs2JC1GIzYmLUYsNiVRJEVxMUYnRjRGNy1JI21vR0YkNi1RIixGJy9GOFEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjYvJSlzdHJldGNoeUdGUS8lKnN5bW1ldHJpY0dGUS8lKGxhcmdlb3BHRlEvJS5tb3ZhYmxlbGltaXRzR0ZRLyUnYWNjZW50R0ZRLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictSSVtc3ViR0YkNiUtRiw2JVEidUYnRjRGNy1GIzYmLUkjbW5HRiQ2JFEiMkYnRk1GSUZmb0ZNLyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGTUZNRk1GTUZNRisvJStleGVjdXRhYmxlR0ZRRk0=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtRiM2Ji1JJW1zdXBHRiQ2JS1GLDYtUS8mRXhwb25lbnRpYWxFO0YnRi9GMkY1RjdGOUY7Rj1GPy9GQlEmMC4wZW1GJy9GRVEsMC4xMTExMTExZW1GJy1JJW1zdWJHRiQ2JS1JI21pR0YkNiVRInVGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictRiM2KC1GLDYtUSJbRidGLy9GM0ZlbkY1L0Y4RmVuRjlGO0Y9Rj8vRkJRLDAuMTY2NjY2N2VtRicvRkVGYG8tRlY2I1EhRictRiw2LVEiXUYnRi9GXW9GNUZeb0Y5RjtGPUY/Rl9vRlAvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjRGLy8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLyUxc3VwZXJzY3JpcHRzaGlmdEdGX3AtRiw2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GMkY1RjdGOUY7Rj1GP0ZOL0ZFRk8tRiM2KC1GVjYlUS0mdmFya2FwcGE7MTJGJ0ZZRmZuLUYsNi5RMCZBcHBseUZ1bmN0aW9uO0YnLyUrZXhlY3V0YWJsZUdGNEYvRjJGNUY3RjlGO0Y9Rj9GTkZlcC1JKG1mZW5jZWRHRiQ2JC1GIzYmRlJGaG9GW3BGL0YvRmhvRltwRi9GLy1GLDYtUSIrRidGL0YyRjVGN0Y5RjtGPUY/RkFGRC1GIzYmLUYjNigtRlY2JVEtJnZhcmthcHBhOzIxRidGWUZmbkZbcUZgcUZob0ZbcEYvRmJwRkhGLy1GLDYtUSgmbWludXM7RidGL0YyRjVGN0Y5RjtGPUY/RkFGREZqcUYv">LCgqJi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjJkkidUdGKUYpIiIiLUktJnZhcmthcHBhOzEyR0YpRipGLSEiIiomLUktJnZhcmthcHBhOzIxR0YpRipGLUYkRi1GLUYyRjA=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L395" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSlzaW1wbGlmeUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJWRpZmZGJ0Y0RjctRjs2JC1GIzYmLUYsNiVRJEVxMUYnRjRGNy1JI21vR0YkNi1RIixGJy9GOFEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjYvJSlzdHJldGNoeUdGUS8lKnN5bW1ldHJpY0dGUS8lKGxhcmdlb3BHRlEvJS5tb3ZhYmxlbGltaXRzR0ZRLyUnYWNjZW50R0ZRLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictSSVtc3ViR0YkNiUtRiw2JVEidUYnRjRGNy1GIzYmLUkjbW5HRiQ2JFEiMkYnRk1GSS1GZ282JFEiM0YnRk1GTS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRk1GTUZNRk1GTUYrLyUrZXhlY3V0YWJsZUdGUUZN">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSlzaW1wbGlmeUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJWRpZmZGJ0Y0RjctRjs2JC1GIzYmLUYsNiVRJEVxMUYnRjRGNy1JI21vR0YkNi1RIixGJy9GOFEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjYvJSlzdHJldGNoeUdGUS8lKnN5bW1ldHJpY0dGUS8lKGxhcmdlb3BHRlEvJS5tb3ZhYmxlbGltaXRzR0ZRLyUnYWNjZW50R0ZRLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictSSVtc3ViR0YkNiUtRiw2JVEidUYnRjRGNy1GIzYmLUkjbW5HRiQ2JFEiMkYnRk1GSS1GZ282JFEiM0YnRk1GTS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRk1GTUZNRk1GTUYrLyUrZXhlY3V0YWJsZUdGUUZN</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtRiM2Ji1GIzYoLUkjbWlHRiQ2JVEtJnZhcmthcHBhOzEzRicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLUYsNi5RMCZBcHBseUZ1bmN0aW9uO0YnLyUrZXhlY3V0YWJsZUdGNEYvRjJGNUY3RjlGO0Y9Rj8vRkJRJjAuMGVtRicvRkVGWS1JKG1mZW5jZWRHRiQ2JC1GIzYmLUklbXN1YkdGJDYlLUZLNiVRInVGJ0ZORlEtRiM2KC1GLDYtUSJbRidGLy9GM0ZQRjUvRjhGUEY5RjtGPUY/L0ZCUSwwLjE2NjY2NjdlbUYnL0ZFRmhvLUZLNiNRIUYnLUYsNi1RIl1GJ0YvRmVvRjVGZm9GOUY7Rj1GP0Znby9GRVEsMC4xMTExMTExZW1GJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGNEYvLyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGYnBGZXBGL0YvRmJwRmVwRi8tRiw2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GMkY1RjdGOUY7Rj1GP0ZYRlotSSVtc3VwR0YkNiUtRiw2LVEvJkV4cG9uZW50aWFsRTtGJ0YvRjJGNUY3RjlGO0Y9Rj9GWEZgcEZqbi8lMXN1cGVyc2NyaXB0c2hpZnRHRmlwRi8tRiw2LVEiK0YnRi9GMkY1RjdGOUY7Rj1GP0ZBRkQtRiM2Ji1JI21uR0YkNiRRIjJGJ0YvRmpwLUYjNigtRks2JVEtJnZhcmthcHBhOzIxRidGTkZRRlNGZW5GYnBGZXBGL0YvRi8=">LCYqJi1JLSZ2YXJrYXBwYTsxM0c2IjYjJkkidUdGJkYmIiIiLUkkZXhwRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliR0YmRidGKiEiIiomIiIjRiotSS0mdmFya2FwcGE7MjFHRiZGJ0YqRio=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L204" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSVkaWZmRidGL0YyLUY2NiQtRiM2Ji1GLDYlUSRFcTJGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2Ji1JI21uR0YkNiRRIjFGJ0ZIRkQtRmJvNiRRIjJGJ0ZIRkgvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0ZIRkhGSEZILUYsNiNRIUYnLyUrZXhlY3V0YWJsZUdGTEZI">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSVkaWZmRidGL0YyLUY2NiQtRiM2Ji1GLDYlUSRFcTJGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2Ji1JI21uR0YkNiRRIjFGJ0ZIRkQtRmJvNiRRIjJGJ0ZIRkgvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0ZIRkhGSEZILUYsNiNRIUYnLyUrZXhlY3V0YWJsZUdGTEZI</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtRiM2Ji1GIzYoLUkjbWlHRiQ2JVEtJnZhcmthcHBhOzMyRicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLUYsNi5RMCZBcHBseUZ1bmN0aW9uO0YnLyUrZXhlY3V0YWJsZUdGNEYvRjJGNUY3RjlGO0Y9Rj8vRkJRJjAuMGVtRicvRkVGWS1JKG1mZW5jZWRHRiQ2JC1GIzYmLUklbXN1YkdGJDYlLUZLNiVRInVGJ0ZORlEtRiM2KC1GLDYtUSJbRidGLy9GM0ZQRjUvRjhGUEY5RjtGPUY/L0ZCUSwwLjE2NjY2NjdlbUYnL0ZFRmhvLUZLNiNRIUYnLUYsNi1RIl1GJ0YvRmVvRjVGZm9GOUY7Rj1GP0Znby9GRVEsMC4xMTExMTExZW1GJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGNEYvLyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGYnBGZXBGL0YvRmJwRmVwRi8tRiw2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GMkY1RjdGOUY7Rj1GP0ZYRlotSSVtc3VwR0YkNiUtRiw2LVEvJkV4cG9uZW50aWFsRTtGJ0YvRjJGNUY3RjlGO0Y9Rj9GWEZgcEZqbi8lMXN1cGVyc2NyaXB0c2hpZnRHRmlwRi8tRiw2LVEoJm1pbnVzO0YnRi9GMkY1RjdGOUY7Rj1GP0ZBRkQtRiM2Ji1JI21uR0YkNiRRIjJGJ0YvRmpwLUZecTYlRmBxLUYjNiZGanFGanBGam5GL0ZjcUYvRi8=">LCYqJi1JLSZ2YXJrYXBwYTszMkc2IjYjJkkidUdGJkYmIiIiLUkkZXhwRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliR0YmRidGKiEiIiomIiIjRiotRiw2IywkKiZGMkYqRihGKkYqRipGMA==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L203" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSVkaWZmRidGL0YyLUY2NiQtRiM2Ji1GLDYlUSRFcTJGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2Ji1JI21uR0YkNiRRIjFGJ0ZIRkQtRmJvNiRRIjNGJ0ZIRkgvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0ZIRkhGSEZILUYsNiNRIUYnLyUrZXhlY3V0YWJsZUdGTEZI">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSVkaWZmRidGL0YyLUY2NiQtRiM2Ji1GLDYlUSRFcTJGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2Ji1JI21uR0YkNiRRIjFGJ0ZIRkQtRmJvNiRRIjNGJ0ZIRkgvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0ZIRkhGSEZILUYsNiNRIUYnLyUrZXhlY3V0YWJsZUdGTEZI</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtRiM2Ji1JJW1zdXBHRiQ2JS1GLDYtUS8mRXhwb25lbnRpYWxFO0YnRi9GMkY1RjdGOUY7Rj1GPy9GQlEmMC4wZW1GJy9GRVEsMC4xMTExMTExZW1GJy1JJW1zdWJHRiQ2JS1JI21pR0YkNiVRInVGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictRiM2KC1GLDYtUSJbRidGLy9GM0ZlbkY1L0Y4RmVuRjlGO0Y9Rj8vRkJRLDAuMTY2NjY2N2VtRicvRkVGYG8tRlY2I1EhRictRiw2LVEiXUYnRi9GXW9GNUZeb0Y5RjtGPUY/Rl9vRlAvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjRGLy8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLyUxc3VwZXJzY3JpcHRzaGlmdEdGX3AtRiw2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GMkY1RjdGOUY7Rj1GP0ZOL0ZFRk8tSShtZmVuY2VkR0YkNiQtRiM2Ji1GIzYoLUZWNiVRLSZ2YXJrYXBwYTszM0YnRllGZm4tRiw2LlEwJkFwcGx5RnVuY3Rpb247RicvJStleGVjdXRhYmxlR0Y0Ri9GMkY1RjdGOUY7Rj1GP0ZORmVwLUZncDYkLUYjNiZGUkZob0ZbcEYvRi9GaG9GW3BGLy1GLDYtUSIrRidGL0YyRjVGN0Y5RjtGPUY/RkFGRC1GIzYoLUZWNiVRLSZ2YXJrYXBwYTsxMUYnRllGZm5GYHFGZXFGaG9GW3BGL0YvRi9GL0Zob0ZbcEYv">LCQqJi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjJkkidUdGKUYpIiIiLCYtSS0mdmFya2FwcGE7MzNHRilGKkYtLUktJnZhcmthcHBhOzExR0YpRipGLUYtISIi</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L208" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSVkaWZmRidGL0YyLUY2NiQtRiM2Ji1GLDYlUSRFcTJGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2Ji1JI21uR0YkNiRRIjJGJ0ZIRkRGYW9GSC8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRkhGSEZIRkgtRiw2I1EhRicvJStleGVjdXRhYmxlR0ZMRkg=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSVkaWZmRidGL0YyLUY2NiQtRiM2Ji1GLDYlUSRFcTJGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2Ji1JI21uR0YkNiRRIjJGJ0ZIRkRGYW9GSC8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRkhGSEZIRkgtRiw2I1EhRicvJStleGVjdXRhYmxlR0ZMRkg=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUYjNigtSSNtaUdGJDYlUS0mdmFya2FwcGE7MzFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYuUTAmQXBwbHlGdW5jdGlvbjtGJy8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnL0Y1USdub3JtYWxGJy8lJmZlbmNlR0Y9LyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRlAtSShtZmVuY2VkR0YkNiQtRiM2Ji1JJW1zdWJHRiQ2JS1GLjYlUSJ1RidGMUY0LUYjNigtRjg2LVEiW0YnRj4vRkFGM0ZCL0ZFRjNGRkZIRkpGTC9GT1EsMC4xNjY2NjY3ZW1GJy9GUkZgby1GLjYjUSFGJy1GODYtUSJdRidGPkZdb0ZCRl5vRkZGSEZKRkxGX28vRlJRLDAuMTExMTExMWVtRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GPi8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRmpvRl1wRj5GPkZqb0ZdcEY+LUY4Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y+RkBGQkZERkZGSEZKRkxGTkZRLUZUNiQtRiM2Ji1JJW1zdXBHRiQ2JS1GODYtUS8mRXhwb25lbnRpYWxFO0YnRj5GQEZCRkRGRkZIRkpGTEZORmhvRlgvJTFzdXBlcnNjcmlwdHNoaWZ0R0ZhcC1GODYtUSgmbWludXM7RidGPkZARkJGREZGRkhGSkZML0ZPUSwwLjIyMjIyMjJlbUYnL0ZSRmVxLUkjbW5HRiQ2JFEiMUYnRj5GPkY+Rj4=">KiYtSS0mdmFya2FwcGE7MzFHNiI2IyZJInVHRiVGJSIiIiwmLUkkZXhwRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliR0YlRiZGKUYpISIiRik=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L209" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSVkaWZmRidGL0YyLUY2NiQtRiM2Ji1GLDYlUSRFcTJGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2Ji1JI21uR0YkNiRRIjJGJ0ZIRkQtRmJvNiRRIjNGJ0ZIRkgvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0ZIRkhGSEZILUYsNiNRIUYnLyUrZXhlY3V0YWJsZUdGTEZI">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSVkaWZmRidGL0YyLUY2NiQtRiM2Ji1GLDYlUSRFcTJGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2Ji1JI21uR0YkNiRRIjJGJ0ZIRkQtRmJvNiRRIjNGJ0ZIRkgvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0ZIRkhGSEZILUYsNiNRIUYnLyUrZXhlY3V0YWJsZUdGTEZI</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtRiM2Ji1JJW1zdXBHRiQ2JS1GLDYtUS8mRXhwb25lbnRpYWxFO0YnRi9GMkY1RjdGOUY7Rj1GPy9GQlEmMC4wZW1GJy9GRVEsMC4xMTExMTExZW1GJy1JJW1zdWJHRiQ2JS1JI21pR0YkNiVRInVGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictRiM2KC1GLDYtUSJbRidGLy9GM0ZlbkY1L0Y4RmVuRjlGO0Y9Rj8vRkJRLDAuMTY2NjY2N2VtRicvRkVGYG8tRlY2I1EhRictRiw2LVEiXUYnRi9GXW9GNUZeb0Y5RjtGPUY/Rl9vRlAvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjRGLy8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLyUxc3VwZXJzY3JpcHRzaGlmdEdGX3AtRiw2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GMkY1RjdGOUY7Rj1GP0ZOL0ZFRk8tRiM2KC1GVjYlUS0mdmFya2FwcGE7MTJGJ0ZZRmZuLUYsNi5RMCZBcHBseUZ1bmN0aW9uO0YnLyUrZXhlY3V0YWJsZUdGNEYvRjJGNUY3RjlGO0Y9Rj9GTkZlcC1JKG1mZW5jZWRHRiQ2JC1GIzYmRlJGaG9GW3BGL0YvRmhvRltwRi9GLy1GLDYtUSIrRidGL0YyRjVGN0Y5RjtGPUY/RkFGRC1GIzYmLUkjbW5HRiQ2JFEiMkYnRi9GYnAtRiM2KC1GVjYlUS0mdmFya2FwcGE7MzFGJ0ZZRmZuRltxRmBxRmhvRltwRi9GL0Yv">LCYqJi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjJkkidUdGKUYpIiIiLUktJnZhcmthcHBhOzEyR0YpRipGLSEiIiomIiIjRi0tSS0mdmFya2FwcGE7MzFHRilGKkYtRi0=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L207" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSVkaWZmRidGL0YyLUY2NiQtRiM2Ji1GLDYlUSRFcTNGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2Ji1JI21uR0YkNiRRIjFGJ0ZIRkQtRmJvNiRRIjJGJ0ZIRkgvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0ZIRkhGSEZILUYsNiNRIUYnLyUrZXhlY3V0YWJsZUdGTEZI">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSVkaWZmRidGL0YyLUY2NiQtRiM2Ji1GLDYlUSRFcTNGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2Ji1JI21uR0YkNiRRIjFGJ0ZIRkQtRmJvNiRRIjJGJ0ZIRkgvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0ZIRkhGSEZILUYsNiNRIUYnLyUrZXhlY3V0YWJsZUdGTEZI</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtRiM2Ji1JI21uR0YkNiRRIjJGJ0YvLUYsNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRJjAuMGVtRicvRkVGUC1GIzYoLUkjbWlHRiQ2JVEtJnZhcmthcHBhOzIxRicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLUYsNi5RMCZBcHBseUZ1bmN0aW9uO0YnLyUrZXhlY3V0YWJsZUdGNEYvRjJGNUY3RjlGO0Y9Rj9GT0ZRLUkobWZlbmNlZEdGJDYkLUYjNiYtSSVtc3ViR0YkNiUtRlU2JVEidUYnRlhGZW4tRiM2KC1GLDYtUSJbRidGLy9GM0ZaRjUvRjhGWkY5RjtGPUY/L0ZCUSwwLjE2NjY2NjdlbUYnL0ZFRl9wLUZVNiNRIUYnLUYsNi1RIl1GJ0YvRlxwRjVGXXBGOUY7Rj1GP0ZecC9GRVEsMC4xMTExMTExZW1GJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGNEYvLyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGaXBGXHFGL0YvRmlwRlxxRi9GL0ZpcEZccUYv">LCQqJiIiIyIiIi1JLSZ2YXJrYXBwYTsyMUc2IjYjJkkidUdGKEYoRiUhIiI=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L213" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSVkaWZmRidGL0YyLUY2NiQtRiM2Ji1GLDYlUSRFcTNGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2Ji1JI21uR0YkNiRRIjJGJ0ZIRkRGYW9GSC8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRkhGSEZIRkgtRiw2I1EhRicvJStleGVjdXRhYmxlR0ZMRkg=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSVkaWZmRidGL0YyLUY2NiQtRiM2Ji1GLDYlUSRFcTNGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2Ji1JI21uR0YkNiRRIjJGJ0ZIRkRGYW9GSC8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRkhGSEZIRkgtRiw2I1EhRicvJStleGVjdXRhYmxlR0ZMRkg=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtRiM2Ji1JI21uR0YkNiRRIjJGJ0YvLUYsNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRJjAuMGVtRicvRkVGUC1GIzYoLUkjbWlHRiQ2JVEtJnZhcmthcHBhOzIyRicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLUYsNi5RMCZBcHBseUZ1bmN0aW9uO0YnLyUrZXhlY3V0YWJsZUdGNEYvRjJGNUY3RjlGO0Y9Rj9GT0ZRLUkobWZlbmNlZEdGJDYkLUYjNiYtSSVtc3ViR0YkNiUtRlU2JVEidUYnRlhGZW4tRiM2KC1GLDYtUSJbRidGLy9GM0ZaRjUvRjhGWkY5RjtGPUY/L0ZCUSwwLjE2NjY2NjdlbUYnL0ZFRl9wLUZVNiNRIUYnLUYsNi1RIl1GJ0YvRlxwRjVGXXBGOUY7Rj1GP0ZecC9GRVEsMC4xMTExMTExZW1GJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGNEYvLyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGaXBGXHFGL0YvRmlwRlxxRi9GLy1GLDYtUSIrRidGL0YyRjVGN0Y5RjtGPUY/RkFGREZIRi8=">LCYqJiIiIyIiIi1JLSZ2YXJrYXBwYTsyMkc2IjYjJkkidUdGKEYoRiUhIiJGJEYl</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L434" drawlabel="true">
<Input>
<Text-field prompt="M &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYmLUY2NiYtRiM2KC1GLDYlUSJ0RidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJ4RidGL0YyRkEtRiw2JVEieUYnRi9GMkZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GLDYlUSJNRidGL0YyRkVGRS1GQjYtUSI6RidGRUZHL0ZLRklGTEZORlBGUkZUL0ZXUSwwLjI3Nzc3NzhlbUYnL0ZaRmpvLyUrZXhlY3V0YWJsZUdGSUZF">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYmLUY2NiYtRiM2KC1GLDYlUSJ0RidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJ4RidGL0YyRkEtRiw2JVEieUYnRi9GMkZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GLDYlUSJNRidGL0YyRkVGRS1GQjYtUSI6RidGRUZHL0ZLRklGTEZORlBGUkZUL0ZXUSwwLjI3Nzc3NzhlbUYnL0ZaRmpvLyUrZXhlY3V0YWJsZUdGSUZF</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L413" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZCLUkjbWlHRiQ2KFEjVTFGJy8lJWJvbGRHUSV0cnVlRicvJSdpdGFsaWNHRjEvJStmb3JlZ3JvdW5kR1EqWzAsMTI4LDBdRicvJSxtYXRodmFyaWFudEdRLGJvbGQtaXRhbGljRicvJStmb250d2VpZ2h0R1ElYm9sZEYnLUkjbW9HRiQ2MFEqJmNvbG9uZXE7RidGL0Y0L0Y4RjxGOi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGRC8lKXN0cmV0Y2h5R0ZELyUqc3ltbWV0cmljR0ZELyUobGFyZ2VvcEdGRC8lLm1vdmFibGVsaW1pdHNHRkQvJSdhY2NlbnRHRkQvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZTLUY+NjBRKiZ1bWludXMwO0YnRi9GNEZBRjpGQkZFRkdGSUZLRk1GTy9GUlEsMC4yMjIyMjIyZW1GJy9GVUZaLUYsNihRJWRpZmZGJ0YvRjJGNEY3RjotSShtZmVuY2VkR0YkNictRiM2Ki1GLDYoUSJ1RidGL0YyRjRGN0Y6LUZqbjYnLUYjNistRiw2KFEidEYnRi9GMkY0RjdGOi1GPjYwUSIsRidGL0Y0RkFGOkZCL0ZGRjFGR0ZJRktGTUZPL0ZSUSYwLjBlbUYnL0ZVUSwwLjMzMzMzMzNlbUYnLUYsNihRInhGJ0YvRjJGNEY3RjpGaG8tRiw2KFEieUYnRi9GMkY0RjdGOkYvRjRGQUY6Ri9GNEZBRjpGaG9GZW9GL0Y0RkFGOkYvRjRGQUY6LUY+NjBRIjpGJ0YvRjRGQUY6RkJGRUZHRklGS0ZNRk9GUUZULUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRl1wLyUmZGVwdGhHRl5xLyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUYsNihRI1UyRidGL0YyRjRGN0Y6Rj1GZm4tRmpuNictRiM2KkZeb0Zhb0Zob0ZgcEYvRjRGQUY6Ri9GNEZBRjpGZnBGaXAtRiw2KFEjVTNGJ0YvRjJGNEY3RjpGPUZWLUkjbW5HRiQ2J1EiMkYnRi9GNEZBRjotSSVtc3VwR0YkNiUtRj42MFEvJkV4cG9uZW50aWFsRTtGJ0YvRjRGQUY6RkJGRUZHRklGS0ZNRk9GXHAvRlVRLDAuMTExMTExMWVtRictRiM2KS1GLDYjUSFGJy1GIzYoRl5vRmFvRi9GNEZBRjpGXnNGL0Y0RkFGOi8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRictRj42MFEnJnNkb3Q7RidGL0Y0RkFGOkZCRkVGR0ZJRktGTUZPRlxwL0ZVRl1wLUY+NjBRIn5GJ0YvRjRGQUY6RkJGRUZHRklGS0ZNRk9GXHBGaXNGZm5GaXEtRj42MFEiK0YnRi9GNEZBRjpGQkZFRkdGSUZLRk1GT0ZZRmVuRmZuLUZqbjYnLUYjNipGXm9GYW9GaG9GY3BGL0Y0RkFGOkYvRjRGQUY6RmpzRmZwRi9GNC8lK2V4ZWN1dGFibGVHRkRGQUY6">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZCLUkjbWlHRiQ2KFEjVTFGJy8lJWJvbGRHUSV0cnVlRicvJSdpdGFsaWNHRjEvJStmb3JlZ3JvdW5kR1EqWzAsMTI4LDBdRicvJSxtYXRodmFyaWFudEdRLGJvbGQtaXRhbGljRicvJStmb250d2VpZ2h0R1ElYm9sZEYnLUkjbW9HRiQ2MFEqJmNvbG9uZXE7RidGL0Y0L0Y4RjxGOi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGRC8lKXN0cmV0Y2h5R0ZELyUqc3ltbWV0cmljR0ZELyUobGFyZ2VvcEdGRC8lLm1vdmFibGVsaW1pdHNHRkQvJSdhY2NlbnRHRkQvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZTLUY+NjBRKiZ1bWludXMwO0YnRi9GNEZBRjpGQkZFRkdGSUZLRk1GTy9GUlEsMC4yMjIyMjIyZW1GJy9GVUZaLUYsNihRJWRpZmZGJ0YvRjJGNEY3RjotSShtZmVuY2VkR0YkNictRiM2Ki1GLDYoUSJ1RidGL0YyRjRGN0Y6LUZqbjYnLUYjNistRiw2KFEidEYnRi9GMkY0RjdGOi1GPjYwUSIsRidGL0Y0RkFGOkZCL0ZGRjFGR0ZJRktGTUZPL0ZSUSYwLjBlbUYnL0ZVUSwwLjMzMzMzMzNlbUYnLUYsNihRInhGJ0YvRjJGNEY3RjpGaG8tRiw2KFEieUYnRi9GMkY0RjdGOkYvRjRGQUY6Ri9GNEZBRjpGaG9GZW9GL0Y0RkFGOkYvRjRGQUY6LUY+NjBRIjpGJ0YvRjRGQUY6RkJGRUZHRklGS0ZNRk9GUUZULUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRl1wLyUmZGVwdGhHRl5xLyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUYsNihRI1UyRidGL0YyRjRGN0Y6Rj1GZm4tRmpuNictRiM2KkZeb0Zhb0Zob0ZgcEYvRjRGQUY6Ri9GNEZBRjpGZnBGaXAtRiw2KFEjVTNGJ0YvRjJGNEY3RjpGPUZWLUkjbW5HRiQ2J1EiMkYnRi9GNEZBRjotSSVtc3VwR0YkNiUtRj42MFEvJkV4cG9uZW50aWFsRTtGJ0YvRjRGQUY6RkJGRUZHRklGS0ZNRk9GXHAvRlVRLDAuMTExMTExMWVtRictRiM2KS1GLDYjUSFGJy1GIzYoRl5vRmFvRi9GNEZBRjpGXnNGL0Y0RkFGOi8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRictRj42MFEnJnNkb3Q7RidGL0Y0RkFGOkZCRkVGR0ZJRktGTUZPRlxwL0ZVRl1wLUY+NjBRIn5GJ0YvRjRGQUY6RkJGRUZHRklGS0ZNRk9GXHBGaXNGZm5GaXEtRj42MFEiK0YnRi9GNEZBRjpGQkZFRkdGSUZLRk1GT0ZZRmVuRmZuLUZqbjYnLUYjNipGXm9GYW9GaG9GY3BGL0Y0RkFGOkYvRjRGQUY6RmpzRmZwRi9GNC8lK2V4ZWN1dGFibGVHRkRGQUY6</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L415" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY3LUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVEjRXRGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictRiw2LVEqJmNvbG9uZXE7RidGL0YyRjVGN0Y5RjtGPUY/L0ZCUSwwLjI3Nzc3NzhlbUYnL0ZFRlMtRkc2JVEnZXZhbERHRidGSkZNLUkobWZlbmNlZEdGJDYkLUYjNiktRkc2JVE/RGlyZWN0aW9uYWxDb3ZhcmlhbnREZXJpdmF0aXZlRidGSkZNLUZZNiQtRiM2KC1GRzYlUSREX3RGJ0ZKRk0tRiw2LVEiLEYnRi9GMi9GNkZMRjdGOUY7Rj1GP0ZBL0ZFUSwwLjMzMzMzMzNlbUYnLUZHNiVRImdGJ0ZKRk1GYW8tRkc2JVEiQ0YnRkpGTUYvRi8tRiw2LVEiK0YnRi9GMkY1RjdGOUY7Rj1GPy9GQlEsMC4yMjIyMjIyZW1GJy9GRUZhcC1GRzYlUSNVMUYnRkpGTS1GLDYtUScmc2RvdDtGJ0YvRjJGNUY3RjlGO0Y9Rj9GQUZERmdvRi9GLy1GLDYtUSI6RidGL0YyRjVGN0Y5RjtGPUY/RlJGVC1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0ZDLyUmZGVwdGhHRmFxLyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUZdcTYmRl9xRmJxRmRxL0ZncVElYXV0b0YnLUZHNiVRI0V4RidGSkZNRk9GVS1GWTYkLUYjNipGZ24tRlk2JC1GIzYpLUZHNiVRJERfeEYnRkpGTUZhb0Znb0Zhb0Zqby8lK2V4ZWN1dGFibGVHRjRGL0YvRl1wLUZHNiVRI1UyRidGSkZNRmZwRmdvRltzRi9GL0ZpcEZccS1GRzYlUSNFeUYnRkpGTUZPRlUtRlk2JC1GIzYpRmduLUZZNiQtRiM2KC1GRzYlUSREX3lGJ0ZKRk1GYW9GZ29GYW9Gam9GL0YvRl1wLUZHNiVRI1UzRidGSkZNRmZwRmdvRi9GL0ZpcEZbc0Yv">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY3LUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVEjRXRGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictRiw2LVEqJmNvbG9uZXE7RidGL0YyRjVGN0Y5RjtGPUY/L0ZCUSwwLjI3Nzc3NzhlbUYnL0ZFRlMtRkc2JVEnZXZhbERHRidGSkZNLUkobWZlbmNlZEdGJDYkLUYjNiktRkc2JVE/RGlyZWN0aW9uYWxDb3ZhcmlhbnREZXJpdmF0aXZlRidGSkZNLUZZNiQtRiM2KC1GRzYlUSREX3RGJ0ZKRk0tRiw2LVEiLEYnRi9GMi9GNkZMRjdGOUY7Rj1GP0ZBL0ZFUSwwLjMzMzMzMzNlbUYnLUZHNiVRImdGJ0ZKRk1GYW8tRkc2JVEiQ0YnRkpGTUYvRi8tRiw2LVEiK0YnRi9GMkY1RjdGOUY7Rj1GPy9GQlEsMC4yMjIyMjIyZW1GJy9GRUZhcC1GRzYlUSNVMUYnRkpGTS1GLDYtUScmc2RvdDtGJ0YvRjJGNUY3RjlGO0Y9Rj9GQUZERmdvRi9GLy1GLDYtUSI6RidGL0YyRjVGN0Y5RjtGPUY/RlJGVC1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0ZDLyUmZGVwdGhHRmFxLyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUZdcTYmRl9xRmJxRmRxL0ZncVElYXV0b0YnLUZHNiVRI0V4RidGSkZNRk9GVS1GWTYkLUYjNipGZ24tRlk2JC1GIzYpLUZHNiVRJERfeEYnRkpGTUZhb0Znb0Zhb0Zqby8lK2V4ZWN1dGFibGVHRjRGL0YvRl1wLUZHNiVRI1UyRidGSkZNRmZwRmdvRltzRi9GL0ZpcEZccS1GRzYlUSNFeUYnRkpGTUZPRlUtRlk2JC1GIzYpRmduLUZZNiQtRiM2KC1GRzYlUSREX3lGJ0ZKRk1GYW9GZ29GYW9Gam9GL0YvRl1wLUZHNiVRI1UzRidGSkZNRmZwRmdvRi9GL0ZpcEZbc0Yv</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L417" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L420" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjc0FGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSZzb2x2ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUZTNiYtRiM2ZW8tRiw2JVEmRXEwMDBGJ0YvRjItRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIwRidGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRJkVxMDAxRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDAyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDExRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDEyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDIyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTAwRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTAxRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTAyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTExRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTEyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTIyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjAwRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjAxRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjAyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjExRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjEyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjIyRidGL0YyRmhuRltvLyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRl9vLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGY28vRk5GZG8tRlM2Ji1GIzZHLUYsNiVRJWEwMDBGJ0YvRjJGX28tRiw2JVElYTAwMUYnRi9GMkZfby1GLDYlUSVhMDAyRidGL0YyRl9vLUYsNiVRJWEwMTBGJ0YvRjJGX28tRiw2JVElYTAxMUYnRi9GMkZfby1GLDYlUSVhMDEyRidGL0YyRl9vLUYsNiVRJWEwMjBGJ0YvRjJGX28tRiw2JVElYTAyMUYnRi9GMkZfby1GLDYlUSVhMDIyRidGL0YyRl9vLUYsNiVRJWExMDFGJ0YvRjJGX28tRiw2JVElYTEwMkYnRi9GMkZfby1GLDYlUSVhMTExRidGL0YyRl9vLUYsNiVRJWExMTJGJ0YvRjJGX28tRiw2JVElYTEyMUYnRi9GMkZfby1GLDYlUSVhMTIyRidGL0YyRl9vLUYsNiVRJWEyMDJGJ0YvRjJGX28tRiw2JVElYTIxMkYnRi9GMkZfby1GLDYlUSVhMjIyRidGL0YyRmpyRjlGOS9GXXNRIltGJy9GYHNRIl1GJ0ZqckY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GanJGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjc0FGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSZzb2x2ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUZTNiYtRiM2ZW8tRiw2JVEmRXEwMDBGJ0YvRjItRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIwRidGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRJkVxMDAxRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDAyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDExRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDEyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDIyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTAwRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTAxRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTAyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTExRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTEyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTIyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjAwRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjAxRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjAyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjExRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjEyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjIyRidGL0YyRmhuRltvLyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRl9vLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGY28vRk5GZG8tRlM2Ji1GIzZHLUYsNiVRJWEwMDBGJ0YvRjJGX28tRiw2JVElYTAwMUYnRi9GMkZfby1GLDYlUSVhMDAyRidGL0YyRl9vLUYsNiVRJWEwMTBGJ0YvRjJGX28tRiw2JVElYTAxMUYnRi9GMkZfby1GLDYlUSVhMDEyRidGL0YyRl9vLUYsNiVRJWEwMjBGJ0YvRjJGX28tRiw2JVElYTAyMUYnRi9GMkZfby1GLDYlUSVhMDIyRidGL0YyRl9vLUYsNiVRJWExMDFGJ0YvRjJGX28tRiw2JVElYTEwMkYnRi9GMkZfby1GLDYlUSVhMTExRidGL0YyRl9vLUYsNiVRJWExMTJGJ0YvRjJGX28tRiw2JVElYTEyMUYnRi9GMkZfby1GLDYlUSVhMTIyRidGL0YyRl9vLUYsNiVRJWEyMDJGJ0YvRjJGX28tRiw2JVElYTIxMkYnRi9GMkZfby1GLDYlUSVhMjIyRidGL0YyRmpyRjlGOS9GXXNRIltGJy9GYHNRIl1GJ0ZqckY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GanJGOQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L424" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjQzFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSdldmFsREdGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Jy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmVuLUYsNiVRJXN1YnNGJ0YvRjItRlM2JC1GIzYmLUZTNiYtRiM2JS1GLDYlUSNvcEYnRi9GMi1GUzYkLUYjNiVGYm8tRlM2JC1GIzYkLUYsNiVRI3NBRidGL0YyRjlGOUY5RjlGOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRlovRk5RLDAuMzMzMzMzM2VtRictRiw2JVEiQ0YnRi9GMkY5RjlGV0Y5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjQzFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSdldmFsREdGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Jy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmVuLUYsNiVRJXN1YnNGJ0YvRjItRlM2JC1GIzYmLUZTNiYtRiM2JS1GLDYlUSNvcEYnRi9GMi1GUzYkLUYjNiVGYm8tRlM2JC1GIzYkLUYsNiVRI3NBRidGL0YyRjlGOUY5RjlGOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRlovRk5RLDAuMzMzMzMzM2VtRictRiw2JVEiQ0YnRi9GMkY5RjlGV0Y5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L414" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEnZXZhbERHRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNi0tRiw2JVE0Q292YXJpYW50RGVyaXZhdGl2ZUYnRi9GMi1GNjYkLUYjNiYtRiw2JVEiZ0YnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGTC8lKnN5bW1ldHJpY0dGTC8lKGxhcmdlb3BHRkwvJS5tb3ZhYmxlbGltaXRzR0ZMLyUnYWNjZW50R0ZMLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEjQzFGJ0YvRjJGSEZILUZFNi1RIitGJ0ZIRkovRk5GTEZPRlFGU0ZVRlcvRlpRLDAuMjIyMjIyMmVtRicvRmduRmFvLUZFNi1RIn5GJ0ZIRkpGX29GT0ZRRlNGVUZXRlkvRmduRmVuRkFGY28tRkU2LVEiJkYnRkhGSkZfb0ZPRlFGU0ZVRldGWUZmby1GLDYlUSJ0RidGL0YyRmNvLUY2NiQtRiM2MS1GLDYlUSNVMUYnRi9GMi1GRTYtUScmc2RvdDtGJ0ZIRkpGX29GT0ZRRlNGVUZXRllGZm8tRiw2JVEjZHRGJ0YvRjJGXG9GY28tRiw2JVEjVTJGJ0YvRjJGZHAtRiw2JVEjZHhGJ0YvRjJGXG9GY28tRiw2JVEjVTNGJ0YvRjJGY29GZHAtRiw2JVEjZHlGJ0YvRjJGSEZIRkhGSC1GRTYtUSI7RidGSEZKRk1GT0ZRRlNGVUZXRlkvRmduUSwwLjI3Nzc3NzhlbUYnLyUrZXhlY3V0YWJsZUdGTEZI">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEnZXZhbERHRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNi0tRiw2JVE0Q292YXJpYW50RGVyaXZhdGl2ZUYnRi9GMi1GNjYkLUYjNiYtRiw2JVEiZ0YnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGTC8lKnN5bW1ldHJpY0dGTC8lKGxhcmdlb3BHRkwvJS5tb3ZhYmxlbGltaXRzR0ZMLyUnYWNjZW50R0ZMLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEjQzFGJ0YvRjJGSEZILUZFNi1RIitGJ0ZIRkovRk5GTEZPRlFGU0ZVRlcvRlpRLDAuMjIyMjIyMmVtRicvRmduRmFvLUZFNi1RIn5GJ0ZIRkpGX29GT0ZRRlNGVUZXRlkvRmduRmVuRkFGY28tRkU2LVEiJkYnRkhGSkZfb0ZPRlFGU0ZVRldGWUZmby1GLDYlUSJ0RidGL0YyRmNvLUY2NiQtRiM2MS1GLDYlUSNVMUYnRi9GMi1GRTYtUScmc2RvdDtGJ0ZIRkpGX29GT0ZRRlNGVUZXRllGZm8tRiw2JVEjZHRGJ0YvRjJGXG9GY28tRiw2JVEjVTJGJ0YvRjJGZHAtRiw2JVEjZHhGJ0YvRjJGXG9GY28tRiw2JVEjVTNGJ0YvRjJGY29GZHAtRiw2JVEjZHlGJ0YvRjJGSEZIRkhGSC1GRTYtUSI7RidGSEZKRk1GT0ZRRlNGVUZXRlkvRmduUSwwLjI3Nzc3NzhlbUYnLyUrZXhlY3V0YWJsZUdGTEZI</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEiMEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSNkdEYnRi9GMkY1Rk9GNUZPRjk=">LUkkX0RHRzYiNiM3JDclUSd0ZW5zb3JGJEkiTUdGJDckNyVRKGNvdl9iYXNGJEYsRiw3IjcjNyQ3JSIiIkYxRjEiIiE=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L426" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY+LUkjbWlHRiQ2JVEjUjFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSJ+RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkwtRjY2LVEqJmNvbG9uZXE7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjI3Nzc3NzhlbUYnL0ZORlNGNS1GLDYlUTBDdXJ2YXR1cmVUZW5zb3JGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSNDMUYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGUkZULUYsNiVRJVJpYzFGJ0YvRjJGNUZPRjUtRiw2JVEsUmljY2lUZW5zb3JGJ0YvRjItRlk2JC1GIzYlRitGam5GOUY5RlxvLUYsNiVRI1QxRidGL0YyRjVGT0Y1LUYsNiVRMlN5bW1ldHJpemVJbmRpY2VzRidGL0YyLUZZNiQtRiM2LEZfby1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRkovRk5RLDAuMzMzMzMzM2VtRidGNS1GWTYmLUYjNigtSSNtbkdGJDYkUSIxRidGOUZjcEY1LUZecTYkUSIyRidGOUZqbkY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGY3BGNS1JI21zR0YkNiNRKlN5bW1ldHJpY0YnLUYsNiNRIUYnRmpuRjlGOUZcby1GLDYlUSRSZXNGJ0YvRjJGTy1GLDYlUSdldmFsREdGJ0YvRjItRlk2JC1GIzYqRmlvRjUtRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORl9zRjUtRiw2JVEiVkYnRi9GMi1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRImdGJ0YvRjJGOUY5RlxvRmpuRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY+LUkjbWlHRiQ2JVEjUjFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSJ+RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkwtRjY2LVEqJmNvbG9uZXE7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjI3Nzc3NzhlbUYnL0ZORlNGNS1GLDYlUTBDdXJ2YXR1cmVUZW5zb3JGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSNDMUYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGUkZULUYsNiVRJVJpYzFGJ0YvRjJGNUZPRjUtRiw2JVEsUmljY2lUZW5zb3JGJ0YvRjItRlk2JC1GIzYlRitGam5GOUY5RlxvLUYsNiVRI1QxRidGL0YyRjVGT0Y1LUYsNiVRMlN5bW1ldHJpemVJbmRpY2VzRidGL0YyLUZZNiQtRiM2LEZfby1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRkovRk5RLDAuMzMzMzMzM2VtRidGNS1GWTYmLUYjNigtSSNtbkdGJDYkUSIxRidGOUZjcEY1LUZecTYkUSIyRidGOUZqbkY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGY3BGNS1JI21zR0YkNiNRKlN5bW1ldHJpY0YnLUYsNiNRIUYnRmpuRjlGOUZcby1GLDYlUSRSZXNGJ0YvRjJGTy1GLDYlUSdldmFsREdGJ0YvRjItRlk2JC1GIzYqRmlvRjUtRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORl9zRjUtRiw2JVEiVkYnRi9GMi1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRImdGJ0YvRjJGOUY5RlxvRmpuRjk=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L422" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZFLUkjbWlHRiQ2JVEmTkVRdHRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUTNUZW5zb3JJbm5lclByb2R1Y3RGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ly1GLDYlUSJnRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZobi9GTkZpbi1GLDYlUSRSZXNGJ0YvRjJGWkZcby1GLDYlUSNkdEYnRi9GMkZcby1GNjYtUSImRidGOUY7Rj5GQEZCRkRGRkZIRmhuRl9vLUYsNiVRInRGJ0YvRjJGXG9GY29GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRJk5FUXR4RidGL0YyRjVGTy1GUzYkLUYjNi9GV0ZaRlxvRmBvRlpGXG9GY29GXG9GZm9GaW9GXG8tRiw2JVEjZHhGJ0YvRjJGOUY5RlxwLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRmluLyUmZGVwdGhHRl5xLyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUYsNiVRJk5FUXR5RidGL0YyRjVGTy1GUzYkLUYjNi9GV0ZaRlxvRmBvRlpGXG9GY29GXG9GZm9GaW9GXG8tRiw2JVEjZHlGJ0YvRjJGOUY5RlxwLUYsNiVRJk5FUXh4RidGL0YyRjVGTy1GUzYkLUYjNi9GV0ZaRlxvRmBvRlpGXG9GZnBGXG9GZm9GaW9GXG9GZnBGOUY5RlxwRmlwLUYsNiVRJk5FUXh5RidGL0YyRjVGTy1GUzYkLUYjNi9GV0ZaRlxvRmBvRlpGXG9GZnBGXG9GZm9GaW9GXG9GXXJGOUY5RlxwRlxvLUYsNiVRJk5FUXl5RidGL0YyRjVGTy1GUzYkLUYjNi9GV0ZaRlxvRmBvRlpGXG9GXXJGXG9GZm9GaW9GXG9GXXJGOUY5RlxwLyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZFLUkjbWlHRiQ2JVEmTkVRdHRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUTNUZW5zb3JJbm5lclByb2R1Y3RGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ly1GLDYlUSJnRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZobi9GTkZpbi1GLDYlUSRSZXNGJ0YvRjJGWkZcby1GLDYlUSNkdEYnRi9GMkZcby1GNjYtUSImRidGOUY7Rj5GQEZCRkRGRkZIRmhuRl9vLUYsNiVRInRGJ0YvRjJGXG9GY29GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRJk5FUXR4RidGL0YyRjVGTy1GUzYkLUYjNi9GV0ZaRlxvRmBvRlpGXG9GY29GXG9GZm9GaW9GXG8tRiw2JVEjZHhGJ0YvRjJGOUY5RlxwLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRmluLyUmZGVwdGhHRl5xLyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUYsNiVRJk5FUXR5RidGL0YyRjVGTy1GUzYkLUYjNi9GV0ZaRlxvRmBvRlpGXG9GY29GXG9GZm9GaW9GXG8tRiw2JVEjZHlGJ0YvRjJGOUY5RlxwLUYsNiVRJk5FUXh4RidGL0YyRjVGTy1GUzYkLUYjNi9GV0ZaRlxvRmBvRlpGXG9GZnBGXG9GZm9GaW9GXG9GZnBGOUY5RlxwRmlwLUYsNiVRJk5FUXh5RidGL0YyRjVGTy1GUzYkLUYjNi9GV0ZaRlxvRmBvRlpGXG9GZnBGXG9GZm9GaW9GXG9GXXJGOUY5RlxwRlxvLUYsNiVRJk5FUXl5RidGL0YyRjVGTy1GUzYkLUYjNi9GV0ZaRlxvRmBvRlpGXG9GXXJGXG9GZm9GaW9GXG9GXXJGOUY5RlxwLyUrZXhlY3V0YWJsZUdGPUY5</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L429" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L427" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYqLUY2NiYtRiM2KC1GLDYlUSJ0RidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJ4RidGL0YyRkEtRiw2JVEieUYnRi9GMkZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GNjYmLUYjNiQtRiw2JVEidUYnRi9GMkZFRkVGXG9GX29GQS1GLDYlUSNKMkYnRi9GMkZBLUkjbW5HRiQ2JFEiNEYnRkVGRUZFLUZCNi1RIjpGJ0ZFRkcvRktGSUZMRk5GUEZSRlQvRldRLDAuMjc3Nzc3OGVtRicvRlpGZXAvJStleGVjdXRhYmxlR0ZJRkU=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYqLUY2NiYtRiM2KC1GLDYlUSJ0RidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJ4RidGL0YyRkEtRiw2JVEieUYnRi9GMkZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GNjYmLUYjNiQtRiw2JVEidUYnRi9GMkZFRkVGXG9GX29GQS1GLDYlUSNKMkYnRi9GMkZBLUkjbW5HRiQ2JFEiNEYnRkVGRUZFLUZCNi1RIjpGJ0ZFRkcvRktGSUZMRk5GUEZSRlQvRldRLDAuMjc3Nzc3OGVtRicvRlpGZXAvJStleGVjdXRhYmxlR0ZJRkU=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L416" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2Jy1GLDYlUSNkZUYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSomY29sb25lcTtGJ0Y3LyUmZmVuY2VHRjYvJSpzZXBhcmF0b3JHRjYvJSlzdHJldGNoeUdGNi8lKnN5bW1ldHJpY0dGNi8lKGxhcmdlb3BHRjYvJS5tb3ZhYmxlbGltaXRzR0Y2LyUnYWNjZW50R0Y2LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYlUTlEaWZmZXJlbnRpYWxFcXVhdGlvbkRhdGFGJy9GNVEldHJ1ZUYnL0Y4USdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYmLUZZNiYtRiM2JC1GLDYlUSJGRidGNEY3RjdGNy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GOzYtUSIsRidGN0Y+L0ZBRlVGQkZERkZGSEZKL0ZNUSYwLjBlbUYnL0ZQUSwwLjMzMzMzMzNlbUYnLUZZNiYtRiM2JS1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGVEZWLUYjNiYtSSNtbkdGJDYkUSIxRidGN0Zkb0ZocEY3LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGK0Y3RjdGXm9GYW9GN0Y3RjdGKy8lK2V4ZWN1dGFibGVHRjZGNw==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2Jy1GLDYlUSNkZUYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSomY29sb25lcTtGJ0Y3LyUmZmVuY2VHRjYvJSpzZXBhcmF0b3JHRjYvJSlzdHJldGNoeUdGNi8lKnN5bW1ldHJpY0dGNi8lKGxhcmdlb3BHRjYvJS5tb3ZhYmxlbGltaXRzR0Y2LyUnYWNjZW50R0Y2LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYlUTlEaWZmZXJlbnRpYWxFcXVhdGlvbkRhdGFGJy9GNVEldHJ1ZUYnL0Y4USdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYmLUZZNiYtRiM2JC1GLDYlUSJGRidGNEY3RjdGNy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GOzYtUSIsRidGN0Y+L0ZBRlVGQkZERkZGSEZKL0ZNUSYwLjBlbUYnL0ZQUSwwLjMzMzMzMzNlbUYnLUZZNiYtRiM2JS1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGVEZWLUYjNiYtSSNtbkdGJDYkUSIxRidGN0Zkb0ZocEY3LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGK0Y3RjdGXm9GYW9GN0Y3RjdGKy8lK2V4ZWN1dGFibGVHRjZGNw==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjZGVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNigtRlA2Ji1GIzYmLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2KC1JI21uR0YkNiRRIjFGJ0Y5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRidGam4vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRmZvRmlvRjlGOS8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRidGXm8tRlA2Ji1GIzYmLUYjNiwtRiM2Ji1JJW1zdXBHRiQ2JS1GNjYtUS8mRXhwb25lbnRpYWxFO0YnRjlGO0Y+RkBGQkZERkZGSEZiby9GTlEsMC4xMTExMTExZW1GJy1GWTYlRmVuLUYjNigtRjY2LVEiW0YnRjkvRjxGMUY+L0ZBRjFGQkZERkZGSC9GS1EsMC4xNjY2NjY3ZW1GJy9GTkZeci1GLDYjUSFGJy1GNjYtUSJdRidGOUZbckY+RlxyRkJGREZGRkhGXXJGYnFGZm9GaW9GOUZbcC8lMXN1cGVyc2NyaXB0c2hpZnRHRl1wLUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkhGYm8vRk5GY28tSShtc3Vic3VwR0YkNidGZW4tRiM2Ji1GW282JFEiMkYnRjlGZm9GaW9GOUZhc0ZmckZbcEY5LUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GaHMtRiM2Ji1GUDYkLUYjNiZGXHEtRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSEZnc0Zpc0ZqbkY5RjlGaHItRlk2JUZlbi1GIzYoRmFzRl5vRmFzRmZvRmlvRjlGW3BGOUZkcy1GIzYmRmFzRmhyLUZZNiVGZW4tRiM2KEZhc0Zeby1GW282JFEiM0YnRjlGZm9GaW9GOUZbcEY5RmRzLUYjNiZGXHFGaHItRl1zNidGZW4tRiM2JkZqbkZmb0Zpb0Y5RmFzRmZyRltwRjlGZHMtRiM2JkZccUZockZYRjlGOUZmb0Zpb0Y5RjkvRl9wRmpxL0ZicEZlckZmb0Zpb0Y5RjlGaHVGaXVGZm9GaW9GOQ==">LUkkX0RHRzYiNiM3JDcnUSNERUYkUS5fVGVtcERHRnJhbWUxRiQ3JFEtZXZvbHV0aW9uYXJ5RiQiIiE8IyZJInVHRiQ2JCIiIkYxSSNKMkdGJDcjNyQ3IyIiJiwsKiYtSSRleHBHNiQlKnByb3RlY3RlZEdJKF9zeXNsaWJHRiQ2IyZGL0YkRjEpJkYvNiMiIiNGQ0YxRjEqJiwmRjlGMUYxISIiRjEmRi82JEZDRkNGMUYxKiZGQ0YxJkYvNiRGQyIiJEYxRjEqJkY5RjEpJkYvNiNGMUZDRjFGMSomRjlGMUYuRjFGMQ==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L418" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEkZGUyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEoUHJvbG9uZ0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRI2RlRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictSSNtbkdGJDYkUSIyRidGOUY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEmZGVUUkFGJ0YvRjJGNS1GLDYlUS9UcmFuc2Zvcm1hdGlvbkYnRi9GMi1GUzYkLUYjNiRGK0Y5RjlGYG8vJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEkZGUyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEoUHJvbG9uZ0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRI2RlRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictSSNtbkdGJDYkUSIyRidGOUY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEmZGVUUkFGJ0YvRjJGNS1GLDYlUS9UcmFuc2Zvcm1hdGlvbkYnRi9GMi1GUzYkLUYjNiRGK0Y5RjlGYG8vJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L425" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L423" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkRXEwRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEpUHVsbGJhY2tGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSZkZVRSQUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRJlRvSmV0RidGL0YyLUZTNiQtRiM2Ki1GLDYlUSZORVF0dEYnRi9GMkZaLUYsNiVRKERlcFZhcnNGJ0YvRjJGWi1GLDYlUSlub3RhdGlvbkYnRi9GMi1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUStqZXRudW1iZXJzRidGL0YyRjlGOS8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmJwRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkRXEwRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEpUHVsbGJhY2tGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSZkZVRSQUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRJlRvSmV0RidGL0YyLUZTNiQtRiM2Ki1GLDYlUSZORVF0dEYnRi9GMkZaLUYsNiVRKERlcFZhcnNGJ0YvRjJGWi1GLDYlUSlub3RhdGlvbkYnRi9GMi1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUStqZXRudW1iZXJzRidGL0YyRjlGOS8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmJwRjk=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L428" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjVlNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSZzb2x2ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRJEVxMEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRIlZGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZfb0Y5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjVlNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSZzb2x2ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRJEVxMEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRIlZGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZfb0Y5</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L430" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZDLUkjbWlHRiQ2JVEkRXExRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEmbnVtZXJGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVzdWJzRidGL0YyLUZTNiQtRiM2Ky1GLDYlUSJWRidGL0YyLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRI1ZTRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEpUHVsbGJhY2tGJ0YvRjItRlM2JC1GIzYnLUYsNiVRJmRlVFJBRidGL0YyRmFvLUYsNiVRJlRvSmV0RidGL0YyLUZTNiQtRiM2Ki1GLDYlUSZORVF0eEYnRi9GMkZhby1GLDYlUShEZXBWYXJzRidGL0YyRmFvLUYsNiVRKW5vdGF0aW9uRidGL0YyRltvLUYsNiVRK2pldG51bWJlcnNGJ0YvRjJGOUY5RjlGOS1GLDYjUSFGJy8lK2V4ZWN1dGFibGVHRj1GOUY5RmlxRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0Zmby8lJmRlcHRoR0Zjci8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GLDYlUSRFcTJGJ0YvRjJGNUZPLUZTNiQtRiM2JUZXLUZTNiQtRiM2KkZobkZbb0Zeb0Zhb0Zpby1GUzYkLUYjNidGYHBGYW9GY3AtRlM2JC1GIzYqLUYsNiVRJk5FUXR5RidGL0YyRmFvRl1xRmFvRmBxRltvRmNxRjlGOUY5RjlGZnFGOUY5RjlGOUZbckZeci1GLDYlUSRFcTNGJ0YvRjJGNUZPLUZTNiQtRiM2JUZXLUZTNiQtRiM2KkZobkZbb0Zeb0Zhb0Zpby1GUzYkLUYjNidGYHBGYW9GY3AtRlM2JC1GIzYqLUYsNiVRJk5FUXh4RidGL0YyRmFvRl1xRmFvRmBxRltvRmNxRjlGOUY5RjlGZnFGOUY5RjlGOS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmVvL0ZORmZvRltyRl5yLUYsNiVRJEVxNEYnRi9GMkY1Rk8tRlM2JC1GIzYlRlctRlM2JC1GIzYqRmhuRltvRl5vRmFvRmlvLUZTNiQtRiM2J0ZgcEZhb0ZjcC1GUzYkLUYjNiotRiw2JVEmTkVReHlGJ0YvRjJGYW9GXXFGYW9GYHFGW29GY3FGOUY5RjlGOUZmcUY5RjlGOUY5RltyRl5yLUYsNiVRJEVxNUYnRi9GMkY1Rk8tRlM2JC1GIzYlRlctRlM2JC1GIzYqRmhuRltvRl5vRmFvRmlvLUZTNiQtRiM2J0ZgcEZhb0ZjcC1GUzYkLUYjNiotRiw2JVEmTkVReXlGJ0YvRjJGYW9GXXFGYW9GYHFGW29GY3FGOUY5RjlGOUZmcUY5RjlGOUY5Rmd1RltyRmlxRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZDLUkjbWlHRiQ2JVEkRXExRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEmbnVtZXJGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVzdWJzRidGL0YyLUZTNiQtRiM2Ky1GLDYlUSJWRidGL0YyLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRI1ZTRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEpUHVsbGJhY2tGJ0YvRjItRlM2JC1GIzYnLUYsNiVRJmRlVFJBRidGL0YyRmFvLUYsNiVRJlRvSmV0RidGL0YyLUZTNiQtRiM2Ki1GLDYlUSZORVF0eEYnRi9GMkZhby1GLDYlUShEZXBWYXJzRidGL0YyRmFvLUYsNiVRKW5vdGF0aW9uRidGL0YyRltvLUYsNiVRK2pldG51bWJlcnNGJ0YvRjJGOUY5RjlGOS1GLDYjUSFGJy8lK2V4ZWN1dGFibGVHRj1GOUY5RmlxRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0Zmby8lJmRlcHRoR0Zjci8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GLDYlUSRFcTJGJ0YvRjJGNUZPLUZTNiQtRiM2JUZXLUZTNiQtRiM2KkZobkZbb0Zeb0Zhb0Zpby1GUzYkLUYjNidGYHBGYW9GY3AtRlM2JC1GIzYqLUYsNiVRJk5FUXR5RidGL0YyRmFvRl1xRmFvRmBxRltvRmNxRjlGOUY5RjlGZnFGOUY5RjlGOUZbckZeci1GLDYlUSRFcTNGJ0YvRjJGNUZPLUZTNiQtRiM2JUZXLUZTNiQtRiM2KkZobkZbb0Zeb0Zhb0Zpby1GUzYkLUYjNidGYHBGYW9GY3AtRlM2JC1GIzYqLUYsNiVRJk5FUXh4RidGL0YyRmFvRl1xRmFvRmBxRltvRmNxRjlGOUY5RjlGZnFGOUY5RjlGOS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmVvL0ZORmZvRltyRl5yLUYsNiVRJEVxNEYnRi9GMkY1Rk8tRlM2JC1GIzYlRlctRlM2JC1GIzYqRmhuRltvRl5vRmFvRmlvLUZTNiQtRiM2J0ZgcEZhb0ZjcC1GUzYkLUYjNiotRiw2JVEmTkVReHlGJ0YvRjJGYW9GXXFGYW9GYHFGW29GY3FGOUY5RjlGOUZmcUY5RjlGOUY5RltyRl5yLUYsNiVRJEVxNUYnRi9GMkY1Rk8tRlM2JC1GIzYlRlctRlM2JC1GIzYqRmhuRltvRl5vRmFvRmlvLUZTNiQtRiM2J0ZgcEZhb0ZjcC1GUzYkLUYjNiotRiw2JVEmTkVReXlGJ0YvRjJGYW9GXXFGYW9GYHFGW29GY3FGOUY5RjlGOUZmcUY5RjlGOUY5Rmd1RltyRmlxRjk=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L421" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GNjYmLUYjNi0tRiw2JVEkRXExRidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSRFcTJGJ0YvRjJGQS1GLDYlUSRFcTNGJ0YvRjJGQS1GLDYlUSRFcTRGJ0YvRjJGQS1GLDYlUSRFcTVGJ0YvRjIvJStleGVjdXRhYmxlR0ZJRkVGRS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zib0ZFRkVGYm9GRQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GNjYmLUYjNi0tRiw2JVEkRXExRidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSRFcTJGJ0YvRjJGQS1GLDYlUSRFcTNGJ0YvRjJGQS1GLDYlUSRFcTRGJ0YvRjJGQS1GLDYlUSRFcTVGJ0YvRjIvJStleGVjdXRhYmxlR0ZJRkVGRS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zib0ZFRkVGYm9GRQ==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NyciIiFGI0YjRiNGIw==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L412" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2KFEpc2ltcGxpZnlGJy8lJWJvbGRHUSV0cnVlRicvJSdpdGFsaWNHRjEvJStmb3JlZ3JvdW5kR1EqWzAsMTI4LDBdRicvJSxtYXRodmFyaWFudEdRLGJvbGQtaXRhbGljRicvJStmb250d2VpZ2h0R1ElYm9sZEYnLUkobWZlbmNlZEdGJDYnLUYjNigtRiw2KFEjVlNGJ0YvRjJGNEY3RjpGL0Y0LyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvRjhGPEY6Ri9GNEZIRjpGL0Y0RkVGSEY6">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2KFEpc2ltcGxpZnlGJy8lJWJvbGRHUSV0cnVlRicvJSdpdGFsaWNHRjEvJStmb3JlZ3JvdW5kR1EqWzAsMTI4LDBdRicvJSxtYXRodmFyaWFudEdRLGJvbGQtaXRhbGljRicvJStmb250d2VpZ2h0R1ElYm9sZEYnLUkobWZlbmNlZEdGJDYnLUYjNigtRiw2KFEjVlNGJ0YvRjJGNEY3RjpGL0Y0LyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvRjhGPEY6Ri9GNEZIRjpGL0Y0RkVGSEY6</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtRiM2KC1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSIxRidGLy1GTDYkUSIyRidGLy8lLmxpbmV0aGlja25lc3NHRk4vJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGVi8lKWJldmVsbGVkR0Y0LUYsNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRJjAuMGVtRicvRkVGaW4tRiM2Ji1JJW1zdXBHRiQ2JS1GLDYtUS8mRXhwb25lbnRpYWxFO0YnRi9GMkY1RjdGOUY7Rj1GP0Zobi9GRVEsMC4xMTExMTExZW1GJy1JJW1zdWJHRiQ2JS1JI21pR0YkNiVRInVGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictRiM2KC1GLDYtUSJbRidGLy9GM0ZecEY1L0Y4Rl5wRjlGO0Y9Rj8vRkJRLDAuMTY2NjY2N2VtRicvRkVGaXAtRmlvNiNRIUYnLUYsNi1RIl1GJ0YvRmZwRjVGZ3BGOUY7Rj1GP0ZocEZjby8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGNEYvLyUvc3Vic2NyaXB0c2hpZnRHUSIwRicvJTFzdXBlcnNjcmlwdHNoaWZ0R0ZocUZlbi1JKG1zdWJzdXBHRiQ2J0Zoby1GIzYmRktGYXFGZHFGL0ZPRmlxRmZxRi9GYXFGZHFGLy1GLDYtUSIrRidGL0YyRjVGN0Y5RjtGPUY/RkFGRC1GZm82JUZoby1GIzYoRk8tRiw2LVEiLEYnRi9GMi9GNkZecEY3RjlGO0Y9Rj9GaG4vRkVRLDAuMzMzMzMzM2VtRidGT0ZhcUZkcUYvRmZxLUYsNi1RKCZtaW51cztGJ0YvRjJGNUY3RjlGO0Y9Rj9GQUZELUYjNiZGT0Zlbi1GZm82JUZoby1GIzYoRk9GZ3ItRkw2JFEiM0YnRi9GYXFGZHFGL0ZmcUYvRi8=">LCgqKCMiIiIiIiNGJS1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjJkkidUdGLEYsRiUpJkYvNiNGJUYmRiUhIiImRi82JEYmRiZGJSomRiZGJSZGLzYkRiYiIiRGJUYz</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L419" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L431" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">So perfect - the linerization metric is again EW on the equation.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L212" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L506" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">Let us checdk that the Coton tensor does not vanish</Font></Text-field>
</Input>
</Group>
<Group labelreference="L505" drawlabel="true">
<Input>
<Text-field prompt="J2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEmVG9KZXRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2LC1GLDYlUTBDb250cmFjdEluZGljZXNGJ0YvRjItRjY2JC1GIzYvLUYsNiVRJ0NvdFRlbkYnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGTC8lKnN5bW1ldHJpY0dGTC8lKGxhcmdlb3BHRkwvJS5tb3ZhYmxlbGltaXRzR0ZMLyUnYWNjZW50R0ZMLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRkU2LVEifkYnRkhGSi9GTkZMRk9GUUZTRlVGV0ZZL0ZnbkZlbi1GLDYlUSNkdEYnRi9GMkZpbi1GRTYtUSImRidGSEZKRlxvRk9GUUZTRlVGV0ZZRl1vLUYsNiVRInRGJ0YvRjJGaW5GXm9GRC1GNjYmLUYjNiYtRjY2Ji1GIzYmLUkjbW5HRiQ2JFEiMUYnRkhGREZfcEZIRkgvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGRC1GNjYmLUYjNiYtRmBwNiRRIjJGJ0ZIRkRGXXFGSEZIRmNwRmZwRkhGSEZjcEZmcC8lK2V4ZWN1dGFibGVHRkxGSEZIRkQtRiw2JVEoRGVwVmFyc0YnRi9GMkZELUYsNiVRKW5vdGF0aW9uRidGL0YyLUZFNi1RIj1GJ0ZIRkpGXG9GT0ZRRlNGVUZXL0ZaUSwwLjI3Nzc3NzhlbUYnL0ZnbkZcci1GLDYlUStqZXRudW1iZXJzRidGL0YyRmBxRkhGSC1GLDYjUSFGJ0ZgcUZI">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEmVG9KZXRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2LC1GLDYlUTBDb250cmFjdEluZGljZXNGJ0YvRjItRjY2JC1GIzYvLUYsNiVRJ0NvdFRlbkYnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGTC8lKnN5bW1ldHJpY0dGTC8lKGxhcmdlb3BHRkwvJS5tb3ZhYmxlbGltaXRzR0ZMLyUnYWNjZW50R0ZMLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRkU2LVEifkYnRkhGSi9GTkZMRk9GUUZTRlVGV0ZZL0ZnbkZlbi1GLDYlUSNkdEYnRi9GMkZpbi1GRTYtUSImRidGSEZKRlxvRk9GUUZTRlVGV0ZZRl1vLUYsNiVRInRGJ0YvRjJGaW5GXm9GRC1GNjYmLUYjNiYtRjY2Ji1GIzYmLUkjbW5HRiQ2JFEiMUYnRkhGREZfcEZIRkgvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGRC1GNjYmLUYjNiYtRmBwNiRRIjJGJ0ZIRkRGXXFGSEZIRmNwRmZwRkhGSEZjcEZmcC8lK2V4ZWN1dGFibGVHRkxGSEZIRkQtRiw2JVEoRGVwVmFyc0YnRi9GMkZELUYsNiVRKW5vdGF0aW9uRidGL0YyLUZFNi1RIj1GJ0ZIRkpGXG9GT0ZRRlNGVUZXL0ZaUSwwLjI3Nzc3NzhlbUYnL0ZnbkZcci1GLDYlUStqZXRudW1iZXJzRidGL0YyRmBxRkhGSC1GLDYjUSFGJ0ZgcUZI</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkmbWZyYWNHRiQ2KC1JI21uR0YkNiRRIjFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictRi82JFEiMkYnRjIvJS5saW5ldGhpY2tuZXNzR0YxLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRjwvJSliZXZlbGxlZEdRJmZhbHNlRictSSNtb0dGJDYtUTEmSW52aXNpYmxlVGltZXM7RidGMi8lJmZlbmNlR0ZBLyUqc2VwYXJhdG9yR0ZBLyUpc3RyZXRjaHlHRkEvJSpzeW1tZXRyaWNHRkEvJShsYXJnZW9wR0ZBLyUubW92YWJsZWxpbWl0c0dGQS8lJ2FjY2VudEdGQS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRlYtRiM2Ji1JJW1zdXBHRiQ2JS1GQzYtUS8mRXhwb25lbnRpYWxFO0YnRjJGRkZIRkpGTEZORlBGUkZUL0ZYUSwwLjExMTExMTFlbUYnLUYjNiZGNUZCLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEidUYnLyUnaXRhbGljR1EldHJ1ZUYnL0YzUSdpdGFsaWNGJy1GIzYoLUZDNi1RIltGJ0YyL0ZHRmhvRkgvRktGaG9GTEZORlBGUi9GVVEsMC4xNjY2NjY3ZW1GJy9GWEZjcC1GY282I1EhRictRkM2LVEiXUYnRjJGYHBGSEZhcEZMRk5GUEZSRmJwRltvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZBRjIvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0YyLyUxc3VwZXJzY3JpcHRzaGlmdEdGYnFGQi1JKG1mZW5jZWRHRiQ2JC1GIzYqLUYjNihGNUZCLUkobXN1YnN1cEdGJDYnRmJvLUYjNiZGNUZbcUZecUYyRjVGY3FGYHFGQi1GYG82JUZiby1GIzYmRi5GW3FGXnFGMkZgcUYyLUZDNi1RIitGJ0YyRkZGSEZKRkxGTkZQRlIvRlVRLDAuMjIyMjIyMmVtRicvRlhGaXItRiM2KC1GLzYkUSIzRidGMkZCLUZgbzYlRmJvRl9yRmBxRkItRmBvNiVGYm8tRiM2KEYuLUZDNi1RIixGJ0YyRkYvRklGaG9GSkZMRk5GUEZSRlQvRlhRLDAuMzMzMzMzM2VtRidGNUZbcUZecUYyRmBxRjJGZXItRiM2KEY1RkItRmBvNiVGYm8tRiM2KEY1RmZzRjVGW3FGXnFGMkZgcUZCRmFyRjJGZXItRmBvNiVGYm8tRiM2KkYuRmZzRjVGZnNGNUZbcUZecUYyRmBxRjJGMkYyRltxRl5xRjI=">LUkkX0RHRzYiNiM3JDclUSd0ZW5zb3JGJEkiTUdGJDckNyI3IzckUSRiYXNGJCIiIjcjNyRGKywkKigjRi8iIiNGLy1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkdGJDYjLCQqJkY1Ri8mSSJ1R0YkRiRGL0YvRi8sKiooRjVGLykmRj82I0Y1RjVGLyZGPzYjRi9GL0YvKigiIiRGL0ZDRi8mRj82JEYvRjVGL0YvKihGNUYvJkY/NiRGNUY1Ri9GRUYvRi8mRj82JUYvRjVGNUYvRi9GLw==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L507" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEpUHVsbGJhY2tGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Jy1GLDYlUSZkZVRSQUYnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiM2Li1GIzYsLUkjbW5HRiQ2JFEiMkYnRkEtRj42LVExJkludmlzaWJsZVRpbWVzO0YnRkFGQy9GR0ZFRkhGSkZMRk5GUEZSL0ZWRlQtSShtc3Vic3VwR0YkNictRiw2JVEidUYnRi9GMi1GIzYoRmZuLyUrZm9yZWdyb3VuZEdRKlswLDAsMjU1XUYnLyUrZXhlY3V0YWJsZUdGRS8lKXJlYWRvbmx5R0YxLyUwZm9udF9zdHlsZV9uYW1lR1EqMkR+T3V0cHV0RidGQUZmbi8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRicvJS9zdWJzY3JpcHRzaGlmdEdGY3BGam4tSSVtc3ViR0YkNiVGYm8tRiM2KC1GZ242JFEiMUYnRkFGZ29Gam9GXHBGXnBGQUZkcEZnb0Zqb0ZccEZecEZBLUY+Ni1RIitGJ0ZBRkNGXW9GSEZKRkxGTkZQL0ZTUSwwLjIyMjIyMjJlbUYnL0ZWRmJxLUYjNiwtRmduNiRRIjNGJ0ZBRmpuLUZncDYlRmJvRmVvRmRwRmpuLUZncDYlRmJvLUYjNipGW3FGPUZmbkZnb0Zqb0ZccEZecEZBRmRwRmdvRmpvRlxwRl5wRkFGXnEtRiM2LEZmbkZqbi1GZ3A2JUZiby1GIzYqRmZuRj1GZm5GZ29Gam9GXHBGXnBGQUZkcEZqbkZmcEZnb0Zqb0ZccEZecEZBRl5xLUZncDYlRmJvLUYjNixGW3FGPUZmbkY9RmZuRmdvRmpvRlxwRl5wRkFGZHBGZ29Gam9GXHBGXnBGQS1GLDYjUSFGJ0ZBRkFGaXJGam9GQQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEpUHVsbGJhY2tGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Jy1GLDYlUSZkZVRSQUYnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiM2Li1GIzYsLUkjbW5HRiQ2JFEiMkYnRkEtRj42LVExJkludmlzaWJsZVRpbWVzO0YnRkFGQy9GR0ZFRkhGSkZMRk5GUEZSL0ZWRlQtSShtc3Vic3VwR0YkNictRiw2JVEidUYnRi9GMi1GIzYoRmZuLyUrZm9yZWdyb3VuZEdRKlswLDAsMjU1XUYnLyUrZXhlY3V0YWJsZUdGRS8lKXJlYWRvbmx5R0YxLyUwZm9udF9zdHlsZV9uYW1lR1EqMkR+T3V0cHV0RidGQUZmbi8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRicvJS9zdWJzY3JpcHRzaGlmdEdGY3BGam4tSSVtc3ViR0YkNiVGYm8tRiM2KC1GZ242JFEiMUYnRkFGZ29Gam9GXHBGXnBGQUZkcEZnb0Zqb0ZccEZecEZBLUY+Ni1RIitGJ0ZBRkNGXW9GSEZKRkxGTkZQL0ZTUSwwLjIyMjIyMjJlbUYnL0ZWRmJxLUYjNiwtRmduNiRRIjNGJ0ZBRmpuLUZncDYlRmJvRmVvRmRwRmpuLUZncDYlRmJvLUYjNipGW3FGPUZmbkZnb0Zqb0ZccEZecEZBRmRwRmdvRmpvRlxwRl5wRkFGXnEtRiM2LEZmbkZqbi1GZ3A2JUZiby1GIzYqRmZuRj1GZm5GZ29Gam9GXHBGXnBGQUZkcEZqbkZmcEZnb0Zqb0ZccEZecEZBRl5xLUZncDYlRmJvLUYjNixGW3FGPUZmbkY9RmZuRmdvRmpvRlxwRl5wRkFGZHBGZ29Gam9GXHBGXnBGQS1GLDYjUSFGJ0ZBRkFGaXJGam9GQQ==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUYjNigtSSNtbkdGJDYkUSIyRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnRjEvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjovJSlzdHJldGNoeUdGOi8lKnN5bW1ldHJpY0dGOi8lKGxhcmdlb3BHRjovJS5tb3ZhYmxlbGltaXRzR0Y6LyUnYWNjZW50R0Y6LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGSS1JKG1zdWJzdXBHRiQ2Jy1JI21pR0YkNiVRInVGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMlEnaXRhbGljRictRiM2JkYtLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y6RjFGLS8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRicvJS9zdWJzY3JpcHRzaGlmdEdGW29GNC1JJW1zdWJHRiQ2JUZPLUYjNiYtRi42JFEiMUYnRjFGWkZnbkYxRlxvRjEtRjU2LVEiK0YnRjFGOEY7Rj1GP0ZBRkNGRS9GSFEsMC4yMjIyMjIyZW1GJy9GS0Zqby1GIzYoLUYuNiRRIjNGJ0YxRjQtRl9vNiVGT0ZYRlxvRjQtRl9vNiVGTy1GIzYoRmNvLUY1Ni1RIixGJ0YxRjgvRjxGVUY9Rj9GQUZDRkVGRy9GS1EsMC4zMzMzMzMzZW1GJ0YtRlpGZ25GMUZcb0YxRmZvLUYjNihGLUY0LUZfbzYlRk8tRiM2KEYtRmdwRi1GWkZnbkYxRlxvRjRGXm9GMUZmby1GX282JUZPLUYjNipGY29GZ3BGLUZncEYtRlpGZ25GMUZcb0Yx">LCoqKCIiIyIiIikmSSJ1RzYiNiNGJEYkRiUmRig2I0YlRiVGJSooIiIkRiVGJ0YlJkYoNiRGJUYkRiVGJSooRiRGJSZGKDYkRiRGJEYlRitGJUYlJkYoNiVGJUYkRiRGJQ==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L211" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L688" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L700" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L698" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L697" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L687" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L695" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L701" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L692" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L693" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L630" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY4LUkjbWlHRiQ2JVEocmVzdGFydEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIjpGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSV3aXRoRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiUtRiw2JVE1RGlmZmVyZW50aWFsR2VvbWV0cnlGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOUY1Rk8tRlM2JC1GIzYlLUYsNiVRJ1RlbnNvckYnRi9GMkZaRjlGOUY1Rk8tRlM2JC1GIzYlLUYsNiVRJlRvb2xzRidGL0YyRlpGOUY5RjVGTy1GUzYkLUYjNiUtRiw2JVEsSmV0Q2FsY3VsdXNGJ0YvRjJGWkY5RjlGNUZPLUZTNiQtRiM2JS1GLDYlUS5MaW5lYXJBbGdlYnJhRidGL0YyRlpGOUY5RjVGTy1GUzYkLUYjNjEtRiw2JVEpUERFdG9vbHNGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRl1xL0ZORl5xLUYsNiVRJURfRHhGJ0YvRjJGaXBGYXEtRiw2JVEoZGVjbGFyZUYnRi9GMkZpcEZhcS1GLDYlUSZUb0pldEYnRi9GMkZpcEZhcS1GLDYlUShGcm9tSmV0RidGL0YyRlpGOUY5RjVGWkY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY4LUkjbWlHRiQ2JVEocmVzdGFydEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIjpGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSV3aXRoRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiUtRiw2JVE1RGlmZmVyZW50aWFsR2VvbWV0cnlGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOUY1Rk8tRlM2JC1GIzYlLUYsNiVRJ1RlbnNvckYnRi9GMkZaRjlGOUY1Rk8tRlM2JC1GIzYlLUYsNiVRJlRvb2xzRidGL0YyRlpGOUY5RjVGTy1GUzYkLUYjNiUtRiw2JVEsSmV0Q2FsY3VsdXNGJ0YvRjJGWkY5RjlGNUZPLUZTNiQtRiM2JS1GLDYlUS5MaW5lYXJBbGdlYnJhRidGL0YyRlpGOUY5RjVGTy1GUzYkLUYjNjEtRiw2JVEpUERFdG9vbHNGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRl1xL0ZORl5xLUYsNiVRJURfRHhGJ0YvRjJGaXBGYXEtRiw2JVEoZGVjbGFyZUYnRi9GMkZpcEZhcS1GLDYlUSZUb0pldEYnRi9GMkZpcEZhcS1GLDYlUShGcm9tSmV0RidGL0YyRlpGOUY5RjVGWkY5</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L640" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">[Equation 4]   <Font bold="true">u_{xt}-(uu_x)_x-u_{yy}=0</Font></Font></Text-field>
</Input>
</Group>
<Group labelreference="L641" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYpLUY2NiYtRiM2KC1GLDYlUSJ0RidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJ4RidGL0YyRkEtRiw2JVEieUYnRi9GMkZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GNjYmLUYjNiQtRiw2JVEidUYnRi9GMkZFRkVGXG9GX29GQS1GQjYtUSJ+RidGRUZHL0ZLRklGTEZORlBGUkZURlYvRlpGWC1GLDYlUSNKMkYnRi9GMkZFRkUtRkI2LVEiOkYnRkVGR0ZccEZMRk5GUEZSRlQvRldRLDAuMjc3Nzc3OGVtRicvRlpGZXAvJStleGVjdXRhYmxlR0ZJRkU=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYpLUY2NiYtRiM2KC1GLDYlUSJ0RidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJ4RidGL0YyRkEtRiw2JVEieUYnRi9GMkZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GNjYmLUYjNiQtRiw2JVEidUYnRi9GMkZFRkVGXG9GX29GQS1GQjYtUSJ+RidGRUZHL0ZLRklGTEZORlBGUkZURlYvRlpGWC1GLDYlUSNKMkYnRi9GMkZFRkUtRkI2LVEiOkYnRkVGR0ZccEZMRk5GUEZSRlQvRldRLDAuMjc3Nzc3OGVtRicvRlpGZXAvJStleGVjdXRhYmxlR0ZJRkU=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L616" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY1LUkjbWlHRiQ2JVEiRkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GUy1GLDYlUSJ1RidGL0YyLUkobWZlbmNlZEdGJDYmLUYjNiYtSSNtbkdGJDYkUSIxRidGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRlIvRk5RLDAuMzMzMzMzM2VtRictRmhuNiRRIjJGJ0Y5RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORl5wLUklbXN1YkdGJDYlRlUtRiM2JS1GWTYmLUYjNiUtRiw2I1EhRidGL0YyRjlGZG9GZ29GL0YyLyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRjY2LVEnJnNkb3Q7RidGOUY7Rj5GQEZCRkRGRkZIRlJGVEZVLUZZNiYtRiM2J0Zhb0Zbb0Zhby8lK2V4ZWN1dGFibGVHRj1GOUY5RmRvRmdvRmpvRlUtSSVtc3VwR0YkNiUtRlk2Ji1GIzYlRmFvRmZxRjlGOUZkb0Znby1GIzYlRmFvRi9GMi8lMXN1cGVyc2NyaXB0c2hpZnRHRl5xRmpvRlUtRlk2Ji1GIzYnLUZobjYkUSIzRidGOUZbb0ZnckZmcUY5RjlGZG9GZ29GaXBGZnFGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY1LUkjbWlHRiQ2JVEiRkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GUy1GLDYlUSJ1RidGL0YyLUkobWZlbmNlZEdGJDYmLUYjNiYtSSNtbkdGJDYkUSIxRidGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRlIvRk5RLDAuMzMzMzMzM2VtRictRmhuNiRRIjJGJ0Y5RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORl5wLUklbXN1YkdGJDYlRlUtRiM2JS1GWTYmLUYjNiUtRiw2I1EhRidGL0YyRjlGZG9GZ29GL0YyLyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRjY2LVEnJnNkb3Q7RidGOUY7Rj5GQEZCRkRGRkZIRlJGVEZVLUZZNiYtRiM2J0Zhb0Zbb0Zhby8lK2V4ZWN1dGFibGVHRj1GOUY5RmRvRmdvRmpvRlUtSSVtc3VwR0YkNiUtRlk2Ji1GIzYlRmFvRmZxRjlGOUZkb0Znby1GIzYlRmFvRi9GMi8lMXN1cGVyc2NyaXB0c2hpZnRHRl5xRmpvRlUtRlk2Ji1GIzYnLUZobjYkUSIzRidGOUZbb0ZnckZmcUY5RjlGZG9GZ29GaXBGZnFGOQ==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEiRkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiM2Ki1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNigtSSNtbkdGJDYkUSIxRidGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUZaNiRRIjJGJ0Y5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjkvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORl5wLUYjNiYtRlI2JUZULUYjNigtRjY2LVEiW0YnRjkvRjxGMUY+L0ZBRjFGQkZERkZGSC9GS1EsMC4xNjY2NjY3ZW1GJy9GTkZccS1GLDYjUSFGJy1GNjYtUSJdRidGOUZpcEY+RmpwRkJGREZGRkhGW3EvRk5RLDAuMTExMTExMWVtRidGYm9GZW9GOUZnby1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIRltvL0ZORlxvLUZSNiVGVC1GIzYoRl9vRmduRl9vRmJvRmVvRjlGZ29GOUZqby1JKG1zdWJzdXBHRiQ2J0ZULUYjNiZGX29GYm9GZW9GOUZfby8lMXN1cGVyc2NyaXB0c2hpZnRHRmlvRmdvRmpvLUZSNiVGVC1GIzYoLUZaNiRRIjNGJ0Y5RmduRmlyRmJvRmVvRjlGZ29GOUZib0Zlb0Y5">LComSSJ1RzYiNiQiIiIiIiNGJyomJkYkRiVGJyZGJDYkRihGKEYnISIiKiQpJkYkNiNGKEYoRidGLSZGJDYkIiIkRjRGLQ==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L622" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEiQUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ01hdHJpeEYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYlLUZTNiYtRiM2KS1GUzYmLUYjNi4tRiw2JVElZGlmZkYnRi9GMi1GUzYkLUYjNigtRiw2JVEiRkYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRInVGJ0YvRjItRlM2Ji1GIzYnLUkjbW5HRiQ2JFEiMUYnRjlGY29GYnAvJStleGVjdXRhYmxlR0Y9RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZmcEY5RjlGY28tSSZtZnJhY0dGJDYoRmJwLUYjNiUtRmNwNiRRIjJGJ0Y5Ri9GMi8lLmxpbmV0aGlja25lc3NHRmVwLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmpxLyUpYmV2ZWxsZWRHRj0tRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZnby9GTkZob0Zpbi1GUzYkLUYjNihGYG9GY29GW3AtRlM2Ji1GIzYnRmJwRmNvRmNxRmZwRjlGOUZocEZbcUZmcEY5RjlGY28tRiM2Jy1GX3E2KEZicC1GIzYkRmNxRjlGZnFGaHFGW3JGXXJGX3JGaW4tRlM2JC1GIzYnRmBvRmNvRltwLUZTNiYtRiM2JkZicEZjby1GY3A2JFEiM0YnRjlGOUY5RmhwRltxRjlGOUY5LUYsNiNRIUYnRmZwRjlGOUZocEZbcUZjby1GUzYmLUYjNi5GXXNGX3JGaW4tRlM2JC1GIzYnRmBvRmNvRltwLUZTNiYtRiM2JkZicEZjb0ZjcUY5RjlGaHBGW3FGOUY5RmNvRmluLUZTNiQtRiM2J0Zgb0Zjb0ZbcC1GUzYmLUYjNiZGY3FGY29GY3FGOUY5RmhwRltxRjlGOUZjby1GIzYnRl1zRl9yRmluLUZTNiQtRiM2J0Zgb0Zjb0ZbcC1GUzYmLUYjNiZGY3FGY29GaXNGOUY5RmhwRltxRjlGOUY5Rlx0RmZwRjlGOUZocEZbcUZjby1GUzYmLUYjNjBGXXNGX3JGaW5GYXNGY29GXXNGX3JGaW5GZXVGY29GaW4tRlM2JC1GIzYnRmBvRmNvRltwLUZTNiYtRiM2JkZpc0Zjb0Zpc0Y5RjlGaHBGW3FGOUY5RmZwRjlGOUZocEZbcUZmcEY5RjlGaHBGW3FGZnBGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRl9yLUYsNiVRI0FBRidGL0YyRjUtRiw2JVEnZXhwYW5kRidGL0YyLUZTNiQtRiM2Ji1GLDYlUS5NYXRyaXhJbnZlcnNlRidGL0YyLUZTNiQtRiM2JUYrRmZwRjlGOUZmcEY5RjlGZnBGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEiQUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ01hdHJpeEYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYlLUZTNiYtRiM2KS1GUzYmLUYjNi4tRiw2JVElZGlmZkYnRi9GMi1GUzYkLUYjNigtRiw2JVEiRkYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRInVGJ0YvRjItRlM2Ji1GIzYnLUkjbW5HRiQ2JFEiMUYnRjlGY29GYnAvJStleGVjdXRhYmxlR0Y9RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZmcEY5RjlGY28tSSZtZnJhY0dGJDYoRmJwLUYjNiUtRmNwNiRRIjJGJ0Y5Ri9GMi8lLmxpbmV0aGlja25lc3NHRmVwLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmpxLyUpYmV2ZWxsZWRHRj0tRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZnby9GTkZob0Zpbi1GUzYkLUYjNihGYG9GY29GW3AtRlM2Ji1GIzYnRmJwRmNvRmNxRmZwRjlGOUZocEZbcUZmcEY5RjlGY28tRiM2Jy1GX3E2KEZicC1GIzYkRmNxRjlGZnFGaHFGW3JGXXJGX3JGaW4tRlM2JC1GIzYnRmBvRmNvRltwLUZTNiYtRiM2JkZicEZjby1GY3A2JFEiM0YnRjlGOUY5RmhwRltxRjlGOUY5LUYsNiNRIUYnRmZwRjlGOUZocEZbcUZjby1GUzYmLUYjNi5GXXNGX3JGaW4tRlM2JC1GIzYnRmBvRmNvRltwLUZTNiYtRiM2JkZicEZjb0ZjcUY5RjlGaHBGW3FGOUY5RmNvRmluLUZTNiQtRiM2J0Zgb0Zjb0ZbcC1GUzYmLUYjNiZGY3FGY29GY3FGOUY5RmhwRltxRjlGOUZjby1GIzYnRl1zRl9yRmluLUZTNiQtRiM2J0Zgb0Zjb0ZbcC1GUzYmLUYjNiZGY3FGY29GaXNGOUY5RmhwRltxRjlGOUY5Rlx0RmZwRjlGOUZocEZbcUZjby1GUzYmLUYjNjBGXXNGX3JGaW5GYXNGY29GXXNGX3JGaW5GZXVGY29GaW4tRlM2JC1GIzYnRmBvRmNvRltwLUZTNiYtRiM2JkZpc0Zjb0Zpc0Y5RjlGaHBGW3FGOUY5RmZwRjlGOUZocEZbcUZmcEY5RjlGaHBGW3FGZnBGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRl9yLUYsNiVRI0FBRidGL0YyRjUtRiw2JVEnZXhwYW5kRidGL0YyLUZTNiQtRiM2Ji1GLDYlUS5NYXRyaXhJbnZlcnNlRidGL0YyLUZTNiQtRiM2JUYrRmZwRjlGOUZmcEY5RjlGZnBGOQ==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjQUFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWFjdGlvbkdGJDYlLUkobWZlbmNlZEdGJDYoLUYjNiYtSSdtdGFibGVHRiQ2Ny1JJG10ckdGJDYoLUkkbXRkR0YkNigtRiM2Ji1JI21uR0YkNiRRIjRGJ0Y5LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GZG8tSSVtc3ViR0YkNiUtRiw2JVEidUYnRi9GMi1GIzYoLUY2Ni1RIltGJ0Y5L0Y8RjFGPi9GQUYxRkJGREZGRkgvRktRLDAuMTY2NjY2N2VtRicvRk5GZHAtRiw2I1EhRictRjY2LVEiXUYnRjlGYXBGPkZicEZCRkRGRkZIRmNwL0ZOUSwwLjExMTExMTFlbUYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjkvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0Y5LyUpcm93YWxpZ25HRmhwLyUsY29sdW1uYWxpZ25HRmhwLyUrZ3JvdXBhbGlnbkdGaHAvJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGXnItRmhuNigtRl1vNiRRIjJGJ0Y5RmZxRmhxRmpxRlxyRl9yLUZobjYoLUZdbzYkRmVxRjlGZnFGaHFGanFGXHJGX3JGZnFGaHFGanEtRmVuNihGYXJGZnJGZnJGZnFGaHFGanEtRmVuNihGZnJGZnItRmhuNigtRiM2JS1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZnMtRl1vNiRGXnJGOUY5RmZxRmhxRmpxRlxyRl9yRmZxRmhxRmpxLyUmYWxpZ25HUSVheGlzRicvRmdxUSliYXNlbGluZUYnL0ZpcVEnY2VudGVyRicvRltyUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdGMS8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRmd0LyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRmJ1LyUmZnJhbWVHRmJ1LyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dGPS8lLWVxdWFsY29sdW1uc0dGPS8lLWRpc3BsYXlzdHlsZUdGPS8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0ZfdUZecUZhcUY5RjkvSSttc2VtYW50aWNzR0YkUSdNYXRyaXhGJy8lJW9wZW5HRmBwLyUmY2xvc2VHRltxRmV2LyUrYWN0aW9udHlwZUdRLnJ0YWJsZWFkZHJlc3NGJy8lKXJ0YWJsZWlkR1E1MTg0NDY3NDQwODA0MTk4NzAzNTBGJ0ZecUZhcUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjQUFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWFjdGlvbkdGJDYlLUkobWZlbmNlZEdGJDYoLUYjNiYtSSdtdGFibGVHRiQ2Ny1JJG10ckdGJDYoLUkkbXRkR0YkNigtRiM2Ji1JI21uR0YkNiRRIjRGJ0Y5LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GZG8tSSVtc3ViR0YkNiUtRiw2JVEidUYnRi9GMi1GIzYoLUY2Ni1RIltGJ0Y5L0Y8RjFGPi9GQUYxRkJGREZGRkgvRktRLDAuMTY2NjY2N2VtRicvRk5GZHAtRiw2I1EhRictRjY2LVEiXUYnRjlGYXBGPkZicEZCRkRGRkZIRmNwL0ZOUSwwLjExMTExMTFlbUYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjkvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0Y5LyUpcm93YWxpZ25HRmhwLyUsY29sdW1uYWxpZ25HRmhwLyUrZ3JvdXBhbGlnbkdGaHAvJShyb3dzcGFuR1EiMUYnLyUrY29sdW1uc3BhbkdGXnItRmhuNigtRl1vNiRRIjJGJ0Y5RmZxRmhxRmpxRlxyRl9yLUZobjYoLUZdbzYkRmVxRjlGZnFGaHFGanFGXHJGX3JGZnFGaHFGanEtRmVuNihGYXJGZnJGZnJGZnFGaHFGanEtRmVuNihGZnJGZnItRmhuNigtRiM2JS1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZnMtRl1vNiRGXnJGOUY5RmZxRmhxRmpxRlxyRl9yRmZxRmhxRmpxLyUmYWxpZ25HUSVheGlzRicvRmdxUSliYXNlbGluZUYnL0ZpcVEnY2VudGVyRicvRltyUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdGMS8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRmd0LyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRmJ1LyUmZnJhbWVHRmJ1LyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dGPS8lLWVxdWFsY29sdW1uc0dGPS8lLWRpc3BsYXlzdHlsZUdGPS8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0ZfdUZecUZhcUY5RjkvSSttc2VtYW50aWNzR0YkUSdNYXRyaXhGJy8lJW9wZW5HRmBwLyUmY2xvc2VHRltxRmV2LyUrYWN0aW9udHlwZUdRLnJ0YWJsZWFkZHJlc3NGJy8lKXJ0YWJsZWlkR1E1MTg0NDY3NDQwODA0MTk4NzAzNTBGJ0ZecUZhcUY5</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L627" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEoRGVwVmFyc0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNiYtRiw2JVEidUYnRi9GMi1GUDYkLUYjNigtRiw2JVEidEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRInhGJ0YvRjJGaG4tRiw2JVEieUYnRi9GMkY5RjktRiw2I1EhRidGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRKEZyb21KZXRGJ0YvRjItRlA2JC1GIzYnLUYsNiVRI0FBRidGL0YyRmhuRisvJStleGVjdXRhYmxlR0Y9RjlGOUZccUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEoRGVwVmFyc0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNiYtRiw2JVEidUYnRi9GMi1GUDYkLUYjNigtRiw2JVEidEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRInhGJ0YvRjJGaG4tRiw2JVEieUYnRi9GMkY5RjktRiw2I1EhRidGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRKEZyb21KZXRGJ0YvRjItRlA2JC1GIzYnLUYsNiVRI0FBRidGL0YyRmhuRisvJStleGVjdXRhYmxlR0Y9RjlGOUZccUY5</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWFjdGlvbkc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkobWZlbmNlZEdGJDYoLUklbXJvd0dGJDYmLUknbXRhYmxlR0YkNjctSSRtdHJHRiQ2KC1JJG10ZEdGJDYoLUYvNiYtSSNtbkdGJDYkUSI0RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnRkAvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkkvJSlzdHJldGNoeUdGSS8lKnN5bW1ldHJpY0dGSS8lKGxhcmdlb3BHRkkvJS5tb3ZhYmxlbGltaXRzR0ZJLyUnYWNjZW50R0ZJLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGWC1GLzYoLUkjbWlHRiQ2JVEidUYnLyUnaXRhbGljR1EldHJ1ZUYnL0ZBUSdpdGFsaWNGJy1GRDYuUTAmQXBwbHlGdW5jdGlvbjtGJy8lK2V4ZWN1dGFibGVHRklGQEZHRkpGTEZORlBGUkZURlZGWS1GLDYkLUYvNiotRmhuNiVRInRGJ0Zbb0Zeby1GRDYtUSIsRidGQEZHL0ZLRl1vRkxGTkZQRlJGVEZWL0ZaUSwwLjMzMzMzMzNlbUYnLUZobjYlUSJ4RidGW29GXm9GXHAtRmhuNiVRInlGJ0Zbb0Zeby8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGSUZARkBGaHBGW3FGQEZALyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0ZfcS8lK2dyb3VwYWxpZ25HRl9xLyUocm93c3BhbkdRIjFGJy8lK2NvbHVtbnNwYW5HRmZxLUY4NigtRj02JFEiMkYnRkBGXXFGYHFGYnFGZHFGZ3EtRjg2KC1GPTYkUSIwRidGQEZdcUZgcUZicUZkcUZncUZdcUZgcUZicS1GNTYoRmlxRl5yRl5yRl1xRmBxRmJxLUY1NihGXnJGXnItRjg2KC1GLzYlLUZENi1RKiZ1bWludXMwO0YnRkBGR0ZKRkxGTkZQRlJGVC9GV1EsMC4yMjIyMjIyZW1GJy9GWkZfcy1GPTYkRmZxRkBGQEZdcUZgcUZicUZkcUZncUZdcUZgcUZicS8lJmFsaWduR1ElYXhpc0YnL0ZecVEpYmFzZWxpbmVGJy9GYXFRJ2NlbnRlckYnL0ZjcVEnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRl1vLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGYHQvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGW3UvJSZmcmFtZUdGW3UvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0ZJLyUtZXF1YWxjb2x1bW5zR0ZJLyUtZGlzcGxheXN0eWxlR0ZJLyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRmh0RmhwRltxRkBGQC9JK21zZW1hbnRpY3NHRiRRJ01hdHJpeEYnLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRl52LyUrYWN0aW9udHlwZUdRLnJ0YWJsZWFkZHJlc3NGJy8lKXJ0YWJsZWlkR1E1MTg0NDY3NDQwODA0MTk4NzA3MTBGJw==">LUkobWFjdGlvbkc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkobWZlbmNlZEdGJDYoLUklbXJvd0dGJDYmLUknbXRhYmxlR0YkNjctSSRtdHJHRiQ2KC1JJG10ZEdGJDYoLUYvNiYtSSNtbkdGJDYkUSI0RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnRkAvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkkvJSlzdHJldGNoeUdGSS8lKnN5bW1ldHJpY0dGSS8lKGxhcmdlb3BHRkkvJS5tb3ZhYmxlbGltaXRzR0ZJLyUnYWNjZW50R0ZJLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGWC1GLzYoLUkjbWlHRiQ2JVEidUYnLyUnaXRhbGljR1EldHJ1ZUYnL0ZBUSdpdGFsaWNGJy1GRDYuUTAmQXBwbHlGdW5jdGlvbjtGJy8lK2V4ZWN1dGFibGVHRklGQEZHRkpGTEZORlBGUkZURlZGWS1GLDYkLUYvNiotRmhuNiVRInRGJ0Zbb0Zeby1GRDYtUSIsRidGQEZHL0ZLRl1vRkxGTkZQRlJGVEZWL0ZaUSwwLjMzMzMzMzNlbUYnLUZobjYlUSJ4RidGW29GXm9GXHAtRmhuNiVRInlGJ0Zbb0Zeby8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGSUZARkBGaHBGW3FGQEZALyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0ZfcS8lK2dyb3VwYWxpZ25HRl9xLyUocm93c3BhbkdRIjFGJy8lK2NvbHVtbnNwYW5HRmZxLUY4NigtRj02JFEiMkYnRkBGXXFGYHFGYnFGZHFGZ3EtRjg2KC1GPTYkUSIwRidGQEZdcUZgcUZicUZkcUZncUZdcUZgcUZicS1GNTYoRmlxRl5yRl5yRl1xRmBxRmJxLUY1NihGXnJGXnItRjg2KC1GLzYlLUZENi1RKiZ1bWludXMwO0YnRkBGR0ZKRkxGTkZQRlJGVC9GV1EsMC4yMjIyMjIyZW1GJy9GWkZfcy1GPTYkRmZxRkBGQEZdcUZgcUZicUZkcUZncUZdcUZgcUZicS8lJmFsaWduR1ElYXhpc0YnL0ZecVEpYmFzZWxpbmVGJy9GYXFRJ2NlbnRlckYnL0ZjcVEnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRl1vLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGYHQvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGW3UvJSZmcmFtZUdGW3UvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0ZJLyUtZXF1YWxjb2x1bW5zR0ZJLyUtZGlzcGxheXN0eWxlR0ZJLyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRmh0RmhwRltxRkBGQC9JK21zZW1hbnRpY3NHRiRRJ01hdHJpeEYnLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRl52LyUrYWN0aW9udHlwZUdRLnJ0YWJsZWFkZHJlc3NGJy8lKXJ0YWJsZWlkR1E1MTg0NDY3NDQwODA0MTk4NzA3MTBGJw==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L659" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYmLUY2NiYtRiM2KC1GLDYlUSJ0RidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJ4RidGL0YyRkEtRiw2JVEieUYnRi9GMkZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GLDYlUSJNRidGL0YyRkVGRS1GQjYtUSI6RidGRUZHL0ZLRklGTEZORlBGUkZUL0ZXUSwwLjI3Nzc3NzhlbUYnL0ZaRmpvLyUrZXhlY3V0YWJsZUdGSUZF">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYmLUY2NiYtRiM2KC1GLDYlUSJ0RidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJ4RidGL0YyRkEtRiw2JVEieUYnRi9GMkZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GLDYlUSJNRidGL0YyRkVGRS1GQjYtUSI6RidGRUZHL0ZLRklGTEZORlBGUkZUL0ZXUSwwLjI3Nzc3NzhlbUYnL0ZaRmpvLyUrZXhlY3V0YWJsZUdGSUZF</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L643" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEiZ0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ2V2YWxER0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzY8LUkjbW5HRiQ2J1EiNEYnLyUlYm9sZEdGMS8lK2ZvcmVncm91bmRHUSpbMCwxMjgsMF1GJy9GM1ElYm9sZEYnLyUrZm9udHdlaWdodEdGW28tRjY2MFEifkYnRmVuRmduRmpuRlxvRjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GYm8tRiw2KFEidUYnRmVuRi9GZ24vRjNRLGJvbGQtaXRhbGljRidGXG8tRlM2Jy1GIzYoLUYsNihRInRGJ0ZlbkYvRmduRmdvRlxvLUY2NjBRIixGJ0ZlbkZnbkZqbkZcb0Y7L0Y/RjFGQEZCRkRGRkZIRmFvL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNihRInhGJ0ZlbkYvRmduRmdvRlxvRmBwLUYsNihRInlGJ0ZlbkYvRmduRmdvRlxvRjlGZW5GZ25Gam5GXG8tRjY2MFEnJnNkb3Q7RidGZW5GZ25Gam5GXG9GO0Y+RkBGQkZERkZGSEZhb0Zjby1GLDYoUSNkdEYnRmVuRi9GZ25GZ29GXG9GXm8tRjY2MFEiJkYnRmVuRmduRmpuRlxvRjtGPkZARkJGREZGRkhGYW9GY29GXXBGXm9GX3EtRjY2MFEiK0YnRmVuRmduRmpuRlxvRjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GaXEtRlg2J1EiMkYnRmVuRmduRmpuRlxvLUZTNictRiM2NC1GLDYoUSNkeEYnRmVuRi9GZ25GZ29GXG9GXm9GYnFGXXBGXm9GX3FGZXFGX3FGXm9GYnFGXXBGXm9GYnJGZW5GZ24vJStleGVjdXRhYmxlR0Y9RmpuRlxvRmVuRmduRmpuRlxvLUY2NjBRKCZtaW51cztGJ0ZlbkZnbkZqbkZcb0Y7Rj5GQEZCRkRGRkZIRmhxRmpxLUYsNihRI2R5RidGZW5GL0ZnbkZnb0Zcb0Zeb0ZicUZdcEZeb0ZqckZlbkZnbkZlckZqbkZcb0Y5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmVyRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEiZ0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ2V2YWxER0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzY8LUkjbW5HRiQ2J1EiNEYnLyUlYm9sZEdGMS8lK2ZvcmVncm91bmRHUSpbMCwxMjgsMF1GJy9GM1ElYm9sZEYnLyUrZm9udHdlaWdodEdGW28tRjY2MFEifkYnRmVuRmduRmpuRlxvRjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GYm8tRiw2KFEidUYnRmVuRi9GZ24vRjNRLGJvbGQtaXRhbGljRidGXG8tRlM2Jy1GIzYoLUYsNihRInRGJ0ZlbkYvRmduRmdvRlxvLUY2NjBRIixGJ0ZlbkZnbkZqbkZcb0Y7L0Y/RjFGQEZCRkRGRkZIRmFvL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNihRInhGJ0ZlbkYvRmduRmdvRlxvRmBwLUYsNihRInlGJ0ZlbkYvRmduRmdvRlxvRjlGZW5GZ25Gam5GXG8tRjY2MFEnJnNkb3Q7RidGZW5GZ25Gam5GXG9GO0Y+RkBGQkZERkZGSEZhb0Zjby1GLDYoUSNkdEYnRmVuRi9GZ25GZ29GXG9GXm8tRjY2MFEiJkYnRmVuRmduRmpuRlxvRjtGPkZARkJGREZGRkhGYW9GY29GXXBGXm9GX3EtRjY2MFEiK0YnRmVuRmduRmpuRlxvRjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GaXEtRlg2J1EiMkYnRmVuRmduRmpuRlxvLUZTNictRiM2NC1GLDYoUSNkeEYnRmVuRi9GZ25GZ29GXG9GXm9GYnFGXXBGXm9GX3FGZXFGX3FGXm9GYnFGXXBGXm9GYnJGZW5GZ24vJStleGVjdXRhYmxlR0Y9RmpuRlxvRmVuRmduRmpuRlxvLUY2NjBRKCZtaW51cztGJ0ZlbkZnbkZqbkZcb0Y7Rj5GQEZCRkRGRkZIRmhxRmpxLUYsNihRI2R5RidGZW5GL0ZnbkZnb0Zcb0Zeb0ZicUZdcEZeb0ZqckZlbkZnbkZlckZqbkZcb0Y5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmVyRjk=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L646" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEnQ290VGVuRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZTLUYsNiVRLUNvdHRvblRlbnNvckYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRImdGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZqbkY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEnQ290VGVuRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZTLUYsNiVRLUNvdHRvblRlbnNvckYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRImdGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZqbkY5</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L639" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkQ1RKRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEmVG9KZXRGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ky1GLDYlUSdDb3RUZW5GJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUShEZXBWYXJzRidGL0YyRlotRiw2JVEpbm90YXRpb25GJ0YvRjItRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEramV0bnVtYmVyc0YnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmhvRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkQ1RKRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEmVG9KZXRGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ky1GLDYlUSdDb3RUZW5GJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUShEZXBWYXJzRidGL0YyRlotRiw2JVEpbm90YXRpb25GJ0YvRjItRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEramV0bnVtYmVyc0YnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmhvRjk=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L631" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L625" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEuVG9yc2lvblRlbnNvckYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRIkNGJ0YvRjIvJStleGVjdXRhYmxlR1EmZmFsc2VGJy9GM1Enbm9ybWFsRidGQC1JI21vR0YkNi1RIjtGJ0ZALyUmZmVuY2VHRj8vJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGPy8lKnN5bW1ldHJpY0dGPy8lKGxhcmdlb3BHRj8vJS5tb3ZhYmxlbGltaXRzR0Y/LyUnYWNjZW50R0Y/LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMjc3Nzc3OGVtRidGPUZA">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEuVG9yc2lvblRlbnNvckYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRIkNGJ0YvRjIvJStleGVjdXRhYmxlR1EmZmFsc2VGJy9GM1Enbm9ybWFsRidGQC1JI21vR0YkNi1RIjtGJ0ZALyUmZmVuY2VHRj8vJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGPy8lKnN5bW1ldHJpY0dGPy8lKGxhcmdlb3BHRj8vJS5tb3ZhYmxlbGltaXRzR0Y/LyUnYWNjZW50R0Y/LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMjc3Nzc3OGVtRidGPUZA</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEiMEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSNkdEYnRi9GMkY1LUYsNiVRJERfdEYnRi9GMkY1Rk9GOQ==">LUkkX0RHRzYiNiM3JDclUSd0ZW5zb3JGJEkjSjJHRiQ3JDclUShjb3ZfYmFzRiRRKGNvbl9iYXNGJEYsNyI3IzckNyUiIiJGMkYyIiIh</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L637" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZdby1JI21pR0YkNiVRI1UxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEqJiMxMDA4OzExRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiYtRiw2JVEidUYnRi9GMi1GUzYkLUYjNiktRiw2JVEidEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRInhGJ0YvRjJGW28tRiw2JVEieUYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5RmlvRjlGOS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGX28vRk5GYG8tRiw2JVElZGlmZkYnRi9GMi1GUzYkLUYjNidGVy1GUzYkLUYjNihGaG5GW29GY29GW29GZm9GOUY5RltvRmhuRjlGOS1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORl5xLUYsNiVRKiYjMTAwODsxMkYnRi9GMi1GUzYkLUYjNiVGV0ZmcEY5RjlGW3BGX3AtRlM2JC1GIzYnRldGZnBGW29GY29GOUY5RmpwLUYsNiVRKiYjMTAwODsxM0YnRi9GMkZjcUZbcEZfcC1GUzYkLUYjNidGV0ZmcEZbb0Zmb0Y5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdGYG8vJSZkZXB0aEdGanIvJSpsaW5lYnJlYWtHUShuZXdsaW5lRictRiw2JVEjVTJGJ0YvRjJGNS1GLDYlUSomIzEwMDg7MjFGJ0YvRjJGY3FGW3BGX3BGYnBGanAtRiw2JVEqJiMxMDA4OzIyRidGL0YyRmNxRltwRl9wRmdxRmpwLUYsNiVRKiYjMTAwODsyM0YnRi9GMkZjcUZbcEZfcEZeckZickZlci1GLDYlUSNVM0YnRi9GMkY1LUYsNiVRKiYjMTAwODszMUYnRi9GMkZjcUZbcEZfcEZicEZqcC1GLDYlUSomIzEwMDg7MzJGJ0YvRjJGY3FGW3BGX3BGZ3FGanAtRiw2JVEqJiMxMDA4OzMzRidGL0YyRmNxRltwRl9wRl5yLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGX29GXnBGYnJGaW9GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZdby1JI21pR0YkNiVRI1UxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEqJiMxMDA4OzExRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiYtRiw2JVEidUYnRi9GMi1GUzYkLUYjNiktRiw2JVEidEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRInhGJ0YvRjJGW28tRiw2JVEieUYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5RmlvRjlGOS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGX28vRk5GYG8tRiw2JVElZGlmZkYnRi9GMi1GUzYkLUYjNidGVy1GUzYkLUYjNihGaG5GW29GY29GW29GZm9GOUY5RltvRmhuRjlGOS1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORl5xLUYsNiVRKiYjMTAwODsxMkYnRi9GMi1GUzYkLUYjNiVGV0ZmcEY5RjlGW3BGX3AtRlM2JC1GIzYnRldGZnBGW29GY29GOUY5RmpwLUYsNiVRKiYjMTAwODsxM0YnRi9GMkZjcUZbcEZfcC1GUzYkLUYjNidGV0ZmcEZbb0Zmb0Y5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdGYG8vJSZkZXB0aEdGanIvJSpsaW5lYnJlYWtHUShuZXdsaW5lRictRiw2JVEjVTJGJ0YvRjJGNS1GLDYlUSomIzEwMDg7MjFGJ0YvRjJGY3FGW3BGX3BGYnBGanAtRiw2JVEqJiMxMDA4OzIyRidGL0YyRmNxRltwRl9wRmdxRmpwLUYsNiVRKiYjMTAwODsyM0YnRi9GMkZjcUZbcEZfcEZeckZickZlci1GLDYlUSNVM0YnRi9GMkY1LUYsNiVRKiYjMTAwODszMUYnRi9GMkZjcUZbcEZfcEZicEZqcC1GLDYlUSomIzEwMDg7MzJGJ0YvRjJGY3FGW3BGX3BGZ3FGanAtRiw2JVEqJiMxMDA4OzMzRidGL0YyRmNxRltwRl9wRl5yLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGX29GXnBGYnJGaW9GOQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L635" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY3LUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVEjRXRGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictRiw2LVEqJmNvbG9uZXE7RidGL0YyRjVGN0Y5RjtGPUY/L0ZCUSwwLjI3Nzc3NzhlbUYnL0ZFRlMtRkc2JVEnZXZhbERHRidGSkZNLUkobWZlbmNlZEdGJDYkLUYjNiktRkc2JVE/RGlyZWN0aW9uYWxDb3ZhcmlhbnREZXJpdmF0aXZlRidGSkZNLUZZNiQtRiM2KC1GRzYlUSREX3RGJ0ZKRk0tRiw2LVEiLEYnRi9GMi9GNkZMRjdGOUY7Rj1GP0ZBL0ZFUSwwLjMzMzMzMzNlbUYnLUZHNiVRImdGJ0ZKRk1GYW8tRkc2JVEiQ0YnRkpGTUYvRi8tRiw2LVEiK0YnRi9GMkY1RjdGOUY7Rj1GPy9GQlEsMC4yMjIyMjIyZW1GJy9GRUZhcC1GRzYlUSNVMUYnRkpGTS1GLDYtUScmc2RvdDtGJ0YvRjJGNUY3RjlGO0Y9Rj9GQUZERmdvRi9GLy1GLDYtUSI6RidGL0YyRjVGN0Y5RjtGPUY/RlJGVC1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0ZDLyUmZGVwdGhHRmFxLyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUZdcTYmRl9xRmJxRmRxL0ZncVElYXV0b0YnLUZHNiVRI0V4RidGSkZNRk9GVS1GWTYkLUYjNipGZ24tRlk2JC1GIzYpLUZHNiVRJERfeEYnRkpGTUZhb0Znb0Zhb0Zqby8lK2V4ZWN1dGFibGVHRjRGL0YvRl1wLUZHNiVRI1UyRidGSkZNRmZwRmdvRltzRi9GL0ZpcEZccS1GRzYlUSNFeUYnRkpGTUZPRlUtRlk2JC1GIzYpRmduLUZZNiQtRiM2KC1GRzYlUSREX3lGJ0ZKRk1GYW9GZ29GYW9Gam9GL0YvRl1wLUZHNiVRI1UzRidGSkZNRmZwRmdvRi9GL0ZpcEZbc0Yv">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY3LUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVEjRXRGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictRiw2LVEqJmNvbG9uZXE7RidGL0YyRjVGN0Y5RjtGPUY/L0ZCUSwwLjI3Nzc3NzhlbUYnL0ZFRlMtRkc2JVEnZXZhbERHRidGSkZNLUkobWZlbmNlZEdGJDYkLUYjNiktRkc2JVE/RGlyZWN0aW9uYWxDb3ZhcmlhbnREZXJpdmF0aXZlRidGSkZNLUZZNiQtRiM2KC1GRzYlUSREX3RGJ0ZKRk0tRiw2LVEiLEYnRi9GMi9GNkZMRjdGOUY7Rj1GP0ZBL0ZFUSwwLjMzMzMzMzNlbUYnLUZHNiVRImdGJ0ZKRk1GYW8tRkc2JVEiQ0YnRkpGTUYvRi8tRiw2LVEiK0YnRi9GMkY1RjdGOUY7Rj1GPy9GQlEsMC4yMjIyMjIyZW1GJy9GRUZhcC1GRzYlUSNVMUYnRkpGTS1GLDYtUScmc2RvdDtGJ0YvRjJGNUY3RjlGO0Y9Rj9GQUZERmdvRi9GLy1GLDYtUSI6RidGL0YyRjVGN0Y5RjtGPUY/RlJGVC1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0ZDLyUmZGVwdGhHRmFxLyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUZdcTYmRl9xRmJxRmRxL0ZncVElYXV0b0YnLUZHNiVRI0V4RidGSkZNRk9GVS1GWTYkLUYjNipGZ24tRlk2JC1GIzYpLUZHNiVRJERfeEYnRkpGTUZhb0Znb0Zhb0Zqby8lK2V4ZWN1dGFibGVHRjRGL0YvRl1wLUZHNiVRI1UyRidGSkZNRmZwRmdvRltzRi9GL0ZpcEZccS1GRzYlUSNFeUYnRkpGTUZPRlUtRlk2JC1GIzYpRmduLUZZNiQtRiM2KC1GRzYlUSREX3lGJ0ZKRk1GYW9GZ29GYW9Gam9GL0YvRl1wLUZHNiVRI1UzRidGSkZNRmZwRmdvRi9GL0ZpcEZbc0Yv</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L633" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZpci1JI21pR0YkNiVRJkVxMDAwRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEzVGVuc29ySW5uZXJQcm9kdWN0RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNjAtRiw2JVEiZ0YnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGaG4vRk5GaW4tRiw2JVEjRXRGJ0YvRjJGWkZcby1GLDYlUSNkdEYnRi9GMkZcby1GNjYtUSImRidGOUY7Rj5GQEZCRkRGRkZIRmhuRl9vLUYsNiVRInRGJ0YvRjJGXG9GY28vJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0Zpbi8lJmRlcHRoR0ZmcC8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GYnA2JkZkcEZncEZpcC9GXHFRJWF1dG9GJy1GLDYlUSZFcTAwMUYnRi9GMkY1Rk8tRlM2JC1GIzYwRldGWkZcb0Zgb0ZaRlxvRmNvRlxvRmZvRmlvRlxvLUYsNiVRI2R4RidGL0YyRlxwRjlGOUZecEZhcEZecS1GLDYlUSZFcTAwMkYnRi9GMkY1Rk8tRlM2JC1GIzYwRldGWkZcb0Zgb0ZaRlxvRmNvRlxvRmZvRmlvRlxvLUYsNiVRI2R5RidGL0YyRlxwRjlGOUZecEZhcEZecS1GLDYlUSZFcTAxMUYnRi9GMkY1Rk8tRlM2JC1GIzYwRldGWkZcb0Zgb0ZaRlxvRmlxRlxvRmZvRmlvRlxvRmlxRlxwRjlGOUZecEZhcEZecS1GLDYlUSZFcTAxMkYnRi9GMkY1Rk8tRlM2JC1GIzYwRldGWkZcb0Zgb0ZaRlxvRmlxRlxvRmZvRmlvRlxvRmNyRlxwRjlGOUZecEZhcEZecS1GLDYlUSZFcTAyMkYnRi9GMkY1Rk8tRlM2JC1GIzYwRldGWkZcb0Zgb0ZaRlxvRmNyRlxvRmZvRmlvRlxvRmNyRlxwRjlGOUZecEZhcC1GLDYlUSZFcTEwMEYnRi9GMkY1Rk8tRlM2JC1GIzYwRldGWkZcby1GLDYlUSNFeEYnRi9GMkZaRlxvRmNvRlxvRmZvRmlvRlxvRmNvRlxwRjlGOUZecEZhcEZecS1GLDYlUSZFcTEwMUYnRi9GMkY1Rk8tRlM2JC1GIzYwRldGWkZcb0ZidEZaRlxvRmNvRlxvRmZvRmlvRlxvRmlxRlxwRjlGOUZecEZhcEZecS1GLDYlUSZFcTEwMkYnRi9GMkY1Rk8tRlM2JC1GIzYwRldGWkZcb0ZidEZaRlxvRmNvRlxvRmZvRmlvRlxvRmNyRlxwRjlGOUZecEZhcEZecS1GLDYlUSZFcTExMUYnRi9GMkY1Rk8tRlM2JC1GIzYwRldGWkZcb0ZidEZaRlxvRmlxRlxvRmZvRmlvRlxvRmlxRlxwRjlGOUZecEZhcEZecS1GLDYlUSZFcTExMkYnRi9GMkY1Rk8tRlM2JC1GIzYwRldGWkZcb0ZidEZaRlxvRmlxRlxvRmZvRmlvRlxvRmNyRlxwRjlGOUZecEZhcEZecS1GLDYlUSZFcTEyMkYnRi9GMkY1Rk8tRlM2JC1GIzYwRldGWkZcb0ZidEZaRlxvRmNyRlxvRmZvRmlvRlxvRmNyRlxwRjlGOUZecEZhcC1GLDYlUSZFcTIwMEYnRi9GMkY1Rk8tRlM2JC1GIzYwRldGWkZcby1GLDYlUSNFeUYnRi9GMkZaRlxvRmNvRlxvRmZvRmlvRlxvRmNvRlxwRjlGOUZecEZhcEZecS1GLDYlUSZFcTIwMUYnRi9GMkY1Rk8tRlM2JC1GIzYwRldGWkZcb0Zfd0ZaRlxvRmNvRlxvRmZvRmlvRlxvRmlxRlxwRjlGOUZecEZhcEZecS1GLDYlUSZFcTIwMkYnRi9GMkY1Rk8tRlM2JC1GIzYwRldGWkZcb0Zfd0ZaRlxvRmNvRlxvRmZvRmlvRlxvRmNyRlxwRjlGOUZecEZhcEZecS1GLDYlUSZFcTIxMUYnRi9GMkY1Rk8tRlM2JC1GIzYwRldGWkZcb0Zfd0ZaRlxvRmlxRlxvRmZvRmlvRlxvRmlxRlxwRjlGOUZecEZhcEZecS1GLDYlUSZFcTIxMkYnRi9GMkY1Rk8tRlM2JC1GIzYwRldGWkZcb0Zfd0ZaRlxvRmlxRlxvRmZvRmlvRlxvRmNyRlxwRjlGOUZecEZhcEZecS1GLDYlUSZFcTIyMkYnRi9GMkY1Rk8tRlM2JC1GIzYwRldGWkZcb0Zfd0ZaRlxvRmNyRlxvRmZvRmlvRlxvRmNyRlxwRjlGOUZecC1GLDYjUSFGJ0ZccEY5">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</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L632" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjc0FGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSZzb2x2ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUZTNiYtRiM2ZW8tRiw2JVEmRXEwMDBGJ0YvRjItRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIwRidGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRJkVxMDAxRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDAyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDExRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDEyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDIyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTAwRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTAxRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTAyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTExRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTEyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTIyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjAwRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjAxRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjAyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjExRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjEyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjIyRidGL0YyRmhuRltvLyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRl9vLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGY28vRk5GZG8tRlM2Ji1GIzZHLUYsNiVRJWEwMDBGJ0YvRjJGX28tRiw2JVElYTAwMUYnRi9GMkZfby1GLDYlUSVhMDAyRidGL0YyRl9vLUYsNiVRJWEwMTBGJ0YvRjJGX28tRiw2JVElYTAxMUYnRi9GMkZfby1GLDYlUSVhMDEyRidGL0YyRl9vLUYsNiVRJWEwMjBGJ0YvRjJGX28tRiw2JVElYTAyMUYnRi9GMkZfby1GLDYlUSVhMDIyRidGL0YyRl9vLUYsNiVRJWExMDFGJ0YvRjJGX28tRiw2JVElYTEwMkYnRi9GMkZfby1GLDYlUSVhMTExRidGL0YyRl9vLUYsNiVRJWExMTJGJ0YvRjJGX28tRiw2JVElYTEyMUYnRi9GMkZfby1GLDYlUSVhMTIyRidGL0YyRl9vLUYsNiVRJWEyMDJGJ0YvRjJGX28tRiw2JVElYTIxMkYnRi9GMkZfby1GLDYlUSVhMjIyRidGL0YyRmpyRjlGOS9GXXNRIltGJy9GYHNRIl1GJ0ZqckY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GanJGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjc0FGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSZzb2x2ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUZTNiYtRiM2ZW8tRiw2JVEmRXEwMDBGJ0YvRjItRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIwRidGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRJkVxMDAxRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDAyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDExRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDEyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDIyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTAwRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTAxRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTAyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTExRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTEyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTIyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjAwRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjAxRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjAyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjExRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjEyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjIyRidGL0YyRmhuRltvLyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRl9vLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGY28vRk5GZG8tRlM2Ji1GIzZHLUYsNiVRJWEwMDBGJ0YvRjJGX28tRiw2JVElYTAwMUYnRi9GMkZfby1GLDYlUSVhMDAyRidGL0YyRl9vLUYsNiVRJWEwMTBGJ0YvRjJGX28tRiw2JVElYTAxMUYnRi9GMkZfby1GLDYlUSVhMDEyRidGL0YyRl9vLUYsNiVRJWEwMjBGJ0YvRjJGX28tRiw2JVElYTAyMUYnRi9GMkZfby1GLDYlUSVhMDIyRidGL0YyRl9vLUYsNiVRJWExMDFGJ0YvRjJGX28tRiw2JVElYTEwMkYnRi9GMkZfby1GLDYlUSVhMTExRidGL0YyRl9vLUYsNiVRJWExMTJGJ0YvRjJGX28tRiw2JVElYTEyMUYnRi9GMkZfby1GLDYlUSVhMTIyRidGL0YyRl9vLUYsNiVRJWEyMDJGJ0YvRjJGX28tRiw2JVElYTIxMkYnRi9GMkZfby1GLDYlUSVhMjIyRidGL0YyRmpyRjlGOS9GXXNRIltGJy9GYHNRIl1GJ0ZqckY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GanJGOQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L615" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjQzFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSdldmFsREdGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Jy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmVuLUYsNiVRJXN1YnNGJ0YvRjItRlM2JC1GIzYmLUZTNiYtRiM2JS1GLDYlUSNvcEYnRi9GMi1GUzYkLUYjNiVGYm8tRlM2JC1GIzYkLUYsNiVRI3NBRidGL0YyRjlGOUY5RjlGOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRlovRk5RLDAuMzMzMzMzM2VtRictRiw2JVEiQ0YnRi9GMkY5RjlGV0Y5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjQzFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSdldmFsREdGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Jy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmVuLUYsNiVRJXN1YnNGJ0YvRjItRlM2JC1GIzYmLUZTNiYtRiM2JS1GLDYlUSNvcEYnRi9GMi1GUzYkLUYjNiVGYm8tRlM2JC1GIzYkLUYsNiVRI3NBRidGL0YyRjlGOUY5RjlGOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRlovRk5RLDAuMzMzMzMzM2VtRictRiw2JVEiQ0YnRi9GMkY5RjlGV0Y5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L618" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEnZXZhbERHRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNi0tRiw2JVE0Q292YXJpYW50RGVyaXZhdGl2ZUYnRi9GMi1GNjYkLUYjNiYtRiw2JVEiZ0YnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGTC8lKnN5bW1ldHJpY0dGTC8lKGxhcmdlb3BHRkwvJS5tb3ZhYmxlbGltaXRzR0ZMLyUnYWNjZW50R0ZMLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEjQzFGJ0YvRjJGSEZILUZFNi1RIitGJ0ZIRkovRk5GTEZPRlFGU0ZVRlcvRlpRLDAuMjIyMjIyMmVtRicvRmduRmFvLUZFNi1RIn5GJ0ZIRkpGX29GT0ZRRlNGVUZXRlkvRmduRmVuRkFGY28tRkU2LVEiJkYnRkhGSkZfb0ZPRlFGU0ZVRldGWUZmby1GLDYlUSJ0RidGL0YyRmNvLUY2NiQtRiM2MS1GLDYlUSNVMUYnRi9GMi1GRTYtUScmc2RvdDtGJ0ZIRkpGX29GT0ZRRlNGVUZXRllGZm8tRiw2JVEjZHRGJ0YvRjJGXG9GY28tRiw2JVEjVTJGJ0YvRjJGZHAtRiw2JVEjZHhGJ0YvRjJGXG9GY28tRiw2JVEjVTNGJ0YvRjJGY29GZHAtRiw2JVEjZHlGJ0YvRjJGSEZIRkhGSC1GRTYtUSI7RidGSEZKRk1GT0ZRRlNGVUZXRlkvRmduUSwwLjI3Nzc3NzhlbUYnLyUrZXhlY3V0YWJsZUdGTEZI">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEnZXZhbERHRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNi0tRiw2JVE0Q292YXJpYW50RGVyaXZhdGl2ZUYnRi9GMi1GNjYkLUYjNiYtRiw2JVEiZ0YnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGTC8lKnN5bW1ldHJpY0dGTC8lKGxhcmdlb3BHRkwvJS5tb3ZhYmxlbGltaXRzR0ZMLyUnYWNjZW50R0ZMLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEjQzFGJ0YvRjJGSEZILUZFNi1RIitGJ0ZIRkovRk5GTEZPRlFGU0ZVRlcvRlpRLDAuMjIyMjIyMmVtRicvRmduRmFvLUZFNi1RIn5GJ0ZIRkpGX29GT0ZRRlNGVUZXRlkvRmduRmVuRkFGY28tRkU2LVEiJkYnRkhGSkZfb0ZPRlFGU0ZVRldGWUZmby1GLDYlUSJ0RidGL0YyRmNvLUY2NiQtRiM2MS1GLDYlUSNVMUYnRi9GMi1GRTYtUScmc2RvdDtGJ0ZIRkpGX29GT0ZRRlNGVUZXRllGZm8tRiw2JVEjZHRGJ0YvRjJGXG9GY28tRiw2JVEjVTJGJ0YvRjJGZHAtRiw2JVEjZHhGJ0YvRjJGXG9GY28tRiw2JVEjVTNGJ0YvRjJGY29GZHAtRiw2JVEjZHlGJ0YvRjJGSEZIRkhGSC1GRTYtUSI7RidGSEZKRk1GT0ZRRlNGVUZXRlkvRmduUSwwLjI3Nzc3NzhlbUYnLyUrZXhlY3V0YWJsZUdGTEZI</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEiMEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSNkdEYnRi9GMkY1Rk9GNUZPRjk=">LUkkX0RHRzYiNiM3JDclUSd0ZW5zb3JGJEkjSjJHRiQ3JDclUShjb3ZfYmFzRiRGLEYsNyI3IzckNyUiIiJGMUYxIiIh</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L665" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY+LUkjbWlHRiQ2JVEjUjFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSJ+RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkwtRjY2LVEqJmNvbG9uZXE7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjI3Nzc3NzhlbUYnL0ZORlNGNS1GLDYlUTBDdXJ2YXR1cmVUZW5zb3JGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSNDMUYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGUkZULUYsNiVRJVJpYzFGJ0YvRjJGNUZPRjUtRiw2JVEsUmljY2lUZW5zb3JGJ0YvRjItRlk2JC1GIzYlRitGam5GOUY5RlxvLUYsNiVRI1QxRidGL0YyRjVGT0Y1LUYsNiVRMlN5bW1ldHJpemVJbmRpY2VzRidGL0YyLUZZNiQtRiM2LEZfby1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRkovRk5RLDAuMzMzMzMzM2VtRidGNS1GWTYmLUYjNigtSSNtbkdGJDYkUSIxRidGOUZjcEY1LUZecTYkUSIyRidGOUZqbkY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGY3BGNS1JI21zR0YkNiNRKlN5bW1ldHJpY0YnLUYsNiNRIUYnRmpuRjlGOUZcby1GLDYlUSRSZXNGJ0YvRjJGTy1GLDYlUSdldmFsREdGJ0YvRjItRlk2JC1GIzYqRmlvRjUtRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORl9zRjUtRiw2JVEiVkYnRi9GMi1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRImdGJ0YvRjJGOUY5RlxvRmpuRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY+LUkjbWlHRiQ2JVEjUjFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSJ+RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkwtRjY2LVEqJmNvbG9uZXE7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjI3Nzc3NzhlbUYnL0ZORlNGNS1GLDYlUTBDdXJ2YXR1cmVUZW5zb3JGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSNDMUYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGUkZULUYsNiVRJVJpYzFGJ0YvRjJGNUZPRjUtRiw2JVEsUmljY2lUZW5zb3JGJ0YvRjItRlk2JC1GIzYlRitGam5GOUY5RlxvLUYsNiVRI1QxRidGL0YyRjVGT0Y1LUYsNiVRMlN5bW1ldHJpemVJbmRpY2VzRidGL0YyLUZZNiQtRiM2LEZfby1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRkovRk5RLDAuMzMzMzMzM2VtRidGNS1GWTYmLUYjNigtSSNtbkdGJDYkUSIxRidGOUZjcEY1LUZecTYkUSIyRidGOUZqbkY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGY3BGNS1JI21zR0YkNiNRKlN5bW1ldHJpY0YnLUYsNiNRIUYnRmpuRjlGOUZcby1GLDYlUSRSZXNGJ0YvRjJGTy1GLDYlUSdldmFsREdGJ0YvRjItRlk2JC1GIzYqRmlvRjUtRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORl9zRjUtRiw2JVEiVkYnRi9GMi1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRImdGJ0YvRjJGOUY5RlxvRmpuRjk=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L617" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZFLUkjbWlHRiQ2JVEmTkVRdHRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUTBDb250cmFjdEluZGljZXNGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Li1GLDYlUSRSZXNGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmhuL0ZORmluLUYsNiVRJERfdEYnRi9GMkZcby1GNjYtUSImRidGOUY7Rj5GQEZCRkRGRkZIRmhuRl9vLUYsNiVRInRGJ0YvRjJGXG9GYG9GWi1GUzYmLUYjNiYtRlM2Ji1GIzYmLUkjbW5HRiQ2JFEiMUYnRjlGWkZhcEY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGWi1GUzYmLUYjNiYtRmJwNiRRIjJGJ0Y5RlpGX3FGOUY5RmVwRmhwRjlGOUZlcEZocEY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEmTkVRdHhGJ0YvRjJGNUZPLUZTNiQtRiM2LkZXRlpGXG9GYG9GXG9GY29GZm9GXG8tRiw2JVEkRF94RidGL0YyRlpGaW9GOUY5RmJxLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRmluLyUmZGVwdGhHRmRyLyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUYsNiVRJk5FUXR5RidGL0YyRjVGTy1GUzYkLUYjNi5GV0ZaRlxvRmBvRlxvRmNvRmZvRlxvLUYsNiVRJERfeUYnRi9GMkZaRmlvRjlGOUZicS1GLDYlUSZORVF4eEYnRi9GMkY1Rk8tRlM2JC1GIzYuRldGWkZcb0ZcckZcb0Zjb0Zmb0Zcb0ZcckZaRmlvRjlGOUZicUZfci1GLDYlUSZORVF4eUYnRi9GMkY1Rk8tRlM2JC1GIzYuRldGWkZcb0ZcckZcb0Zjb0Zmb0Zcb0Zjc0ZaRmlvRjlGOUZicUZcby1GLDYlUSZORVF5eUYnRi9GMkY1Rk8tRlM2JC1GIzYuRldGWkZcb0Zjc0Zcb0Zjb0Zmb0Zcb0Zjc0ZaRmlvRjlGOUZicS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZFLUkjbWlHRiQ2JVEmTkVRdHRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUTBDb250cmFjdEluZGljZXNGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Li1GLDYlUSRSZXNGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmhuL0ZORmluLUYsNiVRJERfdEYnRi9GMkZcby1GNjYtUSImRidGOUY7Rj5GQEZCRkRGRkZIRmhuRl9vLUYsNiVRInRGJ0YvRjJGXG9GYG9GWi1GUzYmLUYjNiYtRlM2Ji1GIzYmLUkjbW5HRiQ2JFEiMUYnRjlGWkZhcEY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGWi1GUzYmLUYjNiYtRmJwNiRRIjJGJ0Y5RlpGX3FGOUY5RmVwRmhwRjlGOUZlcEZocEY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEmTkVRdHhGJ0YvRjJGNUZPLUZTNiQtRiM2LkZXRlpGXG9GYG9GXG9GY29GZm9GXG8tRiw2JVEkRF94RidGL0YyRlpGaW9GOUY5RmJxLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRmluLyUmZGVwdGhHRmRyLyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUYsNiVRJk5FUXR5RidGL0YyRjVGTy1GUzYkLUYjNi5GV0ZaRlxvRmBvRlxvRmNvRmZvRlxvLUYsNiVRJERfeUYnRi9GMkZaRmlvRjlGOUZicS1GLDYlUSZORVF4eEYnRi9GMkY1Rk8tRlM2JC1GIzYuRldGWkZcb0ZcckZcb0Zjb0Zmb0Zcb0ZcckZaRmlvRjlGOUZicUZfci1GLDYlUSZORVF4eUYnRi9GMkY1Rk8tRlM2JC1GIzYuRldGWkZcb0ZcckZcb0Zjb0Zmb0Zcb0Zjc0ZaRmlvRjlGOUZicUZcby1GLDYlUSZORVF5eUYnRi9GMkY1Rk8tRlM2JC1GIzYuRldGWkZcb0Zjc0Zcb0Zjb0Zmb0Zcb0Zjc0ZaRmlvRjlGOUZicS8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L621" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L612" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYqLUY2NiYtRiM2KC1GLDYlUSJ0RidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJ4RidGL0YyRkEtRiw2JVEieUYnRi9GMkZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GNjYmLUYjNiQtRiw2JVEidUYnRi9GMkZFRkVGXG9GX29GQS1GLDYlUSNKMkYnRi9GMkZBLUkjbW5HRiQ2JFEiNEYnRkVGRUZFLUZCNi1RIjpGJ0ZFRkcvRktGSUZMRk5GUEZSRlQvRldRLDAuMjc3Nzc3OGVtRicvRlpGZXAvJStleGVjdXRhYmxlR0ZJRkU=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYqLUY2NiYtRiM2KC1GLDYlUSJ0RidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJ4RidGL0YyRkEtRiw2JVEieUYnRi9GMkZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GNjYmLUYjNiQtRiw2JVEidUYnRi9GMkZFRkVGXG9GX29GQS1GLDYlUSNKMkYnRi9GMkZBLUkjbW5HRiQ2JFEiNEYnRkVGRUZFLUZCNi1RIjpGJ0ZFRkcvRktGSUZMRk5GUEZSRlQvRldRLDAuMjc3Nzc3OGVtRicvRlpGZXAvJStleGVjdXRhYmxlR0ZJRkU=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L619" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2Jy1GLDYlUSNkZUYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSomY29sb25lcTtGJ0Y3LyUmZmVuY2VHRjYvJSpzZXBhcmF0b3JHRjYvJSlzdHJldGNoeUdGNi8lKnN5bW1ldHJpY0dGNi8lKGxhcmdlb3BHRjYvJS5tb3ZhYmxlbGltaXRzR0Y2LyUnYWNjZW50R0Y2LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYlUTlEaWZmZXJlbnRpYWxFcXVhdGlvbkRhdGFGJy9GNVEldHJ1ZUYnL0Y4USdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYmLUZZNiYtRiM2JC1GLDYlUSJGRidGNEY3RjdGNy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GOzYtUSIsRidGN0Y+L0ZBRlVGQkZERkZGSEZKL0ZNUSYwLjBlbUYnL0ZQUSwwLjMzMzMzMzNlbUYnLUZZNiYtRiM2JS1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGVEZWLUYjNiYtSSNtbkdGJDYkUSIxRidGN0Zkby1GaXA2JFEiMkYnRjdGNy8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRitGN0Y3Rl5vRmFvRjdGN0Y3RisvJStleGVjdXRhYmxlR0Y2Rjc=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2Jy1GLDYlUSNkZUYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSomY29sb25lcTtGJ0Y3LyUmZmVuY2VHRjYvJSpzZXBhcmF0b3JHRjYvJSlzdHJldGNoeUdGNi8lKnN5bW1ldHJpY0dGNi8lKGxhcmdlb3BHRjYvJS5tb3ZhYmxlbGltaXRzR0Y2LyUnYWNjZW50R0Y2LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYlUTlEaWZmZXJlbnRpYWxFcXVhdGlvbkRhdGFGJy9GNVEldHJ1ZUYnL0Y4USdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYmLUZZNiYtRiM2JC1GLDYlUSJGRidGNEY3RjdGNy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GOzYtUSIsRidGN0Y+L0ZBRlVGQkZERkZGSEZKL0ZNUSYwLjBlbUYnL0ZQUSwwLjMzMzMzMzNlbUYnLUZZNiYtRiM2JS1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGVEZWLUYjNiYtSSNtbkdGJDYkUSIxRidGN0Zkby1GaXA2JFEiMkYnRjdGNy8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRitGN0Y3Rl5vRmFvRjdGN0Y3RisvJStleGVjdXRhYmxlR0Y2Rjc=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjZGVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNigtRlA2Ji1GIzYmLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2KC1JI21uR0YkNiRRIjFGJ0Y5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRltvNiRRIjJGJ0Y5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjkvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0Zpb0ZccEY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRl5vLUZQNiYtRiM2Ji1GIzYqRlgtRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZhcS1GIzYmLUZZNiVGZW4tRiM2KC1GNjYtUSJbRidGOS9GPEYxRj4vRkFGMUZCRkRGRkZIL0ZLUSwwLjE2NjY2NjdlbUYnL0ZORl9yLUYsNiNRIUYnLUY2Ni1RIl1GJ0Y5RlxyRj5GXXJGQkZERkZGSEZeci9GTlEsMC4xMTExMTExZW1GJ0Zpb0ZccEY5Rl5wLUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkhGYm8vRk5GY28tRlk2JUZlbi1GIzYoRmZvRl5vRmZvRmlvRlxwRjlGXnBGOUZdcS1JKG1zdWJzdXBHRiQ2J0Zlbi1GIzYmRmZvRmlvRlxwRjlGZm8vJTFzdXBlcnNjcmlwdHNoaWZ0R0ZgcEZecEZdcS1GWTYlRmVuLUYjNigtRltvNiRRIjNGJ0Y5Rl5vRlx0RmlvRlxwRjlGXnBGOUZpb0ZccEY5RjkvRmJwRltyL0ZlcEZmckZpb0ZccEY5RjlGX3RGYHRGaW9GXHBGOQ==">LUkkX0RHRzYiNiM3JDcnUSNERUYkUS5fVGVtcERHRnJhbWUxRiQ3JFEtZXZvbHV0aW9uYXJ5RiQiIiE8IyZJInVHRiQ2JCIiIiIiI0kjSjJHRiQ3IzckNyMiIiYsKkYuRjEqJiZGL0YkRjEmRi82JEYyRjJGMSEiIiokKSZGLzYjRjJGMkYxRj0mRi82JCIiJEZERj0=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L620" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEkZGUyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEoUHJvbG9uZ0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRI2RlRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictSSNtbkdGJDYkUSIyRidGOUY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEmZGVUUkFGJ0YvRjJGNS1GLDYlUS9UcmFuc2Zvcm1hdGlvbkYnRi9GMi1GUzYkLUYjNiRGK0Y5RjlGYG8vJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEkZGUyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEoUHJvbG9uZ0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRI2RlRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictSSNtbkdGJDYkUSIyRidGOUY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEmZGVUUkFGJ0YvRjJGNS1GLDYlUS9UcmFuc2Zvcm1hdGlvbkYnRi9GMi1GUzYkLUYjNiRGK0Y5RjlGYG8vJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L614" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L662" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkRXEwRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEpUHVsbGJhY2tGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSZkZVRSQUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRJlRvSmV0RidGL0YyLUZTNiQtRiM2Ki1GLDYlUSZORVF0dEYnRi9GMkZaLUYsNiVRKERlcFZhcnNGJ0YvRjJGWi1GLDYlUSlub3RhdGlvbkYnRi9GMi1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUStqZXRudW1iZXJzRidGL0YyRjlGOS8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmJwRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkRXEwRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEpUHVsbGJhY2tGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSZkZVRSQUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRJlRvSmV0RidGL0YyLUZTNiQtRiM2Ki1GLDYlUSZORVF0dEYnRi9GMkZaLUYsNiVRKERlcFZhcnNGJ0YvRjJGWi1GLDYlUSlub3RhdGlvbkYnRi9GMi1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUStqZXRudW1iZXJzRidGL0YyRjlGOS8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmJwRjk=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L663" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjVlNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSZzb2x2ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRJEVxMEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRIlZGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZfb0Y5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjVlNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSZzb2x2ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRJEVxMEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRIlZGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZfb0Y5</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L661" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZDLUkjbWlHRiQ2JVEkRXExRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEmbnVtZXJGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVzdWJzRidGL0YyLUZTNiQtRiM2Ky1GLDYlUSJWRidGL0YyLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRI1ZTRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEpUHVsbGJhY2tGJ0YvRjItRlM2JC1GIzYnLUYsNiVRJmRlVFJBRidGL0YyRmFvLUYsNiVRJlRvSmV0RidGL0YyLUZTNiQtRiM2Ki1GLDYlUSZORVF0eEYnRi9GMkZhby1GLDYlUShEZXBWYXJzRidGL0YyRmFvLUYsNiVRKW5vdGF0aW9uRidGL0YyRltvLUYsNiVRK2pldG51bWJlcnNGJ0YvRjJGOUY5RjlGOS1GLDYjUSFGJy8lK2V4ZWN1dGFibGVHRj1GOUY5RmlxRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0Zmby8lJmRlcHRoR0Zjci8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GLDYlUSRFcTJGJ0YvRjJGNUZPLUZTNiQtRiM2JUZXLUZTNiQtRiM2KkZobkZbb0Zeb0Zhb0Zpby1GUzYkLUYjNidGYHBGYW9GY3AtRlM2JC1GIzYqLUYsNiVRJk5FUXR5RidGL0YyRmFvRl1xRmFvRmBxRltvRmNxRjlGOUY5RjlGZnFGOUY5RjlGOUZbckZeci1GLDYlUSRFcTNGJ0YvRjJGNUZPLUZTNiQtRiM2JUZXLUZTNiQtRiM2KkZobkZbb0Zeb0Zhb0Zpby1GUzYkLUYjNidGYHBGYW9GY3AtRlM2JC1GIzYqLUYsNiVRJk5FUXh4RidGL0YyRmFvRl1xRmFvRmBxRltvRmNxRjlGOUY5RjlGZnFGOUY5RjlGOS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmVvL0ZORmZvRltyRl5yLUYsNiVRJEVxNEYnRi9GMkY1Rk8tRlM2JC1GIzYlRlctRlM2JC1GIzYqRmhuRltvRl5vRmFvRmlvLUZTNiQtRiM2J0ZgcEZhb0ZjcC1GUzYkLUYjNiotRiw2JVEmTkVReHlGJ0YvRjJGYW9GXXFGYW9GYHFGW29GY3FGOUY5RjlGOUZmcUY5RjlGOUY5RltyRl5yLUYsNiVRJEVxNUYnRi9GMkY1Rk8tRlM2JC1GIzYlRlctRlM2JC1GIzYqRmhuRltvRl5vRmFvRmlvLUZTNiQtRiM2J0ZgcEZhb0ZjcC1GUzYkLUYjNiotRiw2JVEmTkVReXlGJ0YvRjJGYW9GXXFGYW9GYHFGW29GY3FGOUY5RjlGOUZmcUY5RjlGOUY5Rmd1RltyRmlxRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZDLUkjbWlHRiQ2JVEkRXExRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEmbnVtZXJGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVzdWJzRidGL0YyLUZTNiQtRiM2Ky1GLDYlUSJWRidGL0YyLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRI1ZTRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEpUHVsbGJhY2tGJ0YvRjItRlM2JC1GIzYnLUYsNiVRJmRlVFJBRidGL0YyRmFvLUYsNiVRJlRvSmV0RidGL0YyLUZTNiQtRiM2Ki1GLDYlUSZORVF0eEYnRi9GMkZhby1GLDYlUShEZXBWYXJzRidGL0YyRmFvLUYsNiVRKW5vdGF0aW9uRidGL0YyRltvLUYsNiVRK2pldG51bWJlcnNGJ0YvRjJGOUY5RjlGOS1GLDYjUSFGJy8lK2V4ZWN1dGFibGVHRj1GOUY5RmlxRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0Zmby8lJmRlcHRoR0Zjci8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GLDYlUSRFcTJGJ0YvRjJGNUZPLUZTNiQtRiM2JUZXLUZTNiQtRiM2KkZobkZbb0Zeb0Zhb0Zpby1GUzYkLUYjNidGYHBGYW9GY3AtRlM2JC1GIzYqLUYsNiVRJk5FUXR5RidGL0YyRmFvRl1xRmFvRmBxRltvRmNxRjlGOUY5RjlGZnFGOUY5RjlGOUZbckZeci1GLDYlUSRFcTNGJ0YvRjJGNUZPLUZTNiQtRiM2JUZXLUZTNiQtRiM2KkZobkZbb0Zeb0Zhb0Zpby1GUzYkLUYjNidGYHBGYW9GY3AtRlM2JC1GIzYqLUYsNiVRJk5FUXh4RidGL0YyRmFvRl1xRmFvRmBxRltvRmNxRjlGOUY5RjlGZnFGOUY5RjlGOS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmVvL0ZORmZvRltyRl5yLUYsNiVRJEVxNEYnRi9GMkY1Rk8tRlM2JC1GIzYlRlctRlM2JC1GIzYqRmhuRltvRl5vRmFvRmlvLUZTNiQtRiM2J0ZgcEZhb0ZjcC1GUzYkLUYjNiotRiw2JVEmTkVReHlGJ0YvRjJGYW9GXXFGYW9GYHFGW29GY3FGOUY5RjlGOUZmcUY5RjlGOUY5RltyRl5yLUYsNiVRJEVxNUYnRi9GMkY1Rk8tRlM2JC1GIzYlRlctRlM2JC1GIzYqRmhuRltvRl5vRmFvRmlvLUZTNiQtRiM2J0ZgcEZhb0ZjcC1GUzYkLUYjNiotRiw2JVEmTkVReXlGJ0YvRjJGYW9GXXFGYW9GYHFGW29GY3FGOUY5RjlGOUZmcUY5RjlGOUY5Rmd1RltyRmlxRjk=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L702" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVkaWZmRidGL0YyLUY2NiQtRiM2Ji1GLDYlUSRFcTFGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2Ji1JI21uR0YkNiRRIjFGJ0ZIRkRGYW9GSC8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRkhGSC8lK2V4ZWN1dGFibGVHRkxGSEZIRmhvRkg=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVkaWZmRidGL0YyLUY2NiQtRiM2Ji1GLDYlUSRFcTFGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2Ji1JI21uR0YkNiRRIjFGJ0ZIRkRGYW9GSC8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRkhGSC8lK2V4ZWN1dGFibGVHRkxGSEZIRmhvRkg=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtRiM2KC1JI21uR0YkNiRRIjJGJ0YvLUYsNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRJjAuMGVtRicvRkVGUC1JJW1zdWJHRiQ2JS1JI21pR0YkNiVRInVGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictRiM2KC1GLDYtUSJbRidGLy9GM0ZlbkY1L0Y4RmVuRjlGO0Y9Rj8vRkJRLDAuMTY2NjY2N2VtRicvRkVGYG8tRlY2I1EhRictRiw2LVEiXUYnRi9GXW9GNUZeb0Y5RjtGPUY/Rl9vL0ZFUSwwLjExMTExMTFlbUYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y0Ri8vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0ZMLUYjNigtRlY2JVEtJnZhcmthcHBhOzIxRidGWUZmbi1GLDYuUTAmQXBwbHlGdW5jdGlvbjtGJy8lK2V4ZWN1dGFibGVHRjRGL0YyRjVGN0Y5RjtGPUY/Rk9GUS1JKG1mZW5jZWRHRiQ2JC1GIzYmRlJGam9GXXBGL0YvRmpvRl1wRi9GLy1GLDYtUSIrRidGL0YyRjVGN0Y5RjtGPUY/RkFGRC1GIzYmRkhGTC1GIzYoLUZWNiVRLSZ2YXJrYXBwYTsxMUYnRllGZm5GZ3BGXHFGam9GXXBGL0YvRi8=">LCYqKCIiIyIiIiZJInVHNiJGKEYlLUktJnZhcmthcHBhOzIxR0YoNiNGJkYlISIiKiZGJEYlLUktJnZhcmthcHBhOzExR0YoRitGJUYl</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L703" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVkaWZmRidGL0YyLUY2NiQtRiM2Ji1GLDYlUSRFcTFGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2Ji1JI21uR0YkNiRRIjFGJ0ZIRkQtRmJvNiRRIjNGJ0ZIRkgvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0ZIRkgvJStleGVjdXRhYmxlR0ZMRkhGSEZbcEZI">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVkaWZmRidGL0YyLUY2NiQtRiM2Ji1GLDYlUSRFcTFGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2Ji1JI21uR0YkNiRRIjFGJ0ZIRkQtRmJvNiRRIjNGJ0ZIRkgvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0ZIRkgvJStleGVjdXRhYmxlR0ZMRkhGSEZbcEZI</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtRiM2KC1JI21uR0YkNiRRIjJGJ0YvLUYsNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRJjAuMGVtRicvRkVGUC1JJW1zdWJHRiQ2JS1JI21pR0YkNiVRInVGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictRiM2KC1GLDYtUSJbRidGLy9GM0ZlbkY1L0Y4RmVuRjlGO0Y9Rj8vRkJRLDAuMTY2NjY2N2VtRicvRkVGYG8tRlY2I1EhRictRiw2LVEiXUYnRi9GXW9GNUZeb0Y5RjtGPUY/Rl9vL0ZFUSwwLjExMTExMTFlbUYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y0Ri8vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0ZMLUYjNigtRlY2JVEtJnZhcmthcHBhOzIzRidGWUZmbi1GLDYuUTAmQXBwbHlGdW5jdGlvbjtGJy8lK2V4ZWN1dGFibGVHRjRGL0YyRjVGN0Y5RjtGPUY/Rk9GUS1JKG1mZW5jZWRHRiQ2JC1GIzYmRlJGam9GXXBGL0YvRmpvRl1wRi9GLy1GLDYtUSIrRidGL0YyRjVGN0Y5RjtGPUY/RkFGRC1GIzYmRkhGTC1GIzYoLUZWNiVRLSZ2YXJrYXBwYTsxM0YnRllGZm5GZ3BGXHFGam9GXXBGL0YvRi8=">LCYqKCIiIyIiIiZJInVHNiJGKEYlLUktJnZhcmthcHBhOzIzR0YoNiNGJkYlISIiKiZGJEYlLUktJnZhcmthcHBhOzEzR0YoRitGJUYl</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L677" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSlzaW1wbGlmeUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJWRpZmZGJ0Y0RjctRjs2JC1GIzYmLUYsNiVRJEVxMUYnRjRGNy1JI21vR0YkNi1RIixGJy9GOFEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjYvJSlzdHJldGNoeUdGUS8lKnN5bW1ldHJpY0dGUS8lKGxhcmdlb3BHRlEvJS5tb3ZhYmxlbGltaXRzR0ZRLyUnYWNjZW50R0ZRLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictSSVtc3ViR0YkNiUtRiw2JVEidUYnRjRGNy1GIzYmLUkjbW5HRiQ2JFEiMkYnRk1GSUZmb0ZNLyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGTUZNRk1GTUZNRisvJStleGVjdXRhYmxlR0ZRRk0=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSlzaW1wbGlmeUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJWRpZmZGJ0Y0RjctRjs2JC1GIzYmLUYsNiVRJEVxMUYnRjRGNy1JI21vR0YkNi1RIixGJy9GOFEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjYvJSlzdHJldGNoeUdGUS8lKnN5bW1ldHJpY0dGUS8lKGxhcmdlb3BHRlEvJS5tb3ZhYmxlbGltaXRzR0ZRLyUnYWNjZW50R0ZRLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictSSVtc3ViR0YkNiUtRiw2JVEidUYnRjRGNy1GIzYmLUkjbW5HRiQ2JFEiMkYnRk1GSUZmb0ZNLyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGTUZNRk1GTUZNRisvJStleGVjdXRhYmxlR0ZRRk0=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtRiM2KC1JI21uR0YkNiRRIjJGJ0YvLUYsNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRJjAuMGVtRicvRkVGUC1JKG1zdWJzdXBHRiQ2Jy1JI21pR0YkNiVRInVGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictRiM2KC1GLDYtUSJbRidGLy9GM0ZlbkY1L0Y4RmVuRjlGO0Y9Rj8vRkJRLDAuMTY2NjY2N2VtRicvRkVGYG8tRlY2I1EhRictRiw2LVEiXUYnRi9GXW9GNUZeb0Y5RjtGPUY/Rl9vL0ZFUSwwLjExMTExMTFlbUYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y0Ri9GSC8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRicvJS9zdWJzY3JpcHRzaGlmdEdGYXBGTC1GIzYoLUZWNiVRLSZ2YXJrYXBwYTsxMUYnRllGZm4tRiw2LlEwJkFwcGx5RnVuY3Rpb247RicvJStleGVjdXRhYmxlR0Y0Ri9GMkY1RjdGOUY7Rj1GP0ZPRlEtSShtZmVuY2VkR0YkNiQtRiM2Ji1JJW1zdWJHRiQ2JUZVRmhuRmJwRmpvRl1wRi9GL0Zqb0ZdcEYvRi8tRiw2LVEoJm1pbnVzO0YnRi9GMkY1RjdGOUY7Rj1GP0ZBRkQtRiM2KEZIRkxGUkZMLUYjNigtRlY2JVEtJnZhcmthcHBhOzIyRidGWUZmbkZpcEZecUZqb0ZdcEYvRi9GLw==">LCYqKCIiIyIiIikmSSJ1RzYiRilGJEYlLUktJnZhcmthcHBhOzExR0YpNiNGJ0YlISIiKihGJEYlRiZGJS1JLSZ2YXJrYXBwYTsyMkdGKUYsRiVGLQ==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L660" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSlzaW1wbGlmeUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJWRpZmZGJ0Y0RjctRjs2JC1GIzYmLUYsNiVRJEVxMUYnRjRGNy1JI21vR0YkNi1RIixGJy9GOFEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjYvJSlzdHJldGNoeUdGUS8lKnN5bW1ldHJpY0dGUS8lKGxhcmdlb3BHRlEvJS5tb3ZhYmxlbGltaXRzR0ZRLyUnYWNjZW50R0ZRLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictSSVtc3ViR0YkNiUtRiw2JVEidUYnRjRGNy1GIzYmLUkjbW5HRiQ2JFEiMkYnRk1GSS1GZ282JFEiM0YnRk1GTS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRk1GTUZNRk1GTUYrLyUrZXhlY3V0YWJsZUdGUUZN">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSlzaW1wbGlmeUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJWRpZmZGJ0Y0RjctRjs2JC1GIzYmLUYsNiVRJEVxMUYnRjRGNy1JI21vR0YkNi1RIixGJy9GOFEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjYvJSlzdHJldGNoeUdGUS8lKnN5bW1ldHJpY0dGUS8lKGxhcmdlb3BHRlEvJS5tb3ZhYmxlbGltaXRzR0ZRLyUnYWNjZW50R0ZRLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictSSVtc3ViR0YkNiUtRiw2JVEidUYnRjRGNy1GIzYmLUkjbW5HRiQ2JFEiMkYnRk1GSS1GZ282JFEiM0YnRk1GTS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRk1GTUZNRk1GTUYrLyUrZXhlY3V0YWJsZUdGUUZN</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtRiM2KC1JI21uR0YkNiRRIjJGJ0YvLUYsNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRJjAuMGVtRicvRkVGUC1JJW1zdWJHRiQ2JS1JI21pR0YkNiVRInVGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictRiM2KC1GLDYtUSJbRidGLy9GM0ZlbkY1L0Y4RmVuRjlGO0Y9Rj8vRkJRLDAuMTY2NjY2N2VtRicvRkVGYG8tRlY2I1EhRictRiw2LVEiXUYnRi9GXW9GNUZeb0Y5RjtGPUY/Rl9vL0ZFUSwwLjExMTExMTFlbUYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y0Ri8vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0ZMLUYjNigtRlY2JVEtJnZhcmthcHBhOzEzRidGWUZmbi1GLDYuUTAmQXBwbHlGdW5jdGlvbjtGJy8lK2V4ZWN1dGFibGVHRjRGL0YyRjVGN0Y5RjtGPUY/Rk9GUS1JKG1mZW5jZWRHRiQ2JC1GIzYmRlJGam9GXXBGL0YvRmpvRl1wRi9GL0Zqb0ZdcEYv">LCQqKCIiIyIiIiZJInVHNiJGKEYlLUktJnZhcmthcHBhOzEzR0YoNiNGJkYlISIi</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L704" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVkaWZmRidGL0YyLUY2NiQtRiM2Ji1GLDYlUSRFcTFGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2Ji1JI21uR0YkNiRRIjNGJ0ZIRkRGYW9GSC8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRkhGSC8lK2V4ZWN1dGFibGVHRkxGSEZIRmhvRkg=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVkaWZmRidGL0YyLUY2NiQtRiM2Ji1GLDYlUSRFcTFGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2Ji1JI21uR0YkNiRRIjNGJ0ZIRkRGYW9GSC8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRkhGSC8lK2V4ZWN1dGFibGVHRkxGSEZIRmhvRkg=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtSSNtbkdGJDYkUSI4RidGLy1GLDYtUSgmbWludXM7RidGL0YyRjVGN0Y5RjtGPUY/RkFGRC1GIzYoLUZHNiRRIjJGJ0YvLUYsNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRJjAuMGVtRicvRkVGVi1JJW1zdWJHRiQ2JS1JI21pR0YkNiVRInVGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictRiM2KC1GLDYtUSJbRidGLy9GM0Zbb0Y1L0Y4RltvRjlGO0Y9Rj8vRkJRLDAuMTY2NjY2N2VtRicvRkVGZm8tRmZuNiNRIUYnLUYsNi1RIl1GJ0YvRmNvRjVGZG9GOUY7Rj1GP0Zlby9GRVEsMC4xMTExMTExZW1GJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGNEYvLyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGUi1GIzYoLUZmbjYlUS0mdmFya2FwcGE7MTFGJ0ZpbkZcby1GLDYuUTAmQXBwbHlGdW5jdGlvbjtGJy8lK2V4ZWN1dGFibGVHRjRGL0YyRjVGN0Y5RjtGPUY/RlVGVy1JKG1mZW5jZWRHRiQ2JC1GIzYmRlhGYHBGY3BGL0YvRmBwRmNwRi9GL0ZKLUYjNihGT0ZSRlhGUi1GIzYoLUZmbjYlUS0mdmFya2FwcGE7MjJGJ0ZpbkZcb0ZdcUZicUZgcEZjcEYvRi8tRiw2LVEiK0YnRi9GMkY1RjdGOUY7Rj1GP0ZBRkQtRiM2JkZPRlItRiM2KC1GZm42JVEtJnZhcmthcHBhOzEyRidGaW5GXG9GXXFGYnFGYHBGY3BGL0YvRi8=">LCoiIikhIiIqKCIiIyIiIiZJInVHNiJGKkYnLUktJnZhcmthcHBhOzExR0YqNiNGKEYnRiQqKEYmRidGKEYnLUktJnZhcmthcHBhOzIyR0YqRi1GJ0YkKiZGJkYnLUktJnZhcmthcHBhOzEyR0YqRi1GJ0Yn</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L705" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVkaWZmRidGL0YyLUY2NiQtRiM2Ji1GLDYlUSRFcTJGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2Ji1JI21uR0YkNiRRIjFGJ0ZIRkRGYW9GSC8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRkhGSC8lK2V4ZWN1dGFibGVHRkxGSEZIRmhvRkg=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVkaWZmRidGL0YyLUY2NiQtRiM2Ji1GLDYlUSRFcTJGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2Ji1JI21uR0YkNiRRIjFGJ0ZIRkRGYW9GSC8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRkhGSC8lK2V4ZWN1dGFibGVHRkxGSEZIRmhvRkg=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtRiM2KC1JI21pR0YkNiVRLSZ2YXJrYXBwYTszMUYnLyUnaXRhbGljR1EldHJ1ZUYnL0YwUSdpdGFsaWNGJy1GLDYuUTAmQXBwbHlGdW5jdGlvbjtGJy8lK2V4ZWN1dGFibGVHRjRGL0YyRjVGN0Y5RjtGPUY/L0ZCUSYwLjBlbUYnL0ZFRlctSShtZmVuY2VkR0YkNiQtRiM2Ji1JJW1zdWJHRiQ2JS1GSTYlUSJ1RidGTEZPLUYjNigtRiw2LVEiW0YnRi8vRjNGTkY1L0Y4Rk5GOUY7Rj1GPy9GQlEsMC4xNjY2NjY3ZW1GJy9GRUZmby1GSTYjUSFGJy1GLDYtUSJdRidGL0Zjb0Y1RmRvRjlGO0Y9Rj9GZW8vRkVRLDAuMTExMTExMWVtRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjRGLy8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRmBwRmNwRi9GL0ZgcEZjcEYvRmBwRmNwRi8=">LCQtSS0mdmFya2FwcGE7MzFHNiI2IyZJInVHRiVGJSEiIg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L642" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSVkaWZmRidGL0YyLUY2NiQtRiM2Ji1GLDYlUSRFcTJGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2Ji1JI21uR0YkNiRRIjFGJ0ZIRkQtRmJvNiRRIjNGJ0ZIRkgvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0ZIRkhGSEZILUYsNiNRIUYnLyUrZXhlY3V0YWJsZUdGTEZI">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSVkaWZmRidGL0YyLUY2NiQtRiM2Ji1GLDYlUSRFcTJGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2Ji1JI21uR0YkNiRRIjFGJ0ZIRkQtRmJvNiRRIjNGJ0ZIRkgvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0ZIRkhGSEZILUYsNiNRIUYnLyUrZXhlY3V0YWJsZUdGTEZI</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtRiM2KC1JI21pR0YkNiVRLSZ2YXJrYXBwYTsxMUYnLyUnaXRhbGljR1EldHJ1ZUYnL0YwUSdpdGFsaWNGJy1GLDYuUTAmQXBwbHlGdW5jdGlvbjtGJy8lK2V4ZWN1dGFibGVHRjRGL0YyRjVGN0Y5RjtGPUY/L0ZCUSYwLjBlbUYnL0ZFRlctSShtZmVuY2VkR0YkNiQtRiM2Ji1JJW1zdWJHRiQ2JS1GSTYlUSJ1RidGTEZPLUYjNigtRiw2LVEiW0YnRi8vRjNGTkY1L0Y4Rk5GOUY7Rj1GPy9GQlEsMC4xNjY2NjY3ZW1GJy9GRUZmby1GSTYjUSFGJy1GLDYtUSJdRidGL0Zjb0Y1RmRvRjlGO0Y9Rj9GZW8vRkVRLDAuMTExMTExMWVtRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjRGLy8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRmBwRmNwRi9GL0ZgcEZjcEYvLUYsNi1RKCZtaW51cztGJ0YvRjJGNUY3RjlGO0Y9Rj9GQUZELUYjNigtRkk2JVEtJnZhcmthcHBhOzMzRidGTEZPRlFGWUZgcEZjcEYvRi8=">LCYtSS0mdmFya2FwcGE7MTFHNiI2IyZJInVHRiVGJSEiIi1JLSZ2YXJrYXBwYTszM0dGJUYmRik=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L636" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSVkaWZmRidGL0YyLUY2NiQtRiM2Ji1GLDYlUSRFcTJGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2Ji1JI21uR0YkNiRRIjJGJ0ZIRkRGYW9GSC8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRkhGSEZIRkgtRiw2I1EhRicvJStleGVjdXRhYmxlR0ZMRkg=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSVkaWZmRidGL0YyLUY2NiQtRiM2Ji1GLDYlUSRFcTJGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2Ji1JI21uR0YkNiRRIjJGJ0ZIRkRGYW9GSC8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRkhGSEZIRkgtRiw2I1EhRicvJStleGVjdXRhYmxlR0ZMRkg=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtRiM2Ji1JJW1zdWJHRiQ2JS1JI21pR0YkNiVRInVGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictRiM2KC1GLDYtUSJbRidGLy9GM0ZRRjUvRjhGUUY5RjtGPUY/L0ZCUSwwLjE2NjY2NjdlbUYnL0ZFRmZuLUZMNiNRIUYnLUYsNi1RIl1GJ0YvRllGNUZaRjlGO0Y9Rj9GZW4vRkVRLDAuMTExMTExMWVtRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjRGLy8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUYsNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRJjAuMGVtRicvRkVGXHAtRiM2KC1GTDYlUS0mdmFya2FwcGE7MzJGJ0ZPRlItRiw2LlEwJkFwcGx5RnVuY3Rpb247RicvJStleGVjdXRhYmxlR0Y0Ri9GMkY1RjdGOUY7Rj1GP0ZbcEZdcC1JKG1mZW5jZWRHRiQ2JC1GIzYmRkhGYG9GY29GL0YvRmBvRmNvRi9GL0Zgb0Zjb0Yv">LCQqJiZJInVHNiJGJiIiIi1JLSZ2YXJrYXBwYTszMkdGJjYjRiRGJyEiIg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L638" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSVkaWZmRidGL0YyLUY2NiQtRiM2Ji1GLDYlUSRFcTJGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2Ji1JI21uR0YkNiRRIjJGJ0ZIRkQtRmJvNiRRIjNGJ0ZIRkgvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0ZIRkhGSEZILUYsNiNRIUYnLyUrZXhlY3V0YWJsZUdGTEZI">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSVkaWZmRidGL0YyLUY2NiQtRiM2Ji1GLDYlUSRFcTJGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2Ji1JI21uR0YkNiRRIjJGJ0ZIRkQtRmJvNiRRIjNGJ0ZIRkgvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0ZIRkhGSEZILUYsNiNRIUYnLyUrZXhlY3V0YWJsZUdGTEZI</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEiNEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZtaW51cztGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkctRiM2KC1JI21pR0YkNiVRLSZ2YXJrYXBwYTsxMkYnLyUnaXRhbGljR1EldHJ1ZUYnL0YwUSdpdGFsaWNGJy1GMzYuUTAmQXBwbHlGdW5jdGlvbjtGJy8lK2V4ZWN1dGFibGVHRjhGL0Y2RjlGO0Y9Rj9GQUZDL0ZGUSYwLjBlbUYnL0ZJRmVuLUkobWZlbmNlZEdGJDYkLUYjNiYtSSVtc3ViR0YkNiUtRk02JVEidUYnRlBGUy1GIzYoLUYzNi1RIltGJ0YvL0Y3RlJGOS9GPEZSRj1GP0ZBRkMvRkZRLDAuMTY2NjY2N2VtRicvRklGam8tRk02I1EhRictRjM2LVEiXUYnRi9GZ29GOUZob0Y9Rj9GQUZDRmlvL0ZJUSwwLjExMTExMTFlbUYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0ZkcEZncEYvRi9GZHBGZ3BGL0Yv">LCYiIiUiIiItSS0mdmFya2FwcGE7MTJHNiI2IyZJInVHRidGJyEiIg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L634" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSVkaWZmRidGL0YyLUY2NiQtRiM2Ji1GLDYlUSRFcTNGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2Ji1JI21uR0YkNiRRIjJGJ0ZIRkRGYW9GSC8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRkhGSEZIRkgvJStleGVjdXRhYmxlR0ZMRkg=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSVkaWZmRidGL0YyLUY2NiQtRiM2Ji1GLDYlUSRFcTNGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2Ji1JI21uR0YkNiRRIjJGJ0ZIRkRGYW9GSC8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRkhGSEZIRkgvJStleGVjdXRhYmxlR0ZMRkg=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtRiM2KC1JI21uR0YkNiRRIjJGJ0YvLUYsNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRJjAuMGVtRicvRkVGUC1JJW1zdWJHRiQ2JS1JI21pR0YkNiVRInVGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictRiM2KC1GLDYtUSJbRidGLy9GM0ZlbkY1L0Y4RmVuRjlGO0Y9Rj8vRkJRLDAuMTY2NjY2N2VtRicvRkVGYG8tRlY2I1EhRictRiw2LVEiXUYnRi9GXW9GNUZeb0Y5RjtGPUY/Rl9vL0ZFUSwwLjExMTExMTFlbUYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y0Ri8vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0ZMLUYjNigtRlY2JVEtJnZhcmthcHBhOzIxRidGWUZmbi1GLDYuUTAmQXBwbHlGdW5jdGlvbjtGJy8lK2V4ZWN1dGFibGVHRjRGL0YyRjVGN0Y5RjtGPUY/Rk9GUS1JKG1mZW5jZWRHRiQ2JC1GIzYmRlJGam9GXXBGL0YvRmpvRl1wRi9GLy1GLDYtUSgmbWludXM7RidGL0YyRjVGN0Y5RjtGPUY/RkFGRC1GIzYmRkhGTC1GIzYoLUZWNiVRLSZ2YXJrYXBwYTsyMkYnRllGZm5GZ3BGXHFGam9GXXBGL0YvRi8=">LCYqKCIiIyIiIiZJInVHNiJGKEYlLUktJnZhcmthcHBhOzIxR0YoNiNGJkYlISIiKiZGJEYlLUktJnZhcmthcHBhOzIyR0YoRitGJUYs</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L669" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSVkaWZmRidGL0YyLUY2NiQtRiM2Ji1GLDYlUSRFcTNGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2Ji1JI21uR0YkNiRRIjNGJ0ZIRkRGYW9GSC8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRkhGSEZIRkgtRiw2I1EhRicvJStleGVjdXRhYmxlR0ZMRkg=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSVkaWZmRidGL0YyLUY2NiQtRiM2Ji1GLDYlUSRFcTNGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2Ji1JI21uR0YkNiRRIjNGJ0ZIRkRGYW9GSC8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRkhGSEZIRkgtRiw2I1EhRicvJStleGVjdXRhYmxlR0ZMRkg=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtRiM2Ji1JI21uR0YkNiRRIjJGJ0YvLUYsNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRJjAuMGVtRicvRkVGUC1GIzYoLUkjbWlHRiQ2JVEtJnZhcmthcHBhOzIxRicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLUYsNi5RMCZBcHBseUZ1bmN0aW9uO0YnLyUrZXhlY3V0YWJsZUdGNEYvRjJGNUY3RjlGO0Y9Rj9GT0ZRLUkobWZlbmNlZEdGJDYkLUYjNiYtSSVtc3ViR0YkNiUtRlU2JVEidUYnRlhGZW4tRiM2KC1GLDYtUSJbRidGLy9GM0ZaRjUvRjhGWkY5RjtGPUY/L0ZCUSwwLjE2NjY2NjdlbUYnL0ZFRl9wLUZVNiNRIUYnLUYsNi1RIl1GJ0YvRlxwRjVGXXBGOUY7Rj1GP0ZecC9GRVEsMC4xMTExMTExZW1GJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGNEYvLyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGaXBGXHFGL0YvRmlwRlxxRi9GL0ZpcEZccUYv">LCQqJiIiIyIiIi1JLSZ2YXJrYXBwYTsyMUc2IjYjJkkidUdGKEYoRiUhIiI=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L708" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVkaWZmRidGL0YyLUY2NiQtRiM2Ji1GLDYlUSRFcTRGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2Ji1JI21uR0YkNiRRIjJGJ0ZIRkQtRmJvNiRRIjNGJ0ZIRkgvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0ZIRkgvJStleGVjdXRhYmxlR0ZMRkhGSEZbcEZI">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVkaWZmRidGL0YyLUY2NiQtRiM2Ji1GLDYlUSRFcTRGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2Ji1JI21uR0YkNiRRIjJGJ0ZIRkQtRmJvNiRRIjNGJ0ZIRkgvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0ZIRkgvJStleGVjdXRhYmxlR0ZMRkhGSEZbcEZI</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtRiM2KC1JI21pR0YkNiVRLSZ2YXJrYXBwYTsyMkYnLyUnaXRhbGljR1EldHJ1ZUYnL0YwUSdpdGFsaWNGJy1GLDYuUTAmQXBwbHlGdW5jdGlvbjtGJy8lK2V4ZWN1dGFibGVHRjRGL0YyRjVGN0Y5RjtGPUY/L0ZCUSYwLjBlbUYnL0ZFRlctSShtZmVuY2VkR0YkNiQtRiM2Ji1JJW1zdWJHRiQ2JS1GSTYlUSJ1RidGTEZPLUYjNigtRiw2LVEiW0YnRi8vRjNGTkY1L0Y4Rk5GOUY7Rj1GPy9GQlEsMC4xNjY2NjY3ZW1GJy9GRUZmby1GSTYjUSFGJy1GLDYtUSJdRidGL0Zjb0Y1RmRvRjlGO0Y9Rj9GZW8vRkVRLDAuMTExMTExMWVtRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjRGLy8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRmBwRmNwRi9GL0ZgcEZjcEYvLUYsNi1RKCZtaW51cztGJ0YvRjJGNUY3RjlGO0Y9Rj9GQUZELUYjNigtRkk2JVEtJnZhcmthcHBhOzMzRidGTEZPRlFGWUZgcEZjcEYvRi8=">LCYtSS0mdmFya2FwcGE7MjJHNiI2IyZJInVHRiVGJSEiIi1JLSZ2YXJrYXBwYTszM0dGJUYmRik=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L629" drawlabel="true">
<Input>
<Text-field prompt="M &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYmLUY2NiYtRiM2KC1GLDYlUSJ0RidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJ4RidGL0YyRkEtRiw2JVEieUYnRi9GMkZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GLDYlUSJNRidGL0YyRkVGRS1GQjYtUSI6RidGRUZHL0ZLRklGTEZORlBGUkZUL0ZXUSwwLjI3Nzc3NzhlbUYnL0ZaRmpvLyUrZXhlY3V0YWJsZUdGSUZF">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYmLUY2NiYtRiM2KC1GLDYlUSJ0RidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJ4RidGL0YyRkEtRiw2JVEieUYnRi9GMkZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GLDYlUSJNRidGL0YyRkVGRS1GQjYtUSI6RidGRUZHL0ZLRklGTEZORlBGUkZUL0ZXUSwwLjI3Nzc3NzhlbUYnL0ZaRmpvLyUrZXhlY3V0YWJsZUdGSUZF</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L673" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY5LUkjbWlHRiQ2KFEjVTFGJy8lJWJvbGRHUSV0cnVlRicvJSdpdGFsaWNHRjEvJStmb3JlZ3JvdW5kR1EqWzAsMTI4LDBdRicvJSxtYXRodmFyaWFudEdRLGJvbGQtaXRhbGljRicvJStmb250d2VpZ2h0R1ElYm9sZEYnLUkjbW9HRiQ2MFEqJmNvbG9uZXE7RidGL0Y0L0Y4RjxGOi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGRC8lKXN0cmV0Y2h5R0ZELyUqc3ltbWV0cmljR0ZELyUobGFyZ2VvcEdGRC8lLm1vdmFibGVsaW1pdHNHRkQvJSdhY2NlbnRHRkQvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZTLUkjbW5HRiQ2J1EiNEYnRi9GNEZBRjotRj42MFEifkYnRi9GNEZBRjpGQkZFRkdGSUZLRk1GTy9GUlEmMC4wZW1GJy9GVUZobi1GLDYoUSVkaWZmRidGL0YyRjRGN0Y6LUkobWZlbmNlZEdGJDYnLUYjNiotRiw2KFEidUYnRi9GMkY0RjdGOi1GXm82Jy1GIzYrLUYsNihRInRGJ0YvRjJGNEY3RjotRj42MFEiLEYnRi9GNEZBRjpGQi9GRkYxRkdGSUZLRk1GT0Znbi9GVVEsMC4zMzMzMzMzZW1GJy1GLDYoUSJ4RidGL0YyRjRGN0Y6RlxwLUYsNihRInlGJ0YvRjJGNEY3RjpGL0Y0RkFGOkYvRjRGQUY6RlxwRmJwRi9GNEZBRjpGL0Y0RkFGOi1GPjYwUSI6RidGL0Y0RkFGOkZCRkVGR0ZJRktGTUZPRlFGVC1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0Zobi8lJmRlcHRoR0ZgcS8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GLDYoUSNVMkYnRi9GMkY0RjdGOkY9LUZXNidRIjBGJ0YvRjRGQUY6RmhwRltxLUYsNihRI1UzRidGL0YyRjRGN0Y6Rj1GW3JGWkZocEYvRjQvJStleGVjdXRhYmxlR0ZERkFGOg==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY5LUkjbWlHRiQ2KFEjVTFGJy8lJWJvbGRHUSV0cnVlRicvJSdpdGFsaWNHRjEvJStmb3JlZ3JvdW5kR1EqWzAsMTI4LDBdRicvJSxtYXRodmFyaWFudEdRLGJvbGQtaXRhbGljRicvJStmb250d2VpZ2h0R1ElYm9sZEYnLUkjbW9HRiQ2MFEqJmNvbG9uZXE7RidGL0Y0L0Y4RjxGOi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGRC8lKXN0cmV0Y2h5R0ZELyUqc3ltbWV0cmljR0ZELyUobGFyZ2VvcEdGRC8lLm1vdmFibGVsaW1pdHNHRkQvJSdhY2NlbnRHRkQvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZTLUkjbW5HRiQ2J1EiNEYnRi9GNEZBRjotRj42MFEifkYnRi9GNEZBRjpGQkZFRkdGSUZLRk1GTy9GUlEmMC4wZW1GJy9GVUZobi1GLDYoUSVkaWZmRidGL0YyRjRGN0Y6LUkobWZlbmNlZEdGJDYnLUYjNiotRiw2KFEidUYnRi9GMkY0RjdGOi1GXm82Jy1GIzYrLUYsNihRInRGJ0YvRjJGNEY3RjotRj42MFEiLEYnRi9GNEZBRjpGQi9GRkYxRkdGSUZLRk1GT0Znbi9GVVEsMC4zMzMzMzMzZW1GJy1GLDYoUSJ4RidGL0YyRjRGN0Y6RlxwLUYsNihRInlGJ0YvRjJGNEY3RjpGL0Y0RkFGOkYvRjRGQUY6RlxwRmJwRi9GNEZBRjpGL0Y0RkFGOi1GPjYwUSI6RidGL0Y0RkFGOkZCRkVGR0ZJRktGTUZPRlFGVC1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0Zobi8lJmRlcHRoR0ZgcS8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GLDYoUSNVMkYnRi9GMkY0RjdGOkY9LUZXNidRIjBGJ0YvRjRGQUY6RmhwRltxLUYsNihRI1UzRidGL0YyRjRGN0Y6Rj1GW3JGWkZocEYvRjQvJStleGVjdXRhYmxlR0ZERkFGOg==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L685" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY3LUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVEjRXRGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictRiw2LVEqJmNvbG9uZXE7RidGL0YyRjVGN0Y5RjtGPUY/L0ZCUSwwLjI3Nzc3NzhlbUYnL0ZFRlMtRkc2JVEnZXZhbERHRidGSkZNLUkobWZlbmNlZEdGJDYkLUYjNiktRkc2JVE/RGlyZWN0aW9uYWxDb3ZhcmlhbnREZXJpdmF0aXZlRidGSkZNLUZZNiQtRiM2KC1GRzYlUSREX3RGJ0ZKRk0tRiw2LVEiLEYnRi9GMi9GNkZMRjdGOUY7Rj1GP0ZBL0ZFUSwwLjMzMzMzMzNlbUYnLUZHNiVRImdGJ0ZKRk1GYW8tRkc2JVEiQ0YnRkpGTUYvRi8tRiw2LVEiK0YnRi9GMkY1RjdGOUY7Rj1GPy9GQlEsMC4yMjIyMjIyZW1GJy9GRUZhcC1GRzYlUSNVMUYnRkpGTS1GLDYtUScmc2RvdDtGJ0YvRjJGNUY3RjlGO0Y9Rj9GQUZERmdvRi9GLy1GLDYtUSI6RidGL0YyRjVGN0Y5RjtGPUY/RlJGVC1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0ZDLyUmZGVwdGhHRmFxLyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUZdcTYmRl9xRmJxRmRxL0ZncVElYXV0b0YnLUZHNiVRI0V4RidGSkZNRk9GVS1GWTYkLUYjNipGZ24tRlk2JC1GIzYpLUZHNiVRJERfeEYnRkpGTUZhb0Znb0Zhb0Zqby8lK2V4ZWN1dGFibGVHRjRGL0YvRl1wLUZHNiVRI1UyRidGSkZNRmZwRmdvRltzRi9GL0ZpcEZccS1GRzYlUSNFeUYnRkpGTUZPRlUtRlk2JC1GIzYpRmduLUZZNiQtRiM2KC1GRzYlUSREX3lGJ0ZKRk1GYW9GZ29GYW9Gam9GL0YvRl1wLUZHNiVRI1UzRidGSkZNRmZwRmdvRi9GL0ZpcEZbc0Yv">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY3LUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVEjRXRGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictRiw2LVEqJmNvbG9uZXE7RidGL0YyRjVGN0Y5RjtGPUY/L0ZCUSwwLjI3Nzc3NzhlbUYnL0ZFRlMtRkc2JVEnZXZhbERHRidGSkZNLUkobWZlbmNlZEdGJDYkLUYjNiktRkc2JVE/RGlyZWN0aW9uYWxDb3ZhcmlhbnREZXJpdmF0aXZlRidGSkZNLUZZNiQtRiM2KC1GRzYlUSREX3RGJ0ZKRk0tRiw2LVEiLEYnRi9GMi9GNkZMRjdGOUY7Rj1GP0ZBL0ZFUSwwLjMzMzMzMzNlbUYnLUZHNiVRImdGJ0ZKRk1GYW8tRkc2JVEiQ0YnRkpGTUYvRi8tRiw2LVEiK0YnRi9GMkY1RjdGOUY7Rj1GPy9GQlEsMC4yMjIyMjIyZW1GJy9GRUZhcC1GRzYlUSNVMUYnRkpGTS1GLDYtUScmc2RvdDtGJ0YvRjJGNUY3RjlGO0Y9Rj9GQUZERmdvRi9GLy1GLDYtUSI6RidGL0YyRjVGN0Y5RjtGPUY/RlJGVC1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0ZDLyUmZGVwdGhHRmFxLyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUZdcTYmRl9xRmJxRmRxL0ZncVElYXV0b0YnLUZHNiVRI0V4RidGSkZNRk9GVS1GWTYkLUYjNipGZ24tRlk2JC1GIzYpLUZHNiVRJERfeEYnRkpGTUZhb0Znb0Zhb0Zqby8lK2V4ZWN1dGFibGVHRjRGL0YvRl1wLUZHNiVRI1UyRidGSkZNRmZwRmdvRltzRi9GL0ZpcEZccS1GRzYlUSNFeUYnRkpGTUZPRlUtRlk2JC1GIzYpRmduLUZZNiQtRiM2KC1GRzYlUSREX3lGJ0ZKRk1GYW9GZ29GYW9Gam9GL0YvRl1wLUZHNiVRI1UzRidGSkZNRmZwRmdvRi9GL0ZpcEZbc0Yv</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L680" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L648" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjc0FGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSZzb2x2ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUZTNiYtRiM2ZW8tRiw2JVEmRXEwMDBGJ0YvRjItRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIwRidGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRJkVxMDAxRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDAyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDExRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDEyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDIyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTAwRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTAxRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTAyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTExRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTEyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTIyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjAwRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjAxRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjAyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjExRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjEyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjIyRidGL0YyRmhuRltvLyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRl9vLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGY28vRk5GZG8tRlM2Ji1GIzZHLUYsNiVRJWEwMDBGJ0YvRjJGX28tRiw2JVElYTAwMUYnRi9GMkZfby1GLDYlUSVhMDAyRidGL0YyRl9vLUYsNiVRJWEwMTBGJ0YvRjJGX28tRiw2JVElYTAxMUYnRi9GMkZfby1GLDYlUSVhMDEyRidGL0YyRl9vLUYsNiVRJWEwMjBGJ0YvRjJGX28tRiw2JVElYTAyMUYnRi9GMkZfby1GLDYlUSVhMDIyRidGL0YyRl9vLUYsNiVRJWExMDFGJ0YvRjJGX28tRiw2JVElYTEwMkYnRi9GMkZfby1GLDYlUSVhMTExRidGL0YyRl9vLUYsNiVRJWExMTJGJ0YvRjJGX28tRiw2JVElYTEyMUYnRi9GMkZfby1GLDYlUSVhMTIyRidGL0YyRl9vLUYsNiVRJWEyMDJGJ0YvRjJGX28tRiw2JVElYTIxMkYnRi9GMkZfby1GLDYlUSVhMjIyRidGL0YyRmpyRjlGOS9GXXNRIltGJy9GYHNRIl1GJ0ZqckY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GanJGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjc0FGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSZzb2x2ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUZTNiYtRiM2ZW8tRiw2JVEmRXEwMDBGJ0YvRjItRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIwRidGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRJkVxMDAxRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDAyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDExRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDEyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDIyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTAwRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTAxRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTAyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTExRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTEyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTIyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjAwRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjAxRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjAyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjExRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjEyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjIyRidGL0YyRmhuRltvLyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRl9vLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGY28vRk5GZG8tRlM2Ji1GIzZHLUYsNiVRJWEwMDBGJ0YvRjJGX28tRiw2JVElYTAwMUYnRi9GMkZfby1GLDYlUSVhMDAyRidGL0YyRl9vLUYsNiVRJWEwMTBGJ0YvRjJGX28tRiw2JVElYTAxMUYnRi9GMkZfby1GLDYlUSVhMDEyRidGL0YyRl9vLUYsNiVRJWEwMjBGJ0YvRjJGX28tRiw2JVElYTAyMUYnRi9GMkZfby1GLDYlUSVhMDIyRidGL0YyRl9vLUYsNiVRJWExMDFGJ0YvRjJGX28tRiw2JVElYTEwMkYnRi9GMkZfby1GLDYlUSVhMTExRidGL0YyRl9vLUYsNiVRJWExMTJGJ0YvRjJGX28tRiw2JVElYTEyMUYnRi9GMkZfby1GLDYlUSVhMTIyRidGL0YyRl9vLUYsNiVRJWEyMDJGJ0YvRjJGX28tRiw2JVElYTIxMkYnRi9GMkZfby1GLDYlUSVhMjIyRidGL0YyRmpyRjlGOS9GXXNRIltGJy9GYHNRIl1GJ0ZqckY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GanJGOQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L652" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjQzFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSdldmFsREdGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Jy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmVuLUYsNiVRJXN1YnNGJ0YvRjItRlM2JC1GIzYmLUZTNiYtRiM2JS1GLDYlUSNvcEYnRi9GMi1GUzYkLUYjNiVGYm8tRlM2JC1GIzYkLUYsNiVRI3NBRidGL0YyRjlGOUY5RjlGOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRlovRk5RLDAuMzMzMzMzM2VtRictRiw2JVEiQ0YnRi9GMkY5RjlGV0Y5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjQzFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSdldmFsREdGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Jy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmVuLUYsNiVRJXN1YnNGJ0YvRjItRlM2JC1GIzYmLUZTNiYtRiM2JS1GLDYlUSNvcEYnRi9GMi1GUzYkLUYjNiVGYm8tRlM2JC1GIzYkLUYsNiVRI3NBRidGL0YyRjlGOUY5RjlGOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRlovRk5RLDAuMzMzMzMzM2VtRictRiw2JVEiQ0YnRi9GMkY5RjlGV0Y5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L671" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEnZXZhbERHRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNi0tRiw2JVE0Q292YXJpYW50RGVyaXZhdGl2ZUYnRi9GMi1GNjYkLUYjNiYtRiw2JVEiZ0YnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGTC8lKnN5bW1ldHJpY0dGTC8lKGxhcmdlb3BHRkwvJS5tb3ZhYmxlbGltaXRzR0ZMLyUnYWNjZW50R0ZMLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEjQzFGJ0YvRjJGSEZILUZFNi1RIitGJ0ZIRkovRk5GTEZPRlFGU0ZVRlcvRlpRLDAuMjIyMjIyMmVtRicvRmduRmFvLUZFNi1RIn5GJ0ZIRkpGX29GT0ZRRlNGVUZXRlkvRmduRmVuRkFGY28tRkU2LVEiJkYnRkhGSkZfb0ZPRlFGU0ZVRldGWUZmby1GLDYlUSJ0RidGL0YyRmNvLUY2NiQtRiM2MS1GLDYlUSNVMUYnRi9GMi1GRTYtUScmc2RvdDtGJ0ZIRkpGX29GT0ZRRlNGVUZXRllGZm8tRiw2JVEjZHRGJ0YvRjJGXG9GY28tRiw2JVEjVTJGJ0YvRjJGZHAtRiw2JVEjZHhGJ0YvRjJGXG9GY28tRiw2JVEjVTNGJ0YvRjJGY29GZHAtRiw2JVEjZHlGJ0YvRjJGSEZIRkhGSC1GRTYtUSI7RidGSEZKRk1GT0ZRRlNGVUZXRlkvRmduUSwwLjI3Nzc3NzhlbUYnLyUrZXhlY3V0YWJsZUdGTEZI">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEnZXZhbERHRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNi0tRiw2JVE0Q292YXJpYW50RGVyaXZhdGl2ZUYnRi9GMi1GNjYkLUYjNiYtRiw2JVEiZ0YnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGTC8lKnN5bW1ldHJpY0dGTC8lKGxhcmdlb3BHRkwvJS5tb3ZhYmxlbGltaXRzR0ZMLyUnYWNjZW50R0ZMLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEjQzFGJ0YvRjJGSEZILUZFNi1RIitGJ0ZIRkovRk5GTEZPRlFGU0ZVRlcvRlpRLDAuMjIyMjIyMmVtRicvRmduRmFvLUZFNi1RIn5GJ0ZIRkpGX29GT0ZRRlNGVUZXRlkvRmduRmVuRkFGY28tRkU2LVEiJkYnRkhGSkZfb0ZPRlFGU0ZVRldGWUZmby1GLDYlUSJ0RidGL0YyRmNvLUY2NiQtRiM2MS1GLDYlUSNVMUYnRi9GMi1GRTYtUScmc2RvdDtGJ0ZIRkpGX29GT0ZRRlNGVUZXRllGZm8tRiw2JVEjZHRGJ0YvRjJGXG9GY28tRiw2JVEjVTJGJ0YvRjJGZHAtRiw2JVEjZHhGJ0YvRjJGXG9GY28tRiw2JVEjVTNGJ0YvRjJGY29GZHAtRiw2JVEjZHlGJ0YvRjJGSEZIRkhGSC1GRTYtUSI7RidGSEZKRk1GT0ZRRlNGVUZXRlkvRmduUSwwLjI3Nzc3NzhlbUYnLyUrZXhlY3V0YWJsZUdGTEZI</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEiMEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSNkdEYnRi9GMkY1Rk9GNUZPRjk=">LUkkX0RHRzYiNiM3JDclUSd0ZW5zb3JGJEkiTUdGJDckNyVRKGNvdl9iYXNGJEYsRiw3IjcjNyQ3JSIiIkYxRjEiIiE=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L654" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY+LUkjbWlHRiQ2JVEjUjFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSJ+RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkwtRjY2LVEqJmNvbG9uZXE7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjI3Nzc3NzhlbUYnL0ZORlNGNS1GLDYlUTBDdXJ2YXR1cmVUZW5zb3JGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSNDMUYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGUkZULUYsNiVRJVJpYzFGJ0YvRjJGNUZPRjUtRiw2JVEsUmljY2lUZW5zb3JGJ0YvRjItRlk2JC1GIzYlRitGam5GOUY5RlxvLUYsNiVRI1QxRidGL0YyRjVGT0Y1LUYsNiVRMlN5bW1ldHJpemVJbmRpY2VzRidGL0YyLUZZNiQtRiM2LEZfby1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRkovRk5RLDAuMzMzMzMzM2VtRidGNS1GWTYmLUYjNigtSSNtbkdGJDYkUSIxRidGOUZjcEY1LUZecTYkUSIyRidGOUZqbkY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGY3BGNS1JI21zR0YkNiNRKlN5bW1ldHJpY0YnLUYsNiNRIUYnRmpuRjlGOUZcby1GLDYlUSRSZXNGJ0YvRjJGTy1GLDYlUSdldmFsREdGJ0YvRjItRlk2JC1GIzYqRmlvRjUtRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORl9zRjUtRiw2JVEiVkYnRi9GMi1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRImdGJ0YvRjJGOUY5RlxvRmpuRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY+LUkjbWlHRiQ2JVEjUjFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSJ+RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkwtRjY2LVEqJmNvbG9uZXE7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjI3Nzc3NzhlbUYnL0ZORlNGNS1GLDYlUTBDdXJ2YXR1cmVUZW5zb3JGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSNDMUYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGUkZULUYsNiVRJVJpYzFGJ0YvRjJGNUZPRjUtRiw2JVEsUmljY2lUZW5zb3JGJ0YvRjItRlk2JC1GIzYlRitGam5GOUY5RlxvLUYsNiVRI1QxRidGL0YyRjVGT0Y1LUYsNiVRMlN5bW1ldHJpemVJbmRpY2VzRidGL0YyLUZZNiQtRiM2LEZfby1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRkovRk5RLDAuMzMzMzMzM2VtRidGNS1GWTYmLUYjNigtSSNtbkdGJDYkUSIxRidGOUZjcEY1LUZecTYkUSIyRidGOUZqbkY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGY3BGNS1JI21zR0YkNiNRKlN5bW1ldHJpY0YnLUYsNiNRIUYnRmpuRjlGOUZcby1GLDYlUSRSZXNGJ0YvRjJGTy1GLDYlUSdldmFsREdGJ0YvRjItRlk2JC1GIzYqRmlvRjUtRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORl9zRjUtRiw2JVEiVkYnRi9GMi1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRImdGJ0YvRjJGOUY5RlxvRmpuRjk=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L650" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZFLUkjbWlHRiQ2JVEmTkVRdHRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUTNUZW5zb3JJbm5lclByb2R1Y3RGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ly1GLDYlUSJnRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZobi9GTkZpbi1GLDYlUSRSZXNGJ0YvRjJGWkZcby1GLDYlUSNkdEYnRi9GMkZcby1GNjYtUSImRidGOUY7Rj5GQEZCRkRGRkZIRmhuRl9vLUYsNiVRInRGJ0YvRjJGXG9GY29GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRJk5FUXR4RidGL0YyRjVGTy1GUzYkLUYjNi9GV0ZaRlxvRmBvRlpGXG9GY29GXG9GZm9GaW9GXG8tRiw2JVEjZHhGJ0YvRjJGOUY5RlxwLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRmluLyUmZGVwdGhHRl5xLyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUYsNiVRJk5FUXR5RidGL0YyRjVGTy1GUzYkLUYjNi9GV0ZaRlxvRmBvRlpGXG9GY29GXG9GZm9GaW9GXG8tRiw2JVEjZHlGJ0YvRjJGOUY5RlxwLUYsNiVRJk5FUXh4RidGL0YyRjVGTy1GUzYkLUYjNi9GV0ZaRlxvRmBvRlpGXG9GZnBGXG9GZm9GaW9GXG9GZnBGOUY5RlxwRmlwLUYsNiVRJk5FUXh5RidGL0YyRjVGTy1GUzYkLUYjNi9GV0ZaRlxvRmBvRlpGXG9GZnBGXG9GZm9GaW9GXG9GXXJGOUY5RlxwRlxvLUYsNiVRJk5FUXl5RidGL0YyRjVGTy1GUzYkLUYjNi9GV0ZaRlxvRmBvRlpGXG9GXXJGXG9GZm9GaW9GXG9GXXJGOUY5RlxwLyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZFLUkjbWlHRiQ2JVEmTkVRdHRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUTNUZW5zb3JJbm5lclByb2R1Y3RGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ly1GLDYlUSJnRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZobi9GTkZpbi1GLDYlUSRSZXNGJ0YvRjJGWkZcby1GLDYlUSNkdEYnRi9GMkZcby1GNjYtUSImRidGOUY7Rj5GQEZCRkRGRkZIRmhuRl9vLUYsNiVRInRGJ0YvRjJGXG9GY29GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRJk5FUXR4RidGL0YyRjVGTy1GUzYkLUYjNi9GV0ZaRlxvRmBvRlpGXG9GY29GXG9GZm9GaW9GXG8tRiw2JVEjZHhGJ0YvRjJGOUY5RlxwLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRmluLyUmZGVwdGhHRl5xLyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUYsNiVRJk5FUXR5RidGL0YyRjVGTy1GUzYkLUYjNi9GV0ZaRlxvRmBvRlpGXG9GY29GXG9GZm9GaW9GXG8tRiw2JVEjZHlGJ0YvRjJGOUY5RlxwLUYsNiVRJk5FUXh4RidGL0YyRjVGTy1GUzYkLUYjNi9GV0ZaRlxvRmBvRlpGXG9GZnBGXG9GZm9GaW9GXG9GZnBGOUY5RlxwRmlwLUYsNiVRJk5FUXh5RidGL0YyRjVGTy1GUzYkLUYjNi9GV0ZaRlxvRmBvRlpGXG9GZnBGXG9GZm9GaW9GXG9GXXJGOUY5RlxwRlxvLUYsNiVRJk5FUXl5RidGL0YyRjVGTy1GUzYkLUYjNi9GV0ZaRlxvRmBvRlpGXG9GXXJGXG9GZm9GaW9GXG9GXXJGOUY5RlxwLyUrZXhlY3V0YWJsZUdGPUY5</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L655" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L653" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYqLUY2NiYtRiM2KC1GLDYlUSJ0RidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJ4RidGL0YyRkEtRiw2JVEieUYnRi9GMkZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GNjYmLUYjNiQtRiw2JVEidUYnRi9GMkZFRkVGXG9GX29GQS1GLDYlUSNKMkYnRi9GMkZBLUkjbW5HRiQ2JFEiNEYnRkVGRUZFLUZCNi1RIjpGJ0ZFRkcvRktGSUZMRk5GUEZSRlQvRldRLDAuMjc3Nzc3OGVtRicvRlpGZXAvJStleGVjdXRhYmxlR0ZJRkU=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYqLUY2NiYtRiM2KC1GLDYlUSJ0RidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJ4RidGL0YyRkEtRiw2JVEieUYnRi9GMkZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GNjYmLUYjNiQtRiw2JVEidUYnRi9GMkZFRkVGXG9GX29GQS1GLDYlUSNKMkYnRi9GMkZBLUkjbW5HRiQ2JFEiNEYnRkVGRUZFLUZCNi1RIjpGJ0ZFRkcvRktGSUZMRk5GUEZSRlQvRldRLDAuMjc3Nzc3OGVtRicvRlpGZXAvJStleGVjdXRhYmxlR0ZJRkU=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L682" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2Jy1GLDYlUSNkZUYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSomY29sb25lcTtGJ0Y3LyUmZmVuY2VHRjYvJSpzZXBhcmF0b3JHRjYvJSlzdHJldGNoeUdGNi8lKnN5bW1ldHJpY0dGNi8lKGxhcmdlb3BHRjYvJS5tb3ZhYmxlbGltaXRzR0Y2LyUnYWNjZW50R0Y2LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYlUTlEaWZmZXJlbnRpYWxFcXVhdGlvbkRhdGFGJy9GNVEldHJ1ZUYnL0Y4USdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYmLUZZNiYtRiM2JC1GLDYlUSJGRidGNEY3RjdGNy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GOzYtUSIsRidGN0Y+L0ZBRlVGQkZERkZGSEZKL0ZNUSYwLjBlbUYnL0ZQUSwwLjMzMzMzMzNlbUYnLUZZNiYtRiM2JS1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGVEZWLUYjNiYtSSNtbkdGJDYkUSIxRidGN0Zkby1GaXA2JFEiMkYnRjdGNy8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRitGN0Y3Rl5vRmFvRjdGN0Y3RisvJStleGVjdXRhYmxlR0Y2Rjc=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2Jy1GLDYlUSNkZUYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSomY29sb25lcTtGJ0Y3LyUmZmVuY2VHRjYvJSpzZXBhcmF0b3JHRjYvJSlzdHJldGNoeUdGNi8lKnN5bW1ldHJpY0dGNi8lKGxhcmdlb3BHRjYvJS5tb3ZhYmxlbGltaXRzR0Y2LyUnYWNjZW50R0Y2LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYlUTlEaWZmZXJlbnRpYWxFcXVhdGlvbkRhdGFGJy9GNVEldHJ1ZUYnL0Y4USdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYmLUZZNiYtRiM2JC1GLDYlUSJGRidGNEY3RjdGNy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GOzYtUSIsRidGN0Y+L0ZBRlVGQkZERkZGSEZKL0ZNUSYwLjBlbUYnL0ZQUSwwLjMzMzMzMzNlbUYnLUZZNiYtRiM2JS1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGVEZWLUYjNiYtSSNtbkdGJDYkUSIxRidGN0Zkby1GaXA2JFEiMkYnRjdGNy8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRitGN0Y3Rl5vRmFvRjdGN0Y3RisvJStleGVjdXRhYmxlR0Y2Rjc=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjZGVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNigtRlA2Ji1GIzYmLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2KC1JI21uR0YkNiRRIjFGJ0Y5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRltvNiRRIjJGJ0Y5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjkvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0Zpb0ZccEY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRl5vLUZQNiYtRiM2Ji1GIzYqRlgtRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZhcS1GIzYmLUZZNiVGZW4tRiM2KC1GNjYtUSJbRidGOS9GPEYxRj4vRkFGMUZCRkRGRkZIL0ZLUSwwLjE2NjY2NjdlbUYnL0ZORl9yLUYsNiNRIUYnLUY2Ni1RIl1GJ0Y5RlxyRj5GXXJGQkZERkZGSEZeci9GTlEsMC4xMTExMTExZW1GJ0Zpb0ZccEY5Rl5wLUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkhGYm8vRk5GY28tRlk2JUZlbi1GIzYoRmZvRl5vRmZvRmlvRlxwRjlGXnBGOUZdcS1JKG1zdWJzdXBHRiQ2J0Zlbi1GIzYmRmZvRmlvRlxwRjlGZm8vJTFzdXBlcnNjcmlwdHNoaWZ0R0ZgcEZecEZdcS1GWTYlRmVuLUYjNigtRltvNiRRIjNGJ0Y5Rl5vRlx0RmlvRlxwRjlGXnBGOUZpb0ZccEY5RjkvRmJwRltyL0ZlcEZmckZpb0ZccEY5RjlGX3RGYHRGaW9GXHBGOQ==">LUkkX0RHRzYiNiM3JDcnUSNERUYkUS5fVGVtcERHRnJhbWUyRiQ3JFEtZXZvbHV0aW9uYXJ5RiQiIiE8IyZJInVHRiQ2JCIiIiIiI0kjSjJHRiQ3IzckNyMiIiYsKkYuRjEqJiZGL0YkRjEmRi82JEYyRjJGMSEiIiokKSZGLzYjRjJGMkYxRj0mRi82JCIiJEZERj0=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L678" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEkZGUyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEoUHJvbG9uZ0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRI2RlRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictSSNtbkdGJDYkUSIyRidGOUY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEmZGVUUkFGJ0YvRjJGNS1GLDYlUS9UcmFuc2Zvcm1hdGlvbkYnRi9GMi1GUzYkLUYjNiRGK0Y5RjlGYG8vJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEkZGUyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEoUHJvbG9uZ0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRI2RlRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictSSNtbkdGJDYkUSIyRidGOUY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEmZGVUUkFGJ0YvRjJGNS1GLDYlUS9UcmFuc2Zvcm1hdGlvbkYnRi9GMi1GUzYkLUYjNiRGK0Y5RjlGYG8vJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L651" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L649" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkRXEwRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEpUHVsbGJhY2tGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSZkZVRSQUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRJlRvSmV0RidGL0YyLUZTNiQtRiM2Ki1GLDYlUSZORVF0eEYnRi9GMkZaLUYsNiVRKERlcFZhcnNGJ0YvRjJGWi1GLDYlUSlub3RhdGlvbkYnRi9GMi1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUStqZXRudW1iZXJzRidGL0YyRjlGOS8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmJwRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkRXEwRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEpUHVsbGJhY2tGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSZkZVRSQUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRJlRvSmV0RidGL0YyLUZTNiQtRiM2Ki1GLDYlUSZORVF0eEYnRi9GMkZaLUYsNiVRKERlcFZhcnNGJ0YvRjJGWi1GLDYlUSlub3RhdGlvbkYnRi9GMi1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUStqZXRudW1iZXJzRidGL0YyRjlGOS8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmJwRjk=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L656" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjVlNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSZzb2x2ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRJEVxMEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRIlZGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZfb0Y5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjVlNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSZzb2x2ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRJEVxMEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRIlZGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZfb0Y5</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L628" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZDLUkjbWlHRiQ2JVEkRXExRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEmbnVtZXJGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVzdWJzRidGL0YyLUZTNiQtRiM2Ky1GLDYlUSJWRidGL0YyLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRI1ZTRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEpUHVsbGJhY2tGJ0YvRjItRlM2JC1GIzYnLUYsNiVRJmRlVFJBRidGL0YyRmFvLUYsNiVRJlRvSmV0RidGL0YyLUZTNiQtRiM2Ki1GLDYlUSZORVF0dEYnRi9GMkZhby1GLDYlUShEZXBWYXJzRidGL0YyRmFvLUYsNiVRKW5vdGF0aW9uRidGL0YyRltvLUYsNiVRK2pldG51bWJlcnNGJ0YvRjJGOUY5RjlGOS1GLDYjUSFGJy8lK2V4ZWN1dGFibGVHRj1GOUY5RmlxRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0Zmby8lJmRlcHRoR0Zjci8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GLDYlUSRFcTJGJ0YvRjJGNUZPLUZTNiQtRiM2JUZXLUZTNiQtRiM2KkZobkZbb0Zeb0Zhb0Zpby1GUzYkLUYjNidGYHBGYW9GY3AtRlM2JC1GIzYqLUYsNiVRJk5FUXR5RidGL0YyRmFvRl1xRmFvRmBxRltvRmNxRjlGOUY5RjlGZnFGOUY5RjlGOUZbckZeci1GLDYlUSRFcTNGJ0YvRjJGNUZPLUZTNiQtRiM2JUZXLUZTNiQtRiM2KkZobkZbb0Zeb0Zhb0Zpby1GUzYkLUYjNidGYHBGYW9GY3AtRlM2JC1GIzYqLUYsNiVRJk5FUXh4RidGL0YyRmFvRl1xRmFvRmBxRltvRmNxRjlGOUY5RjlGZnFGOUY5RjlGOS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmVvL0ZORmZvRltyRl5yLUYsNiVRJEVxNEYnRi9GMkY1Rk8tRlM2JC1GIzYlRlctRlM2JC1GIzYqRmhuRltvRl5vRmFvRmlvLUZTNiQtRiM2J0ZgcEZhb0ZjcC1GUzYkLUYjNiotRiw2JVEmTkVReHlGJ0YvRjJGYW9GXXFGYW9GYHFGW29GY3FGOUY5RjlGOUZmcUY5RjlGOUY5RltyRl5yLUYsNiVRJEVxNUYnRi9GMkY1Rk8tRlM2JC1GIzYlRlctRlM2JC1GIzYqRmhuRltvRl5vRmFvRmlvLUZTNiQtRiM2J0ZgcEZhb0ZjcC1GUzYkLUYjNiotRiw2JVEmTkVReXlGJ0YvRjJGYW9GXXFGYW9GYHFGW29GY3FGOUY5RjlGOUZmcUY5RjlGOUY5Rmd1RltyRmlxRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZDLUkjbWlHRiQ2JVEkRXExRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEmbnVtZXJGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVzdWJzRidGL0YyLUZTNiQtRiM2Ky1GLDYlUSJWRidGL0YyLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRI1ZTRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEpUHVsbGJhY2tGJ0YvRjItRlM2JC1GIzYnLUYsNiVRJmRlVFJBRidGL0YyRmFvLUYsNiVRJlRvSmV0RidGL0YyLUZTNiQtRiM2Ki1GLDYlUSZORVF0dEYnRi9GMkZhby1GLDYlUShEZXBWYXJzRidGL0YyRmFvLUYsNiVRKW5vdGF0aW9uRidGL0YyRltvLUYsNiVRK2pldG51bWJlcnNGJ0YvRjJGOUY5RjlGOS1GLDYjUSFGJy8lK2V4ZWN1dGFibGVHRj1GOUY5RmlxRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0Zmby8lJmRlcHRoR0Zjci8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GLDYlUSRFcTJGJ0YvRjJGNUZPLUZTNiQtRiM2JUZXLUZTNiQtRiM2KkZobkZbb0Zeb0Zhb0Zpby1GUzYkLUYjNidGYHBGYW9GY3AtRlM2JC1GIzYqLUYsNiVRJk5FUXR5RidGL0YyRmFvRl1xRmFvRmBxRltvRmNxRjlGOUY5RjlGZnFGOUY5RjlGOUZbckZeci1GLDYlUSRFcTNGJ0YvRjJGNUZPLUZTNiQtRiM2JUZXLUZTNiQtRiM2KkZobkZbb0Zeb0Zhb0Zpby1GUzYkLUYjNidGYHBGYW9GY3AtRlM2JC1GIzYqLUYsNiVRJk5FUXh4RidGL0YyRmFvRl1xRmFvRmBxRltvRmNxRjlGOUY5RjlGZnFGOUY5RjlGOS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmVvL0ZORmZvRltyRl5yLUYsNiVRJEVxNEYnRi9GMkY1Rk8tRlM2JC1GIzYlRlctRlM2JC1GIzYqRmhuRltvRl5vRmFvRmlvLUZTNiQtRiM2J0ZgcEZhb0ZjcC1GUzYkLUYjNiotRiw2JVEmTkVReHlGJ0YvRjJGYW9GXXFGYW9GYHFGW29GY3FGOUY5RjlGOUZmcUY5RjlGOUY5RltyRl5yLUYsNiVRJEVxNUYnRi9GMkY1Rk8tRlM2JC1GIzYlRlctRlM2JC1GIzYqRmhuRltvRl5vRmFvRmlvLUZTNiQtRiM2J0ZgcEZhb0ZjcC1GUzYkLUYjNiotRiw2JVEmTkVReXlGJ0YvRjJGYW9GXXFGYW9GYHFGW29GY3FGOUY5RjlGOUZmcUY5RjlGOUY5Rmd1RltyRmlxRjk=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L647" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GNjYmLUYjNi0tRiw2JVEkRXExRidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSRFcTJGJ0YvRjJGQS1GLDYlUSRFcTNGJ0YvRjJGQS1GLDYlUSRFcTRGJ0YvRjJGQS1GLDYlUSRFcTVGJ0YvRjIvJStleGVjdXRhYmxlR0ZJRkVGRS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zib0ZFRkVGYm9GRQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GNjYmLUYjNi0tRiw2JVEkRXExRidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSRFcTJGJ0YvRjJGQS1GLDYlUSRFcTNGJ0YvRjJGQS1GLDYlUSRFcTRGJ0YvRjJGQS1GLDYlUSRFcTVGJ0YvRjIvJStleGVjdXRhYmxlR0ZJRkVGRS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zib0ZFRkVGYm9GRQ==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NyciIiFGI0YjRiNGIw==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L675" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2KFEpc2ltcGxpZnlGJy8lJWJvbGRHUSV0cnVlRicvJSdpdGFsaWNHRjEvJStmb3JlZ3JvdW5kR1EqWzAsMTI4LDBdRicvJSxtYXRodmFyaWFudEdRLGJvbGQtaXRhbGljRicvJStmb250d2VpZ2h0R1ElYm9sZEYnLUkobWZlbmNlZEdGJDYnLUYjNigtRiw2KFEjVlNGJ0YvRjJGNEY3RjpGL0Y0LyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvRjhGPEY6Ri9GNEZIRjpGL0Y0RkVGSEY6">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2KFEpc2ltcGxpZnlGJy8lJWJvbGRHUSV0cnVlRicvJSdpdGFsaWNHRjEvJStmb3JlZ3JvdW5kR1EqWzAsMTI4LDBdRicvJSxtYXRodmFyaWFudEdRLGJvbGQtaXRhbGljRicvJStmb250d2VpZ2h0R1ElYm9sZEYnLUkobWZlbmNlZEdGJDYnLUYjNigtRiw2KFEjVlNGJ0YvRjJGNEY3RjpGL0Y0LyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvRjhGPEY6Ri9GNEZIRjpGL0Y0RkVGSEY6</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtSSVtc3ViR0YkNiUtSSNtaUdGJDYlUSJ1RicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLUYjNigtSSNtbkdGJDYkUSIyRidGLy1GLDYtUSIsRidGL0YyL0Y2Rk9GN0Y5RjtGPUY/L0ZCUSYwLjBlbUYnL0ZFUSwwLjMzMzMzMzNlbUYnRlQvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjRGLy8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRmpuRl1vRi8=">LCQmSSJ1RzYiNiQiIiNGJyEiIg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L626" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">Perfect - the linerization metric is again EW on the equation.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L674" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L624" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">Let us checdk that the Coton tensor does not vanish</Font></Text-field>
</Input>
</Group>
<Group labelreference="L623" drawlabel="true">
<Input>
<Text-field prompt="J2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEmVG9KZXRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2LC1GLDYlUTBDb250cmFjdEluZGljZXNGJ0YvRjItRjY2JC1GIzYvLUYsNiVRJ0NvdFRlbkYnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGTC8lKnN5bW1ldHJpY0dGTC8lKGxhcmdlb3BHRkwvJS5tb3ZhYmxlbGltaXRzR0ZMLyUnYWNjZW50R0ZMLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRkU2LVEifkYnRkhGSi9GTkZMRk9GUUZTRlVGV0ZZL0ZnbkZlbi1GLDYlUSNkdEYnRi9GMkZpbi1GRTYtUSImRidGSEZKRlxvRk9GUUZTRlVGV0ZZRl1vLUYsNiVRInRGJ0YvRjJGaW4tRiw2JVEjZHhGJ0YvRjJGRC1GNjYmLUYjNiYtRjY2Ji1GIzYmLUkjbW5HRiQ2JFEiMUYnRkhGREZicEZIRkgvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGRC1GNjYmLUYjNiYtRmNwNiRRIjJGJ0ZIRkRGYHFGSEZIRmZwRmlwRkhGSEZmcEZpcC8lK2V4ZWN1dGFibGVHRkxGSEZIRkQtRiw2JVEoRGVwVmFyc0YnRi9GMkZELUYsNiVRKW5vdGF0aW9uRidGL0YyLUZFNi1RIj1GJ0ZIRkpGXG9GT0ZRRlNGVUZXL0ZaUSwwLjI3Nzc3NzhlbUYnL0ZnbkZfci1GLDYlUStqZXRudW1iZXJzRidGL0YyRmNxRkhGSC1GLDYjUSFGJ0ZjcUZI">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEmVG9KZXRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2LC1GLDYlUTBDb250cmFjdEluZGljZXNGJ0YvRjItRjY2JC1GIzYvLUYsNiVRJ0NvdFRlbkYnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGTC8lKnN5bW1ldHJpY0dGTC8lKGxhcmdlb3BHRkwvJS5tb3ZhYmxlbGltaXRzR0ZMLyUnYWNjZW50R0ZMLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRkU2LVEifkYnRkhGSi9GTkZMRk9GUUZTRlVGV0ZZL0ZnbkZlbi1GLDYlUSNkdEYnRi9GMkZpbi1GRTYtUSImRidGSEZKRlxvRk9GUUZTRlVGV0ZZRl1vLUYsNiVRInRGJ0YvRjJGaW4tRiw2JVEjZHhGJ0YvRjJGRC1GNjYmLUYjNiYtRjY2Ji1GIzYmLUkjbW5HRiQ2JFEiMUYnRkhGREZicEZIRkgvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGRC1GNjYmLUYjNiYtRmNwNiRRIjJGJ0ZIRkRGYHFGSEZIRmZwRmlwRkhGSEZmcEZpcC8lK2V4ZWN1dGFibGVHRkxGSEZIRkQtRiw2JVEoRGVwVmFyc0YnRi9GMkZELUYsNiVRKW5vdGF0aW9uRidGL0YyLUZFNi1RIj1GJ0ZIRkpGXG9GT0ZRRlNGVUZXL0ZaUSwwLjI3Nzc3NzhlbUYnL0ZnbkZfci1GLDYlUStqZXRudW1iZXJzRidGL0YyRmNxRkhGSC1GLDYjUSFGJ0ZjcUZI</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtRiM2KC1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSIxRidGLy1GTDYkUSI0RidGLy8lLmxpbmV0aGlja25lc3NHRk4vJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGVi8lKWJldmVsbGVkR0Y0LUYsNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRJjAuMGVtRicvRkVGaW4tSSVtc3ViR0YkNiUtSSNtaUdGJDYlUSJ1RicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLUYjNiotRkw2JFEiMkYnRi8tRiw2LVEiLEYnRi9GMi9GNkZkb0Y3RjlGO0Y9Rj9GaG4vRkVRLDAuMzMzMzMzM2VtRidGaW9GXHAtRkw2JFEiM0YnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjRGLy8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRmVwRmhwRi9GZXBGaHBGLw==">LUkkX0RHRzYiNiM3JDclUSd0ZW5zb3JGJEkiTUdGJDckNyI3IzckUSRiYXNGJCIiIjcjNyRGKywkKiYjRi8iIiVGLyZJInVHRiQ2JSIiI0Y5IiIkRi8hIiI=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L613" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEpUHVsbGJhY2tGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Jy1GLDYlUSZkZVRSQUYnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiM2KS1GPjYtUSomdW1pbnVzMDtGJ0ZBRkMvRkdGRUZIRkpGTEZORlAvRlNRLDAuMjIyMjIyMmVtRicvRlZGaW4tRiM2Ki1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSIxRidGQS1GYW82JFEiNEYnRkEvJS5saW5ldGhpY2tuZXNzR0Zjby8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZbcC8lKWJldmVsbGVkR0ZFLUY+Ni1RMSZJbnZpc2libGVUaW1lcztGJ0ZBRkNGZ25GSEZKRkxGTkZQRlIvRlZGVC1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNiwtRmFvNiRRIjJGJ0ZBRj1GXHFGPS1GYW82JFEiM0YnRkEvJStmb3JlZ3JvdW5kR1EqWzAsMCwyNTVdRicvJStleGVjdXRhYmxlR0ZFLyUpcmVhZG9ubHlHRjEvJTBmb250X3N0eWxlX25hbWVHUSoyRH5PdXRwdXRGJ0ZBLyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGYnFGZXFGZ3FGaXFGQUZicUZlcUZncUZpcUZBLUYsNiNRIUYnRkFGQUZfckZlcUZB">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEpUHVsbGJhY2tGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Jy1GLDYlUSZkZVRSQUYnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiM2KS1GPjYtUSomdW1pbnVzMDtGJ0ZBRkMvRkdGRUZIRkpGTEZORlAvRlNRLDAuMjIyMjIyMmVtRicvRlZGaW4tRiM2Ki1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSIxRidGQS1GYW82JFEiNEYnRkEvJS5saW5ldGhpY2tuZXNzR0Zjby8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZbcC8lKWJldmVsbGVkR0ZFLUY+Ni1RMSZJbnZpc2libGVUaW1lcztGJ0ZBRkNGZ25GSEZKRkxGTkZQRlIvRlZGVC1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNiwtRmFvNiRRIjJGJ0ZBRj1GXHFGPS1GYW82JFEiM0YnRkEvJStmb3JlZ3JvdW5kR1EqWzAsMCwyNTVdRicvJStleGVjdXRhYmxlR0ZFLyUpcmVhZG9ubHlHRjEvJTBmb250X3N0eWxlX25hbWVHUSoyRH5PdXRwdXRGJ0ZBLyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGYnFGZXFGZ3FGaXFGQUZicUZlcUZncUZpcUZBLUYsNiNRIUYnRkFGQUZfckZlcUZB</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtRiM2KC1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSIxRidGLy1GTDYkUSI0RidGLy8lLmxpbmV0aGlja25lc3NHRk4vJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGVi8lKWJldmVsbGVkR0Y0LUYsNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRJjAuMGVtRicvRkVGaW4tSSVtc3ViR0YkNiUtSSNtaUdGJDYlUSJ1RicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLUYjNiotRkw2JFEiMkYnRi8tRiw2LVEiLEYnRi9GMi9GNkZkb0Y3RjlGO0Y9Rj9GaG4vRkVRLDAuMzMzMzMzM2VtRidGaW9GXHAtRkw2JFEiM0YnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjRGLy8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRmVwRmhwRi9GZXBGaHBGLw==">LCQqJiMiIiIiIiVGJSZJInVHNiI2JSIiI0YrIiIkRiUhIiI=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L676" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L222" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L221" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L216" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L228" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L226" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L225" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L230" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L231" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L229" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L451" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY4LUkjbWlHRiQ2JVEocmVzdGFydEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIjpGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSV3aXRoRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiUtRiw2JVE1RGlmZmVyZW50aWFsR2VvbWV0cnlGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOUY1Rk8tRlM2JC1GIzYlLUYsNiVRJ1RlbnNvckYnRi9GMkZaRjlGOUY1Rk8tRlM2JC1GIzYlLUYsNiVRJlRvb2xzRidGL0YyRlpGOUY5RjVGTy1GUzYkLUYjNiUtRiw2JVEsSmV0Q2FsY3VsdXNGJ0YvRjJGWkY5RjlGNUZPLUZTNiQtRiM2JS1GLDYlUS5MaW5lYXJBbGdlYnJhRidGL0YyRlpGOUY5RjVGTy1GUzYkLUYjNjEtRiw2JVEpUERFdG9vbHNGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRl1xL0ZORl5xLUYsNiVRJURfRHhGJ0YvRjJGaXBGYXEtRiw2JVEoZGVjbGFyZUYnRi9GMkZpcEZhcS1GLDYlUSZUb0pldEYnRi9GMkZpcEZhcS1GLDYlUShGcm9tSmV0RidGL0YyRlpGOUY5RjVGWkY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY4LUkjbWlHRiQ2JVEocmVzdGFydEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIjpGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSV3aXRoRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiUtRiw2JVE1RGlmZmVyZW50aWFsR2VvbWV0cnlGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOUY1Rk8tRlM2JC1GIzYlLUYsNiVRJ1RlbnNvckYnRi9GMkZaRjlGOUY1Rk8tRlM2JC1GIzYlLUYsNiVRJlRvb2xzRidGL0YyRlpGOUY5RjVGTy1GUzYkLUYjNiUtRiw2JVEsSmV0Q2FsY3VsdXNGJ0YvRjJGWkY5RjlGNUZPLUZTNiQtRiM2JS1GLDYlUS5MaW5lYXJBbGdlYnJhRidGL0YyRlpGOUY5RjVGTy1GUzYkLUYjNjEtRiw2JVEpUERFdG9vbHNGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRl1xL0ZORl5xLUYsNiVRJURfRHhGJ0YvRjJGaXBGYXEtRiw2JVEoZGVjbGFyZUYnRi9GMkZpcEZhcS1GLDYlUSZUb0pldEYnRi9GMkZpcEZhcS1GLDYlUShGcm9tSmV0RidGL0YyRlpGOUY5RjVGWkY5</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L460" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">[Equation 5]   <Font bold="true">(u^2)_{xy}+u_{yy}+2u_{xt}=0</Font></Font></Text-field>
</Input>
</Group>
<Group labelreference="L462" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYpLUY2NiYtRiM2KC1GLDYlUSJ0RidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJ4RidGL0YyRkEtRiw2JVEieUYnRi9GMkZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GNjYmLUYjNiQtRiw2JVEidUYnRi9GMkZFRkVGXG9GX29GQS1GQjYtUSJ+RidGRUZHL0ZLRklGTEZORlBGUkZURlYvRlpGWC1GLDYlUSNKMkYnRi9GMkZFRkUtRkI2LVEiOkYnRkVGR0ZccEZMRk5GUEZSRlQvRldRLDAuMjc3Nzc3OGVtRicvRlpGZXAvJStleGVjdXRhYmxlR0ZJRkU=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYpLUY2NiYtRiM2KC1GLDYlUSJ0RidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJ4RidGL0YyRkEtRiw2JVEieUYnRi9GMkZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GNjYmLUYjNiQtRiw2JVEidUYnRi9GMkZFRkVGXG9GX29GQS1GQjYtUSJ+RidGRUZHL0ZLRklGTEZORlBGUkZURlYvRlpGWC1GLDYlUSNKMkYnRi9GMkZFRkUtRkI2LVEiOkYnRkVGR0ZccEZMRk5GUEZSRlQvRldRLDAuMjc3Nzc3OGVtRicvRlpGZXAvJStleGVjdXRhYmxlR0ZJRkU=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L440" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYyLUkjbWlHRiQ2JVEiRkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GUy1GLDYlUSpUb3RhbERpZmZGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Jy1JKG1zdWJzdXBHRiQ2KC1GLDYlUSJ1RidGL0YyLUYjNiUtRlk2Ji1GIzYlLUYsNiNRIUYnRi9GMkY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRi9GMi1GIzYlLUkjbW5HRiQ2JFEiMkYnRjlGL0YyLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJy8lL3N1YnNjcmlwdHNoaWZ0R0ZkcC9JK21zZW1hbnRpY3NHRiRRLFtub25lLG5vbmVdRictRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZSL0ZOUSwwLjMzMzMzMzNlbUYnLUZZNiYtRiM2J0ZecEZqcC1GX3A2JFEiM0YnRjkvJStleGVjdXRhYmxlR0Y9RjlGOUZmb0Zpb0ZncUY5RjktRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZdckZqbi1GWTYmLUYjNiZGZHFGanBGZHFGOUY5RmZvRmlvRmlxRl5wRk9Gam4tRlk2Ji1GIzYmLUZfcDYkUSIxRidGOUZqcEZecEY5RjlGZm9GaW9GY29GZ3FGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYyLUkjbWlHRiQ2JVEiRkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GUy1GLDYlUSpUb3RhbERpZmZGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Jy1JKG1zdWJzdXBHRiQ2KC1GLDYlUSJ1RidGL0YyLUYjNiUtRlk2Ji1GIzYlLUYsNiNRIUYnRi9GMkY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRi9GMi1GIzYlLUkjbW5HRiQ2JFEiMkYnRjlGL0YyLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJy8lL3N1YnNjcmlwdHNoaWZ0R0ZkcC9JK21zZW1hbnRpY3NHRiRRLFtub25lLG5vbmVdRictRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZSL0ZOUSwwLjMzMzMzMzNlbUYnLUZZNiYtRiM2J0ZecEZqcC1GX3A2JFEiM0YnRjkvJStleGVjdXRhYmxlR0Y9RjlGOUZmb0Zpb0ZncUY5RjktRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZdckZqbi1GWTYmLUYjNiZGZHFGanBGZHFGOUY5RmZvRmlvRmlxRl5wRk9Gam4tRlk2Ji1GIzYmLUZfcDYkUSIxRidGOUZqcEZecEY5RjlGZm9GaW9GY29GZ3FGOQ==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEiRkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiM2Ki1GIzYoLUkjbW5HRiQ2JFEiMkYnRjktRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZlbi1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNiZGUy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGVy1GaG42JUZqbi1GIzYmLUZUNiRRIjNGJ0Y5Rl9vRmJvRjlGZG9GOS1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmJwLUYjNihGU0ZXLUZobjYlRmpuLUYjNigtRjY2LVEiW0YnRjkvRjxGMUY+L0ZBRjFGQkZERkZGSC9GS1EsMC4xNjY2NjY3ZW1GJy9GTkZgcS1GLDYjUSFGJy1GNjYtUSJdRidGOUZdcUY+Rl5xRkJGREZGRkhGX3EvRk5RLDAuMTExMTExMWVtRidGX29GYm9GOUZkb0ZXLUZobjYlRmpuLUYjNihGUy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRlovRk5RLDAuMzMzMzMzM2VtRidGW3BGX29GYm9GOUZkb0Y5Rl5wLUZobjYlRmpuLUYjNihGW3BGXnJGW3BGX29GYm9GOUZkb0ZecC1GIzYmRlNGVy1GaG42JUZqbi1GIzYoLUZUNiRRIjFGJ0Y5Rl5yRlNGX29GYm9GOUZkb0Y5RjlGX29GYm9GOQ==">LCoqKCIiIyIiIiZJInVHJSpwcm90ZWN0ZWRHNiNGJEYlJkYnNiMiIiRGJUYlKihGJEYlJkYnNiJGJSZGJzYkRiRGLEYlRiUmRic2JEYsRixGJSomRiRGJSZGJzYkRiVGJEYlRiU=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L445" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEiQUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ01hdHJpeEYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYlLUZTNiYtRiM2KS1GUzYmLUYjNi4tRiw2JVElZGlmZkYnRi9GMi1GUzYkLUYjNigtRiw2JVEiRkYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRInVGJ0YvRjItRlM2Ji1GIzYnLUkjbW5HRiQ2JFEiMUYnRjlGY29GYnAvJStleGVjdXRhYmxlR0Y9RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZmcEY5RjlGY28tSSZtZnJhY0dGJDYoRmJwLUYjNiUtRmNwNiRRIjJGJ0Y5Ri9GMi8lLmxpbmV0aGlja25lc3NHRmVwLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmpxLyUpYmV2ZWxsZWRHRj0tRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZnby9GTkZob0Zpbi1GUzYkLUYjNihGYG9GY29GW3AtRlM2Ji1GIzYnRmJwRmNvRmNxRmZwRjlGOUZocEZbcUZmcEY5RjlGY28tRiM2Jy1GX3E2KEZicC1GIzYkRmNxRjlGZnFGaHFGW3JGXXJGX3JGaW4tRlM2JC1GIzYnRmBvRmNvRltwLUZTNiYtRiM2JkZicEZjby1GY3A2JFEiM0YnRjlGOUY5RmhwRltxRjlGOUY5LUYsNiNRIUYnRmZwRjlGOUZocEZbcUZjby1GUzYmLUYjNi5GXXNGX3JGaW4tRlM2JC1GIzYnRmBvRmNvRltwLUZTNiYtRiM2JkZicEZjb0ZjcUY5RjlGaHBGW3FGOUY5RmNvRmluLUZTNiQtRiM2J0Zgb0Zjb0ZbcC1GUzYmLUYjNiZGY3FGY29GY3FGOUY5RmhwRltxRjlGOUZjby1GIzYnRl1zRl9yRmluLUZTNiQtRiM2J0Zgb0Zjb0ZbcC1GUzYmLUYjNiZGY3FGY29GaXNGOUY5RmhwRltxRjlGOUY5Rlx0RmZwRjlGOUZocEZbcUZjby1GUzYmLUYjNjBGXXNGX3JGaW5GYXNGY29GXXNGX3JGaW5GZXVGY29GaW4tRlM2JC1GIzYnRmBvRmNvRltwLUZTNiYtRiM2JkZpc0Zjb0Zpc0Y5RjlGaHBGW3FGOUY5RmZwRjlGOUZocEZbcUZmcEY5RjlGaHBGW3FGZnBGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRl9yLUYsNiVRI0FBRidGL0YyRjUtRiw2JVEnZXhwYW5kRidGL0YyLUZTNiQtRiM2Ji1GLDYlUS5NYXRyaXhJbnZlcnNlRidGL0YyLUZTNiQtRiM2JUYrRmZwRjlGOUZmcEY5RjlGZnBGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEiQUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ01hdHJpeEYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYlLUZTNiYtRiM2KS1GUzYmLUYjNi4tRiw2JVElZGlmZkYnRi9GMi1GUzYkLUYjNigtRiw2JVEiRkYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRInVGJ0YvRjItRlM2Ji1GIzYnLUkjbW5HRiQ2JFEiMUYnRjlGY29GYnAvJStleGVjdXRhYmxlR0Y9RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZmcEY5RjlGY28tSSZtZnJhY0dGJDYoRmJwLUYjNiUtRmNwNiRRIjJGJ0Y5Ri9GMi8lLmxpbmV0aGlja25lc3NHRmVwLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmpxLyUpYmV2ZWxsZWRHRj0tRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZnby9GTkZob0Zpbi1GUzYkLUYjNihGYG9GY29GW3AtRlM2Ji1GIzYnRmJwRmNvRmNxRmZwRjlGOUZocEZbcUZmcEY5RjlGY28tRiM2Jy1GX3E2KEZicC1GIzYkRmNxRjlGZnFGaHFGW3JGXXJGX3JGaW4tRlM2JC1GIzYnRmBvRmNvRltwLUZTNiYtRiM2JkZicEZjby1GY3A2JFEiM0YnRjlGOUY5RmhwRltxRjlGOUY5LUYsNiNRIUYnRmZwRjlGOUZocEZbcUZjby1GUzYmLUYjNi5GXXNGX3JGaW4tRlM2JC1GIzYnRmBvRmNvRltwLUZTNiYtRiM2JkZicEZjb0ZjcUY5RjlGaHBGW3FGOUY5RmNvRmluLUZTNiQtRiM2J0Zgb0Zjb0ZbcC1GUzYmLUYjNiZGY3FGY29GY3FGOUY5RmhwRltxRjlGOUZjby1GIzYnRl1zRl9yRmluLUZTNiQtRiM2J0Zgb0Zjb0ZbcC1GUzYmLUYjNiZGY3FGY29GaXNGOUY5RmhwRltxRjlGOUY5Rlx0RmZwRjlGOUZocEZbcUZjby1GUzYmLUYjNjBGXXNGX3JGaW5GYXNGY29GXXNGX3JGaW5GZXVGY29GaW4tRlM2JC1GIzYnRmBvRmNvRltwLUZTNiYtRiM2JkZpc0Zjb0Zpc0Y5RjlGaHBGW3FGOUY5RmZwRjlGOUZocEZbcUZmcEY5RjlGaHBGW3FGZnBGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRl9yLUYsNiVRI0FBRidGL0YyRjUtRiw2JVEnZXhwYW5kRidGL0YyLUZTNiQtRiM2Ji1GLDYlUS5NYXRyaXhJbnZlcnNlRidGL0YyLUZTNiQtRiM2JUYrRmZwRjlGOUZmcEY5RjlGZnBGOQ==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjQUFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWFjdGlvbkdGJDYlLUkobWZlbmNlZEdGJDYoLUYjNiYtSSdtdGFibGVHRiQ2Ny1JJG10ckdGJDYoLUkkbXRkR0YkNigtSShtc3Vic3VwR0YkNictRiw2JVEidUYnRi9GMi1GIzYoLUY2Ni1RIltGJ0Y5L0Y8RjFGPi9GQUYxRkJGREZGRkgvRktRLDAuMTY2NjY2N2VtRicvRk5GaG8tRiw2I1EhRictRjY2LVEiXUYnRjlGZW9GPkZmb0ZCRkRGRkZIRmdvL0ZOUSwwLjExMTExMTFlbUYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjktSSNtbkdGJDYkUSIyRidGOS8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRicvJS9zdWJzY3JpcHRzaGlmdEdGXXEvJSlyb3dhbGlnbkdGXHAvJSxjb2x1bW5hbGlnbkdGXHAvJStncm91cGFsaWduR0ZccC8lKHJvd3NwYW5HUSIxRicvJStjb2x1bW5zcGFuR0ZocS1GaG42KC1GaHA2JEZocUY5RmBxRmJxRmRxRmZxRmlxLUZobjYoLUYjNictRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmdyLUklbXN1YkdGJDYlRl1vRmBvRl5xRmJwRmVwRjlGYHFGYnFGZHFGZnFGaXFGYHFGYnFGZHEtRmVuNihGW3ItRmhuNigtRmhwNiRGXXFGOUZgcUZicUZkcUZmcUZpcUZec0ZgcUZicUZkcS1GZW42KEZfckZec0ZbckZgcUZicUZkcS8lJmFsaWduR1ElYXhpc0YnL0ZhcVEpYmFzZWxpbmVGJy9GY3FRJ2NlbnRlckYnL0ZlcVEnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjEvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0ZhdC8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0ZcdS8lJmZyYW1lR0ZcdS8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRj0vJS1lcXVhbGNvbHVtbnNHRj0vJS1kaXNwbGF5c3R5bGVHRj0vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGaXRGYnBGZXBGOUY5L0krbXNlbWFudGljc0dGJFEnTWF0cml4RicvJSVvcGVuR0Zkby8lJmNsb3NlR0ZfcEZfdi8lK2FjdGlvbnR5cGVHUS5ydGFibGVhZGRyZXNzRicvJSlydGFibGVpZEdRNTE4NDQ2NzQ0MDgwNDE5ODcxNjcwRidGYnBGZXBGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjQUFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWFjdGlvbkdGJDYlLUkobWZlbmNlZEdGJDYoLUYjNiYtSSdtdGFibGVHRiQ2Ny1JJG10ckdGJDYoLUkkbXRkR0YkNigtSShtc3Vic3VwR0YkNictRiw2JVEidUYnRi9GMi1GIzYoLUY2Ni1RIltGJ0Y5L0Y8RjFGPi9GQUYxRkJGREZGRkgvRktRLDAuMTY2NjY2N2VtRicvRk5GaG8tRiw2I1EhRictRjY2LVEiXUYnRjlGZW9GPkZmb0ZCRkRGRkZIRmdvL0ZOUSwwLjExMTExMTFlbUYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjktSSNtbkdGJDYkUSIyRidGOS8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRicvJS9zdWJzY3JpcHRzaGlmdEdGXXEvJSlyb3dhbGlnbkdGXHAvJSxjb2x1bW5hbGlnbkdGXHAvJStncm91cGFsaWduR0ZccC8lKHJvd3NwYW5HUSIxRicvJStjb2x1bW5zcGFuR0ZocS1GaG42KC1GaHA2JEZocUY5RmBxRmJxRmRxRmZxRmlxLUZobjYoLUYjNictRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmdyLUklbXN1YkdGJDYlRl1vRmBvRl5xRmJwRmVwRjlGYHFGYnFGZHFGZnFGaXFGYHFGYnFGZHEtRmVuNihGW3ItRmhuNigtRmhwNiRGXXFGOUZgcUZicUZkcUZmcUZpcUZec0ZgcUZicUZkcS1GZW42KEZfckZec0ZbckZgcUZicUZkcS8lJmFsaWduR1ElYXhpc0YnL0ZhcVEpYmFzZWxpbmVGJy9GY3FRJ2NlbnRlckYnL0ZlcVEnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjEvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0ZhdC8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0ZcdS8lJmZyYW1lR0ZcdS8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRj0vJS1lcXVhbGNvbHVtbnNHRj0vJS1kaXNwbGF5c3R5bGVHRj0vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGaXRGYnBGZXBGOUY5L0krbXNlbWFudGljc0dGJFEnTWF0cml4RicvJSVvcGVuR0Zkby8lJmNsb3NlR0ZfcEZfdi8lK2FjdGlvbnR5cGVHUS5ydGFibGVhZGRyZXNzRicvJSlydGFibGVpZEdRNTE4NDQ2NzQ0MDgwNDE5ODcxNjcwRidGYnBGZXBGOQ==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L448" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEoRGVwVmFyc0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNiYtRiw2JVEidUYnRi9GMi1GUDYkLUYjNigtRiw2JVEidEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRInhGJ0YvRjJGaG4tRiw2JVEieUYnRi9GMkY5RjktRiw2I1EhRidGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRKEZyb21KZXRGJ0YvRjItRlA2JC1GIzYnLUYsNiVRI0FBRidGL0YyRmhuRisvJStleGVjdXRhYmxlR0Y9RjlGOUZccUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEoRGVwVmFyc0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNiYtRiw2JVEidUYnRi9GMi1GUDYkLUYjNigtRiw2JVEidEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRInhGJ0YvRjJGaG4tRiw2JVEieUYnRi9GMkY5RjktRiw2I1EhRidGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRKEZyb21KZXRGJ0YvRjItRlA2JC1GIzYnLUYsNiVRI0FBRidGL0YyRmhuRisvJStleGVjdXRhYmxlR0Y9RjlGOUZccUY5</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWFjdGlvbkc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkobWZlbmNlZEdGJDYoLUklbXJvd0dGJDYmLUknbXRhYmxlR0YkNjctSSRtdHJHRiQ2KC1JJG10ZEdGJDYoLUklbXN1cEdGJDYlLUYvNigtSSNtaUdGJDYlUSJ1RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LlEwJkFwcGx5RnVuY3Rpb247RicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy9GR1Enbm9ybWFsRicvJSZmZW5jZUdGTy8lKnNlcGFyYXRvckdGTy8lKXN0cmV0Y2h5R0ZPLyUqc3ltbWV0cmljR0ZPLyUobGFyZ2VvcEdGTy8lLm1vdmFibGVsaW1pdHNHRk8vJSdhY2NlbnRHRk8vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0Zcby1GLDYkLUYvNiotRkA2JVEidEYnRkNGRi1GSjYtUSIsRidGUEZSL0ZVRkVGVkZYRlpGZm5GaG5Gam4vRl5vUSwwLjMzMzMzMzNlbUYnLUZANiVRInhGJ0ZDRkZGZm8tRkA2JVEieUYnRkNGRi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGT0ZQRlBGYnBGZXBGUC1JI21uR0YkNiRRIjJGJ0ZQLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGYHEvJStncm91cGFsaWduR0ZgcS8lKHJvd3NwYW5HUSIxRicvJStjb2x1bW5zcGFuR0ZncS1GODYoLUZocDYkRmdxRlBGXnFGYXFGY3FGZXFGaHEtRjg2KC1GLzYnLUZKNi1RKiZ1bWludXMwO0YnRlBGUkZURlZGWEZaRmZuRmhuL0Zbb1EsMC4yMjIyMjIyZW1GJy9GXm9GZnJGPUZicEZlcEZQRl5xRmFxRmNxRmVxRmhxRl5xRmFxRmNxLUY1NihGanEtRjg2KC1GaHA2JEZdcUZQRl5xRmFxRmNxRmVxRmhxRmpyRl5xRmFxRmNxLUY1NihGXnJGanJGanFGXnFGYXFGY3EvJSZhbGlnbkdRJWF4aXNGJy9GX3FRKWJhc2VsaW5lRicvRmJxUSdjZW50ZXJGJy9GZHFRJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR0ZFLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGXXQvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGaHQvJSZmcmFtZUdGaHQvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0ZPLyUtZXF1YWxjb2x1bW5zR0ZPLyUtZGlzcGxheXN0eWxlR0ZPLyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRmV0RmJwRmVwRlBGUC9JK21zZW1hbnRpY3NHRiRRJ01hdHJpeEYnLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRlt2LyUrYWN0aW9udHlwZUdRLnJ0YWJsZWFkZHJlc3NGJy8lKXJ0YWJsZWlkR1E1MTg0NDY3NDQwODA0MTk4NzIxNTBGJw==">LUkobWFjdGlvbkc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkobWZlbmNlZEdGJDYoLUklbXJvd0dGJDYmLUknbXRhYmxlR0YkNjctSSRtdHJHRiQ2KC1JJG10ZEdGJDYoLUklbXN1cEdGJDYlLUYvNigtSSNtaUdGJDYlUSJ1RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LlEwJkFwcGx5RnVuY3Rpb247RicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy9GR1Enbm9ybWFsRicvJSZmZW5jZUdGTy8lKnNlcGFyYXRvckdGTy8lKXN0cmV0Y2h5R0ZPLyUqc3ltbWV0cmljR0ZPLyUobGFyZ2VvcEdGTy8lLm1vdmFibGVsaW1pdHNHRk8vJSdhY2NlbnRHRk8vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0Zcby1GLDYkLUYvNiotRkA2JVEidEYnRkNGRi1GSjYtUSIsRidGUEZSL0ZVRkVGVkZYRlpGZm5GaG5Gam4vRl5vUSwwLjMzMzMzMzNlbUYnLUZANiVRInhGJ0ZDRkZGZm8tRkA2JVEieUYnRkNGRi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGT0ZQRlBGYnBGZXBGUC1JI21uR0YkNiRRIjJGJ0ZQLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJy8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGYHEvJStncm91cGFsaWduR0ZgcS8lKHJvd3NwYW5HUSIxRicvJStjb2x1bW5zcGFuR0ZncS1GODYoLUZocDYkRmdxRlBGXnFGYXFGY3FGZXFGaHEtRjg2KC1GLzYnLUZKNi1RKiZ1bWludXMwO0YnRlBGUkZURlZGWEZaRmZuRmhuL0Zbb1EsMC4yMjIyMjIyZW1GJy9GXm9GZnJGPUZicEZlcEZQRl5xRmFxRmNxRmVxRmhxRl5xRmFxRmNxLUY1NihGanEtRjg2KC1GaHA2JEZdcUZQRl5xRmFxRmNxRmVxRmhxRmpyRl5xRmFxRmNxLUY1NihGXnJGanJGanFGXnFGYXFGY3EvJSZhbGlnbkdRJWF4aXNGJy9GX3FRKWJhc2VsaW5lRicvRmJxUSdjZW50ZXJGJy9GZHFRJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR0ZFLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGXXQvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGaHQvJSZmcmFtZUdGaHQvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0ZPLyUtZXF1YWxjb2x1bW5zR0ZPLyUtZGlzcGxheXN0eWxlR0ZPLyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRmV0RmJwRmVwRlBGUC9JK21zZW1hbnRpY3NHRiRRJ01hdHJpeEYnLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRlt2LyUrYWN0aW9udHlwZUdRLnJ0YWJsZWFkZHJlc3NGJy8lKXJ0YWJsZWlkR1E1MTg0NDY3NDQwODA0MTk4NzIxNTBGJw==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L478" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYmLUY2NiYtRiM2KC1GLDYlUSJ0RidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJ4RidGL0YyRkEtRiw2JVEieUYnRi9GMkZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GLDYlUSJNRidGL0YyRkVGRS1GQjYtUSI6RidGRUZHL0ZLRklGTEZORlBGUkZUL0ZXUSwwLjI3Nzc3NzhlbUYnL0ZaRmpvLyUrZXhlY3V0YWJsZUdGSUZF">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYmLUY2NiYtRiM2KC1GLDYlUSJ0RidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJ4RidGL0YyRkEtRiw2JVEieUYnRi9GMkZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GLDYlUSJNRidGL0YyRkVGRS1GQjYtUSI6RidGRUZHL0ZLRklGTEZORlBGUkZUL0ZXUSwwLjI3Nzc3NzhlbUYnL0ZaRmpvLyUrZXhlY3V0YWJsZUdGSUZF</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L464" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEiZ0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ2V2YWxER0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzY9LUklbXN1cEdGJDYlLUYjNiwtRiw2KFEidUYnLyUlYm9sZEdGMUYvLyUrZm9yZWdyb3VuZEdRKlswLDEyOCwwXUYnL0YzUSxib2xkLWl0YWxpY0YnLyUrZm9udHdlaWdodEdRJWJvbGRGJy1GNjYuUTAmQXBwbHlGdW5jdGlvbjtGJy8lK2V4ZWN1dGFibGVHRj1GOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmlvLUZTNictRiM2Li1GLDYoUSJ0RidGaW5GL0Zbb0Zeb0Zgby1GNjYwUSIsRidGaW5GW28vRjNGYm9GYG9GOy9GP0YxRkBGQkZERkZGSEZoby9GTlEsMC4zMzMzMzMzZW1GJy1GLDYoUSJ4RidGaW5GL0Zbb0Zeb0Zgb0ZicC1GLDYoUSJ5RidGaW5GL0Zbb0Zeb0Zgb0ZpbkZbb0Zmby8lKXJlYWRvbmx5R0YxLyUwZm9udF9zdHlsZV9uYW1lR1EqMkR+T3V0cHV0RidGZXBGYG9GaW5GW29GZXBGYG9GaW5GW29GZm9GX3FGYXFGZXBGYG8tSSNtbkdGJDYnUSIyRidGaW5GW29GZXBGYG8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnLUY2NjBRJyZzZG90O0YnRmluRltvRmVwRmBvRjtGPkZARkJGREZGRkhGaG9Gam8tRiw2KFEjZHRGJ0ZpbkYvRltvRl5vRmBvLUY2NjBRIn5GJ0ZpbkZbb0ZlcEZgb0Y7Rj5GQEZCRkRGRkZIRmhvRmpvLUY2NjBRIiZGJ0ZpbkZbb0ZlcEZgb0Y7Rj5GQEZCRkRGRkZIRmhvRmpvRl9wRmFyRl5yLUY2NjBRIitGJ0ZpbkZbb0ZlcEZgb0Y7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORltzLUZTNictRiM2M0ZeckZhckZkckZfcEZhci1GLDYoUSNkeEYnRmluRi9GW29GXm9GYG9GZ3JGYXNGYXJGZHJGX3BGYXJGXnJGaW5GW29GZXBGYG9GaW5GW29GZXBGYG8tRjY2MFEqJnVtaW51czA7RidGaW5GW29GZXBGYG9GO0Y+RkBGQkZERkZGSEZqckZcc0ZmbkZbcEZbci1GUzYnLUYjNjRGXnJGYXJGZHJGX3BGYXItRiw2KFEjZHlGJ0ZpbkYvRltvRl5vRmBvRmdyRlt0RmFyRmRyRl9wRmFyRl5yRmluRltvRmZvRmVwRmBvRmluRltvRmVwRmBvRmdyRlt0RmFyRmRyRl9wRmFyRlt0RmluRltvRmZvRmVwRmBvRjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GZm9GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEiZ0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ2V2YWxER0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzY9LUklbXN1cEdGJDYlLUYjNiwtRiw2KFEidUYnLyUlYm9sZEdGMUYvLyUrZm9yZWdyb3VuZEdRKlswLDEyOCwwXUYnL0YzUSxib2xkLWl0YWxpY0YnLyUrZm9udHdlaWdodEdRJWJvbGRGJy1GNjYuUTAmQXBwbHlGdW5jdGlvbjtGJy8lK2V4ZWN1dGFibGVHRj1GOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmlvLUZTNictRiM2Li1GLDYoUSJ0RidGaW5GL0Zbb0Zeb0Zgby1GNjYwUSIsRidGaW5GW28vRjNGYm9GYG9GOy9GP0YxRkBGQkZERkZGSEZoby9GTlEsMC4zMzMzMzMzZW1GJy1GLDYoUSJ4RidGaW5GL0Zbb0Zeb0Zgb0ZicC1GLDYoUSJ5RidGaW5GL0Zbb0Zeb0Zgb0ZpbkZbb0Zmby8lKXJlYWRvbmx5R0YxLyUwZm9udF9zdHlsZV9uYW1lR1EqMkR+T3V0cHV0RidGZXBGYG9GaW5GW29GZXBGYG9GaW5GW29GZm9GX3FGYXFGZXBGYG8tSSNtbkdGJDYnUSIyRidGaW5GW29GZXBGYG8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnLUY2NjBRJyZzZG90O0YnRmluRltvRmVwRmBvRjtGPkZARkJGREZGRkhGaG9Gam8tRiw2KFEjZHRGJ0ZpbkYvRltvRl5vRmBvLUY2NjBRIn5GJ0ZpbkZbb0ZlcEZgb0Y7Rj5GQEZCRkRGRkZIRmhvRmpvLUY2NjBRIiZGJ0ZpbkZbb0ZlcEZgb0Y7Rj5GQEZCRkRGRkZIRmhvRmpvRl9wRmFyRl5yLUY2NjBRIitGJ0ZpbkZbb0ZlcEZgb0Y7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORltzLUZTNictRiM2M0ZeckZhckZkckZfcEZhci1GLDYoUSNkeEYnRmluRi9GW29GXm9GYG9GZ3JGYXNGYXJGZHJGX3BGYXJGXnJGaW5GW29GZXBGYG9GaW5GW29GZXBGYG8tRjY2MFEqJnVtaW51czA7RidGaW5GW29GZXBGYG9GO0Y+RkBGQkZERkZGSEZqckZcc0ZmbkZbcEZbci1GUzYnLUYjNjRGXnJGYXJGZHJGX3BGYXItRiw2KFEjZHlGJ0ZpbkYvRltvRl5vRmBvRmdyRlt0RmFyRmRyRl9wRmFyRl5yRmluRltvRmZvRmVwRmBvRmluRltvRmVwRmBvRmdyRlt0RmFyRmRyRl9wRmFyRlt0RmluRltvRmZvRmVwRmBvRjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GZm9GOQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L466" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEnQ290VGVuRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZTLUYsNiVRLUNvdHRvblRlbnNvckYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRImdGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZqbkY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEnQ290VGVuRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZTLUYsNiVRLUNvdHRvblRlbnNvckYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRImdGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZqbkY5</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L461" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkQ1RKRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEmVG9KZXRGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ky1GLDYlUSdDb3RUZW5GJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUShEZXBWYXJzRidGL0YyRlotRiw2JVEpbm90YXRpb25GJ0YvRjItRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEramV0bnVtYmVyc0YnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmhvRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkQ1RKRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEmVG9KZXRGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ky1GLDYlUSdDb3RUZW5GJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUShEZXBWYXJzRidGL0YyRlotRiw2JVEpbm90YXRpb25GJ0YvRjItRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEramV0bnVtYmVyc0YnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmhvRjk=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L452" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L446" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEuVG9yc2lvblRlbnNvckYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRIkNGJ0YvRjIvJStleGVjdXRhYmxlR1EmZmFsc2VGJy9GM1Enbm9ybWFsRidGQC1JI21vR0YkNi1RIjtGJ0ZALyUmZmVuY2VHRj8vJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGPy8lKnN5bW1ldHJpY0dGPy8lKGxhcmdlb3BHRj8vJS5tb3ZhYmxlbGltaXRzR0Y/LyUnYWNjZW50R0Y/LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMjc3Nzc3OGVtRidGPUZA">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEuVG9yc2lvblRlbnNvckYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRIkNGJ0YvRjIvJStleGVjdXRhYmxlR1EmZmFsc2VGJy9GM1Enbm9ybWFsRidGQC1JI21vR0YkNi1RIjtGJ0ZALyUmZmVuY2VHRj8vJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGPy8lKnN5bW1ldHJpY0dGPy8lKGxhcmdlb3BHRj8vJS5tb3ZhYmxlbGltaXRzR0Y/LyUnYWNjZW50R0Y/LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMjc3Nzc3OGVtRidGPUZA</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEiMEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSNkdEYnRi9GMkY1LUYsNiVRJERfdEYnRi9GMkY1Rk9GOQ==">LUkkX0RHRzYiNiM3JDclUSd0ZW5zb3JGJEkiTUdGJDckNyVRKGNvdl9iYXNGJFEoY29uX2Jhc0YkRiw3IjcjNyQ3JSIiIkYyRjIiIiE=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L458" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZdby1JI21pR0YkNiVRI1UxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEqJiMxMDA4OzExRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiYtRiw2JVEidUYnRi9GMi1GUzYkLUYjNiktRiw2JVEidEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRInhGJ0YvRjJGW28tRiw2JVEieUYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5RmlvRjlGOS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGX28vRk5GYG8tRiw2JVElZGlmZkYnRi9GMi1GUzYkLUYjNidGVy1GUzYkLUYjNihGaG5GW29GY29GW29GZm9GOUY5RltvRmhuRjlGOS1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORl5xLUYsNiVRKiYjMTAwODsxMkYnRi9GMi1GUzYkLUYjNiVGV0ZmcEY5RjlGW3BGX3AtRlM2JC1GIzYnRldGZnBGW29GY29GOUY5RmpwLUYsNiVRKiYjMTAwODsxM0YnRi9GMkZjcUZbcEZfcC1GUzYkLUYjNidGV0ZmcEZbb0Zmb0Y5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdGYG8vJSZkZXB0aEdGanIvJSpsaW5lYnJlYWtHUShuZXdsaW5lRictRiw2JVEjVTJGJ0YvRjJGNS1GLDYlUSomIzEwMDg7MjFGJ0YvRjJGY3FGW3BGX3BGYnBGanAtRiw2JVEqJiMxMDA4OzIyRidGL0YyRmNxRltwRl9wRmdxRmpwLUYsNiVRKiYjMTAwODsyM0YnRi9GMkZjcUZbcEZfcEZeckZickZlci1GLDYlUSNVM0YnRi9GMkY1LUYsNiVRKiYjMTAwODszMUYnRi9GMkZjcUZbcEZfcEZicEZqcC1GLDYlUSomIzEwMDg7MzJGJ0YvRjJGY3FGW3BGX3BGZ3FGanAtRiw2JVEqJiMxMDA4OzMzRidGL0YyRmNxRltwRl9wRl5yLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGX29GXnBGYnJGaW9GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZdby1JI21pR0YkNiVRI1UxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEqJiMxMDA4OzExRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiYtRiw2JVEidUYnRi9GMi1GUzYkLUYjNiktRiw2JVEidEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRInhGJ0YvRjJGW28tRiw2JVEieUYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5RmlvRjlGOS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGX28vRk5GYG8tRiw2JVElZGlmZkYnRi9GMi1GUzYkLUYjNidGVy1GUzYkLUYjNihGaG5GW29GY29GW29GZm9GOUY5RltvRmhuRjlGOS1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORl5xLUYsNiVRKiYjMTAwODsxMkYnRi9GMi1GUzYkLUYjNiVGV0ZmcEY5RjlGW3BGX3AtRlM2JC1GIzYnRldGZnBGW29GY29GOUY5RmpwLUYsNiVRKiYjMTAwODsxM0YnRi9GMkZjcUZbcEZfcC1GUzYkLUYjNidGV0ZmcEZbb0Zmb0Y5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdGYG8vJSZkZXB0aEdGanIvJSpsaW5lYnJlYWtHUShuZXdsaW5lRictRiw2JVEjVTJGJ0YvRjJGNS1GLDYlUSomIzEwMDg7MjFGJ0YvRjJGY3FGW3BGX3BGYnBGanAtRiw2JVEqJiMxMDA4OzIyRidGL0YyRmNxRltwRl9wRmdxRmpwLUYsNiVRKiYjMTAwODsyM0YnRi9GMkZjcUZbcEZfcEZeckZickZlci1GLDYlUSNVM0YnRi9GMkY1LUYsNiVRKiYjMTAwODszMUYnRi9GMkZjcUZbcEZfcEZicEZqcC1GLDYlUSomIzEwMDg7MzJGJ0YvRjJGY3FGW3BGX3BGZ3FGanAtRiw2JVEqJiMxMDA4OzMzRidGL0YyRmNxRltwRl9wRl5yLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGX29GXnBGYnJGaW9GOQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L456" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY3LUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVEjRXRGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictRiw2LVEqJmNvbG9uZXE7RidGL0YyRjVGN0Y5RjtGPUY/L0ZCUSwwLjI3Nzc3NzhlbUYnL0ZFRlMtRkc2JVEnZXZhbERHRidGSkZNLUkobWZlbmNlZEdGJDYkLUYjNiktRkc2JVE/RGlyZWN0aW9uYWxDb3ZhcmlhbnREZXJpdmF0aXZlRidGSkZNLUZZNiQtRiM2KC1GRzYlUSREX3RGJ0ZKRk0tRiw2LVEiLEYnRi9GMi9GNkZMRjdGOUY7Rj1GP0ZBL0ZFUSwwLjMzMzMzMzNlbUYnLUZHNiVRImdGJ0ZKRk1GYW8tRkc2JVEiQ0YnRkpGTUYvRi8tRiw2LVEiK0YnRi9GMkY1RjdGOUY7Rj1GPy9GQlEsMC4yMjIyMjIyZW1GJy9GRUZhcC1GRzYlUSNVMUYnRkpGTS1GLDYtUScmc2RvdDtGJ0YvRjJGNUY3RjlGO0Y9Rj9GQUZERmdvRi9GLy1GLDYtUSI6RidGL0YyRjVGN0Y5RjtGPUY/RlJGVC1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0ZDLyUmZGVwdGhHRmFxLyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUZdcTYmRl9xRmJxRmRxL0ZncVElYXV0b0YnLUZHNiVRI0V4RidGSkZNRk9GVS1GWTYkLUYjNipGZ24tRlk2JC1GIzYpLUZHNiVRJERfeEYnRkpGTUZhb0Znb0Zhb0Zqby8lK2V4ZWN1dGFibGVHRjRGL0YvRl1wLUZHNiVRI1UyRidGSkZNRmZwRmdvRltzRi9GL0ZpcEZccS1GRzYlUSNFeUYnRkpGTUZPRlUtRlk2JC1GIzYpRmduLUZZNiQtRiM2KC1GRzYlUSREX3lGJ0ZKRk1GYW9GZ29GYW9Gam9GL0YvRl1wLUZHNiVRI1UzRidGSkZNRmZwRmdvRi9GL0ZpcEZbc0Yv">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY3LUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVEjRXRGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictRiw2LVEqJmNvbG9uZXE7RidGL0YyRjVGN0Y5RjtGPUY/L0ZCUSwwLjI3Nzc3NzhlbUYnL0ZFRlMtRkc2JVEnZXZhbERHRidGSkZNLUkobWZlbmNlZEdGJDYkLUYjNiktRkc2JVE/RGlyZWN0aW9uYWxDb3ZhcmlhbnREZXJpdmF0aXZlRidGSkZNLUZZNiQtRiM2KC1GRzYlUSREX3RGJ0ZKRk0tRiw2LVEiLEYnRi9GMi9GNkZMRjdGOUY7Rj1GP0ZBL0ZFUSwwLjMzMzMzMzNlbUYnLUZHNiVRImdGJ0ZKRk1GYW8tRkc2JVEiQ0YnRkpGTUYvRi8tRiw2LVEiK0YnRi9GMkY1RjdGOUY7Rj1GPy9GQlEsMC4yMjIyMjIyZW1GJy9GRUZhcC1GRzYlUSNVMUYnRkpGTS1GLDYtUScmc2RvdDtGJ0YvRjJGNUY3RjlGO0Y9Rj9GQUZERmdvRi9GLy1GLDYtUSI6RidGL0YyRjVGN0Y5RjtGPUY/RlJGVC1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0ZDLyUmZGVwdGhHRmFxLyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUZdcTYmRl9xRmJxRmRxL0ZncVElYXV0b0YnLUZHNiVRI0V4RidGSkZNRk9GVS1GWTYkLUYjNipGZ24tRlk2JC1GIzYpLUZHNiVRJERfeEYnRkpGTUZhb0Znb0Zhb0Zqby8lK2V4ZWN1dGFibGVHRjRGL0YvRl1wLUZHNiVRI1UyRidGSkZNRmZwRmdvRltzRi9GL0ZpcEZccS1GRzYlUSNFeUYnRkpGTUZPRlUtRlk2JC1GIzYpRmduLUZZNiQtRiM2KC1GRzYlUSREX3lGJ0ZKRk1GYW9GZ29GYW9Gam9GL0YvRl1wLUZHNiVRI1UzRidGSkZNRmZwRmdvRi9GL0ZpcEZbc0Yv</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L454" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L453" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjc0FGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSZzb2x2ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUZTNiYtRiM2ZW8tRiw2JVEmRXEwMDBGJ0YvRjItRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIwRidGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRJkVxMDAxRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDAyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDExRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDEyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDIyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTAwRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTAxRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTAyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTExRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTEyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTIyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjAwRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjAxRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjAyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjExRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjEyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjIyRidGL0YyRmhuRltvLyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRl9vLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGY28vRk5GZG8tRlM2Ji1GIzZHLUYsNiVRJWEwMDBGJ0YvRjJGX28tRiw2JVElYTAwMUYnRi9GMkZfby1GLDYlUSVhMDAyRidGL0YyRl9vLUYsNiVRJWEwMTBGJ0YvRjJGX28tRiw2JVElYTAxMUYnRi9GMkZfby1GLDYlUSVhMDEyRidGL0YyRl9vLUYsNiVRJWEwMjBGJ0YvRjJGX28tRiw2JVElYTAyMUYnRi9GMkZfby1GLDYlUSVhMDIyRidGL0YyRl9vLUYsNiVRJWExMDFGJ0YvRjJGX28tRiw2JVElYTEwMkYnRi9GMkZfby1GLDYlUSVhMTExRidGL0YyRl9vLUYsNiVRJWExMTJGJ0YvRjJGX28tRiw2JVElYTEyMUYnRi9GMkZfby1GLDYlUSVhMTIyRidGL0YyRl9vLUYsNiVRJWEyMDJGJ0YvRjJGX28tRiw2JVElYTIxMkYnRi9GMkZfby1GLDYlUSVhMjIyRidGL0YyRmpyRjlGOS9GXXNRIltGJy9GYHNRIl1GJ0ZqckY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GanJGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjc0FGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSZzb2x2ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUZTNiYtRiM2ZW8tRiw2JVEmRXEwMDBGJ0YvRjItRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIwRidGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRJkVxMDAxRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDAyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDExRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDEyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDIyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTAwRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTAxRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTAyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTExRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTEyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTIyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjAwRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjAxRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjAyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjExRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjEyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjIyRidGL0YyRmhuRltvLyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRl9vLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGY28vRk5GZG8tRlM2Ji1GIzZHLUYsNiVRJWEwMDBGJ0YvRjJGX28tRiw2JVElYTAwMUYnRi9GMkZfby1GLDYlUSVhMDAyRidGL0YyRl9vLUYsNiVRJWEwMTBGJ0YvRjJGX28tRiw2JVElYTAxMUYnRi9GMkZfby1GLDYlUSVhMDEyRidGL0YyRl9vLUYsNiVRJWEwMjBGJ0YvRjJGX28tRiw2JVElYTAyMUYnRi9GMkZfby1GLDYlUSVhMDIyRidGL0YyRl9vLUYsNiVRJWExMDFGJ0YvRjJGX28tRiw2JVElYTEwMkYnRi9GMkZfby1GLDYlUSVhMTExRidGL0YyRl9vLUYsNiVRJWExMTJGJ0YvRjJGX28tRiw2JVElYTEyMUYnRi9GMkZfby1GLDYlUSVhMTIyRidGL0YyRl9vLUYsNiVRJWEyMDJGJ0YvRjJGX28tRiw2JVElYTIxMkYnRi9GMkZfby1GLDYlUSVhMjIyRidGL0YyRmpyRjlGOS9GXXNRIltGJy9GYHNRIl1GJ0ZqckY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GanJGOQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L438" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjQzFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSdldmFsREdGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Jy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmVuLUYsNiVRJXN1YnNGJ0YvRjItRlM2JC1GIzYmLUZTNiYtRiM2JS1GLDYlUSNvcEYnRi9GMi1GUzYkLUYjNiVGYm8tRlM2JC1GIzYkLUYsNiVRI3NBRidGL0YyRjlGOUY5RjlGOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRlovRk5RLDAuMzMzMzMzM2VtRictRiw2JVEiQ0YnRi9GMkY5RjlGV0Y5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjQzFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSdldmFsREdGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Jy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmVuLUYsNiVRJXN1YnNGJ0YvRjItRlM2JC1GIzYmLUZTNiYtRiM2JS1GLDYlUSNvcEYnRi9GMi1GUzYkLUYjNiVGYm8tRlM2JC1GIzYkLUYsNiVRI3NBRidGL0YyRjlGOUY5RjlGOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRlovRk5RLDAuMzMzMzMzM2VtRictRiw2JVEiQ0YnRi9GMkY5RjlGV0Y5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L441" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEnZXZhbERHRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNi0tRiw2JVE0Q292YXJpYW50RGVyaXZhdGl2ZUYnRi9GMi1GNjYkLUYjNiYtRiw2JVEiZ0YnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGTC8lKnN5bW1ldHJpY0dGTC8lKGxhcmdlb3BHRkwvJS5tb3ZhYmxlbGltaXRzR0ZMLyUnYWNjZW50R0ZMLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEjQzFGJ0YvRjJGSEZILUZFNi1RIitGJ0ZIRkovRk5GTEZPRlFGU0ZVRlcvRlpRLDAuMjIyMjIyMmVtRicvRmduRmFvLUZFNi1RIn5GJ0ZIRkpGX29GT0ZRRlNGVUZXRlkvRmduRmVuRkFGY28tRkU2LVEiJkYnRkhGSkZfb0ZPRlFGU0ZVRldGWUZmby1GLDYlUSJ0RidGL0YyRmNvLUY2NiQtRiM2MS1GLDYlUSNVMUYnRi9GMi1GRTYtUScmc2RvdDtGJ0ZIRkpGX29GT0ZRRlNGVUZXRllGZm8tRiw2JVEjZHRGJ0YvRjJGXG9GY28tRiw2JVEjVTJGJ0YvRjJGZHAtRiw2JVEjZHhGJ0YvRjJGXG9GY28tRiw2JVEjVTNGJ0YvRjJGY29GZHAtRiw2JVEjZHlGJ0YvRjJGSEZIRkhGSC1GRTYtUSI7RidGSEZKRk1GT0ZRRlNGVUZXRlkvRmduUSwwLjI3Nzc3NzhlbUYnLyUrZXhlY3V0YWJsZUdGTEZI">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEnZXZhbERHRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNi0tRiw2JVE0Q292YXJpYW50RGVyaXZhdGl2ZUYnRi9GMi1GNjYkLUYjNiYtRiw2JVEiZ0YnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGTC8lKnN5bW1ldHJpY0dGTC8lKGxhcmdlb3BHRkwvJS5tb3ZhYmxlbGltaXRzR0ZMLyUnYWNjZW50R0ZMLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEjQzFGJ0YvRjJGSEZILUZFNi1RIitGJ0ZIRkovRk5GTEZPRlFGU0ZVRlcvRlpRLDAuMjIyMjIyMmVtRicvRmduRmFvLUZFNi1RIn5GJ0ZIRkpGX29GT0ZRRlNGVUZXRlkvRmduRmVuRkFGY28tRkU2LVEiJkYnRkhGSkZfb0ZPRlFGU0ZVRldGWUZmby1GLDYlUSJ0RidGL0YyRmNvLUY2NiQtRiM2MS1GLDYlUSNVMUYnRi9GMi1GRTYtUScmc2RvdDtGJ0ZIRkpGX29GT0ZRRlNGVUZXRllGZm8tRiw2JVEjZHRGJ0YvRjJGXG9GY28tRiw2JVEjVTJGJ0YvRjJGZHAtRiw2JVEjZHhGJ0YvRjJGXG9GY28tRiw2JVEjVTNGJ0YvRjJGY29GZHAtRiw2JVEjZHlGJ0YvRjJGSEZIRkhGSC1GRTYtUSI7RidGSEZKRk1GT0ZRRlNGVUZXRlkvRmduUSwwLjI3Nzc3NzhlbUYnLyUrZXhlY3V0YWJsZUdGTEZI</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEiMEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSNkdEYnRi9GMkY1Rk9GNUZPRjk=">LUkkX0RHRzYiNiM3JDclUSd0ZW5zb3JGJEkjSjJHRiQ3JDclUShjb3ZfYmFzRiRGLEYsNyI3IzckNyUiIiJGMUYxIiIh</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L483" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY+LUkjbWlHRiQ2JVEjUjFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSJ+RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkwtRjY2LVEqJmNvbG9uZXE7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjI3Nzc3NzhlbUYnL0ZORlNGNS1GLDYlUTBDdXJ2YXR1cmVUZW5zb3JGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSNDMUYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGUkZULUYsNiVRJVJpYzFGJ0YvRjJGNUZPRjUtRiw2JVEsUmljY2lUZW5zb3JGJ0YvRjItRlk2JC1GIzYlRitGam5GOUY5RlxvLUYsNiVRI1QxRidGL0YyRjVGT0Y1LUYsNiVRMlN5bW1ldHJpemVJbmRpY2VzRidGL0YyLUZZNiQtRiM2LEZfby1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRkovRk5RLDAuMzMzMzMzM2VtRidGNS1GWTYmLUYjNigtSSNtbkdGJDYkUSIxRidGOUZjcEY1LUZecTYkUSIyRidGOUZqbkY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGY3BGNS1JI21zR0YkNiNRKlN5bW1ldHJpY0YnLUYsNiNRIUYnRmpuRjlGOUZcby1GLDYlUSRSZXNGJ0YvRjJGTy1GLDYlUSdldmFsREdGJ0YvRjItRlk2JC1GIzYqRmlvRjUtRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORl9zRjUtRiw2JVEiVkYnRi9GMi1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRImdGJ0YvRjJGOUY5RlxvRmpuRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY+LUkjbWlHRiQ2JVEjUjFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSJ+RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkwtRjY2LVEqJmNvbG9uZXE7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjI3Nzc3NzhlbUYnL0ZORlNGNS1GLDYlUTBDdXJ2YXR1cmVUZW5zb3JGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSNDMUYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGUkZULUYsNiVRJVJpYzFGJ0YvRjJGNUZPRjUtRiw2JVEsUmljY2lUZW5zb3JGJ0YvRjItRlk2JC1GIzYlRitGam5GOUY5RlxvLUYsNiVRI1QxRidGL0YyRjVGT0Y1LUYsNiVRMlN5bW1ldHJpemVJbmRpY2VzRidGL0YyLUZZNiQtRiM2LEZfby1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRkovRk5RLDAuMzMzMzMzM2VtRidGNS1GWTYmLUYjNigtSSNtbkdGJDYkUSIxRidGOUZjcEY1LUZecTYkUSIyRidGOUZqbkY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGY3BGNS1JI21zR0YkNiNRKlN5bW1ldHJpY0YnLUYsNiNRIUYnRmpuRjlGOUZcby1GLDYlUSRSZXNGJ0YvRjJGTy1GLDYlUSdldmFsREdGJ0YvRjItRlk2JC1GIzYqRmlvRjUtRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORl9zRjUtRiw2JVEiVkYnRi9GMi1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRImdGJ0YvRjJGOUY5RlxvRmpuRjk=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L439" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZFLUkjbWlHRiQ2JVEmTkVRdHRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUTBDb250cmFjdEluZGljZXNGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Li1GLDYlUSRSZXNGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmhuL0ZORmluLUYsNiVRJERfdEYnRi9GMkZcby1GNjYtUSImRidGOUY7Rj5GQEZCRkRGRkZIRmhuRl9vLUYsNiVRInRGJ0YvRjJGXG9GYG9GWi1GUzYmLUYjNiYtRlM2Ji1GIzYmLUkjbW5HRiQ2JFEiMUYnRjlGWkZhcEY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGWi1GUzYmLUYjNiYtRmJwNiRRIjJGJ0Y5RlpGX3FGOUY5RmVwRmhwRjlGOUZlcEZocEY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEmTkVRdHhGJ0YvRjJGNUZPLUZTNiQtRiM2LkZXRlpGXG9GYG9GXG9GY29GZm9GXG8tRiw2JVEkRF94RidGL0YyRlpGaW9GOUY5RmJxLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRmluLyUmZGVwdGhHRmRyLyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUYsNiVRJk5FUXR5RidGL0YyRjVGTy1GUzYkLUYjNi5GV0ZaRlxvRmBvRlxvRmNvRmZvRlxvLUYsNiVRJERfeUYnRi9GMkZaRmlvRjlGOUZicS1GLDYlUSZORVF4eEYnRi9GMkY1Rk8tRlM2JC1GIzYuRldGWkZcb0ZcckZcb0Zjb0Zmb0Zcb0ZcckZaRmlvRjlGOUZicUZfci1GLDYlUSZORVF4eUYnRi9GMkY1Rk8tRlM2JC1GIzYuRldGWkZcb0ZcckZcb0Zjb0Zmb0Zcb0Zjc0ZaRmlvRjlGOUZicUZcby1GLDYlUSZORVF5eUYnRi9GMkY1Rk8tRlM2JC1GIzYuRldGWkZcb0Zjc0Zcb0Zjb0Zmb0Zcb0Zjc0ZaRmlvRjlGOUZicS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZFLUkjbWlHRiQ2JVEmTkVRdHRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUTBDb250cmFjdEluZGljZXNGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Li1GLDYlUSRSZXNGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmhuL0ZORmluLUYsNiVRJERfdEYnRi9GMkZcby1GNjYtUSImRidGOUY7Rj5GQEZCRkRGRkZIRmhuRl9vLUYsNiVRInRGJ0YvRjJGXG9GYG9GWi1GUzYmLUYjNiYtRlM2Ji1GIzYmLUkjbW5HRiQ2JFEiMUYnRjlGWkZhcEY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGWi1GUzYmLUYjNiYtRmJwNiRRIjJGJ0Y5RlpGX3FGOUY5RmVwRmhwRjlGOUZlcEZocEY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEmTkVRdHhGJ0YvRjJGNUZPLUZTNiQtRiM2LkZXRlpGXG9GYG9GXG9GY29GZm9GXG8tRiw2JVEkRF94RidGL0YyRlpGaW9GOUY5RmJxLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRmluLyUmZGVwdGhHRmRyLyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUYsNiVRJk5FUXR5RidGL0YyRjVGTy1GUzYkLUYjNi5GV0ZaRlxvRmBvRlxvRmNvRmZvRlxvLUYsNiVRJERfeUYnRi9GMkZaRmlvRjlGOUZicS1GLDYlUSZORVF4eEYnRi9GMkY1Rk8tRlM2JC1GIzYuRldGWkZcb0ZcckZcb0Zjb0Zmb0Zcb0ZcckZaRmlvRjlGOUZicUZfci1GLDYlUSZORVF4eUYnRi9GMkY1Rk8tRlM2JC1GIzYuRldGWkZcb0ZcckZcb0Zjb0Zmb0Zcb0Zjc0ZaRmlvRjlGOUZicUZcby1GLDYlUSZORVF5eUYnRi9GMkY1Rk8tRlM2JC1GIzYuRldGWkZcb0Zjc0Zcb0Zjb0Zmb0Zcb0Zjc0ZaRmlvRjlGOUZicS8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L444" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L436" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYqLUY2NiYtRiM2KC1GLDYlUSJ0RidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJ4RidGL0YyRkEtRiw2JVEieUYnRi9GMkZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GNjYmLUYjNiQtRiw2JVEidUYnRi9GMkZFRkVGXG9GX29GQS1GLDYlUSNKMkYnRi9GMkZBLUkjbW5HRiQ2JFEiNEYnRkVGRUZFLUZCNi1RIjpGJ0ZFRkcvRktGSUZMRk5GUEZSRlQvRldRLDAuMjc3Nzc3OGVtRicvRlpGZXAvJStleGVjdXRhYmxlR0ZJRkU=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYqLUY2NiYtRiM2KC1GLDYlUSJ0RidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJ4RidGL0YyRkEtRiw2JVEieUYnRi9GMkZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GNjYmLUYjNiQtRiw2JVEidUYnRi9GMkZFRkVGXG9GX29GQS1GLDYlUSNKMkYnRi9GMkZBLUkjbW5HRiQ2JFEiNEYnRkVGRUZFLUZCNi1RIjpGJ0ZFRkcvRktGSUZMRk5GUEZSRlQvRldRLDAuMjc3Nzc3OGVtRicvRlpGZXAvJStleGVjdXRhYmxlR0ZJRkU=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L442" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2Jy1GLDYlUSNkZUYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSomY29sb25lcTtGJ0Y3LyUmZmVuY2VHRjYvJSpzZXBhcmF0b3JHRjYvJSlzdHJldGNoeUdGNi8lKnN5bW1ldHJpY0dGNi8lKGxhcmdlb3BHRjYvJS5tb3ZhYmxlbGltaXRzR0Y2LyUnYWNjZW50R0Y2LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYlUTlEaWZmZXJlbnRpYWxFcXVhdGlvbkRhdGFGJy9GNVEldHJ1ZUYnL0Y4USdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYmLUZZNiYtRiM2JC1GLDYlUSJGRidGNEY3RjdGNy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GOzYtUSIsRidGN0Y+L0ZBRlVGQkZERkZGSEZKL0ZNUSYwLjBlbUYnL0ZQUSwwLjMzMzMzMzNlbUYnLUZZNiYtRiM2JS1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGVEZWLUYjNiYtSSNtbkdGJDYkUSIzRidGN0Zkb0ZocEY3LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGK0Y3RjdGXm9GYW9GN0Y3RjdGKy8lK2V4ZWN1dGFibGVHRjZGNw==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2Jy1GLDYlUSNkZUYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSomY29sb25lcTtGJ0Y3LyUmZmVuY2VHRjYvJSpzZXBhcmF0b3JHRjYvJSlzdHJldGNoeUdGNi8lKnN5bW1ldHJpY0dGNi8lKGxhcmdlb3BHRjYvJS5tb3ZhYmxlbGltaXRzR0Y2LyUnYWNjZW50R0Y2LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYlUTlEaWZmZXJlbnRpYWxFcXVhdGlvbkRhdGFGJy9GNVEldHJ1ZUYnL0Y4USdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYmLUZZNiYtRiM2JC1GLDYlUSJGRidGNEY3RjdGNy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GOzYtUSIsRidGN0Y+L0ZBRlVGQkZERkZGSEZKL0ZNUSYwLjBlbUYnL0ZQUSwwLjMzMzMzMzNlbUYnLUZZNiYtRiM2JS1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGVEZWLUYjNiYtSSNtbkdGJDYkUSIzRidGN0Zkb0ZocEY3LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGK0Y3RjdGXm9GYW9GN0Y3RjdGKy8lK2V4ZWN1dGFibGVHRjZGNw==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjZGVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNigtRlA2Ji1GIzYmLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2KC1JI21uR0YkNiRRIjNGJ0Y5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRidGam4vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRmZvRmlvRjlGOS8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRidGXm8tRlA2Ji1GIzYmLUYjNiotRiM2KC1GW282JFEiMkYnRjktRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSEZiby9GTkZjby1GWTYlRmVuLUYjNiZGXHFGZm9GaW9GOUZbcEZfcS1GWTYlRmVuLUYjNiZGam5GZm9GaW9GOUZbcEY5LUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GX3ItRiM2KEZccUZfcS1GWTYlRmVuLUYjNigtRjY2LVEiW0YnRjkvRjxGMUY+L0ZBRjFGQkZERkZGSC9GS1EsMC4xNjY2NjY3ZW1GJy9GTkZdcy1GLDYjUSFGJy1GNjYtUSJdRidGOUZqckY+RltzRkJGREZGRkhGXHMvRk5RLDAuMTExMTExMWVtRidGZm9GaW9GOUZbcEZfcS1GWTYlRmVuLUYjNihGXHFGXm9Gam5GZm9GaW9GOUZbcEY5RltyRlhGW3ItRiM2JkZccUZfcS1GWTYlRmVuLUYjNigtRltvNiRRIjFGJ0Y5Rl5vRlxxRmZvRmlvRjlGW3BGOUY5RmZvRmlvRjlGOS9GX3BGaXIvRmJwRmRzRmZvRmlvRjlGOUZkdEZldEZmb0Zpb0Y5">LUkkX0RHRzYiNiM3JDcnUSNERUYkUS5fVGVtcERHRnJhbWUxRiQ3JFEtZXZvbHV0aW9uYXJ5RiQiIiE8IyZJInVHRiQ2JCIiJEYxSSNKMkdGJDcjNyQ3IyIiJiwqKigiIiMiIiImRi82I0Y5RjomRi82I0YxRjpGOiooRjlGOiZGL0YkRjomRi82JEY5RjFGOkY6Ri5GOiomRjlGOiZGLzYkRjpGOUY6Rjo=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L443" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEkZGUyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEoUHJvbG9uZ0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRI2RlRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictSSNtbkdGJDYkUSIyRidGOUY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEmZGVUUkFGJ0YvRjJGNS1GLDYlUS9UcmFuc2Zvcm1hdGlvbkYnRi9GMi1GUzYkLUYjNiRGK0Y5RjlGYG8vJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEkZGUyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEoUHJvbG9uZ0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRI2RlRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictSSNtbkdGJDYkUSIyRidGOUY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEmZGVUUkFGJ0YvRjJGNS1GLDYlUS9UcmFuc2Zvcm1hdGlvbkYnRi9GMi1GUzYkLUYjNiRGK0Y5RjlGYG8vJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L437" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L481" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkRXEwRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEpUHVsbGJhY2tGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSZkZVRSQUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRJlRvSmV0RidGL0YyLUZTNiQtRiM2Ki1GLDYlUSZORVF0dEYnRi9GMkZaLUYsNiVRKERlcFZhcnNGJ0YvRjJGWi1GLDYlUSlub3RhdGlvbkYnRi9GMi1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUStqZXRudW1iZXJzRidGL0YyRjlGOS8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmJwRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkRXEwRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEpUHVsbGJhY2tGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSZkZVRSQUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRJlRvSmV0RidGL0YyLUZTNiQtRiM2Ki1GLDYlUSZORVF0dEYnRi9GMkZaLUYsNiVRKERlcFZhcnNGJ0YvRjJGWi1GLDYlUSlub3RhdGlvbkYnRi9GMi1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUStqZXRudW1iZXJzRidGL0YyRjlGOS8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmJwRjk=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L482" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjVlNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSZzb2x2ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRJEVxMEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRIlZGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZfb0Y5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjVlNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSZzb2x2ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRJEVxMEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRIlZGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZfb0Y5</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L480" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZDLUkjbWlHRiQ2JVEkRXExRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEmbnVtZXJGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVzdWJzRidGL0YyLUZTNiQtRiM2Ky1GLDYlUSJWRidGL0YyLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRI1ZTRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEpUHVsbGJhY2tGJ0YvRjItRlM2JC1GIzYnLUYsNiVRJmRlVFJBRidGL0YyRmFvLUYsNiVRJlRvSmV0RidGL0YyLUZTNiQtRiM2Ki1GLDYlUSZORVF0eEYnRi9GMkZhby1GLDYlUShEZXBWYXJzRidGL0YyRmFvLUYsNiVRKW5vdGF0aW9uRidGL0YyRltvLUYsNiVRK2pldG51bWJlcnNGJ0YvRjJGOUY5RjlGOS1GLDYjUSFGJy8lK2V4ZWN1dGFibGVHRj1GOUY5RmlxRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0Zmby8lJmRlcHRoR0Zjci8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GLDYlUSRFcTJGJ0YvRjJGNUZPLUZTNiQtRiM2JUZXLUZTNiQtRiM2KkZobkZbb0Zeb0Zhb0Zpby1GUzYkLUYjNidGYHBGYW9GY3AtRlM2JC1GIzYqLUYsNiVRJk5FUXR5RidGL0YyRmFvRl1xRmFvRmBxRltvRmNxRjlGOUY5RjlGZnFGOUY5RjlGOUZbckZeci1GLDYlUSRFcTNGJ0YvRjJGNUZPLUZTNiQtRiM2JUZXLUZTNiQtRiM2KkZobkZbb0Zeb0Zhb0Zpby1GUzYkLUYjNidGYHBGYW9GY3AtRlM2JC1GIzYqLUYsNiVRJk5FUXh4RidGL0YyRmFvRl1xRmFvRmBxRltvRmNxRjlGOUY5RjlGZnFGOUY5RjlGOS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmVvL0ZORmZvRltyRl5yLUYsNiVRJEVxNEYnRi9GMkY1Rk8tRlM2JC1GIzYlRlctRlM2JC1GIzYqRmhuRltvRl5vRmFvRmlvLUZTNiQtRiM2J0ZgcEZhb0ZjcC1GUzYkLUYjNiotRiw2JVEmTkVReHlGJ0YvRjJGYW9GXXFGYW9GYHFGW29GY3FGOUY5RjlGOUZmcUY5RjlGOUY5RltyRl5yLUYsNiVRJEVxNUYnRi9GMkY1Rk8tRlM2JC1GIzYlRlctRlM2JC1GIzYqRmhuRltvRl5vRmFvRmlvLUZTNiQtRiM2J0ZgcEZhb0ZjcC1GUzYkLUYjNiotRiw2JVEmTkVReXlGJ0YvRjJGYW9GXXFGYW9GYHFGW29GY3FGOUY5RjlGOUZmcUY5RjlGOUY5Rmd1RltyRmlxRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZDLUkjbWlHRiQ2JVEkRXExRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEmbnVtZXJGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVzdWJzRidGL0YyLUZTNiQtRiM2Ky1GLDYlUSJWRidGL0YyLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRI1ZTRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEpUHVsbGJhY2tGJ0YvRjItRlM2JC1GIzYnLUYsNiVRJmRlVFJBRidGL0YyRmFvLUYsNiVRJlRvSmV0RidGL0YyLUZTNiQtRiM2Ki1GLDYlUSZORVF0eEYnRi9GMkZhby1GLDYlUShEZXBWYXJzRidGL0YyRmFvLUYsNiVRKW5vdGF0aW9uRidGL0YyRltvLUYsNiVRK2pldG51bWJlcnNGJ0YvRjJGOUY5RjlGOS1GLDYjUSFGJy8lK2V4ZWN1dGFibGVHRj1GOUY5RmlxRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0Zmby8lJmRlcHRoR0Zjci8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GLDYlUSRFcTJGJ0YvRjJGNUZPLUZTNiQtRiM2JUZXLUZTNiQtRiM2KkZobkZbb0Zeb0Zhb0Zpby1GUzYkLUYjNidGYHBGYW9GY3AtRlM2JC1GIzYqLUYsNiVRJk5FUXR5RidGL0YyRmFvRl1xRmFvRmBxRltvRmNxRjlGOUY5RjlGZnFGOUY5RjlGOUZbckZeci1GLDYlUSRFcTNGJ0YvRjJGNUZPLUZTNiQtRiM2JUZXLUZTNiQtRiM2KkZobkZbb0Zeb0Zhb0Zpby1GUzYkLUYjNidGYHBGYW9GY3AtRlM2JC1GIzYqLUYsNiVRJk5FUXh4RidGL0YyRmFvRl1xRmFvRmBxRltvRmNxRjlGOUY5RjlGZnFGOUY5RjlGOS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmVvL0ZORmZvRltyRl5yLUYsNiVRJEVxNEYnRi9GMkY1Rk8tRlM2JC1GIzYlRlctRlM2JC1GIzYqRmhuRltvRl5vRmFvRmlvLUZTNiQtRiM2J0ZgcEZhb0ZjcC1GUzYkLUYjNiotRiw2JVEmTkVReHlGJ0YvRjJGYW9GXXFGYW9GYHFGW29GY3FGOUY5RjlGOUZmcUY5RjlGOUY5RltyRl5yLUYsNiVRJEVxNUYnRi9GMkY1Rk8tRlM2JC1GIzYlRlctRlM2JC1GIzYqRmhuRltvRl5vRmFvRmlvLUZTNiQtRiM2J0ZgcEZhb0ZjcC1GUzYkLUYjNiotRiw2JVEmTkVReXlGJ0YvRjJGYW9GXXFGYW9GYHFGW29GY3FGOUY5RjlGOUZmcUY5RjlGOUY5Rmd1RltyRmlxRjk=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L501" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVkaWZmRidGL0YyLUY2NiQtRiM2Ji1GLDYlUSRFcTFGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2Ji1JI21uR0YkNiRRIjFGJ0ZIRkRGYW9GSC8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRkhGSC8lK2V4ZWN1dGFibGVHRkxGSEZIRmhvRkg=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVkaWZmRidGL0YyLUY2NiQtRiM2Ji1GLDYlUSRFcTFGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2Ji1JI21uR0YkNiRRIjFGJ0ZIRkRGYW9GSC8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRkhGSC8lK2V4ZWN1dGFibGVHRkxGSEZIRmhvRkg=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtRiM2Ji1JKG1zdWJzdXBHRiQ2Jy1JI21pR0YkNiVRInVGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictRiM2KC1GLDYtUSJbRidGLy9GM0ZRRjUvRjhGUUY5RjtGPUY/L0ZCUSwwLjE2NjY2NjdlbUYnL0ZFRmZuLUZMNiNRIUYnLUYsNi1RIl1GJ0YvRllGNUZaRjlGO0Y9Rj9GZW4vRkVRLDAuMTExMTExMWVtRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjRGLy1JI21uR0YkNiRRIjJGJ0YvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJy8lL3N1YnNjcmlwdHNoaWZ0R0ZbcC1GLDYtUTEmSW52aXNpYmxlVGltZXM7RidGL0YyRjVGN0Y5RjtGPUY/L0ZCUSYwLjBlbUYnL0ZFRmJwLUYjNigtRkw2JVEtJnZhcmthcHBhOzIxRidGT0ZSLUYsNi5RMCZBcHBseUZ1bmN0aW9uO0YnLyUrZXhlY3V0YWJsZUdGNEYvRjJGNUY3RjlGO0Y9Rj9GYXBGY3AtSShtZmVuY2VkR0YkNiQtRiM2Ji1JJW1zdWJHRiQ2JUZLRlRGXHBGYG9GY29GL0YvRmBvRmNvRi9GLy1GLDYtUSIrRidGL0YyRjVGN0Y5RjtGPUY/RkFGRC1GIzYmRmVvRl5wLUYjNigtRkw2JVEtJnZhcmthcHBhOzExRidGT0ZSRmlwRl5xRmBvRmNvRi9GL0Yv">LCYqJikmSSJ1RzYiRiciIiMiIiItSS0mdmFya2FwcGE7MjFHRic2I0YlRikhIiIqJkYoRiktSS0mdmFya2FwcGE7MTFHRidGLEYpRik=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L502" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVkaWZmRidGL0YyLUY2NiQtRiM2Ji1GLDYlUSRFcTFGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2Ji1JI21uR0YkNiRRIjFGJ0ZIRkQtRmJvNiRRIjJGJ0ZIRkgvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0ZIRkgvJStleGVjdXRhYmxlR0ZMRkhGSEZbcEZI">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVkaWZmRidGL0YyLUY2NiQtRiM2Ji1GLDYlUSRFcTFGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2Ji1JI21uR0YkNiRRIjFGJ0ZIRkQtRmJvNiRRIjJGJ0ZIRkgvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0ZIRkgvJStleGVjdXRhYmxlR0ZMRkhGSEZbcEZI</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtRiM2Ji1JI21uR0YkNiRRIjRGJ0YvLUYsNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRJjAuMGVtRicvRkVGUC1JJW1zdWJHRiQ2JS1JI21pR0YkNiVRInVGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictRiM2KC1GLDYtUSJbRidGLy9GM0ZlbkY1L0Y4RmVuRjlGO0Y9Rj8vRkJRLDAuMTY2NjY2N2VtRicvRkVGYG8tRlY2I1EhRictRiw2LVEiXUYnRi9GXW9GNUZeb0Y5RjtGPUY/Rl9vL0ZFUSwwLjExMTExMTFlbUYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y0Ri8vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0YvLUYsNi1RKCZtaW51cztGJ0YvRjJGNUY3RjlGO0Y9Rj9GQUZELUYjNiYtSShtc3Vic3VwR0YkNidGVUZobi1GSTYkUSIyRidGLy8lMXN1cGVyc2NyaXB0c2hpZnRHRmFwRl9wRkwtRiM2KC1GVjYlUS0mdmFya2FwcGE7MTFGJ0ZZRmZuLUYsNi5RMCZBcHBseUZ1bmN0aW9uO0YnLyUrZXhlY3V0YWJsZUdGNEYvRjJGNUY3RjlGO0Y9Rj9GT0ZRLUkobWZlbmNlZEdGJDYkLUYjNiZGUkZqb0ZdcEYvRi9Gam9GXXBGL0YvRmJwLUYjNiZGZ3BGTC1GIzYoLUZWNiVRLSZ2YXJrYXBwYTsyMkYnRllGZm5GZHFGaXFGam9GXXBGL0YvLUYsNi1RIitGJ0YvRjJGNUY3RjlGO0Y9Rj9GQUZELUYjNiZGanBGTC1GIzYoLUZWNiVRLSZ2YXJrYXBwYTsxMkYnRllGZm5GZHFGaXFGam9GXXBGL0YvRi8=">LCoqJiIiJSIiIiZJInVHNiJGKEYlISIiKiYpRiYiIiNGJS1JLSZ2YXJrYXBwYTsxMUdGKDYjRiZGJUYpKiZGK0YlLUktJnZhcmthcHBhOzIyR0YoRi9GJUYpKiZGLEYlLUktJnZhcmthcHBhOzEyR0YoRi9GJUYl</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L484" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVkaWZmRidGL0YyLUY2NiQtRiM2Ji1GLDYlUSRFcTFGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2Ji1JI21uR0YkNiRRIjFGJ0ZIRkQtRmJvNiRRIjNGJ0ZIRkgvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0ZIRkgvJStleGVjdXRhYmxlR0ZMRkhGSEZbcEZI">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVkaWZmRidGL0YyLUY2NiQtRiM2Ji1GLDYlUSRFcTFGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2Ji1JI21uR0YkNiRRIjFGJ0ZIRkQtRmJvNiRRIjNGJ0ZIRkgvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0ZIRkgvJStleGVjdXRhYmxlR0ZMRkhGSEZbcEZI</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZtaW51cztGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkctRiM2Ji1JKG1zdWJzdXBHRiQ2Jy1JI21pR0YkNiVRInVGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictRiM2KC1GMzYtUSJbRidGLy9GN0ZVRjkvRjxGVUY9Rj9GQUZDL0ZGUSwwLjE2NjY2NjdlbUYnL0ZJRmpuLUZQNiNRIUYnLUYzNi1RIl1GJ0YvRmduRjlGaG5GPUY/RkFGQ0Zpbi9GSVEsMC4xMTExMTExZW1GJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLUYsNiRRIjJGJ0YvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJy8lL3N1YnNjcmlwdHNoaWZ0R0ZecC1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RjlGO0Y9Rj9GQUZDL0ZGUSYwLjBlbUYnL0ZJRmVwLUYjNigtRlA2JVEtJnZhcmthcHBhOzIzRidGU0ZWLUYzNi5RMCZBcHBseUZ1bmN0aW9uO0YnLyUrZXhlY3V0YWJsZUdGOEYvRjZGOUY7Rj1GP0ZBRkNGZHBGZnAtSShtZmVuY2VkR0YkNiQtRiM2Ji1JJW1zdWJHRiQ2JUZPRlhGX3BGZG9GZ29GL0YvRmRvRmdvRi9GLy1GMzYtUSIrRidGL0Y2RjlGO0Y9Rj9GQUZDRkVGSC1GIzYmRmlvRmFwLUYjNigtRlA2JVEtJnZhcmthcHBhOzEzRidGU0ZWRlxxRmFxRmRvRmdvRi9GL0Yv">LCgiIiUiIiIqJikmSSJ1RzYiRikiIiNGJC1JLSZ2YXJrYXBwYTsyM0dGKTYjRidGJCEiIiomRipGJC1JLSZ2YXJrYXBwYTsxM0dGKUYtRiRGJA==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L489" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSlzaW1wbGlmeUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJWRpZmZGJ0Y0RjctRjs2JC1GIzYmLUYsNiVRJEVxMUYnRjRGNy1JI21vR0YkNi1RIixGJy9GOFEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjYvJSlzdHJldGNoeUdGUS8lKnN5bW1ldHJpY0dGUS8lKGxhcmdlb3BHRlEvJS5tb3ZhYmxlbGltaXRzR0ZRLyUnYWNjZW50R0ZRLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictSSVtc3ViR0YkNiUtRiw2JVEidUYnRjRGNy1GIzYmLUkjbW5HRiQ2JFEiMkYnRk1GSUZmb0ZNLyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGTUZNRk1GTUZNRisvJStleGVjdXRhYmxlR0ZRRk0=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSlzaW1wbGlmeUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJWRpZmZGJ0Y0RjctRjs2JC1GIzYmLUYsNiVRJEVxMUYnRjRGNy1JI21vR0YkNi1RIixGJy9GOFEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjYvJSlzdHJldGNoeUdGUS8lKnN5bW1ldHJpY0dGUS8lKGxhcmdlb3BHRlEvJS5tb3ZhYmxlbGltaXRzR0ZRLyUnYWNjZW50R0ZRLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictSSVtc3ViR0YkNiUtRiw2JVEidUYnRjRGNy1GIzYmLUkjbW5HRiQ2JFEiMkYnRk1GSUZmb0ZNLyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGTUZNRk1GTUZNRisvJStleGVjdXRhYmxlR0ZRRk0=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtRiM2Ji1JKG1zdWJzdXBHRiQ2Jy1JI21pR0YkNiVRInVGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictRiM2KC1GLDYtUSJbRidGLy9GM0ZRRjUvRjhGUUY5RjtGPUY/L0ZCUSwwLjE2NjY2NjdlbUYnL0ZFRmZuLUZMNiNRIUYnLUYsNi1RIl1GJ0YvRllGNUZaRjlGO0Y9Rj9GZW4vRkVRLDAuMTExMTExMWVtRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjRGLy1JI21uR0YkNiRRIjJGJ0YvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJy8lL3N1YnNjcmlwdHNoaWZ0R0ZbcC1GLDYtUTEmSW52aXNpYmxlVGltZXM7RidGL0YyRjVGN0Y5RjtGPUY/L0ZCUSYwLjBlbUYnL0ZFRmJwLUYjNigtRkw2JVEtJnZhcmthcHBhOzEyRidGT0ZSLUYsNi5RMCZBcHBseUZ1bmN0aW9uO0YnLyUrZXhlY3V0YWJsZUdGNEYvRjJGNUY3RjlGO0Y9Rj9GYXBGY3AtSShtZmVuY2VkR0YkNiQtRiM2Ji1JJW1zdWJHRiQ2JUZLRlRGXHBGYG9GY29GL0YvRmBvRmNvRi9GLy1GLDYtUSIrRidGL0YyRjVGN0Y5RjtGPUY/RkFGRC1GIzYmRmVvRl5wLUZJNidGS0ZULUZmbzYkUSIzRidGL0Zpb0ZccEYvRi8=">LCYqJikmSSJ1RzYiRiciIiMiIiItSS0mdmFya2FwcGE7MTJHRic2I0YlRikhIiIqJkYoRikpRiUiIiRGKUYp</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L479" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSlzaW1wbGlmeUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJWRpZmZGJ0Y0RjctRjs2JC1GIzYmLUYsNiVRJEVxMUYnRjRGNy1JI21vR0YkNi1RIixGJy9GOFEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjYvJSlzdHJldGNoeUdGUS8lKnN5bW1ldHJpY0dGUS8lKGxhcmdlb3BHRlEvJS5tb3ZhYmxlbGltaXRzR0ZRLyUnYWNjZW50R0ZRLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictSSVtc3ViR0YkNiUtRiw2JVEidUYnRjRGNy1GIzYmLUkjbW5HRiQ2JFEiMkYnRk1GSS1GZ282JFEiM0YnRk1GTS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRk1GTUZNRk1GTUYrLyUrZXhlY3V0YWJsZUdGUUZN">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSlzaW1wbGlmeUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJWRpZmZGJ0Y0RjctRjs2JC1GIzYmLUYsNiVRJEVxMUYnRjRGNy1JI21vR0YkNi1RIixGJy9GOFEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjYvJSlzdHJldGNoeUdGUS8lKnN5bW1ldHJpY0dGUS8lKGxhcmdlb3BHRlEvJS5tb3ZhYmxlbGltaXRzR0ZRLyUnYWNjZW50R0ZRLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictSSVtc3ViR0YkNiUtRiw2JVEidUYnRjRGNy1GIzYmLUkjbW5HRiQ2JFEiMkYnRk1GSS1GZ282JFEiM0YnRk1GTS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRk1GTUZNRk1GTUYrLyUrZXhlY3V0YWJsZUdGUUZN</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtRiM2Ji1JI21uR0YkNiRRIjJGJ0YvLUYsNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRJjAuMGVtRicvRkVGUC1JKG1zdWJzdXBHRiQ2Jy1JI21pR0YkNiVRInVGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictRiM2KC1GLDYtUSJbRidGLy9GM0ZlbkY1L0Y4RmVuRjlGO0Y9Rj8vRkJRLDAuMTY2NjY2N2VtRicvRkVGYG8tRlY2I1EhRictRiw2LVEiXUYnRi9GXW9GNUZeb0Y5RjtGPUY/Rl9vL0ZFUSwwLjExMTExMTFlbUYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y0Ri9GSC8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRicvJS9zdWJzY3JpcHRzaGlmdEdGYXBGLy1GLDYtUSgmbWludXM7RidGL0YyRjVGN0Y5RjtGPUY/RkFGRC1GIzYmRlJGTC1GIzYoLUZWNiVRLSZ2YXJrYXBwYTsxM0YnRllGZm4tRiw2LlEwJkFwcGx5RnVuY3Rpb247RicvJStleGVjdXRhYmxlR0Y0Ri9GMkY1RjdGOUY7Rj1GP0ZPRlEtSShtZmVuY2VkR0YkNiQtRiM2Ji1JJW1zdWJHRiQ2JUZVRmhuRmJwRmpvRl1wRi9GL0Zqb0ZdcEYvRi9GLw==">LCYqJiIiIyIiIikmSSJ1RzYiRilGJEYlISIiKiZGJkYlLUktJnZhcmthcHBhOzEzR0YpNiNGJ0YlRio=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L496" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSlzaW1wbGlmeUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJWRpZmZGJ0Y0RjctRjs2JC1GIzYmLUYsNiVRJEVxMkYnRjRGNy1JI21vR0YkNi1RIixGJy9GOFEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjYvJSlzdHJldGNoeUdGUS8lKnN5bW1ldHJpY0dGUS8lKGxhcmdlb3BHRlEvJS5tb3ZhYmxlbGltaXRzR0ZRLyUnYWNjZW50R0ZRLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictSSVtc3ViR0YkNiUtRiw2JVEidUYnRjRGNy1GIzYmLUkjbW5HRiQ2JFEiMUYnRk1GSUZmb0ZNLyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGTUZNRk1GTUZNRisvJStleGVjdXRhYmxlR0ZRRk0=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSlzaW1wbGlmeUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJWRpZmZGJ0Y0RjctRjs2JC1GIzYmLUYsNiVRJEVxMkYnRjRGNy1JI21vR0YkNi1RIixGJy9GOFEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjYvJSlzdHJldGNoeUdGUS8lKnN5bW1ldHJpY0dGUS8lKGxhcmdlb3BHRlEvJS5tb3ZhYmxlbGltaXRzR0ZRLyUnYWNjZW50R0ZRLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictSSVtc3ViR0YkNiUtRiw2JVEidUYnRjRGNy1GIzYmLUkjbW5HRiQ2JFEiMUYnRk1GSUZmb0ZNLyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGTUZNRk1GTUZNRisvJStleGVjdXRhYmxlR0ZRRk0=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtRiM2Ji1JJW1zdWJHRiQ2JS1JI21pR0YkNiVRInVGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictRiM2KC1GLDYtUSJbRidGLy9GM0ZRRjUvRjhGUUY5RjtGPUY/L0ZCUSwwLjE2NjY2NjdlbUYnL0ZFRmZuLUZMNiNRIUYnLUYsNi1RIl1GJ0YvRllGNUZaRjlGO0Y9Rj9GZW4vRkVRLDAuMTExMTExMWVtRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjRGLy8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUYsNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRJjAuMGVtRicvRkVGXHAtRiM2KC1GTDYlUS0mdmFya2FwcGE7MzFGJ0ZPRlItRiw2LlEwJkFwcGx5RnVuY3Rpb247RicvJStleGVjdXRhYmxlR0Y0Ri9GMkY1RjdGOUY7Rj1GP0ZbcEZdcC1JKG1mZW5jZWRHRiQ2JC1GIzYmRkhGYG9GY29GL0YvRmBvRmNvRi9GLy1GLDYtUSgmbWludXM7RidGL0YyRjVGN0Y5RjtGPUY/RkFGRC1GIzYmLUkjbW5HRiQ2JFEiMkYnRi9GaG8tRiM2KC1GTDYlUS0mdmFya2FwcGE7MTFGJ0ZPRlJGY3BGaHBGYG9GY29GL0YvRi8=">LCYqJiZJInVHNiJGJiIiIi1JLSZ2YXJrYXBwYTszMUdGJjYjRiRGJyEiIiomIiIjRictSS0mdmFya2FwcGE7MTFHRiZGKkYnRis=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L465" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSVkaWZmRidGL0YyLUY2NiQtRiM2Ji1GLDYlUSRFcTJGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2Ji1JI21uR0YkNiRRIjFGJ0ZIRkQtRmJvNiRRIjJGJ0ZIRkgvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0ZIRkhGSEZILUYsNiNRIUYnLyUrZXhlY3V0YWJsZUdGTEZI">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSVkaWZmRidGL0YyLUY2NiQtRiM2Ji1GLDYlUSRFcTJGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2Ji1JI21uR0YkNiRRIjFGJ0ZIRkQtRmJvNiRRIjJGJ0ZIRkgvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0ZIRkhGSEZILUYsNiNRIUYnLyUrZXhlY3V0YWJsZUdGTEZI</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUYjNiYtSSNtbkdGJDYkUSI2RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnRjEvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjovJSlzdHJldGNoeUdGOi8lKnN5bW1ldHJpY0dGOi8lKGxhcmdlb3BHRjovJS5tb3ZhYmxlbGltaXRzR0Y6LyUnYWNjZW50R0Y6LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGSS1JJW1zdWJHRiQ2JS1JI21pR0YkNiVRInVGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMlEnaXRhbGljRictRiM2KC1GNTYtUSJbRidGMS9GOUZVRjsvRj5GVUY/RkFGQ0ZFL0ZIUSwwLjE2NjY2NjdlbUYnL0ZLRmpuLUZQNiNRIUYnLUY1Ni1RIl1GJ0YxRmduRjtGaG5GP0ZBRkNGRUZpbi9GS1EsMC4xMTExMTExZW1GJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOkYxLyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGMS1GNTYtUSIrRidGMUY4RjtGPUY/RkFGQ0ZFL0ZIUSwwLjIyMjIyMjJlbUYnL0ZLRmBwLUYjNigtRi42JFEiMkYnRjFGNEZMRjQtRiM2KC1GUDYlUS0mdmFya2FwcGE7MTNGJ0ZTRlYtRjU2LlEwJkFwcGx5RnVuY3Rpb247RicvJStleGVjdXRhYmxlR0Y6RjFGOEY7Rj1GP0ZBRkNGRUZHRkotSShtZmVuY2VkR0YkNiQtRiM2JkZMRmRvRmdvRjFGMUZkb0Znb0YxRjEtRjU2LVEoJm1pbnVzO0YnRjFGOEY7Rj1GP0ZBRkNGRUZfcEZhcC1GIzYmRkxGNC1GIzYoLUZQNiVRLSZ2YXJrYXBwYTszMkYnRlNGVkZccUZhcUZkb0Znb0YxRjFGZnEtRiM2JkZkcEY0LUYjNigtRlA2JVEtJnZhcmthcHBhOzEyRidGU0ZWRlxxRmFxRmRvRmdvRjFGMUYx">LCoqJiIiJyIiIiZJInVHNiJGKEYlRiUqKCIiI0YlRiZGJS1JLSZ2YXJrYXBwYTsxM0dGKDYjRiZGJUYlKiZGJkYlLUktJnZhcmthcHBhOzMyR0YoRi1GJSEiIiomRipGJS1JLSZ2YXJrYXBwYTsxMkdGKEYtRiVGMQ==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L463" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSVkaWZmRidGL0YyLUY2NiQtRiM2Ji1GLDYlUSRFcTJGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2Ji1JI21uR0YkNiRRIjFGJ0ZIRkQtRmJvNiRRIjNGJ0ZIRkgvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0ZIRkhGSEZILUYsNiNRIUYnLyUrZXhlY3V0YWJsZUdGTEZI">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSVkaWZmRidGL0YyLUY2NiQtRiM2Ji1GLDYlUSRFcTJGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2Ji1JI21uR0YkNiRRIjFGJ0ZIRkQtRmJvNiRRIjNGJ0ZIRkgvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0ZIRkhGSEZILUYsNiNRIUYnLyUrZXhlY3V0YWJsZUdGTEZI</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtSSNtbkdGJDYkUSI0RidGLy1GLDYtUSgmbWludXM7RidGL0YyRjVGN0Y5RjtGPUY/RkFGRC1GIzYmLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEidUYnLyUnaXRhbGljR1EldHJ1ZUYnL0YwUSdpdGFsaWNGJy1GIzYoLUYsNi1RIltGJ0YvL0YzRlhGNS9GOEZYRjlGO0Y9Rj8vRkJRLDAuMTY2NjY2N2VtRicvRkVGXW8tRlM2I1EhRictRiw2LVEiXUYnRi9Gam5GNUZbb0Y5RjtGPUY/RlxvL0ZFUSwwLjExMTExMTFlbUYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y0Ri8vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GLDYtUTEmSW52aXNpYmxlVGltZXM7RidGL0YyRjVGN0Y5RjtGPUY/L0ZCUSYwLjBlbUYnL0ZFRmNwLUYjNigtRlM2JVEtJnZhcmthcHBhOzMzRidGVkZZLUYsNi5RMCZBcHBseUZ1bmN0aW9uO0YnLyUrZXhlY3V0YWJsZUdGNEYvRjJGNUY3RjlGO0Y9Rj9GYnBGZHAtSShtZmVuY2VkR0YkNiQtRiM2JkZPRmdvRmpvRi9GL0Znb0Zqb0YvRi9GSi1GIzYmRk9GX3AtRiM2KC1GUzYlUS0mdmFya2FwcGE7MTFGJ0ZWRllGanBGX3FGZ29Gam9GL0YvRkotRiM2Ji1GRzYkUSIyRidGL0ZfcC1GIzYoLUZTNiVRLSZ2YXJrYXBwYTsxM0YnRlZGWUZqcEZfcUZnb0Zqb0YvRi9GLw==">LCoiIiUhIiIqJiZJInVHNiJGKCIiIi1JLSZ2YXJrYXBwYTszM0dGKDYjRiZGKUYkKiZGJkYpLUktJnZhcmthcHBhOzExR0YoRixGKUYkKiYiIiNGKS1JLSZ2YXJrYXBwYTsxM0dGKEYsRilGJA==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L459" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSVkaWZmRidGL0YyLUY2NiQtRiM2Ji1GLDYlUSRFcTJGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2Ji1JI21uR0YkNiRRIjJGJ0ZIRkQtRmJvNiRRIjNGJ0ZIRkgvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0ZIRkhGSEZILUYsNiNRIUYnLyUrZXhlY3V0YWJsZUdGTEZI">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSVkaWZmRidGL0YyLUY2NiQtRiM2Ji1GLDYlUSRFcTJGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2Ji1JI21uR0YkNiRRIjJGJ0ZIRkQtRmJvNiRRIjNGJ0ZIRkgvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0ZIRkhGSEZILUYsNiNRIUYnLyUrZXhlY3V0YWJsZUdGTEZI</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNiYtSSNtbkdGJDYkUSI2RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnRjEvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjovJSlzdHJldGNoeUdGOi8lKnN5bW1ldHJpY0dGOi8lKGxhcmdlb3BHRjovJS5tb3ZhYmxlbGltaXRzR0Y6LyUnYWNjZW50R0Y6LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGSS1JKG1zdWJzdXBHRiQ2Jy1JI21pR0YkNiVRInVGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMlEnaXRhbGljRictRiM2KC1GNTYtUSJbRidGMS9GOUZVRjsvRj5GVUY/RkFGQ0ZFL0ZIUSwwLjE2NjY2NjdlbUYnL0ZLRmpuLUZQNiNRIUYnLUY1Ni1RIl1GJ0YxRmduRjtGaG5GP0ZBRkNGRUZpbi9GS1EsMC4xMTExMTExZW1GJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOkYxLUYuNiRRIjJGJ0YxLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJy8lL3N1YnNjcmlwdHNoaWZ0R0ZecEYxLUY1Ni1RIitGJ0YxRjhGO0Y9Rj9GQUZDRkUvRkhRLDAuMjIyMjIyMmVtRicvRktGZXAtRiM2KEZpb0Y0RkxGNC1GIzYoLUZQNiVRLSZ2YXJrYXBwYTsxM0YnRlNGVi1GNTYuUTAmQXBwbHlGdW5jdGlvbjtGJy8lK2V4ZWN1dGFibGVHRjpGMUY4RjtGPUY/RkFGQ0ZFRkdGSi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUklbXN1YkdGJDYlRk9GWEZfcEZkb0Znb0YxRjFGZG9GZ29GMUYxLUY1Ni1RKCZtaW51cztGJ0YxRjhGO0Y9Rj9GQUZDRkVGZHBGZnAtRiM2JkZocUY0LUYjNigtRlA2JVEtJnZhcmthcHBhOzEyRidGU0ZWRl5xRmNxRmRvRmdvRjFGMUYx">LCgqJiIiJyIiIikmSSJ1RzYiRikiIiNGJUYlKihGKkYlRiZGJS1JLSZ2YXJrYXBwYTsxM0dGKTYjRidGJUYlKiZGJ0YlLUktJnZhcmthcHBhOzEyR0YpRi5GJSEiIg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L455" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSVkaWZmRidGL0YyLUY2NiQtRiM2Ji1GLDYlUSRFcTNGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2Ji1JI21uR0YkNiRRIjFGJ0ZIRkQtRmJvNiRRIjJGJ0ZIRkgvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0ZIRkhGSEZILUYsNiNRIUYnLyUrZXhlY3V0YWJsZUdGTEZI">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSVkaWZmRidGL0YyLUY2NiQtRiM2Ji1GLDYlUSRFcTNGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2Ji1JI21uR0YkNiRRIjFGJ0ZIRkQtRmJvNiRRIjJGJ0ZIRkgvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0ZIRkhGSEZILUYsNiNRIUYnLyUrZXhlY3V0YWJsZUdGTEZI</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtRiM2Ji1JI21uR0YkNiRRIjJGJ0YvLUYsNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRJjAuMGVtRicvRkVGUC1GIzYoLUkjbWlHRiQ2JVEtJnZhcmthcHBhOzIxRicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLUYsNi5RMCZBcHBseUZ1bmN0aW9uO0YnLyUrZXhlY3V0YWJsZUdGNEYvRjJGNUY3RjlGO0Y9Rj9GT0ZRLUkobWZlbmNlZEdGJDYkLUYjNiYtSSVtc3ViR0YkNiUtRlU2JVEidUYnRlhGZW4tRiM2KC1GLDYtUSJbRidGLy9GM0ZaRjUvRjhGWkY5RjtGPUY/L0ZCUSwwLjE2NjY2NjdlbUYnL0ZFRl9wLUZVNiNRIUYnLUYsNi1RIl1GJ0YvRlxwRjVGXXBGOUY7Rj1GP0ZecC9GRVEsMC4xMTExMTExZW1GJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGNEYvLyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGaXBGXHFGL0YvRmlwRlxxRi9GL0ZpcEZccUYv">LCQqJiIiIyIiIi1JLSZ2YXJrYXBwYTsyMUc2IjYjJkkidUdGKEYoRiUhIiI=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L485" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSVkaWZmRidGL0YyLUY2NiQtRiM2Ji1GLDYlUSRFcTNGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2Ji1JI21uR0YkNiRRIjJGJ0ZIRkRGYW9GSC8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRkhGSEZIRkgtRiw2I1EhRicvJStleGVjdXRhYmxlR0ZMRkg=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSVkaWZmRidGL0YyLUY2NiQtRiM2Ji1GLDYlUSRFcTNGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2Ji1JI21uR0YkNiRRIjJGJ0ZIRkRGYW9GSC8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRkhGSEZIRkgtRiw2I1EhRicvJStleGVjdXRhYmxlR0ZMRkg=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtRiM2Ji1JI21uR0YkNiRRIjJGJ0YvLUYsNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRJjAuMGVtRicvRkVGUC1GIzYoLUkjbWlHRiQ2JVEtJnZhcmthcHBhOzIyRicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLUYsNi5RMCZBcHBseUZ1bmN0aW9uO0YnLyUrZXhlY3V0YWJsZUdGNEYvRjJGNUY3RjlGO0Y9Rj9GT0ZRLUkobWZlbmNlZEdGJDYkLUYjNiYtSSVtc3ViR0YkNiUtRlU2JVEidUYnRlhGZW4tRiM2KC1GLDYtUSJbRidGLy9GM0ZaRjUvRjhGWkY5RjtGPUY/L0ZCUSwwLjE2NjY2NjdlbUYnL0ZFRl9wLUZVNiNRIUYnLUYsNi1RIl1GJ0YvRlxwRjVGXXBGOUY7Rj1GP0ZecC9GRVEsMC4xMTExMTExZW1GJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGNEYvLyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGaXBGXHFGL0YvRmlwRlxxRi9GL0ZpcEZccUYv">LCQqJiIiIyIiIi1JLSZ2YXJrYXBwYTsyMkc2IjYjJkkidUdGKEYoRiUhIiI=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L498" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSlzaW1wbGlmeUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJWRpZmZGJ0Y0RjctRjs2JC1GIzYmLUYsNiVRJEVxM0YnRjRGNy1JI21vR0YkNi1RIixGJy9GOFEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjYvJSlzdHJldGNoeUdGUS8lKnN5bW1ldHJpY0dGUS8lKGxhcmdlb3BHRlEvJS5tb3ZhYmxlbGltaXRzR0ZRLyUnYWNjZW50R0ZRLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictSSVtc3ViR0YkNiUtRiw2JVEidUYnRjRGNy1GIzYmLUkjbW5HRiQ2JFEiMkYnRk1GSS1GZ282JFEiM0YnRk1GTS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRk1GTUZNRk1GTUYrLyUrZXhlY3V0YWJsZUdGUUZN">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSlzaW1wbGlmeUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJWRpZmZGJ0Y0RjctRjs2JC1GIzYmLUYsNiVRJEVxM0YnRjRGNy1JI21vR0YkNi1RIixGJy9GOFEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjYvJSlzdHJldGNoeUdGUS8lKnN5bW1ldHJpY0dGUS8lKGxhcmdlb3BHRlEvJS5tb3ZhYmxlbGltaXRzR0ZRLyUnYWNjZW50R0ZRLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictSSVtc3ViR0YkNiUtRiw2JVEidUYnRjRGNy1GIzYmLUkjbW5HRiQ2JFEiMkYnRk1GSS1GZ282JFEiM0YnRk1GTS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRk1GTUZNRk1GTUYrLyUrZXhlY3V0YWJsZUdGUUZN</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtRiM2Ji1JI21uR0YkNiRRIjJGJ0YvLUYsNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRJjAuMGVtRicvRkVGUC1GIzYoLUkjbWlHRiQ2JVEtJnZhcmthcHBhOzIzRicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLUYsNi5RMCZBcHBseUZ1bmN0aW9uO0YnLyUrZXhlY3V0YWJsZUdGNEYvRjJGNUY3RjlGO0Y9Rj9GT0ZRLUkobWZlbmNlZEdGJDYkLUYjNiYtSSVtc3ViR0YkNiUtRlU2JVEidUYnRlhGZW4tRiM2KC1GLDYtUSJbRidGLy9GM0ZaRjUvRjhGWkY5RjtGPUY/L0ZCUSwwLjE2NjY2NjdlbUYnL0ZFRl9wLUZVNiNRIUYnLUYsNi1RIl1GJ0YvRlxwRjVGXXBGOUY7Rj1GP0ZecC9GRVEsMC4xMTExMTExZW1GJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGNEYvLyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGaXBGXHFGL0YvRmlwRlxxRi9GL0ZpcEZccUYv">LCQqJiIiIyIiIi1JLSZ2YXJrYXBwYTsyM0c2IjYjJkkidUdGKEYoRiUhIiI=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L499" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSlzaW1wbGlmeUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJWRpZmZGJ0Y0RjctRjs2JC1GIzYmLUYsNiVRJEVxNEYnRjRGNy1JI21vR0YkNi1RIixGJy9GOFEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjYvJSlzdHJldGNoeUdGUS8lKnN5bW1ldHJpY0dGUS8lKGxhcmdlb3BHRlEvJS5tb3ZhYmxlbGltaXRzR0ZRLyUnYWNjZW50R0ZRLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictSSVtc3ViR0YkNiUtRiw2JVEidUYnRjRGNy1GIzYmLUkjbW5HRiQ2JFEiMUYnRk1GSS1GZ282JFEiMkYnRk1GTS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRk1GTUZNRk1GTUYrLyUrZXhlY3V0YWJsZUdGUUZN">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSlzaW1wbGlmeUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJWRpZmZGJ0Y0RjctRjs2JC1GIzYmLUYsNiVRJEVxNEYnRjRGNy1JI21vR0YkNi1RIixGJy9GOFEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjYvJSlzdHJldGNoeUdGUS8lKnN5bW1ldHJpY0dGUS8lKGxhcmdlb3BHRlEvJS5tb3ZhYmxlbGltaXRzR0ZRLyUnYWNjZW50R0ZRLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictSSVtc3ViR0YkNiUtRiw2JVEidUYnRjRGNy1GIzYmLUkjbW5HRiQ2JFEiMUYnRk1GSS1GZ282JFEiMkYnRk1GTS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRk1GTUZNRk1GTUYrLyUrZXhlY3V0YWJsZUdGUUZN</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtRiM2KC1JI21pR0YkNiVRLSZ2YXJrYXBwYTszMUYnLyUnaXRhbGljR1EldHJ1ZUYnL0YwUSdpdGFsaWNGJy1GLDYuUTAmQXBwbHlGdW5jdGlvbjtGJy8lK2V4ZWN1dGFibGVHRjRGL0YyRjVGN0Y5RjtGPUY/L0ZCUSYwLjBlbUYnL0ZFRlctSShtZmVuY2VkR0YkNiQtRiM2Ji1JJW1zdWJHRiQ2JS1GSTYlUSJ1RidGTEZPLUYjNigtRiw2LVEiW0YnRi8vRjNGTkY1L0Y4Rk5GOUY7Rj1GPy9GQlEsMC4xNjY2NjY3ZW1GJy9GRUZmby1GSTYjUSFGJy1GLDYtUSJdRidGL0Zjb0Y1RmRvRjlGO0Y9Rj9GZW8vRkVRLDAuMTExMTExMWVtRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjRGLy8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRmBwRmNwRi9GL0ZgcEZjcEYvLUYsNi1RIitGJ0YvRjJGNUY3RjlGO0Y9Rj9GQUZELUYjNiYtSSNtbkdGJDYkUSIyRidGLy1GLDYtUTEmSW52aXNpYmxlVGltZXM7RidGL0YyRjVGN0Y5RjtGPUY/RlZGWC1GIzYoLUZJNiVRLSZ2YXJrYXBwYTsyM0YnRkxGT0ZRRllGYHBGY3BGL0YvRi8=">LCYtSS0mdmFya2FwcGE7MzFHNiI2IyZJInVHRiVGJSEiIiomIiIjIiIiLUktJnZhcmthcHBhOzIzR0YlRiZGLEYs</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L500" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSlzaW1wbGlmeUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJWRpZmZGJ0Y0RjctRjs2JC1GIzYmLUYsNiVRJEVxNEYnRjRGNy1JI21vR0YkNi1RIixGJy9GOFEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjYvJSlzdHJldGNoeUdGUS8lKnN5bW1ldHJpY0dGUS8lKGxhcmdlb3BHRlEvJS5tb3ZhYmxlbGltaXRzR0ZRLyUnYWNjZW50R0ZRLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictSSVtc3ViR0YkNiUtRiw2JVEidUYnRjRGNy1GIzYmLUkjbW5HRiQ2JFEiMkYnRk1GSS1GZ282JFEiM0YnRk1GTS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRk1GTUZNRk1GTUYrLyUrZXhlY3V0YWJsZUdGUUZN">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSlzaW1wbGlmeUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJWRpZmZGJ0Y0RjctRjs2JC1GIzYmLUYsNiVRJEVxNEYnRjRGNy1JI21vR0YkNi1RIixGJy9GOFEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjYvJSlzdHJldGNoeUdGUS8lKnN5bW1ldHJpY0dGUS8lKGxhcmdlb3BHRlEvJS5tb3ZhYmxlbGltaXRzR0ZRLyUnYWNjZW50R0ZRLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictSSVtc3ViR0YkNiUtRiw2JVEidUYnRjRGNy1GIzYmLUkjbW5HRiQ2JFEiMkYnRk1GSS1GZ282JFEiM0YnRk1GTS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRk1GTUZNRk1GTUYrLyUrZXhlY3V0YWJsZUdGUUZN</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNigtSSNtbkdGJDYkUSIyRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnRjEvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjovJSlzdHJldGNoeUdGOi8lKnN5bW1ldHJpY0dGOi8lKGxhcmdlb3BHRjovJS5tb3ZhYmxlbGltaXRzR0Y6LyUnYWNjZW50R0Y6LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGSS1JJW1zdWJHRiQ2JS1JI21pR0YkNiVRInVGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMlEnaXRhbGljRictRiM2KC1GNTYtUSJbRidGMS9GOUZVRjsvRj5GVUY/RkFGQ0ZFL0ZIUSwwLjE2NjY2NjdlbUYnL0ZLRmpuLUZQNiNRIUYnLUY1Ni1RIl1GJ0YxRmduRjtGaG5GP0ZBRkNGRUZpbi9GS1EsMC4xMTExMTExZW1GJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOkYxLyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGNC1GIzYoLUZQNiVRLSZ2YXJrYXBwYTsyM0YnRlNGVi1GNTYuUTAmQXBwbHlGdW5jdGlvbjtGJy8lK2V4ZWN1dGFibGVHRjpGMUY4RjtGPUY/RkFGQ0ZFRkdGSi1JKG1mZW5jZWRHRiQ2JC1GIzYmRkxGZG9GZ29GMUYxRmRvRmdvRjFGMS1GNTYtUSgmbWludXM7RidGMUY4RjtGPUY/RkFGQ0ZFL0ZIUSwwLjIyMjIyMjJlbUYnL0ZLRl9xLUYjNigtRlA2JVEtJnZhcmthcHBhOzMzRidGU0ZWRmFwRmZwRmRvRmdvRjFGW3EtRiM2KC1GUDYlUS0mdmFya2FwcGE7MjJGJ0ZTRlZGYXBGZnBGZG9GZ29GMUYx">LCgqKCIiIyIiIiZJInVHNiJGKEYlLUktJnZhcmthcHBhOzIzR0YoNiNGJkYlRiUtSS0mdmFya2FwcGE7MzNHRihGKyEiIi1JLSZ2YXJrYXBwYTsyMkdGKEYrRi4=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L503" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVkaWZmRidGL0YyLUY2NiQtRiM2Ji1GLDYlUSRFcTRGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2Ji1JI21uR0YkNiRRIjJGJ0ZIRkRGYW9GSC8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRkhGSC8lK2V4ZWN1dGFibGVHRkxGSEZIRmhvRkg=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVkaWZmRidGL0YyLUY2NiQtRiM2Ji1GLDYlUSRFcTRGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2Ji1JI21uR0YkNiRRIjJGJ0ZIRkRGYW9GSC8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRkhGSC8lK2V4ZWN1dGFibGVHRkxGSEZIRmhvRkg=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtSSNtbkdGJDYkUSIyRidGLy1GLDYtUSgmbWludXM7RidGL0YyRjVGN0Y5RjtGPUY/RkFGRC1GIzYoLUkjbWlHRiQ2JVEtJnZhcmthcHBhOzMyRicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLUYsNi5RMCZBcHBseUZ1bmN0aW9uO0YnLyUrZXhlY3V0YWJsZUdGNEYvRjJGNUY3RjlGO0Y9Rj8vRkJRJjAuMGVtRicvRkVGaG4tSShtZmVuY2VkR0YkNiQtRiM2Ji1JJW1zdWJHRiQ2JS1GUDYlUSJ1RidGU0ZWLUYjNigtRiw2LVEiW0YnRi8vRjNGVUY1L0Y4RlVGOUY7Rj1GPy9GQlEsMC4xNjY2NjY3ZW1GJy9GRUZdcC1GUDYjUSFGJy1GLDYtUSJdRidGL0Zqb0Y1RltwRjlGO0Y9Rj9GXHAvRkVRLDAuMTExMTExMWVtRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjRGLy8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRmdwRmpwRi9GL0ZncEZqcEYvRi8=">LCYiIiMhIiItSS0mdmFya2FwcGE7MzJHNiI2IyZJInVHRidGJ0Yk</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L504" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L450" drawlabel="true">
<Input>
<Text-field prompt="M &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYmLUY2NiYtRiM2KC1GLDYlUSJ0RidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJ4RidGL0YyRkEtRiw2JVEieUYnRi9GMkZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GLDYlUSJNRidGL0YyRkVGRS1GQjYtUSI6RidGRUZHL0ZLRklGTEZORlBGUkZUL0ZXUSwwLjI3Nzc3NzhlbUYnL0ZaRmpvLyUrZXhlY3V0YWJsZUdGSUZF">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYmLUY2NiYtRiM2KC1GLDYlUSJ0RidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJ4RidGL0YyRkEtRiw2JVEieUYnRi9GMkZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GLDYlUSJNRidGL0YyRkVGRS1GQjYtUSI6RidGRUZHL0ZLRklGTEZORlBGUkZUL0ZXUSwwLjI3Nzc3NzhlbUYnL0ZaRmpvLyUrZXhlY3V0YWJsZUdGSUZF</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L487" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZJLUkjbWlHRiQ2KFEjVTFGJy8lJWJvbGRHUSV0cnVlRicvJSdpdGFsaWNHRjEvJStmb3JlZ3JvdW5kR1EqWzAsMTI4LDBdRicvJSxtYXRodmFyaWFudEdRLGJvbGQtaXRhbGljRicvJStmb250d2VpZ2h0R1ElYm9sZEYnLUkjbW9HRiQ2MFEqJmNvbG9uZXE7RidGL0Y0L0Y4RjxGOi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGRC8lKXN0cmV0Y2h5R0ZELyUqc3ltbWV0cmljR0ZELyUobGFyZ2VvcEdGRC8lLm1vdmFibGVsaW1pdHNHRkQvJSdhY2NlbnRHRkQvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZTLUkjbW5HRiQ2J1EiMkYnRi9GNEZBRjotRj42MFEifkYnRi9GNEZBRjpGQkZFRkdGSUZLRk1GTy9GUlEmMC4wZW1GJy9GVUZobi1GLDYoUSJ1RidGL0YyRjRGN0Y6LUkobWZlbmNlZEdGJDYnLUYjNistRiw2KFEidEYnRi9GMkY0RjdGOi1GPjYwUSIsRidGL0Y0RkFGOkZCL0ZGRjFGR0ZJRktGTUZPRmduL0ZVUSwwLjMzMzMzMzNlbUYnLUYsNihRInhGJ0YvRjJGNEY3RjpGZW8tRiw2KFEieUYnRi9GMkY0RjdGOkYvRjRGQUY6Ri9GNEZBRjotRj42MFEnJnNkb3Q7RidGL0Y0RkFGOkZCRkVGR0ZJRktGTUZPRmduRmluRlotRiw2KFElZGlmZkYnRi9GMkY0RjdGOi1GXm82Jy1GIzYqRmpuRl1vRmVvRltwRi9GNEZBRjpGL0Y0RkFGOi1GPjYwUSgmbWludXM7RidGL0Y0RkFGOkZCRkVGR0ZJRktGTUZPL0ZSUSwwLjIyMjIyMjJlbUYnL0ZVRl9xRlZGYXBGWkZkcC1GXm82Jy1GIzYqRmpuRl1vRmVvRl5wRi9GNEZBRjpGL0Y0RkFGOi1GPjYwUSI6RidGL0Y0RkFGOkZCRkVGR0ZJRktGTUZPRlFGVC1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0Zobi8lJmRlcHRoR0Zdci8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GLDYoUSNVMkYnRi9GMkY0RjdGOkY9LUZXNidRIjBGJ0YvRjRGQUY6RmVxRmhxLUYsNihRI1UzRidGL0YyRjRGN0Y6Rj0tRj42MFEqJnVtaW51czA7RidGL0Y0RkFGOkZCRkVGR0ZJRktGTUZPRl5xRmBxRlZGYXBGWkZkcEZncC1GLDYjUSFGJ0ZaRmVxRi9GNC8lK2V4ZWN1dGFibGVHRkRGQUY6">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZJLUkjbWlHRiQ2KFEjVTFGJy8lJWJvbGRHUSV0cnVlRicvJSdpdGFsaWNHRjEvJStmb3JlZ3JvdW5kR1EqWzAsMTI4LDBdRicvJSxtYXRodmFyaWFudEdRLGJvbGQtaXRhbGljRicvJStmb250d2VpZ2h0R1ElYm9sZEYnLUkjbW9HRiQ2MFEqJmNvbG9uZXE7RidGL0Y0L0Y4RjxGOi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGRC8lKXN0cmV0Y2h5R0ZELyUqc3ltbWV0cmljR0ZELyUobGFyZ2VvcEdGRC8lLm1vdmFibGVsaW1pdHNHRkQvJSdhY2NlbnRHRkQvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZTLUkjbW5HRiQ2J1EiMkYnRi9GNEZBRjotRj42MFEifkYnRi9GNEZBRjpGQkZFRkdGSUZLRk1GTy9GUlEmMC4wZW1GJy9GVUZobi1GLDYoUSJ1RidGL0YyRjRGN0Y6LUkobWZlbmNlZEdGJDYnLUYjNistRiw2KFEidEYnRi9GMkY0RjdGOi1GPjYwUSIsRidGL0Y0RkFGOkZCL0ZGRjFGR0ZJRktGTUZPRmduL0ZVUSwwLjMzMzMzMzNlbUYnLUYsNihRInhGJ0YvRjJGNEY3RjpGZW8tRiw2KFEieUYnRi9GMkY0RjdGOkYvRjRGQUY6Ri9GNEZBRjotRj42MFEnJnNkb3Q7RidGL0Y0RkFGOkZCRkVGR0ZJRktGTUZPRmduRmluRlotRiw2KFElZGlmZkYnRi9GMkY0RjdGOi1GXm82Jy1GIzYqRmpuRl1vRmVvRltwRi9GNEZBRjpGL0Y0RkFGOi1GPjYwUSgmbWludXM7RidGL0Y0RkFGOkZCRkVGR0ZJRktGTUZPL0ZSUSwwLjIyMjIyMjJlbUYnL0ZVRl9xRlZGYXBGWkZkcC1GXm82Jy1GIzYqRmpuRl1vRmVvRl5wRi9GNEZBRjpGL0Y0RkFGOi1GPjYwUSI6RidGL0Y0RkFGOkZCRkVGR0ZJRktGTUZPRlFGVC1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0Zobi8lJmRlcHRoR0Zdci8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GLDYoUSNVMkYnRi9GMkY0RjdGOkY9LUZXNidRIjBGJ0YvRjRGQUY6RmVxRmhxLUYsNihRI1UzRidGL0YyRjRGN0Y6Rj0tRj42MFEqJnVtaW51czA7RidGL0Y0RkFGOkZCRkVGR0ZJRktGTUZPRl5xRmBxRlZGYXBGWkZkcEZncC1GLDYjUSFGJ0ZaRmVxRi9GNC8lK2V4ZWN1dGFibGVHRkRGQUY6</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L493" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY3LUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVEjRXRGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictRiw2LVEqJmNvbG9uZXE7RidGL0YyRjVGN0Y5RjtGPUY/L0ZCUSwwLjI3Nzc3NzhlbUYnL0ZFRlMtRkc2JVEnZXZhbERHRidGSkZNLUkobWZlbmNlZEdGJDYkLUYjNiktRkc2JVE/RGlyZWN0aW9uYWxDb3ZhcmlhbnREZXJpdmF0aXZlRidGSkZNLUZZNiQtRiM2KC1GRzYlUSREX3RGJ0ZKRk0tRiw2LVEiLEYnRi9GMi9GNkZMRjdGOUY7Rj1GP0ZBL0ZFUSwwLjMzMzMzMzNlbUYnLUZHNiVRImdGJ0ZKRk1GYW8tRkc2JVEiQ0YnRkpGTUYvRi8tRiw2LVEiK0YnRi9GMkY1RjdGOUY7Rj1GPy9GQlEsMC4yMjIyMjIyZW1GJy9GRUZhcC1GRzYlUSNVMUYnRkpGTS1GLDYtUScmc2RvdDtGJ0YvRjJGNUY3RjlGO0Y9Rj9GQUZERmdvRi9GLy1GLDYtUSI6RidGL0YyRjVGN0Y5RjtGPUY/RlJGVC1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0ZDLyUmZGVwdGhHRmFxLyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUZdcTYmRl9xRmJxRmRxL0ZncVElYXV0b0YnLUZHNiVRI0V4RidGSkZNRk9GVS1GWTYkLUYjNipGZ24tRlk2JC1GIzYpLUZHNiVRJERfeEYnRkpGTUZhb0Znb0Zhb0Zqby8lK2V4ZWN1dGFibGVHRjRGL0YvRl1wLUZHNiVRI1UyRidGSkZNRmZwRmdvRltzRi9GL0ZpcEZccS1GRzYlUSNFeUYnRkpGTUZPRlUtRlk2JC1GIzYpRmduLUZZNiQtRiM2KC1GRzYlUSREX3lGJ0ZKRk1GYW9GZ29GYW9Gam9GL0YvRl1wLUZHNiVRI1UzRidGSkZNRmZwRmdvRi9GL0ZpcEZbc0Yv">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY3LUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVEjRXRGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictRiw2LVEqJmNvbG9uZXE7RidGL0YyRjVGN0Y5RjtGPUY/L0ZCUSwwLjI3Nzc3NzhlbUYnL0ZFRlMtRkc2JVEnZXZhbERHRidGSkZNLUkobWZlbmNlZEdGJDYkLUYjNiktRkc2JVE/RGlyZWN0aW9uYWxDb3ZhcmlhbnREZXJpdmF0aXZlRidGSkZNLUZZNiQtRiM2KC1GRzYlUSREX3RGJ0ZKRk0tRiw2LVEiLEYnRi9GMi9GNkZMRjdGOUY7Rj1GP0ZBL0ZFUSwwLjMzMzMzMzNlbUYnLUZHNiVRImdGJ0ZKRk1GYW8tRkc2JVEiQ0YnRkpGTUYvRi8tRiw2LVEiK0YnRi9GMkY1RjdGOUY7Rj1GPy9GQlEsMC4yMjIyMjIyZW1GJy9GRUZhcC1GRzYlUSNVMUYnRkpGTS1GLDYtUScmc2RvdDtGJ0YvRjJGNUY3RjlGO0Y9Rj9GQUZERmdvRi9GLy1GLDYtUSI6RidGL0YyRjVGN0Y5RjtGPUY/RlJGVC1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0ZDLyUmZGVwdGhHRmFxLyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUZdcTYmRl9xRmJxRmRxL0ZncVElYXV0b0YnLUZHNiVRI0V4RidGSkZNRk9GVS1GWTYkLUYjNipGZ24tRlk2JC1GIzYpLUZHNiVRJERfeEYnRkpGTUZhb0Znb0Zhb0Zqby8lK2V4ZWN1dGFibGVHRjRGL0YvRl1wLUZHNiVRI1UyRidGSkZNRmZwRmdvRltzRi9GL0ZpcEZccS1GRzYlUSNFeUYnRkpGTUZPRlUtRlk2JC1GIzYpRmduLUZZNiQtRiM2KC1GRzYlUSREX3lGJ0ZKRk1GYW9GZ29GYW9Gam9GL0YvRl1wLUZHNiVRI1UzRidGSkZNRmZwRmdvRi9GL0ZpcEZbc0Yv</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L491" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L468" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjc0FGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSZzb2x2ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUZTNiYtRiM2ZW8tRiw2JVEmRXEwMDBGJ0YvRjItRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIwRidGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRJkVxMDAxRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDAyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDExRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDEyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDIyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTAwRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTAxRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTAyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTExRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTEyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTIyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjAwRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjAxRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjAyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjExRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjEyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjIyRidGL0YyRmhuRltvLyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRl9vLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGY28vRk5GZG8tRlM2Ji1GIzZHLUYsNiVRJWEwMDBGJ0YvRjJGX28tRiw2JVElYTAwMUYnRi9GMkZfby1GLDYlUSVhMDAyRidGL0YyRl9vLUYsNiVRJWEwMTBGJ0YvRjJGX28tRiw2JVElYTAxMUYnRi9GMkZfby1GLDYlUSVhMDEyRidGL0YyRl9vLUYsNiVRJWEwMjBGJ0YvRjJGX28tRiw2JVElYTAyMUYnRi9GMkZfby1GLDYlUSVhMDIyRidGL0YyRl9vLUYsNiVRJWExMDFGJ0YvRjJGX28tRiw2JVElYTEwMkYnRi9GMkZfby1GLDYlUSVhMTExRidGL0YyRl9vLUYsNiVRJWExMTJGJ0YvRjJGX28tRiw2JVElYTEyMUYnRi9GMkZfby1GLDYlUSVhMTIyRidGL0YyRl9vLUYsNiVRJWEyMDJGJ0YvRjJGX28tRiw2JVElYTIxMkYnRi9GMkZfby1GLDYlUSVhMjIyRidGL0YyRmpyRjlGOS9GXXNRIltGJy9GYHNRIl1GJ0ZqckY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GanJGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjc0FGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSZzb2x2ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUZTNiYtRiM2ZW8tRiw2JVEmRXEwMDBGJ0YvRjItRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIwRidGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRJkVxMDAxRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDAyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDExRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDEyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDIyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTAwRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTAxRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTAyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTExRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTEyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTIyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjAwRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjAxRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjAyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjExRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjEyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjIyRidGL0YyRmhuRltvLyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRl9vLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGY28vRk5GZG8tRlM2Ji1GIzZHLUYsNiVRJWEwMDBGJ0YvRjJGX28tRiw2JVElYTAwMUYnRi9GMkZfby1GLDYlUSVhMDAyRidGL0YyRl9vLUYsNiVRJWEwMTBGJ0YvRjJGX28tRiw2JVElYTAxMUYnRi9GMkZfby1GLDYlUSVhMDEyRidGL0YyRl9vLUYsNiVRJWEwMjBGJ0YvRjJGX28tRiw2JVElYTAyMUYnRi9GMkZfby1GLDYlUSVhMDIyRidGL0YyRl9vLUYsNiVRJWExMDFGJ0YvRjJGX28tRiw2JVElYTEwMkYnRi9GMkZfby1GLDYlUSVhMTExRidGL0YyRl9vLUYsNiVRJWExMTJGJ0YvRjJGX28tRiw2JVElYTEyMUYnRi9GMkZfby1GLDYlUSVhMTIyRidGL0YyRl9vLUYsNiVRJWEyMDJGJ0YvRjJGX28tRiw2JVElYTIxMkYnRi9GMkZfby1GLDYlUSVhMjIyRidGL0YyRmpyRjlGOS9GXXNRIltGJy9GYHNRIl1GJ0ZqckY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GanJGOQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L472" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjQzFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSdldmFsREdGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Jy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmVuLUYsNiVRJXN1YnNGJ0YvRjItRlM2JC1GIzYmLUZTNiYtRiM2JS1GLDYlUSNvcEYnRi9GMi1GUzYkLUYjNiVGYm8tRlM2JC1GIzYkLUYsNiVRI3NBRidGL0YyRjlGOUY5RjlGOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRlovRk5RLDAuMzMzMzMzM2VtRictRiw2JVEiQ0YnRi9GMkY5RjlGV0Y5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjQzFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSdldmFsREdGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Jy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmVuLUYsNiVRJXN1YnNGJ0YvRjItRlM2JC1GIzYmLUZTNiYtRiM2JS1GLDYlUSNvcEYnRi9GMi1GUzYkLUYjNiVGYm8tRlM2JC1GIzYkLUYsNiVRI3NBRidGL0YyRjlGOUY5RjlGOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRlovRk5RLDAuMzMzMzMzM2VtRictRiw2JVEiQ0YnRi9GMkY5RjlGV0Y5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L486" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEnZXZhbERHRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNi0tRiw2JVE0Q292YXJpYW50RGVyaXZhdGl2ZUYnRi9GMi1GNjYkLUYjNiYtRiw2JVEiZ0YnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGTC8lKnN5bW1ldHJpY0dGTC8lKGxhcmdlb3BHRkwvJS5tb3ZhYmxlbGltaXRzR0ZMLyUnYWNjZW50R0ZMLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEjQzFGJ0YvRjJGSEZILUZFNi1RIitGJ0ZIRkovRk5GTEZPRlFGU0ZVRlcvRlpRLDAuMjIyMjIyMmVtRicvRmduRmFvLUZFNi1RIn5GJ0ZIRkpGX29GT0ZRRlNGVUZXRlkvRmduRmVuRkFGY28tRkU2LVEiJkYnRkhGSkZfb0ZPRlFGU0ZVRldGWUZmby1GLDYlUSJ0RidGL0YyRmNvLUY2NiQtRiM2MS1GLDYlUSNVMUYnRi9GMi1GRTYtUScmc2RvdDtGJ0ZIRkpGX29GT0ZRRlNGVUZXRllGZm8tRiw2JVEjZHRGJ0YvRjJGXG9GY28tRiw2JVEjVTJGJ0YvRjJGZHAtRiw2JVEjZHhGJ0YvRjJGXG9GY28tRiw2JVEjVTNGJ0YvRjJGY29GZHAtRiw2JVEjZHlGJ0YvRjJGSEZIRkhGSC1GRTYtUSI7RidGSEZKRk1GT0ZRRlNGVUZXRlkvRmduUSwwLjI3Nzc3NzhlbUYnLyUrZXhlY3V0YWJsZUdGTEZI">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEnZXZhbERHRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNi0tRiw2JVE0Q292YXJpYW50RGVyaXZhdGl2ZUYnRi9GMi1GNjYkLUYjNiYtRiw2JVEiZ0YnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGTC8lKnN5bW1ldHJpY0dGTC8lKGxhcmdlb3BHRkwvJS5tb3ZhYmxlbGltaXRzR0ZMLyUnYWNjZW50R0ZMLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEjQzFGJ0YvRjJGSEZILUZFNi1RIitGJ0ZIRkovRk5GTEZPRlFGU0ZVRlcvRlpRLDAuMjIyMjIyMmVtRicvRmduRmFvLUZFNi1RIn5GJ0ZIRkpGX29GT0ZRRlNGVUZXRlkvRmduRmVuRkFGY28tRkU2LVEiJkYnRkhGSkZfb0ZPRlFGU0ZVRldGWUZmby1GLDYlUSJ0RidGL0YyRmNvLUY2NiQtRiM2MS1GLDYlUSNVMUYnRi9GMi1GRTYtUScmc2RvdDtGJ0ZIRkpGX29GT0ZRRlNGVUZXRllGZm8tRiw2JVEjZHRGJ0YvRjJGXG9GY28tRiw2JVEjVTJGJ0YvRjJGZHAtRiw2JVEjZHhGJ0YvRjJGXG9GY28tRiw2JVEjVTNGJ0YvRjJGY29GZHAtRiw2JVEjZHlGJ0YvRjJGSEZIRkhGSC1GRTYtUSI7RidGSEZKRk1GT0ZRRlNGVUZXRlkvRmduUSwwLjI3Nzc3NzhlbUYnLyUrZXhlY3V0YWJsZUdGTEZI</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEiMEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSNkdEYnRi9GMkY1Rk9GNUZPRjk=">LUkkX0RHRzYiNiM3JDclUSd0ZW5zb3JGJEkiTUdGJDckNyVRKGNvdl9iYXNGJEYsRiw3IjcjNyQ3JSIiIkYxRjEiIiE=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L474" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY+LUkjbWlHRiQ2JVEjUjFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSJ+RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkwtRjY2LVEqJmNvbG9uZXE7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjI3Nzc3NzhlbUYnL0ZORlNGNS1GLDYlUTBDdXJ2YXR1cmVUZW5zb3JGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSNDMUYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGUkZULUYsNiVRJVJpYzFGJ0YvRjJGNUZPRjUtRiw2JVEsUmljY2lUZW5zb3JGJ0YvRjItRlk2JC1GIzYlRitGam5GOUY5RlxvLUYsNiVRI1QxRidGL0YyRjVGT0Y1LUYsNiVRMlN5bW1ldHJpemVJbmRpY2VzRidGL0YyLUZZNiQtRiM2LEZfby1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRkovRk5RLDAuMzMzMzMzM2VtRidGNS1GWTYmLUYjNigtSSNtbkdGJDYkUSIxRidGOUZjcEY1LUZecTYkUSIyRidGOUZqbkY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGY3BGNS1JI21zR0YkNiNRKlN5bW1ldHJpY0YnLUYsNiNRIUYnRmpuRjlGOUZcby1GLDYlUSRSZXNGJ0YvRjJGTy1GLDYlUSdldmFsREdGJ0YvRjItRlk2JC1GIzYqRmlvRjUtRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORl9zRjUtRiw2JVEiVkYnRi9GMi1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRImdGJ0YvRjJGOUY5RlxvRmpuRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY+LUkjbWlHRiQ2JVEjUjFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSJ+RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkwtRjY2LVEqJmNvbG9uZXE7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjI3Nzc3NzhlbUYnL0ZORlNGNS1GLDYlUTBDdXJ2YXR1cmVUZW5zb3JGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSNDMUYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGUkZULUYsNiVRJVJpYzFGJ0YvRjJGNUZPRjUtRiw2JVEsUmljY2lUZW5zb3JGJ0YvRjItRlk2JC1GIzYlRitGam5GOUY5RlxvLUYsNiVRI1QxRidGL0YyRjVGT0Y1LUYsNiVRMlN5bW1ldHJpemVJbmRpY2VzRidGL0YyLUZZNiQtRiM2LEZfby1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRkovRk5RLDAuMzMzMzMzM2VtRidGNS1GWTYmLUYjNigtSSNtbkdGJDYkUSIxRidGOUZjcEY1LUZecTYkUSIyRidGOUZqbkY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGY3BGNS1JI21zR0YkNiNRKlN5bW1ldHJpY0YnLUYsNiNRIUYnRmpuRjlGOUZcby1GLDYlUSRSZXNGJ0YvRjJGTy1GLDYlUSdldmFsREdGJ0YvRjItRlk2JC1GIzYqRmlvRjUtRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORl9zRjUtRiw2JVEiVkYnRi9GMi1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRImdGJ0YvRjJGOUY5RlxvRmpuRjk=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L470" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZFLUkjbWlHRiQ2JVEmTkVRdHRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUTNUZW5zb3JJbm5lclByb2R1Y3RGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ly1GLDYlUSJnRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZobi9GTkZpbi1GLDYlUSRSZXNGJ0YvRjJGWkZcby1GLDYlUSNkdEYnRi9GMkZcby1GNjYtUSImRidGOUY7Rj5GQEZCRkRGRkZIRmhuRl9vLUYsNiVRInRGJ0YvRjJGXG9GY29GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRJk5FUXR4RidGL0YyRjVGTy1GUzYkLUYjNi9GV0ZaRlxvRmBvRlpGXG9GY29GXG9GZm9GaW9GXG8tRiw2JVEjZHhGJ0YvRjJGOUY5RlxwLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRmluLyUmZGVwdGhHRl5xLyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUYsNiVRJk5FUXR5RidGL0YyRjVGTy1GUzYkLUYjNi9GV0ZaRlxvRmBvRlpGXG9GY29GXG9GZm9GaW9GXG8tRiw2JVEjZHlGJ0YvRjJGOUY5RlxwLUYsNiVRJk5FUXh4RidGL0YyRjVGTy1GUzYkLUYjNi9GV0ZaRlxvRmBvRlpGXG9GZnBGXG9GZm9GaW9GXG9GZnBGOUY5RlxwRmlwLUYsNiVRJk5FUXh5RidGL0YyRjVGTy1GUzYkLUYjNi9GV0ZaRlxvRmBvRlpGXG9GZnBGXG9GZm9GaW9GXG9GXXJGOUY5RlxwRlxvLUYsNiVRJk5FUXl5RidGL0YyRjVGTy1GUzYkLUYjNi9GV0ZaRlxvRmBvRlpGXG9GXXJGXG9GZm9GaW9GXG9GXXJGOUY5RlxwLyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZFLUkjbWlHRiQ2JVEmTkVRdHRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUTNUZW5zb3JJbm5lclByb2R1Y3RGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ly1GLDYlUSJnRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZobi9GTkZpbi1GLDYlUSRSZXNGJ0YvRjJGWkZcby1GLDYlUSNkdEYnRi9GMkZcby1GNjYtUSImRidGOUY7Rj5GQEZCRkRGRkZIRmhuRl9vLUYsNiVRInRGJ0YvRjJGXG9GY29GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRJk5FUXR4RidGL0YyRjVGTy1GUzYkLUYjNi9GV0ZaRlxvRmBvRlpGXG9GY29GXG9GZm9GaW9GXG8tRiw2JVEjZHhGJ0YvRjJGOUY5RlxwLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRmluLyUmZGVwdGhHRl5xLyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUYsNiVRJk5FUXR5RidGL0YyRjVGTy1GUzYkLUYjNi9GV0ZaRlxvRmBvRlpGXG9GY29GXG9GZm9GaW9GXG8tRiw2JVEjZHlGJ0YvRjJGOUY5RlxwLUYsNiVRJk5FUXh4RidGL0YyRjVGTy1GUzYkLUYjNi9GV0ZaRlxvRmBvRlpGXG9GZnBGXG9GZm9GaW9GXG9GZnBGOUY5RlxwRmlwLUYsNiVRJk5FUXh5RidGL0YyRjVGTy1GUzYkLUYjNi9GV0ZaRlxvRmBvRlpGXG9GZnBGXG9GZm9GaW9GXG9GXXJGOUY5RlxwRlxvLUYsNiVRJk5FUXl5RidGL0YyRjVGTy1GUzYkLUYjNi9GV0ZaRlxvRmBvRlpGXG9GXXJGXG9GZm9GaW9GXG9GXXJGOUY5RlxwLyUrZXhlY3V0YWJsZUdGPUY5</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L475" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L473" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYqLUY2NiYtRiM2KC1GLDYlUSJ0RidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJ4RidGL0YyRkEtRiw2JVEieUYnRi9GMkZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GNjYmLUYjNiQtRiw2JVEidUYnRi9GMkZFRkVGXG9GX29GQS1GLDYlUSNKMkYnRi9GMkZBLUkjbW5HRiQ2JFEiNEYnRkVGRUZFLUZCNi1RIjpGJ0ZFRkcvRktGSUZMRk5GUEZSRlQvRldRLDAuMjc3Nzc3OGVtRicvRlpGZXAvJStleGVjdXRhYmxlR0ZJRkU=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYqLUY2NiYtRiM2KC1GLDYlUSJ0RidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJ4RidGL0YyRkEtRiw2JVEieUYnRi9GMkZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GNjYmLUYjNiQtRiw2JVEidUYnRi9GMkZFRkVGXG9GX29GQS1GLDYlUSNKMkYnRi9GMkZBLUkjbW5HRiQ2JFEiNEYnRkVGRUZFLUZCNi1RIjpGJ0ZFRkcvRktGSUZMRk5GUEZSRlQvRldRLDAuMjc3Nzc3OGVtRicvRlpGZXAvJStleGVjdXRhYmxlR0ZJRkU=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L492" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2Jy1GLDYlUSNkZUYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSomY29sb25lcTtGJ0Y3LyUmZmVuY2VHRjYvJSpzZXBhcmF0b3JHRjYvJSlzdHJldGNoeUdGNi8lKnN5bW1ldHJpY0dGNi8lKGxhcmdlb3BHRjYvJS5tb3ZhYmxlbGltaXRzR0Y2LyUnYWNjZW50R0Y2LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYlUTlEaWZmZXJlbnRpYWxFcXVhdGlvbkRhdGFGJy9GNVEldHJ1ZUYnL0Y4USdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYmLUZZNiYtRiM2JC1GLDYlUSJGRidGNEY3RjdGNy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GOzYtUSIsRidGN0Y+L0ZBRlVGQkZERkZGSEZKL0ZNUSYwLjBlbUYnL0ZQUSwwLjMzMzMzMzNlbUYnLUZZNiYtRiM2JS1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGVEZWLUYjNiYtSSNtbkdGJDYkUSIzRidGN0Zkb0ZocEY3LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGK0Y3RjdGXm9GYW9GN0Y3RjdGKy8lK2V4ZWN1dGFibGVHRjZGNw==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2Jy1GLDYlUSNkZUYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSomY29sb25lcTtGJ0Y3LyUmZmVuY2VHRjYvJSpzZXBhcmF0b3JHRjYvJSlzdHJldGNoeUdGNi8lKnN5bW1ldHJpY0dGNi8lKGxhcmdlb3BHRjYvJS5tb3ZhYmxlbGltaXRzR0Y2LyUnYWNjZW50R0Y2LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYlUTlEaWZmZXJlbnRpYWxFcXVhdGlvbkRhdGFGJy9GNVEldHJ1ZUYnL0Y4USdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYmLUZZNiYtRiM2JC1GLDYlUSJGRidGNEY3RjdGNy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GOzYtUSIsRidGN0Y+L0ZBRlVGQkZERkZGSEZKL0ZNUSYwLjBlbUYnL0ZQUSwwLjMzMzMzMzNlbUYnLUZZNiYtRiM2JS1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGVEZWLUYjNiYtSSNtbkdGJDYkUSIzRidGN0Zkb0ZocEY3LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGK0Y3RjdGXm9GYW9GN0Y3RjdGKy8lK2V4ZWN1dGFibGVHRjZGNw==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjZGVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNigtRlA2Ji1GIzYmLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2KC1JI21uR0YkNiRRIjNGJ0Y5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRidGam4vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRmZvRmlvRjlGOS8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRidGXm8tRlA2Ji1GIzYmLUYjNiotRiM2KC1GW282JFEiMkYnRjktRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSEZiby9GTkZjby1GWTYlRmVuLUYjNiZGXHFGZm9GaW9GOUZbcEZfcS1GWTYlRmVuLUYjNiZGam5GZm9GaW9GOUZbcEY5LUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GX3ItRiM2KEZccUZfcS1GWTYlRmVuLUYjNigtRjY2LVEiW0YnRjkvRjxGMUY+L0ZBRjFGQkZERkZGSC9GS1EsMC4xNjY2NjY3ZW1GJy9GTkZdcy1GLDYjUSFGJy1GNjYtUSJdRidGOUZqckY+RltzRkJGREZGRkhGXHMvRk5RLDAuMTExMTExMWVtRidGZm9GaW9GOUZbcEZfcS1GWTYlRmVuLUYjNihGXHFGXm9Gam5GZm9GaW9GOUZbcEY5RltyRlhGW3ItRiM2JkZccUZfcS1GWTYlRmVuLUYjNigtRltvNiRRIjFGJ0Y5Rl5vRlxxRmZvRmlvRjlGW3BGOUY5RmZvRmlvRjlGOS9GX3BGaXIvRmJwRmRzRmZvRmlvRjlGOUZkdEZldEZmb0Zpb0Y5">LUkkX0RHRzYiNiM3JDcnUSNERUYkUS5fVGVtcERHRnJhbWUxRiQ3JFEtZXZvbHV0aW9uYXJ5RiQiIiE8IyZJInVHRiQ2JCIiJEYxSSNKMkdGJDcjNyQ3IyIiJiwqKigiIiMiIiImRi82I0Y5RjomRi82I0YxRjpGOiooRjlGOiZGL0YkRjomRi82JEY5RjFGOkY6Ri5GOiomRjlGOiZGLzYkRjpGOUY6Rjo=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L490" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEkZGUyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEoUHJvbG9uZ0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRI2RlRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictSSNtbkdGJDYkUSIyRidGOUY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEmZGVUUkFGJ0YvRjJGNS1GLDYlUS9UcmFuc2Zvcm1hdGlvbkYnRi9GMi1GUzYkLUYjNiRGK0Y5RjlGYG8vJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEkZGUyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEoUHJvbG9uZ0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRI2RlRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictSSNtbkdGJDYkUSIyRidGOUY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEmZGVUUkFGJ0YvRjJGNS1GLDYlUS9UcmFuc2Zvcm1hdGlvbkYnRi9GMi1GUzYkLUYjNiRGK0Y5RjlGYG8vJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L471" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L469" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkRXEwRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEpUHVsbGJhY2tGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSZkZVRSQUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRJlRvSmV0RidGL0YyLUZTNiQtRiM2Ki1GLDYlUSZORVF0eEYnRi9GMkZaLUYsNiVRKERlcFZhcnNGJ0YvRjJGWi1GLDYlUSlub3RhdGlvbkYnRi9GMi1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUStqZXRudW1iZXJzRidGL0YyRjlGOS8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmJwRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkRXEwRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEpUHVsbGJhY2tGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSZkZVRSQUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRJlRvSmV0RidGL0YyLUZTNiQtRiM2Ki1GLDYlUSZORVF0eEYnRi9GMkZaLUYsNiVRKERlcFZhcnNGJ0YvRjJGWi1GLDYlUSlub3RhdGlvbkYnRi9GMi1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUStqZXRudW1iZXJzRidGL0YyRjlGOS8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmJwRjk=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L476" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjVlNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSZzb2x2ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRJEVxMEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRIlZGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZfb0Y5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjVlNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSZzb2x2ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRJEVxMEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRIlZGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZfb0Y5</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L449" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZDLUkjbWlHRiQ2JVEkRXExRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEmbnVtZXJGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVzdWJzRidGL0YyLUZTNiQtRiM2Ky1GLDYlUSJWRidGL0YyLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRI1ZTRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEpUHVsbGJhY2tGJ0YvRjItRlM2JC1GIzYnLUYsNiVRJmRlVFJBRidGL0YyRmFvLUYsNiVRJlRvSmV0RidGL0YyLUZTNiQtRiM2Ki1GLDYlUSZORVF0dEYnRi9GMkZhby1GLDYlUShEZXBWYXJzRidGL0YyRmFvLUYsNiVRKW5vdGF0aW9uRidGL0YyRltvLUYsNiVRK2pldG51bWJlcnNGJ0YvRjJGOUY5RjlGOS1GLDYjUSFGJy8lK2V4ZWN1dGFibGVHRj1GOUY5RmlxRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0Zmby8lJmRlcHRoR0Zjci8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GLDYlUSRFcTJGJ0YvRjJGNUZPLUZTNiQtRiM2JUZXLUZTNiQtRiM2KkZobkZbb0Zeb0Zhb0Zpby1GUzYkLUYjNidGYHBGYW9GY3AtRlM2JC1GIzYqLUYsNiVRJk5FUXR5RidGL0YyRmFvRl1xRmFvRmBxRltvRmNxRjlGOUY5RjlGZnFGOUY5RjlGOUZbckZeci1GLDYlUSRFcTNGJ0YvRjJGNUZPLUZTNiQtRiM2JUZXLUZTNiQtRiM2KkZobkZbb0Zeb0Zhb0Zpby1GUzYkLUYjNidGYHBGYW9GY3AtRlM2JC1GIzYqLUYsNiVRJk5FUXh4RidGL0YyRmFvRl1xRmFvRmBxRltvRmNxRjlGOUY5RjlGZnFGOUY5RjlGOS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmVvL0ZORmZvRltyRl5yLUYsNiVRJEVxNEYnRi9GMkY1Rk8tRlM2JC1GIzYlRlctRlM2JC1GIzYqRmhuRltvRl5vRmFvRmlvLUZTNiQtRiM2J0ZgcEZhb0ZjcC1GUzYkLUYjNiotRiw2JVEmTkVReHlGJ0YvRjJGYW9GXXFGYW9GYHFGW29GY3FGOUY5RjlGOUZmcUY5RjlGOUY5RltyRl5yLUYsNiVRJEVxNUYnRi9GMkY1Rk8tRlM2JC1GIzYlRlctRlM2JC1GIzYqRmhuRltvRl5vRmFvRmlvLUZTNiQtRiM2J0ZgcEZhb0ZjcC1GUzYkLUYjNiotRiw2JVEmTkVReXlGJ0YvRjJGYW9GXXFGYW9GYHFGW29GY3FGOUY5RjlGOUZmcUY5RjlGOUY5Rmd1RltyRmlxRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZDLUkjbWlHRiQ2JVEkRXExRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEmbnVtZXJGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVzdWJzRidGL0YyLUZTNiQtRiM2Ky1GLDYlUSJWRidGL0YyLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRI1ZTRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEpUHVsbGJhY2tGJ0YvRjItRlM2JC1GIzYnLUYsNiVRJmRlVFJBRidGL0YyRmFvLUYsNiVRJlRvSmV0RidGL0YyLUZTNiQtRiM2Ki1GLDYlUSZORVF0dEYnRi9GMkZhby1GLDYlUShEZXBWYXJzRidGL0YyRmFvLUYsNiVRKW5vdGF0aW9uRidGL0YyRltvLUYsNiVRK2pldG51bWJlcnNGJ0YvRjJGOUY5RjlGOS1GLDYjUSFGJy8lK2V4ZWN1dGFibGVHRj1GOUY5RmlxRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0Zmby8lJmRlcHRoR0Zjci8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GLDYlUSRFcTJGJ0YvRjJGNUZPLUZTNiQtRiM2JUZXLUZTNiQtRiM2KkZobkZbb0Zeb0Zhb0Zpby1GUzYkLUYjNidGYHBGYW9GY3AtRlM2JC1GIzYqLUYsNiVRJk5FUXR5RidGL0YyRmFvRl1xRmFvRmBxRltvRmNxRjlGOUY5RjlGZnFGOUY5RjlGOUZbckZeci1GLDYlUSRFcTNGJ0YvRjJGNUZPLUZTNiQtRiM2JUZXLUZTNiQtRiM2KkZobkZbb0Zeb0Zhb0Zpby1GUzYkLUYjNidGYHBGYW9GY3AtRlM2JC1GIzYqLUYsNiVRJk5FUXh4RidGL0YyRmFvRl1xRmFvRmBxRltvRmNxRjlGOUY5RjlGZnFGOUY5RjlGOS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmVvL0ZORmZvRltyRl5yLUYsNiVRJEVxNEYnRi9GMkY1Rk8tRlM2JC1GIzYlRlctRlM2JC1GIzYqRmhuRltvRl5vRmFvRmlvLUZTNiQtRiM2J0ZgcEZhb0ZjcC1GUzYkLUYjNiotRiw2JVEmTkVReHlGJ0YvRjJGYW9GXXFGYW9GYHFGW29GY3FGOUY5RjlGOUZmcUY5RjlGOUY5RltyRl5yLUYsNiVRJEVxNUYnRi9GMkY1Rk8tRlM2JC1GIzYlRlctRlM2JC1GIzYqRmhuRltvRl5vRmFvRmlvLUZTNiQtRiM2J0ZgcEZhb0ZjcC1GUzYkLUYjNiotRiw2JVEmTkVReXlGJ0YvRjJGYW9GXXFGYW9GYHFGW29GY3FGOUY5RjlGOUZmcUY5RjlGOUY5Rmd1RltyRmlxRjk=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L467" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GNjYmLUYjNi0tRiw2JVEkRXExRidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSRFcTJGJ0YvRjJGQS1GLDYlUSRFcTNGJ0YvRjJGQS1GLDYlUSRFcTRGJ0YvRjJGQS1GLDYlUSRFcTVGJ0YvRjIvJStleGVjdXRhYmxlR0ZJRkVGRS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zib0ZFRkVGYm9GRQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GNjYmLUYjNi0tRiw2JVEkRXExRidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSRFcTJGJ0YvRjJGQS1GLDYlUSRFcTNGJ0YvRjJGQS1GLDYlUSRFcTRGJ0YvRjJGQS1GLDYlUSRFcTVGJ0YvRjIvJStleGVjdXRhYmxlR0ZJRkVGRS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zib0ZFRkVGYm9GRQ==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NyciIiFGI0YjRiNGIw==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L488" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2KFEpc2ltcGxpZnlGJy8lJWJvbGRHUSV0cnVlRicvJSdpdGFsaWNHRjEvJStmb3JlZ3JvdW5kR1EqWzAsMTI4LDBdRicvJSxtYXRodmFyaWFudEdRLGJvbGQtaXRhbGljRicvJStmb250d2VpZ2h0R1ElYm9sZEYnLUkobWZlbmNlZEdGJDYnLUYjNigtRiw2KFEjVlNGJ0YvRjJGNEY3RjpGL0Y0LyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvRjhGPEY6Ri9GNEZIRjpGL0Y0RkVGSEY6">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2KFEpc2ltcGxpZnlGJy8lJWJvbGRHUSV0cnVlRicvJSdpdGFsaWNHRjEvJStmb3JlZ3JvdW5kR1EqWzAsMTI4LDBdRicvJSxtYXRodmFyaWFudEdRLGJvbGQtaXRhbGljRicvJStmb250d2VpZ2h0R1ElYm9sZEYnLUkobWZlbmNlZEdGJDYnLUYjNigtRiw2KFEjVlNGJ0YvRjJGNEY3RjpGL0Y0LyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvRjhGPEY6Ri9GNEZIRjpGL0Y0RkVGSEY6</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtRiM2KC1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSIxRidGLy1GTDYkUSIyRidGLy8lLmxpbmV0aGlja25lc3NHRk4vJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGVi8lKWJldmVsbGVkR0Y0LUYsNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRJjAuMGVtRicvRkVGaW4tSShtc3Vic3VwR0YkNictSSNtaUdGJDYlUSJ1RicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLUYjNiZGTy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGNEYvRk8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnLyUvc3Vic2NyaXB0c2hpZnRHRmBwRmlvRlxwRi8tRiw2LVEiK0YnRi9GMkY1RjdGOUY7Rj1GP0ZBRkQtRiM2JkZPRmVuLUklbXN1YkdGJDYlRl5vLUYjNihGTy1GLDYtUSIsRidGL0YyL0Y2RmRvRjdGOUY7Rj1GP0Zobi9GRVEsMC4zMzMzMzMzZW1GJy1GTDYkUSIzRidGL0Zpb0ZccEYvRmFwRi9GLw==">LCYqJiMiIiIiIiNGJSkmSSJ1RzYiNiNGJkYmRiUhIiIqJkYmRiUmRik2JEYmIiIkRiVGJQ==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L494" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L447" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">Excellent - the linerization metric is EW on the equation in all cases!</Font></Text-field>
</Input>
</Group>
<Group labelreference="L234" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L515" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">Let us checdk that the Coton tensor does not vanish</Font></Text-field>
</Input>
</Group>
<Group labelreference="L514" drawlabel="true">
<Input>
<Text-field prompt="J2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEmVG9KZXRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2LC1GLDYlUTBDb250cmFjdEluZGljZXNGJ0YvRjItRjY2JC1GIzYvLUYsNiVRJ0NvdFRlbkYnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGTC8lKnN5bW1ldHJpY0dGTC8lKGxhcmdlb3BHRkwvJS5tb3ZhYmxlbGltaXRzR0ZMLyUnYWNjZW50R0ZMLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRkU2LVEifkYnRkhGSi9GTkZMRk9GUUZTRlVGV0ZZL0ZnbkZlbi1GLDYlUSNkdEYnRi9GMkZpbi1GRTYtUSImRidGSEZKRlxvRk9GUUZTRlVGV0ZZRl1vLUYsNiVRInRGJ0YvRjJGaW5GXm9GRC1GNjYmLUYjNiYtRjY2Ji1GIzYmLUkjbW5HRiQ2JFEiMUYnRkhGREZfcEZIRkgvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGRC1GNjYmLUYjNiYtRmBwNiRRIjJGJ0ZIRkRGXXFGSEZIRmNwRmZwRkhGSEZjcEZmcC8lK2V4ZWN1dGFibGVHRkxGSEZIRkQtRiw2JVEoRGVwVmFyc0YnRi9GMkZELUYsNiVRKW5vdGF0aW9uRidGL0YyLUZFNi1RIj1GJ0ZIRkpGXG9GT0ZRRlNGVUZXL0ZaUSwwLjI3Nzc3NzhlbUYnL0ZnbkZcci1GLDYlUStqZXRudW1iZXJzRidGL0YyRmBxRkhGSC1GLDYjUSFGJ0ZgcUZI">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEmVG9KZXRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2LC1GLDYlUTBDb250cmFjdEluZGljZXNGJ0YvRjItRjY2JC1GIzYvLUYsNiVRJ0NvdFRlbkYnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGTC8lKnN5bW1ldHJpY0dGTC8lKGxhcmdlb3BHRkwvJS5tb3ZhYmxlbGltaXRzR0ZMLyUnYWNjZW50R0ZMLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRkU2LVEifkYnRkhGSi9GTkZMRk9GUUZTRlVGV0ZZL0ZnbkZlbi1GLDYlUSNkdEYnRi9GMkZpbi1GRTYtUSImRidGSEZKRlxvRk9GUUZTRlVGV0ZZRl1vLUYsNiVRInRGJ0YvRjJGaW5GXm9GRC1GNjYmLUYjNiYtRjY2Ji1GIzYmLUkjbW5HRiQ2JFEiMUYnRkhGREZfcEZIRkgvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGRC1GNjYmLUYjNiYtRmBwNiRRIjJGJ0ZIRkRGXXFGSEZIRmNwRmZwRkhGSEZjcEZmcC8lK2V4ZWN1dGFibGVHRkxGSEZIRkQtRiw2JVEoRGVwVmFyc0YnRi9GMkZELUYsNiVRKW5vdGF0aW9uRidGL0YyLUZFNi1RIj1GJ0ZIRkpGXG9GT0ZRRlNGVUZXL0ZaUSwwLjI3Nzc3NzhlbUYnL0ZnbkZcci1GLDYlUStqZXRudW1iZXJzRidGL0YyRmBxRkhGSC1GLDYjUSFGJ0ZgcUZI</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkmbWZyYWNHRiQ2KC1JI21uR0YkNiRRIjFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictRi82JFEiMkYnRjIvJS5saW5ldGhpY2tuZXNzR0YxLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRjwvJSliZXZlbGxlZEdRJmZhbHNlRictSSNtb0dGJDYtUTEmSW52aXNpYmxlVGltZXM7RidGMi8lJmZlbmNlR0ZBLyUqc2VwYXJhdG9yR0ZBLyUpc3RyZXRjaHlHRkEvJSpzeW1tZXRyaWNHRkEvJShsYXJnZW9wR0ZBLyUubW92YWJsZWxpbWl0c0dGQS8lJ2FjY2VudEdGQS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRlYtSSVtc3ViR0YkNiUtSSNtaUdGJDYlUSJ1RicvJSdpdGFsaWNHUSV0cnVlRicvRjNRJ2l0YWxpY0YnLUYjNipGNS1GQzYtUSIsRidGMkZGL0ZJRlxvRkpGTEZORlBGUkZUL0ZYUSwwLjMzMzMzMzNlbUYnRjVGYW9GNS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGQUYyLyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGZ29Gam9GMg==">LUkkX0RHRzYiNiM3JDclUSd0ZW5zb3JGJEkiTUdGJDckNyI3IzckUSRiYXNGJCIiIjcjNyRGKywkKiYjRi8iIiNGLyZJInVHRiQ2JUY1RjVGNUYvRi8=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L513" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEpUHVsbGJhY2tGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Jy1GLDYlUSZkZVRSQUYnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiM2KS1GLDYjUSFGJy1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNiwtSSNtbkdGJDYkUSIyRidGQUY9Rl9vRj1GX28vJStmb3JlZ3JvdW5kR1EqWzAsMCwyNTVdRicvJStleGVjdXRhYmxlR0ZFLyUpcmVhZG9ubHlHRjEvJTBmb250X3N0eWxlX25hbWVHUSoyRH5PdXRwdXRGJ0ZBLyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGY29GZm9GaG9Gam9GQUZaRkFGQUZaRmZvRkE=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEpUHVsbGJhY2tGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Jy1GLDYlUSZkZVRSQUYnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiM2KS1GLDYjUSFGJy1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNiwtSSNtbkdGJDYkUSIyRidGQUY9Rl9vRj1GX28vJStmb3JlZ3JvdW5kR1EqWzAsMCwyNTVdRicvJStleGVjdXRhYmxlR0ZFLyUpcmVhZG9ubHlHRjEvJTBmb250X3N0eWxlX25hbWVHUSoyRH5PdXRwdXRGJ0ZBLyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGY29GZm9GaG9Gam9GQUZaRkFGQUZaRmZvRkE=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">JkkidUc2IjYlIiIjRiZGJg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L295" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
</Worksheet>

==> anc/Examples-2.mw <==
<?xml version="1.0" encoding="UTF-8"?>
<Worksheet>
<Version major="16" minor="0"/>
<Label-Scheme value="2" prefix=""/>
<View-Properties presentation="false"></View-Properties>
<MapleNet-Properties elisiondigitsbefore="100" labelling="true" indentamount="4" elisiontermsthreshold="10000" ansi="false" errorbreak="1" useclientjvm="true" echo="1" imaginaryunit="I" labelwidth="20" contextmenusize="automatic" plotdriver="opengl" elisiondigitsafter="100" plotoutput="terminal" helpbrowser="standard" rtablesize="10" elisiontermsbefore="100" elisiondigitsthreshold="10000" typesetting="standard" plotdevice="inline" verboseproc="1" showassumed="1" errorcursor="false" longdelim="true" plotoptions="" quiet="false" elisiontermsafter="100" screenwidth="79" preplot="" prettyprint="3" displayprecision="-1" screenpixelheight="768" warnlevel="3" screenheight="25" latexwidth="6.0" postplot="" prompt="&gt; " ShowLabels="true"/>
<Styles><Font name="Ordered List 1" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 2" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 3" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 5" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Author" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Warning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Caption Reference" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input Placeholder" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[200,0,200]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="true"/>
<Font name="Maple Plot" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Code" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Line Printed Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Diagnostic" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[40,120,40]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Inert Output" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[144,144,144]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Normal" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roma" foreground="[0,128,128]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Maple Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Dash Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Input" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkError" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Header and Footer" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Error" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 1" background="[255,255,255]" bold="true" executable="false" family="Times New Roma" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Bullet Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roma" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Equation Label" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 3" background="[255,255,255]" bold="true" executable="false" family="Times New Roma" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="14" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 2" background="[255,255,255]" bold="true" executable="false" family="Times New Roma" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="16" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkWarning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Dictionary Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roma" foreground="[147,0,15]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Caption Text" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="List Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Layout name="Ordered List 1" alignment="left" bullet="numeric" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 2" alignment="left" bullet="alphabetic" firstindent="0" leftmargin="36" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 3" alignment="left" bullet="roman" firstindent="0" leftmargin="72" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 4" alignment="left" bullet="ALPHABETIC" firstindent="0" leftmargin="108" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 5" alignment="left" bullet="ROMAN" firstindent="0" leftmargin="144" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Author" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="8" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Warning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Annotation Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Plot" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Line Printed Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Text Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="newline" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Diagnostic" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Normal" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Output" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.3" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Dash Item" alignment="left" bullet="dash" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkError" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Error" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 1" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="4" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Bullet Item" alignment="left" bullet="dot" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 4" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 3" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 2" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="2" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkWarning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="List Item" alignment="left" bullet="indent" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Pencil-style name="Pencil 5" pen-color="[255,0,0]" pen-height="5.0" pen-width="5.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 4" pen-color="[0,0,255]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 3" pen-color="[0,0,0]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 2" pen-color="[0,0,255]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 1" pen-color="[0,0,0]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Highlighter-style name="Highlighter 2" pen-color="[255,204,0]" pen-height="14.0" pen-width="14.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 1" pen-color="[255,153,255]" pen-height="12.0" pen-width="8.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 4" pen-color="[0,255,255]" pen-height="32.0" pen-width="32.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 3" pen-color="[51,255,0]" pen-height="24.0" pen-width="24.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 5" pen-color="[255,255,0]" pen-height="48.0" pen-width="48.0" pen-opacity="0.8"/>
</Styles>
<Task-table>
    <Task-category name="&lt;default&gt;">
    </Task-category>
</Task-table>
<Task>
</Task>
<Group labelreference="L1069" drawlabel="true">
<Input>
<Text-field style="Text" foreground="[0,128,0]" layout="Normal"><Font foreground="[0,128,0]">This is the worksheet accompanying the paper E.Ferapontov &amp; B.Kruglikov &quot;Dispersionless integrable systems in 3D and Einstein-Weyl geometry&quot;. 
The file ran on <Font bold="true" italic="true">Maple</Font><Font italic="true"> </Font>version 16, the package <Font bold="true">DifferentialGeometry </Font>was used.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1071" drawlabel="true">
<Input>
<Text-field style="Text" foreground="[0,128,0]" layout="Normal"><Font foreground="[0,128,0]">For integrabile PDE of type II, quasilinear wave equations, we consider 3 examples and for them we check that integrability is equivalent to EW property.
For explanations of the steps consult file Examples-1, we write only basic comments here.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1070" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L517" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">I. We are going to consider the 2nd order quasilinear PDE u_x*u_yt+u_y*u_tx+u_t*u_xy=0
and check if the corresponding conformal metric is EW</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY2LUkjbWlHRiQ2JVEld2l0aEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRNURpZmZlcmVudGlhbEdlb21ldHJ5RidGL0YyLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvRjNRJ25vcm1hbEYnRkAtSSNtb0dGJDYtUSI6RidGQC8lJmZlbmNlR0Y/LyUqc2VwYXJhdG9yR0Y/LyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRlZGKy1GNjYkLUYjNiUtRiw2JVEnVGVuc29yRidGL0YyRj1GQEZARkJGKy1GNjYkLUYjNiUtRiw2JVEmVG9vbHNGJ0YvRjJGPUZARkBGQkYrLUY2NiQtRiM2JS1GLDYlUSxKZXRDYWxjdWx1c0YnRi9GMkY9RkBGQEZCRistRjY2JC1GIzYlLUYsNiVRLkxpbmVhckFsZ2VicmFGJ0YvRjJGPUZARkBGQkYrLUY2NiQtRiM2MS1GLDYlUSlQREV0b29sc0YnRi9GMi1GQzYtUSIsRidGQEZGL0ZJRjFGSkZMRk5GUEZSL0ZVUSYwLjBlbUYnL0ZYUSwwLjMzMzMzMzNlbUYnLUZDNi1RIn5GJ0ZARkZGSEZKRkxGTkZQRlJGanAvRlhGW3EtRiw2JVElRF9EeEYnRi9GMkZmcEZecS1GLDYlUShkZWNsYXJlRidGL0YyRmZwRl5xLUYsNiVRJlRvSmV0RidGL0YyRmZwRl5xLUYsNiVRKEZyb21KZXRGJ0YvRjJGPUZARkBGQkY9RkA=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY2LUkjbWlHRiQ2JVEld2l0aEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRNURpZmZlcmVudGlhbEdlb21ldHJ5RidGL0YyLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvRjNRJ25vcm1hbEYnRkAtSSNtb0dGJDYtUSI6RidGQC8lJmZlbmNlR0Y/LyUqc2VwYXJhdG9yR0Y/LyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRlZGKy1GNjYkLUYjNiUtRiw2JVEnVGVuc29yRidGL0YyRj1GQEZARkJGKy1GNjYkLUYjNiUtRiw2JVEmVG9vbHNGJ0YvRjJGPUZARkBGQkYrLUY2NiQtRiM2JS1GLDYlUSxKZXRDYWxjdWx1c0YnRi9GMkY9RkBGQEZCRistRjY2JC1GIzYlLUYsNiVRLkxpbmVhckFsZ2VicmFGJ0YvRjJGPUZARkBGQkYrLUY2NiQtRiM2MS1GLDYlUSlQREV0b29sc0YnRi9GMi1GQzYtUSIsRidGQEZGL0ZJRjFGSkZMRk5GUEZSL0ZVUSYwLjBlbUYnL0ZYUSwwLjMzMzMzMzNlbUYnLUZDNi1RIn5GJ0ZARkZGSEZKRkxGTkZQRlJGanAvRlhGW3EtRiw2JVElRF9EeEYnRi9GMkZmcEZecS1GLDYlUShkZWNsYXJlRidGL0YyRmZwRl5xLUYsNiVRJlRvSmV0RidGL0YyRmZwRl5xLUYsNiVRKEZyb21KZXRGJ0YvRjJGPUZARkBGQkY9RkA=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L55" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYpLUY2NiYtRiM2KC1GLDYlUSJ0RidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJ4RidGL0YyRkEtRiw2JVEieUYnRi9GMkZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GNjYmLUYjNiQtRiw2JVEidUYnRi9GMkZFRkVGXG9GX29GQS1GQjYtUSJ+RidGRUZHL0ZLRklGTEZORlBGUkZURlYvRlpGWC1GLDYlUSNKMkYnRi9GMkZFRkUtRkI2LVEiOkYnRkVGR0ZccEZMRk5GUEZSRlQvRldRLDAuMjc3Nzc3OGVtRicvRlpGZXAvJStleGVjdXRhYmxlR0ZJRkU=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYpLUY2NiYtRiM2KC1GLDYlUSJ0RidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJ4RidGL0YyRkEtRiw2JVEieUYnRi9GMkZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GNjYmLUYjNiQtRiw2JVEidUYnRi9GMkZFRkVGXG9GX29GQS1GQjYtUSJ+RidGRUZHL0ZLRklGTEZORlBGUkZURlYvRlpGWC1GLDYlUSNKMkYnRi9GMkZFRkUtRkI2LVEiOkYnRkVGR0ZccEZMRk5GUEZSRlQvRldRLDAuMjc3Nzc3OGVtRicvRlpGZXAvJStleGVjdXRhYmxlR0ZJRkU=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L54" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYyLUkjbWlHRiQ2JVEiRkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GUy1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNiUtSSNtbkdGJDYkUSIxRidGOUYvRjIvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGUkZULUZWNiVGWC1GIzYnLUZobjYkUSIyRidGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRlIvRk5RLDAuMzMzMzMzM2VtRictRmhuNiRRIjNGJ0Y5Ri9GMkZbby1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmVwLUZWNiVGWC1GIzYlRmVvRi9GMkZbb0Zeby1GVjYlRlgtRiM2J0ZnbkZob0ZecEYvRjJGW29GYXAtRlY2JUZYLUYjNiVGXnBGL0YyRltvRl5vLUZWNiVGWC1GIzYnRmduRmhvRmVvRi9GMkZbby8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYyLUkjbWlHRiQ2JVEiRkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GUy1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNiUtSSNtbkdGJDYkUSIxRidGOUYvRjIvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGUkZULUZWNiVGWC1GIzYnLUZobjYkUSIyRidGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRlIvRk5RLDAuMzMzMzMzM2VtRictRmhuNiRRIjNGJ0Y5Ri9GMkZbby1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmVwLUZWNiVGWC1GIzYlRmVvRi9GMkZbb0Zeby1GVjYlRlgtRiM2J0ZnbkZob0ZecEYvRjJGW29GYXAtRlY2JUZYLUYjNiVGXnBGL0YyRltvRl5vLUZWNiVGWC1GIzYnRmduRmhvRmVvRi9GMkZbby8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEiRkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiM2KC1GIzYmLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2Ji1JI21uR0YkNiRRIjFGJ0Y5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjkvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmVvLUZUNiVGVi1GIzYoLUZmbjYkUSIyRidGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRmRvL0ZOUSwwLjMzMzMzMzNlbUYnLUZmbjYkUSIzRidGOUZpbkZcb0Y5Rl5vRjktRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZbcS1GIzYmLUZUNiVGVi1GIzYmRltwRmluRlxvRjlGXm9GYW8tRlQ2JUZWLUYjNihGZW5GXnBGZHBGaW5GXG9GOUZeb0Y5RmdwLUYjNiYtRlQ2JUZWLUYjNiZGZHBGaW5GXG9GOUZeb0Zhby1GVDYlRlYtRiM2KEZlbkZecEZbcEZpbkZcb0Y5Rl5vRjlGOUZpbkZcb0Y5">LCgqJiZJInVHJSpwcm90ZWN0ZWRHNiMiIiJGKCZGJTYkIiIjIiIkRihGKComJkYlNiNGK0YoJkYlNiRGKEYsRihGKComJkYlNiNGLEYoJkYlNiRGKEYrRihGKA==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L53" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEiQUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtYWN0aW9uR0YkNiUtSShtZmVuY2VkR0YkNigtRiM2Ji1JJ210YWJsZUdGJDY3LUkkbXRyR0YkNigtSSRtdGRHRiQ2KC1JI21uR0YkNiRRIjBGJ0Y5LyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0Zgby8lK2dyb3VwYWxpZ25HRmBvLyUocm93c3BhbkdRIjFGJy8lK2NvbHVtbnNwYW5HRmdvLUZobjYoLUYjNigtSSZtZnJhY0dGJDYoLUZbbzYkRmdvRjktRltvNiRRIjJGJ0Y5LyUubGluZXRoaWNrbmVzc0dGZ28vJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGanAvJSliZXZlbGxlZEdGPS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmNxLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2Ji1GW282JFEiM0YnRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOS8lL3N1YnNjcmlwdHNoaWZ0R0Zdb0ZgckZjckY5Rl5vRmFvRmNvRmVvRmhvLUZobjYoLUYjNihGXnBGX3EtRmZxNiVGaHEtRiM2JkZjcEZgckZjckY5RmVyRmByRmNyRjlGXm9GYW9GY29GZW9GaG9GXm9GYW9GY28tRmVuNihGam9GZ24tRmhuNigtRiM2KEZecEZfcS1GZnE2JUZocS1GIzYmRmFwRmByRmNyRjlGZXJGYHJGY3JGOUZeb0Zhb0Zjb0Zlb0Zob0Zeb0Zhb0Zjby1GZW42KEZnckZhc0ZnbkZeb0Zhb0Zjby8lJmFsaWduR1ElYXhpc0YnL0Zfb1EpYmFzZWxpbmVGJy9GYm9GanAvRmRvUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdGMS8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRmd0LyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRmJ1LyUmZnJhbWVHRmJ1LyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dGPS8lLWVxdWFsY29sdW1uc0dGPS8lLWRpc3BsYXlzdHlsZUdGPS8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0ZfdUZgckZjckY5RjkvSSttc2VtYW50aWNzR0YkUSdNYXRyaXhGJy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zldi8lK2FjdGlvbnR5cGVHUS5ydGFibGVhZGRyZXNzRicvJSlydGFibGVpZEdRNTE4NDQ2NzQ0MDgwNDE4NjExNjc4RidGYHJGY3JGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEiQUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtYWN0aW9uR0YkNiUtSShtZmVuY2VkR0YkNigtRiM2Ji1JJ210YWJsZUdGJDY3LUkkbXRyR0YkNigtSSRtdGRHRiQ2KC1JI21uR0YkNiRRIjBGJ0Y5LyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0Zgby8lK2dyb3VwYWxpZ25HRmBvLyUocm93c3BhbkdRIjFGJy8lK2NvbHVtbnNwYW5HRmdvLUZobjYoLUYjNigtSSZtZnJhY0dGJDYoLUZbbzYkRmdvRjktRltvNiRRIjJGJ0Y5LyUubGluZXRoaWNrbmVzc0dGZ28vJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGanAvJSliZXZlbGxlZEdGPS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmNxLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2Ji1GW282JFEiM0YnRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOS8lL3N1YnNjcmlwdHNoaWZ0R0Zdb0ZgckZjckY5Rl5vRmFvRmNvRmVvRmhvLUZobjYoLUYjNihGXnBGX3EtRmZxNiVGaHEtRiM2JkZjcEZgckZjckY5RmVyRmByRmNyRjlGXm9GYW9GY29GZW9GaG9GXm9GYW9GY28tRmVuNihGam9GZ24tRmhuNigtRiM2KEZecEZfcS1GZnE2JUZocS1GIzYmRmFwRmByRmNyRjlGZXJGYHJGY3JGOUZeb0Zhb0Zjb0Zlb0Zob0Zeb0Zhb0Zjby1GZW42KEZnckZhc0ZnbkZeb0Zhb0Zjby8lJmFsaWduR1ElYXhpc0YnL0Zfb1EpYmFzZWxpbmVGJy9GYm9GanAvRmRvUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdGMS8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRmd0LyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRmJ1LyUmZnJhbWVHRmJ1LyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dGPS8lLWVxdWFsY29sdW1uc0dGPS8lLWRpc3BsYXlzdHlsZUdGPS8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0ZfdUZgckZjckY5RjkvSSttc2VtYW50aWNzR0YkUSdNYXRyaXhGJy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zldi8lK2FjdGlvbnR5cGVHUS5ydGFibGVhZGRyZXNzRicvJSlydGFibGVpZEdRNTE4NDQ2NzQ0MDgwNDE4NjExNjc4RidGYHJGY3JGOQ==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L911" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjQUFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSI7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLUYsNiVRLERldGVybWluYW50RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiQtRiw2JVEiQUYnRi9GMkY5RjlGNS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjQUFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSI7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLUYsNiVRLERldGVybWluYW50RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiQtRiw2JVEiQUYnRi9GMkY5RjlGNS8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkmbWZyYWNHRiQ2KC1JI21uR0YkNiRRIjFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictRi82JFEiNEYnRjIvJS5saW5ldGhpY2tuZXNzR0YxLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRjwvJSliZXZlbGxlZEdRJmZhbHNlRictSSNtb0dGJDYtUTEmSW52aXNpYmxlVGltZXM7RidGMi8lJmZlbmNlR0ZBLyUqc2VwYXJhdG9yR0ZBLyUpc3RyZXRjaHlHRkEvJSpzeW1tZXRyaWNHRkEvJShsYXJnZW9wR0ZBLyUubW92YWJsZWxpbWl0c0dGQS8lJ2FjY2VudEdGQS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRlYtRiM2KC1JJW1zdWJHRiQ2JS1JI21pR0YkNiVRInVGJy8lJ2l0YWxpY0dRJXRydWVGJy9GM1EnaXRhbGljRictRiM2Ji1GLzYkUSIzRidGMi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGQUYyLyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGQi1GZm42JUZobi1GIzYmLUYvNiRRIjJGJ0YyRmZvRmlvRjJGW3BGQi1GZm42JUZobi1GIzYmRi5GZm9GaW9GMkZbcEYyRmZvRmlvRjI=">LCQqKiMiIiIiIiVGJSZJInVHNiI2IyIiJEYlJkYoNiMiIiNGJSZGKDYjRiVGJUYl</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L59" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2JVEoRGVwVmFyc0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNiYtRiw2JVEidUYnRi9GMi1GUDYkLUYjNigtRiw2JVEidEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRInhGJ0YvRjJGaG4tRiw2JVEieUYnRi9GMkY5RjktRiw2I1EhRidGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRI0FKRidGL0YyRjUtRiw2JVEoRnJvbUpldEYnRi9GMi1GUDYkLUYjNictRiw2JVEjQU1GJ0YvRjJGaG5GKy8lK2V4ZWN1dGFibGVHRj1GOUY5RmZvRl9xRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2JVEoRGVwVmFyc0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNiYtRiw2JVEidUYnRi9GMi1GUDYkLUYjNigtRiw2JVEidEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRInhGJ0YvRjJGaG4tRiw2JVEieUYnRi9GMkY5RjktRiw2I1EhRidGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRI0FKRidGL0YyRjUtRiw2JVEoRnJvbUpldEYnRi9GMi1GUDYkLUYjNictRiw2JVEjQU1GJ0YvRjJGaG5GKy8lK2V4ZWN1dGFibGVHRj1GOUY5RmZvRl9xRjk=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L60" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYmLUY2NiYtRiM2KC1GLDYlUSJ0RidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJ4RidGL0YyRkEtRiw2JVEieUYnRi9GMkZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GLDYlUSJNRidGL0YyRkVGRS1GQjYtUSI6RidGRUZHL0ZLRklGTEZORlBGUkZUL0ZXUSwwLjI3Nzc3NzhlbUYnL0ZaRmpvLyUrZXhlY3V0YWJsZUdGSUZF">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYmLUY2NiYtRiM2KC1GLDYlUSJ0RidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJ4RidGL0YyRkEtRiw2JVEieUYnRi9GMkZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GLDYlUSJNRidGL0YyRkVGRS1GQjYtUSI6RidGRUZHL0ZLRklGTEZORlBGUkZUL0ZXUSwwLjI3Nzc3NzhlbUYnL0ZaRmpvLyUrZXhlY3V0YWJsZUdGSUZF</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L52" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEiZ0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ2V2YWxER0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzZncC1GLDYmUSNBSkYnRi8vJStmb3JlZ3JvdW5kR1EqWzAsMTI4LDBdRidGMi1GUzYnLUYjNiotSSNtbkdGJDYlUSIxRidGWkY5LUY2Ni5RIixGJ0ZaRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJ0Zbby8lJWJvbGRHRjFGWi8lK2V4ZWN1dGFibGVHRj0vRjNRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRlxwRlpGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GNjYuUScmc2RvdDtGJ0ZaRjlGO0Y+RkBGQkZERkZGSEZjby9GTkZkby1GLDYmUSNkdEYnRi9GWkYyLUY2Ni5RIn5GJ0ZaRjlGO0Y+RkBGQkZERkZGSEZjb0ZocC1GNjYuUSImRidGWkY5RjtGPkZARkJGREZGRkhGY29GaHAtRiw2JlEidEYnRi9GWkYyRlxxRmlwLUY2Ni5RIitGJ0ZaRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZpcUZXLUZTNictRiM2KkZbb0Zfby1GXG82JVEiMkYnRlpGOUZnb0ZaRmlvRltwRl1wRlpGOUZfcEZicEZlcEZpcEZccUZfcUZicUZccS1GLDYmUSNkeEYnRi9GWkYyRmVxRlctRlM2Jy1GIzYqRltvRl9vLUZcbzYlUSIzRidGWkY5RmdvRlpGaW9GW3BGXXBGWkY5Rl9wRmJwRmVwRmlwRlxxRl9xRmJxRlxxLUYsNiZRI2R5RidGL0ZaRjJGZXFGVy1GUzYnLUYjNipGX3JGX29GW29GZ29GWkZpb0ZbcEZdcEZaRjlGX3BGYnBGZXBGYnJGXHFGX3FGYnFGXHFGaXBGZXFGVy1GUzYnLUYjNipGX3JGX29GX3JGZ29GWkZpb0ZbcEZdcEZaRjlGX3BGYnBGZXBGYnJGXHFGX3FGYnFGXHFGYnJGZXFGVy1GUzYnLUYjNidGX3JGX29GaXJGaW9GOUZaRjlGX3BGYnBGZXBGYnJGXHFGX3FGYnFGXHFGXHNGZXFGVy1GUzYnLUYjNiZGaXJGX29GW29GOUZaRjlGX3BGYnBGZXBGXHNGXHFGX3FGYnFGXHFGaXBGZXFGVy1GUzYnLUYjNiZGaXJGX29GX3JGOUZaRjlGX3BGYnBGZXBGXHNGXHFGX3FGYnFGXHFGYnJGZXFGVy1GUzYnLUYjNidGaXJGX29GaXJGaW9GOUZaRjlGX3BGYnBGZXBGXHNGXHFGX3FGYnFGXHFGXHNGaW9GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmlvRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEiZ0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ2V2YWxER0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzZncC1GLDYmUSNBSkYnRi8vJStmb3JlZ3JvdW5kR1EqWzAsMTI4LDBdRidGMi1GUzYnLUYjNiotSSNtbkdGJDYlUSIxRidGWkY5LUY2Ni5RIixGJ0ZaRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJ0Zbby8lJWJvbGRHRjFGWi8lK2V4ZWN1dGFibGVHRj0vRjNRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRlxwRlpGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GNjYuUScmc2RvdDtGJ0ZaRjlGO0Y+RkBGQkZERkZGSEZjby9GTkZkby1GLDYmUSNkdEYnRi9GWkYyLUY2Ni5RIn5GJ0ZaRjlGO0Y+RkBGQkZERkZGSEZjb0ZocC1GNjYuUSImRidGWkY5RjtGPkZARkJGREZGRkhGY29GaHAtRiw2JlEidEYnRi9GWkYyRlxxRmlwLUY2Ni5RIitGJ0ZaRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZpcUZXLUZTNictRiM2KkZbb0Zfby1GXG82JVEiMkYnRlpGOUZnb0ZaRmlvRltwRl1wRlpGOUZfcEZicEZlcEZpcEZccUZfcUZicUZccS1GLDYmUSNkeEYnRi9GWkYyRmVxRlctRlM2Jy1GIzYqRltvRl9vLUZcbzYlUSIzRidGWkY5RmdvRlpGaW9GW3BGXXBGWkY5Rl9wRmJwRmVwRmlwRlxxRl9xRmJxRlxxLUYsNiZRI2R5RidGL0ZaRjJGZXFGVy1GUzYnLUYjNipGX3JGX29GW29GZ29GWkZpb0ZbcEZdcEZaRjlGX3BGYnBGZXBGYnJGXHFGX3FGYnFGXHFGaXBGZXFGVy1GUzYnLUYjNipGX3JGX29GX3JGZ29GWkZpb0ZbcEZdcEZaRjlGX3BGYnBGZXBGYnJGXHFGX3FGYnFGXHFGYnJGZXFGVy1GUzYnLUYjNidGX3JGX29GaXJGaW9GOUZaRjlGX3BGYnBGZXBGYnJGXHFGX3FGYnFGXHFGXHNGZXFGVy1GUzYnLUYjNiZGaXJGX29GW29GOUZaRjlGX3BGYnBGZXBGXHNGXHFGX3FGYnFGXHFGaXBGZXFGVy1GUzYnLUYjNiZGaXJGX29GX3JGOUZaRjlGX3BGYnBGZXBGXHNGXHFGX3FGYnFGXHFGYnJGZXFGVy1GUzYnLUYjNidGaXJGX29GaXJGaW9GOUZaRjlGX3BGYnBGZXBGXHNGXHFGX3FGYnFGXHFGXHNGaW9GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmlvRjk=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L49" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEiQ0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GUy1GLDYlUStDb25uZWN0aW9uRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNmR3LUYsNiVRJWEwMDBGJ0YvRjItRjY2LVEiKkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4xNjY2NjY3ZW1GJy9GTkZeby1GLDYlUSNkdEYnRi9GMkZPLUY2Ni1RIiZGJ0Y5RjtGPkZARkJGREZGRkhGUkZULUYsNiVRInRGJ0YvRjJGTy1GLDYlUSREX3RGJ0YvRjJGT0Zjb0Zmb0ZPRmBvRk8tRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZgcEZPLUYsNiVRJWExMTFGJ0YvRjJGam4tRiw2JVEjZHhGJ0YvRjJGT0Zjb0Zmb0ZPLUYsNiVRJERfeEYnRi9GMkZPRmNvRmZvRk9GZXBGT0ZccEZPLUYsNiVRJWEyMjJGJ0YvRjJGam4tRiw2JVEjZHlGJ0YvRjJGT0Zjb0Zmb0ZPLUYsNiVRJERfeUYnRi9GMkZPRmNvRmZvRk9GXnEtSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdGUy8lJmRlcHRoR0ZpcS8lKmxpbmVicmVha0dRJWF1dG9GJ0ZccEZPLUYsNiVRJWEwMDFGJ0YvRjJGam4tRlk2JC1GIzY9RmBvRk9GY29GZm9GT0Zpb0ZPRmNvRmZvRk9GZXBGT0ZccEZPRmVwRk9GY29GZm9GT0Zpb0ZPRmNvRmZvRk9GYG8vJStleGVjdXRhYmxlR0Y9RjlGOUZPRlxwRk8tRiw2JVElYTAwMkYnRi9GMkZqbi1GWTYkLUYjNj1GYG9GT0Zjb0Zmb0ZPRmlvRk9GY29GZm9GT0ZecUZPRlxwRk9GXnFGT0Zjb0Zmb0ZPRmlvRk9GY29GZm9GT0Zgb0ZockY5RjlGT0ZccEZPLUYsNiVRJWExMDJGJ0YvRjJGam4tRlk2JC1GIzY9RmVwRk9GY29GZm9GT0Zpb0ZPRmNvRmZvRk9GXnFGT0ZccEZPRl5xRk9GY29GZm9GT0Zpb0ZPRmNvRmZvRk9GZXBGaHJGOUY5LUYsNiNRIUYnRmRxRlxwRk8tRiw2JVElYTAxMUYnRi9GMkZqbi1GWTYkLUYjNj1GYG9GT0Zjb0Zmb0ZPRmhwRk9GY29GZm9GT0ZlcEZPRlxwRk9GZXBGT0Zjb0Zmb0ZPRmhwRk9GY29GZm9GT0Zgb0ZockY5RjlGT0ZccEZPLUYsNiVRJWEwMTJGJ0YvRjJGam4tRlk2JC1GIzY9RmBvRk9GY29GZm9GT0ZocEZPRmNvRmZvRk9GXnFGT0ZccEZPRl5xRk9GY29GZm9GT0ZocEZPRmNvRmZvRk9GYG9GaHJGOUY5Rk9GXHBGTy1GLDYlUSVhMTEyRidGL0YyRmpuLUZZNiQtRiM2PUZlcEZPRmNvRmZvRk9GaHBGT0Zjb0Zmb0ZPRl5xRk9GXHBGT0ZecUZPRmNvRmZvRk9GaHBGT0Zjb0Zmb0ZPRmVwRmhyRjlGOUZPRmRxRlxwRk8tRiw2JVElYTAyMUYnRi9GMkZqbi1GWTYkLUYjNj1GYG9GT0Zjb0Zmb0ZPRmFxRk9GY29GZm9GT0ZlcEZPRlxwRk9GZXBGT0Zjb0Zmb0ZPRmFxRk9GY29GZm9GT0Zgb0ZockY5RjlGT0ZccEZPLUYsNiVRJWEwMjJGJ0YvRjJGam4tRlk2JC1GIzY9RmBvRk9GY29GZm9GT0ZhcUZPRmNvRmZvRk9GXnFGT0ZccEZPRl5xRk9GY29GZm9GT0ZhcUZPRmNvRmZvRk9GYG9GaHJGOUY5Rk9GXHBGTy1GLDYlUSVhMTIyRidGL0YyRmpuLUZZNiQtRiM2PUZlcEZPRmNvRmZvRk9GYXFGT0Zjb0Zmb0ZPRl5xRk9GXHBGT0ZecUZPRmNvRmZvRk9GYXFGT0Zjb0Zmb0ZPRmVwRmhyRjlGOUZoc0ZkcUZccEZPLUYsNiVRJWEwMTBGJ0YvRjJGam5GYG9GT0Zjb0Zmb0ZPRmhwRk9GY29GZm9GT0Zgb0ZPRlxwRk8tRiw2JVElYTEyMUYnRi9GMkZqbkZlcEZPRmNvRmZvRk9GYXFGT0Zjb0Zmb0ZPRmVwRk9GXHBGTy1GLDYlUSVhMjAyRidGL0YyRmpuRl5xRk9GY29GZm9GT0Zpb0ZPRmNvRmZvRk9GXnFGZHFGXHBGTy1GLDYlUSVhMDIwRidGL0YyRmpuRmBvRk9GY29GZm9GT0ZhcUZPRmNvRmZvRk9GYG9GT0ZccEZPLUYsNiVRJWExMDFGJ0YvRjJGam5GZXBGT0Zjb0Zmb0ZPRmlvRk9GY29GZm9GT0ZlcEZPRlxwRk8tRiw2JVElYTIxMkYnRi9GMkZqbkZecUZPRmNvRmZvRk9GaHBGT0Zjb0Zmb0ZPRl5xRmhyRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZoc0ZockY5</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L48" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEuVG9yc2lvblRlbnNvckYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRIkNGJ0YvRjIvJStleGVjdXRhYmxlR1EmZmFsc2VGJy9GM1Enbm9ybWFsRidGQC1JI21vR0YkNi1RIjtGJ0ZALyUmZmVuY2VHRj8vJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGPy8lKnN5bW1ldHJpY0dGPy8lKGxhcmdlb3BHRj8vJS5tb3ZhYmxlbGltaXRzR0Y/LyUnYWNjZW50R0Y/LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMjc3Nzc3OGVtRidGPUZA">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEuVG9yc2lvblRlbnNvckYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRIkNGJ0YvRjIvJStleGVjdXRhYmxlR1EmZmFsc2VGJy9GM1Enbm9ybWFsRidGQC1JI21vR0YkNi1RIjtGJ0ZALyUmZmVuY2VHRj8vJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGPy8lKnN5bW1ldHJpY0dGPy8lKGxhcmdlb3BHRj8vJS5tb3ZhYmxlbGltaXRzR0Y/LyUnYWNjZW50R0Y/LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMjc3Nzc3OGVtRidGPUZA</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEiMEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSNkdEYnRi9GMkY1LUYsNiVRJERfdEYnRi9GMkY1Rk9GOQ==">LUkkX0RHRzYiNiM3JDclUSd0ZW5zb3JGJEkiTUdGJDckNyVRKGNvdl9iYXNGJFEoY29uX2Jhc0YkRiw3IjcjNyQ3JSIiIkYyRjIiIiE=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L837" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L69" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY3LUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVEjRXRGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictRiw2LVEqJmNvbG9uZXE7RidGL0YyRjVGN0Y5RjtGPUY/L0ZCUSwwLjI3Nzc3NzhlbUYnL0ZFRlMtRkc2JVEnZXZhbERHRidGSkZNLUkobWZlbmNlZEdGJDYkLUYjNiktRkc2JVE/RGlyZWN0aW9uYWxDb3ZhcmlhbnREZXJpdmF0aXZlRidGSkZNLUZZNiQtRiM2KC1GRzYlUSREX3RGJ0ZKRk0tRiw2LVEiLEYnRi9GMi9GNkZMRjdGOUY7Rj1GP0ZBL0ZFUSwwLjMzMzMzMzNlbUYnLUZHNiVRImdGJ0ZKRk1GYW8tRkc2JVEiQ0YnRkpGTUYvRi8tRiw2LVEiK0YnRi9GMkY1RjdGOUY7Rj1GPy9GQlEsMC4yMjIyMjIyZW1GJy9GRUZhcC1GRzYlUSNVMUYnRkpGTS1GLDYtUScmc2RvdDtGJ0YvRjJGNUY3RjlGO0Y9Rj9GQUZERmdvRi9GLy1GLDYtUSI6RidGL0YyRjVGN0Y5RjtGPUY/RlJGVC1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0ZDLyUmZGVwdGhHRmFxLyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUZdcTYmRl9xRmJxRmRxL0ZncVElYXV0b0YnLUZHNiVRI0V4RidGSkZNRk9GVS1GWTYkLUYjNipGZ24tRlk2JC1GIzYpLUZHNiVRJERfeEYnRkpGTUZhb0Znb0Zhb0Zqby8lK2V4ZWN1dGFibGVHRjRGL0YvRl1wLUZHNiVRI1UyRidGSkZNRmZwRmdvRltzRi9GL0ZpcEZccS1GRzYlUSNFeUYnRkpGTUZPRlUtRlk2JC1GIzYpRmduLUZZNiQtRiM2KC1GRzYlUSREX3lGJ0ZKRk1GYW9GZ29GYW9Gam9GL0YvRl1wLUZHNiVRI1UzRidGSkZNRmZwRmdvRi9GL0ZpcEZbc0Yv">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY3LUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVEjRXRGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictRiw2LVEqJmNvbG9uZXE7RidGL0YyRjVGN0Y5RjtGPUY/L0ZCUSwwLjI3Nzc3NzhlbUYnL0ZFRlMtRkc2JVEnZXZhbERHRidGSkZNLUkobWZlbmNlZEdGJDYkLUYjNiktRkc2JVE/RGlyZWN0aW9uYWxDb3ZhcmlhbnREZXJpdmF0aXZlRidGSkZNLUZZNiQtRiM2KC1GRzYlUSREX3RGJ0ZKRk0tRiw2LVEiLEYnRi9GMi9GNkZMRjdGOUY7Rj1GP0ZBL0ZFUSwwLjMzMzMzMzNlbUYnLUZHNiVRImdGJ0ZKRk1GYW8tRkc2JVEiQ0YnRkpGTUYvRi8tRiw2LVEiK0YnRi9GMkY1RjdGOUY7Rj1GPy9GQlEsMC4yMjIyMjIyZW1GJy9GRUZhcC1GRzYlUSNVMUYnRkpGTS1GLDYtUScmc2RvdDtGJ0YvRjJGNUY3RjlGO0Y9Rj9GQUZERmdvRi9GLy1GLDYtUSI6RidGL0YyRjVGN0Y5RjtGPUY/RlJGVC1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0ZDLyUmZGVwdGhHRmFxLyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUZdcTYmRl9xRmJxRmRxL0ZncVElYXV0b0YnLUZHNiVRI0V4RidGSkZNRk9GVS1GWTYkLUYjNipGZ24tRlk2JC1GIzYpLUZHNiVRJERfeEYnRkpGTUZhb0Znb0Zhb0Zqby8lK2V4ZWN1dGFibGVHRjRGL0YvRl1wLUZHNiVRI1UyRidGSkZNRmZwRmdvRltzRi9GL0ZpcEZccS1GRzYlUSNFeUYnRkpGTUZPRlUtRlk2JC1GIzYpRmduLUZZNiQtRiM2KC1GRzYlUSREX3lGJ0ZKRk1GYW9GZ29GYW9Gam9GL0YvRl1wLUZHNiVRI1UzRidGSkZNRmZwRmdvRi9GL0ZpcEZbc0Yv</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L68" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L67" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjc0FGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSZzb2x2ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUZTNiYtRiM2ZW8tRiw2JVEmRXEwMDBGJ0YvRjItRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIwRidGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRJkVxMDAxRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDAyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDExRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDEyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDIyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTAwRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTAxRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTAyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTExRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTEyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTIyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjAwRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjAxRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjAyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjExRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjEyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjIyRidGL0YyRmhuRltvLyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRl9vLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGY28vRk5GZG8tRlM2Ji1GIzZHLUYsNiVRJWEwMDBGJ0YvRjJGX28tRiw2JVElYTAwMUYnRi9GMkZfby1GLDYlUSVhMDAyRidGL0YyRl9vLUYsNiVRJWEwMTBGJ0YvRjJGX28tRiw2JVElYTAxMUYnRi9GMkZfby1GLDYlUSVhMDEyRidGL0YyRl9vLUYsNiVRJWEwMjBGJ0YvRjJGX28tRiw2JVElYTAyMUYnRi9GMkZfby1GLDYlUSVhMDIyRidGL0YyRl9vLUYsNiVRJWExMDFGJ0YvRjJGX28tRiw2JVElYTEwMkYnRi9GMkZfby1GLDYlUSVhMTExRidGL0YyRl9vLUYsNiVRJWExMTJGJ0YvRjJGX28tRiw2JVElYTEyMUYnRi9GMkZfby1GLDYlUSVhMTIyRidGL0YyRl9vLUYsNiVRJWEyMDJGJ0YvRjJGX28tRiw2JVElYTIxMkYnRi9GMkZfby1GLDYlUSVhMjIyRidGL0YyRmpyRjlGOS9GXXNRIltGJy9GYHNRIl1GJ0ZqckY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GanJGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjc0FGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSZzb2x2ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUZTNiYtRiM2ZW8tRiw2JVEmRXEwMDBGJ0YvRjItRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIwRidGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRJkVxMDAxRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDAyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDExRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDEyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDIyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTAwRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTAxRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTAyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTExRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTEyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTIyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjAwRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjAxRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjAyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjExRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjEyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjIyRidGL0YyRmhuRltvLyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRl9vLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGY28vRk5GZG8tRlM2Ji1GIzZHLUYsNiVRJWEwMDBGJ0YvRjJGX28tRiw2JVElYTAwMUYnRi9GMkZfby1GLDYlUSVhMDAyRidGL0YyRl9vLUYsNiVRJWEwMTBGJ0YvRjJGX28tRiw2JVElYTAxMUYnRi9GMkZfby1GLDYlUSVhMDEyRidGL0YyRl9vLUYsNiVRJWEwMjBGJ0YvRjJGX28tRiw2JVElYTAyMUYnRi9GMkZfby1GLDYlUSVhMDIyRidGL0YyRl9vLUYsNiVRJWExMDFGJ0YvRjJGX28tRiw2JVElYTEwMkYnRi9GMkZfby1GLDYlUSVhMTExRidGL0YyRl9vLUYsNiVRJWExMTJGJ0YvRjJGX28tRiw2JVElYTEyMUYnRi9GMkZfby1GLDYlUSVhMTIyRidGL0YyRl9vLUYsNiVRJWEyMDJGJ0YvRjJGX28tRiw2JVElYTIxMkYnRi9GMkZfby1GLDYlUSVhMjIyRidGL0YyRmpyRjlGOS9GXXNRIltGJy9GYHNRIl1GJ0ZqckY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GanJGOQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L66" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjQzFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSdldmFsREdGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Jy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmVuLUYsNiVRJXN1YnNGJ0YvRjItRlM2JC1GIzYmLUZTNiYtRiM2JS1GLDYlUSNvcEYnRi9GMi1GUzYkLUYjNiVGYm8tRlM2JC1GIzYkLUYsNiVRI3NBRidGL0YyRjlGOUY5RjlGOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRlovRk5RLDAuMzMzMzMzM2VtRictRiw2JVEiQ0YnRi9GMkY5RjlGV0Y5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjQzFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSdldmFsREdGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Jy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmVuLUYsNiVRJXN1YnNGJ0YvRjItRlM2JC1GIzYmLUZTNiYtRiM2JS1GLDYlUSNvcEYnRi9GMi1GUzYkLUYjNiVGYm8tRlM2JC1GIzYkLUYsNiVRI3NBRidGL0YyRjlGOUY5RjlGOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRlovRk5RLDAuMzMzMzMzM2VtRictRiw2JVEiQ0YnRi9GMkY5RjlGV0Y5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L46" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEnZXZhbERHRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNi0tRiw2JVE0Q292YXJpYW50RGVyaXZhdGl2ZUYnRi9GMi1GNjYkLUYjNiYtRiw2JVEiZ0YnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGTC8lKnN5bW1ldHJpY0dGTC8lKGxhcmdlb3BHRkwvJS5tb3ZhYmxlbGltaXRzR0ZMLyUnYWNjZW50R0ZMLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEjQzFGJ0YvRjJGSEZILUZFNi1RIitGJ0ZIRkovRk5GTEZPRlFGU0ZVRlcvRlpRLDAuMjIyMjIyMmVtRicvRmduRmFvLUZFNi1RIn5GJ0ZIRkpGX29GT0ZRRlNGVUZXRlkvRmduRmVuRkFGY28tRkU2LVEiJkYnRkhGSkZfb0ZPRlFGU0ZVRldGWUZmby1GLDYlUSJ0RidGL0YyRmNvLUY2NiQtRiM2MS1GLDYlUSNVMUYnRi9GMi1GRTYtUScmc2RvdDtGJ0ZIRkpGX29GT0ZRRlNGVUZXRllGZm8tRiw2JVEjZHRGJ0YvRjJGXG9GY28tRiw2JVEjVTJGJ0YvRjJGZHAtRiw2JVEjZHhGJ0YvRjJGXG9GY28tRiw2JVEjVTNGJ0YvRjJGY29GZHAtRiw2JVEjZHlGJ0YvRjJGSEZIRkhGSC1GRTYtUSI7RidGSEZKRk1GT0ZRRlNGVUZXRlkvRmduUSwwLjI3Nzc3NzhlbUYnLyUrZXhlY3V0YWJsZUdGTEZI">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEnZXZhbERHRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNi0tRiw2JVE0Q292YXJpYW50RGVyaXZhdGl2ZUYnRi9GMi1GNjYkLUYjNiYtRiw2JVEiZ0YnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGTC8lKnN5bW1ldHJpY0dGTC8lKGxhcmdlb3BHRkwvJS5tb3ZhYmxlbGltaXRzR0ZMLyUnYWNjZW50R0ZMLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEjQzFGJ0YvRjJGSEZILUZFNi1RIitGJ0ZIRkovRk5GTEZPRlFGU0ZVRlcvRlpRLDAuMjIyMjIyMmVtRicvRmduRmFvLUZFNi1RIn5GJ0ZIRkpGX29GT0ZRRlNGVUZXRlkvRmduRmVuRkFGY28tRkU2LVEiJkYnRkhGSkZfb0ZPRlFGU0ZVRldGWUZmby1GLDYlUSJ0RidGL0YyRmNvLUY2NiQtRiM2MS1GLDYlUSNVMUYnRi9GMi1GRTYtUScmc2RvdDtGJ0ZIRkpGX29GT0ZRRlNGVUZXRllGZm8tRiw2JVEjZHRGJ0YvRjJGXG9GY28tRiw2JVEjVTJGJ0YvRjJGZHAtRiw2JVEjZHhGJ0YvRjJGXG9GY28tRiw2JVEjVTNGJ0YvRjJGY29GZHAtRiw2JVEjZHlGJ0YvRjJGSEZIRkhGSC1GRTYtUSI7RidGSEZKRk1GT0ZRRlNGVUZXRlkvRmduUSwwLjI3Nzc3NzhlbUYnLyUrZXhlY3V0YWJsZUdGTEZI</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEiMEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSNkdEYnRi9GMkY1Rk9GNUZPRjk=">LUkkX0RHRzYiNiM3JDclUSd0ZW5zb3JGJEkiTUdGJDckNyVRKGNvdl9iYXNGJEYsRiw3IjcjNyQ3JSIiIkYxRjEiIiE=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L45" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY+LUkjbWlHRiQ2JVEjUjFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSJ+RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkwtRjY2LVEqJmNvbG9uZXE7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjI3Nzc3NzhlbUYnL0ZORlNGNS1GLDYlUTBDdXJ2YXR1cmVUZW5zb3JGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSNDMUYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGUkZULUYsNiVRJVJpYzFGJ0YvRjJGNUZPRjUtRiw2JVEsUmljY2lUZW5zb3JGJ0YvRjItRlk2JC1GIzYlRitGam5GOUY5RlxvLUYsNiVRI1QxRidGL0YyRjVGT0Y1LUYsNiVRMlN5bW1ldHJpemVJbmRpY2VzRidGL0YyLUZZNiQtRiM2LEZfby1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRkovRk5RLDAuMzMzMzMzM2VtRidGNS1GWTYmLUYjNigtSSNtbkdGJDYkUSIxRidGOUZjcEY1LUZecTYkUSIyRidGOUZqbkY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGY3BGNS1JI21zR0YkNiNRKlN5bW1ldHJpY0YnLUYsNiNRIUYnRmpuRjlGOUZcby1GLDYlUSRSZXNGJ0YvRjJGTy1GLDYlUSdldmFsREdGJ0YvRjItRlk2JC1GIzYqRmlvRjUtRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORl9zRjUtRiw2JVEiVkYnRi9GMi1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRImdGJ0YvRjJGOUY5RlxvRmpuRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY+LUkjbWlHRiQ2JVEjUjFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSJ+RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkwtRjY2LVEqJmNvbG9uZXE7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjI3Nzc3NzhlbUYnL0ZORlNGNS1GLDYlUTBDdXJ2YXR1cmVUZW5zb3JGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSNDMUYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGUkZULUYsNiVRJVJpYzFGJ0YvRjJGNUZPRjUtRiw2JVEsUmljY2lUZW5zb3JGJ0YvRjItRlk2JC1GIzYlRitGam5GOUY5RlxvLUYsNiVRI1QxRidGL0YyRjVGT0Y1LUYsNiVRMlN5bW1ldHJpemVJbmRpY2VzRidGL0YyLUZZNiQtRiM2LEZfby1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRkovRk5RLDAuMzMzMzMzM2VtRidGNS1GWTYmLUYjNigtSSNtbkdGJDYkUSIxRidGOUZjcEY1LUZecTYkUSIyRidGOUZqbkY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGY3BGNS1JI21zR0YkNiNRKlN5bW1ldHJpY0YnLUYsNiNRIUYnRmpuRjlGOUZcby1GLDYlUSRSZXNGJ0YvRjJGTy1GLDYlUSdldmFsREdGJ0YvRjItRlk2JC1GIzYqRmlvRjUtRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORl9zRjUtRiw2JVEiVkYnRi9GMi1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRImdGJ0YvRjJGOUY5RlxvRmpuRjk=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L92" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZFLUkjbWlHRiQ2JVEmTkVRdHRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUTBDb250cmFjdEluZGljZXNGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Li1GLDYlUSRSZXNGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmhuL0ZORmluLUYsNiVRJERfdEYnRi9GMkZcby1GNjYtUSImRidGOUY7Rj5GQEZCRkRGRkZIRmhuRl9vLUYsNiVRInRGJ0YvRjJGXG9GYG9GWi1GUzYmLUYjNiYtRlM2Ji1GIzYmLUkjbW5HRiQ2JFEiMUYnRjlGWkZhcEY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGWi1GUzYmLUYjNiYtRmJwNiRRIjJGJ0Y5RlpGX3FGOUY5RmVwRmhwRjlGOUZlcEZocEY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEmTkVRdHhGJ0YvRjJGNUZPLUZTNiQtRiM2LkZXRlpGXG9GYG9GXG9GY29GZm9GXG8tRiw2JVEkRF94RidGL0YyRlpGaW9GOUY5RmJxLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRmluLyUmZGVwdGhHRmRyLyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUYsNiVRJk5FUXR5RidGL0YyRjVGTy1GUzYkLUYjNi5GV0ZaRlxvRmBvRlxvRmNvRmZvRlxvLUYsNiVRJERfeUYnRi9GMkZaRmlvRjlGOUZicS1GLDYlUSZORVF4eEYnRi9GMkY1Rk8tRlM2JC1GIzYuRldGWkZcb0ZcckZcb0Zjb0Zmb0Zcb0ZcckZaRmlvRjlGOUZicUZfci1GLDYlUSZORVF4eUYnRi9GMkY1Rk8tRlM2JC1GIzYuRldGWkZcb0ZcckZcb0Zjb0Zmb0Zcb0Zjc0ZaRmlvRjlGOUZicUZcby1GLDYlUSZORVF5eUYnRi9GMkY1Rk8tRlM2JC1GIzYuRldGWkZcb0Zjc0Zcb0Zjb0Zmb0Zcb0Zjc0ZaRmlvRjlGOUZicS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZFLUkjbWlHRiQ2JVEmTkVRdHRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUTBDb250cmFjdEluZGljZXNGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Li1GLDYlUSRSZXNGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmhuL0ZORmluLUYsNiVRJERfdEYnRi9GMkZcby1GNjYtUSImRidGOUY7Rj5GQEZCRkRGRkZIRmhuRl9vLUYsNiVRInRGJ0YvRjJGXG9GYG9GWi1GUzYmLUYjNiYtRlM2Ji1GIzYmLUkjbW5HRiQ2JFEiMUYnRjlGWkZhcEY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGWi1GUzYmLUYjNiYtRmJwNiRRIjJGJ0Y5RlpGX3FGOUY5RmVwRmhwRjlGOUZlcEZocEY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEmTkVRdHhGJ0YvRjJGNUZPLUZTNiQtRiM2LkZXRlpGXG9GYG9GXG9GY29GZm9GXG8tRiw2JVEkRF94RidGL0YyRlpGaW9GOUY5RmJxLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRmluLyUmZGVwdGhHRmRyLyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUYsNiVRJk5FUXR5RidGL0YyRjVGTy1GUzYkLUYjNi5GV0ZaRlxvRmBvRlxvRmNvRmZvRlxvLUYsNiVRJERfeUYnRi9GMkZaRmlvRjlGOUZicS1GLDYlUSZORVF4eEYnRi9GMkY1Rk8tRlM2JC1GIzYuRldGWkZcb0ZcckZcb0Zjb0Zmb0Zcb0ZcckZaRmlvRjlGOUZicUZfci1GLDYlUSZORVF4eUYnRi9GMkY1Rk8tRlM2JC1GIzYuRldGWkZcb0ZcckZcb0Zjb0Zmb0Zcb0Zjc0ZaRmlvRjlGOUZicUZcby1GLDYlUSZORVF5eUYnRi9GMkY1Rk8tRlM2JC1GIzYuRldGWkZcb0Zjc0Zcb0Zjb0Zmb0Zcb0Zjc0ZaRmlvRjlGOUZicS8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L76" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L75" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYqLUY2NiYtRiM2KC1GLDYlUSJ0RidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJ4RidGL0YyRkEtRiw2JVEieUYnRi9GMkZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GNjYmLUYjNiQtRiw2JVEidUYnRi9GMkZFRkVGXG9GX29GQS1GLDYlUSNKMkYnRi9GMkZBLUkjbW5HRiQ2JFEiNEYnRkVGRUZFLUZCNi1RIjpGJ0ZFRkcvRktGSUZMRk5GUEZSRlQvRldRLDAuMjc3Nzc3OGVtRicvRlpGZXAvJStleGVjdXRhYmxlR0ZJRkU=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYqLUY2NiYtRiM2KC1GLDYlUSJ0RidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJ4RidGL0YyRkEtRiw2JVEieUYnRi9GMkZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GNjYmLUYjNiQtRiw2JVEidUYnRi9GMkZFRkVGXG9GX29GQS1GLDYlUSNKMkYnRi9GMkZBLUkjbW5HRiQ2JFEiNEYnRkVGRUZFLUZCNi1RIjpGJ0ZFRkcvRktGSUZMRk5GUEZSRlQvRldRLDAuMjc3Nzc3OGVtRicvRlpGZXAvJStleGVjdXRhYmxlR0ZJRkU=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L74" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2Jy1GLDYlUSNkZUYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSomY29sb25lcTtGJ0Y3LyUmZmVuY2VHRjYvJSpzZXBhcmF0b3JHRjYvJSlzdHJldGNoeUdGNi8lKnN5bW1ldHJpY0dGNi8lKGxhcmdlb3BHRjYvJS5tb3ZhYmxlbGltaXRzR0Y2LyUnYWNjZW50R0Y2LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYlUTlEaWZmZXJlbnRpYWxFcXVhdGlvbkRhdGFGJy9GNVEldHJ1ZUYnL0Y4USdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYmLUZZNiYtRiM2JC1GLDYlUSJGRidGNEY3RjdGNy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GOzYtUSIsRidGN0Y+L0ZBRlVGQkZERkZGSEZKL0ZNUSYwLjBlbUYnL0ZQUSwwLjMzMzMzMzNlbUYnLUZZNiYtRiM2JS1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGVEZWLUYjNiYtSSNtbkdGJDYkUSIxRidGN0Zkby1GaXA2JFEiMkYnRjdGNy8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRitGN0Y3Rl5vRmFvRjdGN0Y3RisvJStleGVjdXRhYmxlR0Y2Rjc=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2Jy1GLDYlUSNkZUYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSomY29sb25lcTtGJ0Y3LyUmZmVuY2VHRjYvJSpzZXBhcmF0b3JHRjYvJSlzdHJldGNoeUdGNi8lKnN5bW1ldHJpY0dGNi8lKGxhcmdlb3BHRjYvJS5tb3ZhYmxlbGltaXRzR0Y2LyUnYWNjZW50R0Y2LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYlUTlEaWZmZXJlbnRpYWxFcXVhdGlvbkRhdGFGJy9GNVEldHJ1ZUYnL0Y4USdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYmLUZZNiYtRiM2JC1GLDYlUSJGRidGNEY3RjdGNy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GOzYtUSIsRidGN0Y+L0ZBRlVGQkZERkZGSEZKL0ZNUSYwLjBlbUYnL0ZQUSwwLjMzMzMzMzNlbUYnLUZZNiYtRiM2JS1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGVEZWLUYjNiYtSSNtbkdGJDYkUSIxRidGN0Zkby1GaXA2JFEiMkYnRjdGNy8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRitGN0Y3Rl5vRmFvRjdGN0Y3RisvJStleGVjdXRhYmxlR0Y2Rjc=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjZGVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNigtRlA2Ji1GIzYmLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2KC1JI21uR0YkNiRRIjFGJ0Y5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRltvNiRRIjJGJ0Y5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjkvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0Zpb0ZccEY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRl5vLUZQNiYtRiM2Ji1GIzYoLUYjNiYtRlk2JUZlbi1GIzYmRmpuRmlvRlxwRjlGXnAtRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSEZiby9GTkZjby1GWTYlRmVuLUYjNihGZm9GXm8tRltvNiRRIjNGJ0Y5RmlvRlxwRjlGXnBGOS1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmJyLUYjNiYtRlk2JUZlbi1GIzYmRmZvRmlvRlxwRjlGXnBGY3EtRlk2JUZlbi1GIzYoRmpuRl5vRltyRmlvRlxwRjlGXnBGOUZeci1GIzYmLUZZNiVGZW4tRiM2JkZbckZpb0ZccEY5Rl5wRmNxRlhGOUY5RmlvRlxwRjlGOS9GYnBRIltGJy9GZXBRIl1GJ0Zpb0ZccEY5RjlGZHNGZnNGaW9GXHBGOQ==">LUkkX0RHRzYiNiM3JDcnUSNERUYkUS5fVGVtcERHRnJhbWUxRiQ3JFEtZXZvbHV0aW9uYXJ5RiQiIiE8IyZJInVHRiQ2JCIiIiIiI0kjSjJHRiQ3IzckNyMiIiYsKComJkYvNiNGMUYxJkYvNiRGMiIiJEYxRjEqJiZGLzYjRjJGMSZGLzYkRjFGPkYxRjEqJiZGLzYjRj5GMUYuRjFGMQ==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L73" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEkZGUyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEoUHJvbG9uZ0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRI2RlRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictSSNtbkdGJDYkUSIyRidGOUY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEmZGVUUkFGJ0YvRjJGNS1GLDYlUS9UcmFuc2Zvcm1hdGlvbkYnRi9GMi1GUzYkLUYjNiRGK0Y5RjlGYG8vJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEkZGUyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEoUHJvbG9uZ0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRI2RlRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictSSNtbkdGJDYkUSIyRidGOUY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEmZGVUUkFGJ0YvRjJGNS1GLDYlUS9UcmFuc2Zvcm1hdGlvbkYnRi9GMi1GUzYkLUYjNiRGK0Y5RjlGYG8vJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L85" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L43" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkRXEwRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEpUHVsbGJhY2tGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSZkZVRSQUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRJlRvSmV0RidGL0YyLUZTNiQtRiM2Ki1GLDYlUSZORVF0dEYnRi9GMkZaLUYsNiVRKERlcFZhcnNGJ0YvRjJGWi1GLDYlUSlub3RhdGlvbkYnRi9GMi1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUStqZXRudW1iZXJzRidGL0YyRjlGOS8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmJwRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkRXEwRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEpUHVsbGJhY2tGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSZkZVRSQUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRJlRvSmV0RidGL0YyLUZTNiQtRiM2Ki1GLDYlUSZORVF0dEYnRi9GMkZaLUYsNiVRKERlcFZhcnNGJ0YvRjJGWi1GLDYlUSlub3RhdGlvbkYnRi9GMi1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUStqZXRudW1iZXJzRidGL0YyRjlGOS8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmJwRjk=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L41" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjVlNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSZzb2x2ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRJEVxMEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRIlZGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZfb0Y5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjVlNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSZzb2x2ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRJEVxMEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRIlZGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZfb0Y5</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L40" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZDLUkjbWlHRiQ2JVEkRXExRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEmbnVtZXJGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVzdWJzRidGL0YyLUZTNiQtRiM2Ky1GLDYlUSJWRidGL0YyLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRI1ZTRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEpUHVsbGJhY2tGJ0YvRjItRlM2JC1GIzYnLUYsNiVRJmRlVFJBRidGL0YyRmFvLUYsNiVRJlRvSmV0RidGL0YyLUZTNiQtRiM2Ki1GLDYlUSZORVF0eEYnRi9GMkZhby1GLDYlUShEZXBWYXJzRidGL0YyRmFvLUYsNiVRKW5vdGF0aW9uRidGL0YyRltvLUYsNiVRK2pldG51bWJlcnNGJ0YvRjJGOUY5RjlGOS1GLDYjUSFGJy8lK2V4ZWN1dGFibGVHRj1GOUY5RmlxRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0Zmby8lJmRlcHRoR0Zjci8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GLDYlUSRFcTJGJ0YvRjJGNUZPLUZTNiQtRiM2JUZXLUZTNiQtRiM2KkZobkZbb0Zeb0Zhb0Zpby1GUzYkLUYjNidGYHBGYW9GY3AtRlM2JC1GIzYqLUYsNiVRJk5FUXR5RidGL0YyRmFvRl1xRmFvRmBxRltvRmNxRjlGOUY5RjlGZnFGOUY5RjlGOUZbckZeci1GLDYlUSRFcTNGJ0YvRjJGNUZPLUZTNiQtRiM2JUZXLUZTNiQtRiM2KkZobkZbb0Zeb0Zhb0Zpby1GUzYkLUYjNidGYHBGYW9GY3AtRlM2JC1GIzYqLUYsNiVRJk5FUXh4RidGL0YyRmFvRl1xRmFvRmBxRltvRmNxRjlGOUY5RjlGZnFGOUY5RjlGOS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmVvL0ZORmZvRltyRl5yLUYsNiVRJEVxNEYnRi9GMkY1Rk8tRlM2JC1GIzYlRlctRlM2JC1GIzYqRmhuRltvRl5vRmFvRmlvLUZTNiQtRiM2J0ZgcEZhb0ZjcC1GUzYkLUYjNiotRiw2JVEmTkVReHlGJ0YvRjJGYW9GXXFGYW9GYHFGW29GY3FGOUY5RjlGOUZmcUY5RjlGOUY5RltyRl5yLUYsNiVRJEVxNUYnRi9GMkY1Rk8tRlM2JC1GIzYlRlctRlM2JC1GIzYqRmhuRltvRl5vRmFvRmlvLUZTNiQtRiM2J0ZgcEZhb0ZjcC1GUzYkLUYjNiotRiw2JVEmTkVReXlGJ0YvRjJGYW9GXXFGYW9GYHFGW29GY3FGOUY5RjlGOUZmcUY5RjlGOUY5Rmd1RltyRmlxRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZDLUkjbWlHRiQ2JVEkRXExRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEmbnVtZXJGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVzdWJzRidGL0YyLUZTNiQtRiM2Ky1GLDYlUSJWRidGL0YyLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRI1ZTRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEpUHVsbGJhY2tGJ0YvRjItRlM2JC1GIzYnLUYsNiVRJmRlVFJBRidGL0YyRmFvLUYsNiVRJlRvSmV0RidGL0YyLUZTNiQtRiM2Ki1GLDYlUSZORVF0eEYnRi9GMkZhby1GLDYlUShEZXBWYXJzRidGL0YyRmFvLUYsNiVRKW5vdGF0aW9uRidGL0YyRltvLUYsNiVRK2pldG51bWJlcnNGJ0YvRjJGOUY5RjlGOS1GLDYjUSFGJy8lK2V4ZWN1dGFibGVHRj1GOUY5RmlxRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0Zmby8lJmRlcHRoR0Zjci8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GLDYlUSRFcTJGJ0YvRjJGNUZPLUZTNiQtRiM2JUZXLUZTNiQtRiM2KkZobkZbb0Zeb0Zhb0Zpby1GUzYkLUYjNidGYHBGYW9GY3AtRlM2JC1GIzYqLUYsNiVRJk5FUXR5RidGL0YyRmFvRl1xRmFvRmBxRltvRmNxRjlGOUY5RjlGZnFGOUY5RjlGOUZbckZeci1GLDYlUSRFcTNGJ0YvRjJGNUZPLUZTNiQtRiM2JUZXLUZTNiQtRiM2KkZobkZbb0Zeb0Zhb0Zpby1GUzYkLUYjNidGYHBGYW9GY3AtRlM2JC1GIzYqLUYsNiVRJk5FUXh4RidGL0YyRmFvRl1xRmFvRmBxRltvRmNxRjlGOUY5RjlGZnFGOUY5RjlGOS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmVvL0ZORmZvRltyRl5yLUYsNiVRJEVxNEYnRi9GMkY1Rk8tRlM2JC1GIzYlRlctRlM2JC1GIzYqRmhuRltvRl5vRmFvRmlvLUZTNiQtRiM2J0ZgcEZhb0ZjcC1GUzYkLUYjNiotRiw2JVEmTkVReHlGJ0YvRjJGYW9GXXFGYW9GYHFGW29GY3FGOUY5RjlGOUZmcUY5RjlGOUY5RltyRl5yLUYsNiVRJEVxNUYnRi9GMkY1Rk8tRlM2JC1GIzYlRlctRlM2JC1GIzYqRmhuRltvRl5vRmFvRmlvLUZTNiQtRiM2J0ZgcEZhb0ZjcC1GUzYkLUYjNiotRiw2JVEmTkVReXlGJ0YvRjJGYW9GXXFGYW9GYHFGW29GY3FGOUY5RjlGOUZmcUY5RjlGOUY5Rmd1RltyRmlxRjk=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1082" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L885" drawlabel="true">
<Input>
<Text-field prompt="J2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjRXFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzY0LUYsNiVRJm51bWVyRidGL0YyLUZQNiQtRiM2JS1GLDYlUSVzdWJzRidGL0YyLUZQNiQtRiM2Ki1GLDYlUSJWRidGL0YyLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRI1ZTRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEpUHVsbGJhY2tGJ0YvRjItRlA2JC1GIzYnLUYsNiVRJmRlVFJBRidGL0YyRmVvLUYsNiVRJlRvSmV0RidGL0YyLUZQNiQtRiM2Ki1GLDYlUSZORVF0eEYnRi9GMkZlby1GLDYlUShEZXBWYXJzRidGL0YyRmVvLUYsNiVRKW5vdGF0aW9uRidGL0YyRl9vLUYsNiVRK2pldG51bWJlcnNGJ0YvRjJGOUY5RjlGOS1GLDYjUSFGJ0Y5RjlGOUY5RmVvRlQtRlA2JC1GIzYlRmVuLUZQNiQtRiM2KkZcb0Zfb0Zib0Zlb0ZdcC1GUDYkLUYjNidGZHBGZW9GZ3AtRlA2JC1GIzYqLUYsNiVRJk5FUXR5RidGL0YyRmVvRmFxRmVvRmRxRl9vRmdxRjlGOUY5RjlGanFGOUY5RjlGOUZlb0ZULUZQNiQtRiM2JUZlbi1GUDYkLUYjNipGXG9GX29GYm9GZW9GXXAtRlA2JC1GIzYnRmRwRmVvRmdwLUZQNiQtRiM2Ki1GLDYlUSZORVF4eEYnRi9GMkZlb0ZhcUZlb0ZkcUZfb0ZncUY5RjlGOUY5RmpxRjlGOUY5RjktRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZpby9GTkZqb0Zlb0ZULUZQNiQtRiM2JUZlbi1GUDYkLUYjNipGXG9GX29GYm9GZW9GXXAtRlA2JC1GIzYnRmRwRmVvRmdwLUZQNiQtRiM2Ki1GLDYlUSZORVF4eUYnRi9GMkZlb0ZhcUZlb0ZkcUZfb0ZncUY5RjlGOUY5RmpxRjlGOUY5RjlGZW9GVC1GUDYkLUYjNiVGZW4tRlA2JC1GIzYqRlxvRl9vRmJvRmVvRl1wLUZQNiQtRiM2J0ZkcEZlb0ZncC1GUDYkLUYjNiotRiw2JVEmTkVReXlGJ0YvRjJGZW9GYXFGZW9GZHFGX29GZ3FGOUY5RjlGOUZqcUY5RjlGOUY5RmN0LyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GXXdGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjRXFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzY0LUYsNiVRJm51bWVyRidGL0YyLUZQNiQtRiM2JS1GLDYlUSVzdWJzRidGL0YyLUZQNiQtRiM2Ki1GLDYlUSJWRidGL0YyLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRI1ZTRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEpUHVsbGJhY2tGJ0YvRjItRlA2JC1GIzYnLUYsNiVRJmRlVFJBRidGL0YyRmVvLUYsNiVRJlRvSmV0RidGL0YyLUZQNiQtRiM2Ki1GLDYlUSZORVF0eEYnRi9GMkZlby1GLDYlUShEZXBWYXJzRidGL0YyRmVvLUYsNiVRKW5vdGF0aW9uRidGL0YyRl9vLUYsNiVRK2pldG51bWJlcnNGJ0YvRjJGOUY5RjlGOS1GLDYjUSFGJ0Y5RjlGOUY5RmVvRlQtRlA2JC1GIzYlRmVuLUZQNiQtRiM2KkZcb0Zfb0Zib0Zlb0ZdcC1GUDYkLUYjNidGZHBGZW9GZ3AtRlA2JC1GIzYqLUYsNiVRJk5FUXR5RidGL0YyRmVvRmFxRmVvRmRxRl9vRmdxRjlGOUY5RjlGanFGOUY5RjlGOUZlb0ZULUZQNiQtRiM2JUZlbi1GUDYkLUYjNipGXG9GX29GYm9GZW9GXXAtRlA2JC1GIzYnRmRwRmVvRmdwLUZQNiQtRiM2Ki1GLDYlUSZORVF4eEYnRi9GMkZlb0ZhcUZlb0ZkcUZfb0ZncUY5RjlGOUY5RmpxRjlGOUY5RjktRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZpby9GTkZqb0Zlb0ZULUZQNiQtRiM2JUZlbi1GUDYkLUYjNipGXG9GX29GYm9GZW9GXXAtRlA2JC1GIzYnRmRwRmVvRmdwLUZQNiQtRiM2Ki1GLDYlUSZORVF4eUYnRi9GMkZlb0ZhcUZlb0ZkcUZfb0ZncUY5RjlGOUY5RmpxRjlGOUY5RjlGZW9GVC1GUDYkLUYjNiVGZW4tRlA2JC1GIzYqRlxvRl9vRmJvRmVvRl1wLUZQNiQtRiM2J0ZkcEZlb0ZncC1GUDYkLUYjNiotRiw2JVEmTkVReXlGJ0YvRjJGZW9GYXFGZW9GZHFGX29GZ3FGOUY5RjlGOUZqcUY5RjlGOUY5RmN0LyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GXXdGOQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L846" drawlabel="true">
<Input>
<Text-field prompt="J2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEiUUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYkLUYjNistRiw2JVEiaUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRImpGJ0YvRjJGVy1GLDYlUSJrRidGL0YyRlctRiw2JVEibEYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RKCZzcmFycjtGJ0Y5RjtGPkZARkJGREZGRkhGZW4vRk5GZm4tRiw2JVElZGlmZkYnRi9GMi1GUDYkLUYjNiktRiw2JVEjRXFGJ0YvRjItRlA2Ji1GIzYlRlRGYm9GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRlctRiw2JVEidUYnRi9GMi1GUDYmLUYjNilGaW5GV0Zcb0ZXRl9vRmJvRjlGOUZmcEZpcEZib0Y5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GYm9GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEiUUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYkLUYjNistRiw2JVEiaUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRImpGJ0YvRjJGVy1GLDYlUSJrRidGL0YyRlctRiw2JVEibEYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RKCZzcmFycjtGJ0Y5RjtGPkZARkJGREZGRkhGZW4vRk5GZm4tRiw2JVElZGlmZkYnRi9GMi1GUDYkLUYjNiktRiw2JVEjRXFGJ0YvRjItRlA2Ji1GIzYlRlRGYm9GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRlctRiw2JVEidUYnRi9GMi1GUDYmLUYjNilGaW5GV0Zcb0ZXRl9vRmJvRjlGOUZmcEZpcEZib0Y5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GYm9GOQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L887" drawlabel="true">
<Input>
<Text-field prompt="J2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEiUUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYrLUkjbW5HRiQ2JFEiMUYnL0YzUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0Y+LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkYvJSpzeW1tZXRyaWNHRkYvJShsYXJnZW9wR0ZGLyUubW92YWJsZWxpbWl0c0dGRi8lJ2FjY2VudEdGRi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRjpGQEY6RkBGOi8lK2V4ZWN1dGFibGVHRkZGPkY+RllGPg==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEiUUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYrLUkjbW5HRiQ2JFEiMUYnL0YzUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0Y+LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkYvJSpzeW1tZXRyaWNHRkYvJShsYXJnZW9wR0ZGLyUubW92YWJsZWxpbWl0c0dGRi8lJ2FjY2VudEdGRi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRjpGQEY6RkBGOi8lK2V4ZWN1dGFibGVHRkZGPkY+RllGPg==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEidUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1GIzYmLUkjbW5HRiQ2JFEiM0YnL0Y2USdub3JtYWxGJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdRJmZhbHNlRidGPi8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnRj4vJSZmZW5jZUdGRS8lKnNlcGFyYXRvckdGRS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0Znbi1JKG1mZW5jZWRHRiQ2JC1GIzYnLUZKNi1RKiZ1bWludXMwO0YnRj5GTUZPRlFGU0ZVRldGWS9GZm5RLDAuMjIyMjIyMmVtRicvRmluRmNvLUYjNiwtRjs2JFEiMkYnRj5GSS1JKG1zdWJzdXBHRiQ2J0YuLUYjNiZGZ29GQEZDRj5GOi8lMXN1cGVyc2NyaXB0c2hpZnRHRkhGRkZJLUYsNiVGLi1GIzYmLUY7NiRRIjFGJ0Y+RkBGQ0Y+RkZGSS1GW3A2J0YuRjhGOkZfcEZGRkktRiM2KC1GLzYlUSVWMTExRidGMkY1LUZKNi5RMCZBcHBseUZ1bmN0aW9uO0YnLyUrZXhlY3V0YWJsZUdGRUY+Rk1GT0ZRRlNGVUZXRllGZW5GaG4tRltvNiQtRiM2KkZhcC1GSjYtUSIsRidGPkZNL0ZQRjRGUUZTRlVGV0ZZRmVuL0ZpblEsMC4zMzMzMzMzZW1GJy1GLDYlRi5GXXBGRkZocUYrRkBGQ0Y+Rj5GQEZDRj5GPi1GSjYtUSgmbWludXM7RidGPkZNRk9GUUZTRlVGV0ZZRmJvRmRvLUYjNipGaHBGSS1GW3A2J0YuRmNwRmdvRl9wRkZGSS1GW3A2J0YuRl1wRmdvRl9wRkZGSS1GIzYoLUYvNiVRJVYyMTFGJ0YyRjVGX3FGZHFGQEZDRj5GPkY+Rj5GPg==">KiYmSSJ1RzYiNiMiIiQiIiIsJiosIiIjRigpJkYkNiNGK0YnRigmRiQ2I0YoRigpRiNGJ0YoLUklVjExMUdGJTYlRi9GLUYjRighIiIqKkYxRigpRi9GK0YoKUYtRitGKC1JJVYyMTFHRiVGNEYoRjVGKA==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L883" drawlabel="true">
<Input>
<Text-field prompt="J2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZccC1JI21pR0YkNiVRI1FxRicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnRjIvJSZmZW5jZUdGMS8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0YxLyUqc3ltbWV0cmljR0YxLyUobGFyZ2VvcEdGMS8lLm1vdmFibGVsaW1pdHNHRjEvJSdhY2NlbnRHRjEvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZJLUkobWZlbmNlZEdGJDYmLUYjNiUtRiw2I1EhRicvJStleGVjdXRhYmxlR0YxRjJGMi8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRictRjY2LVEiOkYnRjJGOUY7Rj1GP0ZBRkNGRUZHRkotSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdRJjAuMGVtRicvJSZkZXB0aEdGXm8vJSpsaW5lYnJlYWtHUShuZXdsaW5lRictRjY2LVEifkYnRjJGOUY7Rj1GP0ZBRkNGRS9GSEZhby9GS0Zhby1GNjYvUSRmb3JGJy8lJWJvbGRHUSV0cnVlRicvRjNRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRmNwRjlGO0Y9Rj9GQUZDRkVGam9GW3BGZ28tRiw2JVEiaUYnL0YwRmFwL0YzUSdpdGFsaWNGJ0Znby1GNjYvUSVmcm9tRidGX3BGYnBGZHBGOUY7Rj1GP0ZBRkNGRUZqb0ZbcEZnby1JI21uR0YkNiRRIjFGJ0YyRmdvLUY2Ni9RI3RvRidGX3BGYnBGZHBGOUY7Rj1GP0ZBRkNGRUZqb0ZbcEZnby1GYHE2JFEiM0YnRjJGZ28tRjY2L1EjZG9GJ0ZfcEZicEZkcEY5RjtGPUY/RkFGQ0ZFRmpvRltwRmdvRmdvRlxwRmdvLUYsNiVRImpGJ0ZpcEZqcEZnb0ZccUZnb0ZfcUZnb0ZjcUZnb0ZmcUZnb0ZpcUZnb0Znb0ZccEZnby1GLDYlUSJrRidGaXBGanBGZ29GXHFGZ29GXHJGZ29GY3FGZ29GZnFGZ29GaXFGZ29GZ29GXHBGZ28tRiw2JVEibEYnRmlwRmpwRmdvRlxxRmdvRl9yRmdvRmNxRmdvRmZxRmdvRmlxRmluRmdvLUYsNiVGLkZpcEZqcEY1LUZNNiYtRiM2KS1GLDYlUSNvcEYnRmlwRmpwLUZNNiQtRiM2JUZlckZURjJGMi1GNjYtUSIsRidGMkY5L0Y8RmFwRj1GP0ZBRkNGRUZqby9GS1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJRRidGaXBGanAtRk02JC1GIzYrRmZwRmJzRlxyRmJzRl9yRmJzRmJyRlRGMkYyRlRGMkYyRlZGWUZnby1GNjYvUSNvZEYnRl9wRmJwRmRwRjlGO0Y9Rj9GQUZDRkVGam9GW3BGZm5GX3RGZm5GX3RGZm5GX3RGZm5GVEYy">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZccC1JI21pR0YkNiVRI1FxRicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnRjIvJSZmZW5jZUdGMS8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0YxLyUqc3ltbWV0cmljR0YxLyUobGFyZ2VvcEdGMS8lLm1vdmFibGVsaW1pdHNHRjEvJSdhY2NlbnRHRjEvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZJLUkobWZlbmNlZEdGJDYmLUYjNiUtRiw2I1EhRicvJStleGVjdXRhYmxlR0YxRjJGMi8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRictRjY2LVEiOkYnRjJGOUY7Rj1GP0ZBRkNGRUZHRkotSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdRJjAuMGVtRicvJSZkZXB0aEdGXm8vJSpsaW5lYnJlYWtHUShuZXdsaW5lRictRjY2LVEifkYnRjJGOUY7Rj1GP0ZBRkNGRS9GSEZhby9GS0Zhby1GNjYvUSRmb3JGJy8lJWJvbGRHUSV0cnVlRicvRjNRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRmNwRjlGO0Y9Rj9GQUZDRkVGam9GW3BGZ28tRiw2JVEiaUYnL0YwRmFwL0YzUSdpdGFsaWNGJ0Znby1GNjYvUSVmcm9tRidGX3BGYnBGZHBGOUY7Rj1GP0ZBRkNGRUZqb0ZbcEZnby1JI21uR0YkNiRRIjFGJ0YyRmdvLUY2Ni9RI3RvRidGX3BGYnBGZHBGOUY7Rj1GP0ZBRkNGRUZqb0ZbcEZnby1GYHE2JFEiM0YnRjJGZ28tRjY2L1EjZG9GJ0ZfcEZicEZkcEY5RjtGPUY/RkFGQ0ZFRmpvRltwRmdvRmdvRlxwRmdvLUYsNiVRImpGJ0ZpcEZqcEZnb0ZccUZnb0ZfcUZnb0ZjcUZnb0ZmcUZnb0ZpcUZnb0Znb0ZccEZnby1GLDYlUSJrRidGaXBGanBGZ29GXHFGZ29GXHJGZ29GY3FGZ29GZnFGZ29GaXFGZ29GZ29GXHBGZ28tRiw2JVEibEYnRmlwRmpwRmdvRlxxRmdvRl9yRmdvRmNxRmdvRmZxRmdvRmlxRmluRmdvLUYsNiVGLkZpcEZqcEY1LUZNNiYtRiM2KS1GLDYlUSNvcEYnRmlwRmpwLUZNNiQtRiM2JUZlckZURjJGMi1GNjYtUSIsRidGMkY5L0Y8RmFwRj1GP0ZBRkNGRUZqby9GS1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJRRidGaXBGanAtRk02JC1GIzYrRmZwRmJzRlxyRmJzRl9yRmJzRmJyRlRGMkYyRlRGMkYyRlZGWUZnby1GNjYvUSNvZEYnRl9wRmJwRmRwRjlGO0Y9Rj9GQUZDRkVGam9GW3BGZm5GX3RGZm5GX3RGZm5GX3RGZm5GVEYy</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L882" drawlabel="true">
<Input>
<Text-field prompt="J2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElbm9wc0YnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSNRcUYnRi9GMi8lK2V4ZWN1dGFibGVHRjFGMkYyRj1GMg==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElbm9wc0YnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSNRcUYnRi9GMi8lK2V4ZWN1dGFibGVHRjFGMkYyRj1GMg==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiM+</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L881" drawlabel="true">
<Input>
<Text-field prompt="J2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2JVEjUXFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy9GM1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2JVEjUXFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy9GM1Enbm9ybWFsRic=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">PDUiIiEqJiZJInVHNiI2IyIiJCIiIiwmKiwiIiNGKikmRiY2I0YtRilGKiZGJjYjRipGKilGJUYpRiotSSVWMTExR0YnNiVGMUYvRiVGKiEiIioqRjNGKilGMUYtRiopRi9GLUYqLUklVjIxMUdGJ0Y2RipGN0YqKiZGJUYqLCgqLEYtRipGOUYqRi5GKi1JJVYxMjJHRidGNkYqKUYlRi1GKkY3KixGLUYqRi9GKkYzRiopRjFGKUYqLUklVjIyM0dGJ0Y2RipGNyosRi1GKkYvRiopRjEiIiVGKi1JJVYyMTJHRidGNkYqRkJGKkYqRioqJkYlRiosKCosRi1GKkYuRipGMUYqRjNGKi1JJVYxMTNHRidGNkYqRioqLEYtRiopRi9GSUYqRjFGKi1JJVYxMTJHRidGNkYqRkJGKkY3KixGLUYqRkRGKkY6RipGO0YqRkJGKkYqRioqJkYlRiosLCoqRjlGKkY6RipGM0YqLUklVjEyM0dGJ0Y2RipGNyoqRjpGKkZERipGU0YqRkJGKkYqKipGREYqRjpGKi1JJVYyMjJHRidGNkYqRkJGKkYqRj9GKioqRklGKkZCRipGREYqRi9GKkYqRioqJkYlRiosLioqRi5GKkY5RipGSkYqRkJGKkYqRk5GNyoqRjNGKkY5RipGOkYqLUklVjIxM0dGJ0Y2RipGNyoqRjlGKkYuRipGNEYqRkJGKkYqRlFGKioqRklGKkZCRipGMUYqRi5GKkYqRioqJkYlRiosMCosRi1GKkZIRipGOkYqRkpGKkYlRipGNyosRi1GKkYuRipGREYqRlNGKkYlRipGKiosRi1GKkY5RipGLkYqRllGKkZCRipGNyosRi1GKkZSRipGOUYqRkBGKkYlRipGKiosRi1GKkYvRipGM0YqRkRGKi1JJVYyMzNHRidGNkYqRjcqLEYtRipGL0YqKUYxIiImRipGO0YqRiVGKkY3KixGLUYqRi9GKkZIRipGXm9GKkZCRipGKkYqKiZGJUYqLDAqLEYtRipGLkYqRjFGKkYzRiotSSVWMTMzR0YnRjZGKkYqKixGLUYqRkRGKkYuRipGSkYqRiVGKkY3KixGLUYqRlJGKkY5RipGU0YqRiVGKkYqKixGLUYqRlJGKkYxRipGWUYqRkJGKkY3KixGLUYqKUYvRl1wRipGMUYqRkBGKkYlRipGKiosRi1GKkY6RipGSEYqRjtGKkYlRipGNyosRi1GKkZERipGOkYqRl5vRipGQkYqRipGKiomRiVGKiw2KipGREYqRjpGKkZFRipGQkYqRioqKkY5RipGOkYqRjNGKkZicEYqRjcqKkZIRipGOkYqRkpGKkYlRipGNyoqRjpGKkZIRipGNEYqRiVGKkY3KipGOkYqRkRGKkZPRipGQkYqRioqLEYpRipGLkYqRkRGKkZTRipGJUYqRjcqKkYuRipGREYqRmduRipGJUYqRjdGZm9GKkZnb0Y3KioiIilGKkY6RipGREYqRiVGKkY3RioqJkYlRiosOCoqRi5GKkY5RipGRUYqRkJGKkYqRmFwRjcqKkZERipGLkYqRkpGKkYlRipGNyoqRi5GKkZERipGNEYqRiVGKkY3KixGKUYqRlJGKkY5RipGU0YqRiVGKkY3KipGUkYqRjlGKkZnbkYqRiVGKkY3KipGM0YqRjlGKkY6RipGaW9GKkY3KipGOUYqRi5GKkZPRipGQkYqRipGZnBGKkZncEY3KipGZXFGKkYuRipGOUYqRiVGKkY3RiosJCoqRi9GKkY5RipGYnBGKkYzRipGNywkKiopRiVGSUYqRjlGKkY6RipGQEYqRjcsJCosRi1GKkZkckYqRi9GKkZERipGZ25GKkY3LCQqLEYtRipGZHJGKkYuRipGMUYqRjRGKkYqLCYqKkY5RipGL0YqLUklVjMxMUdGJ0Y2RipGM0YqRjcqLEYtRipGMUYqRmRyRipGL0YqRjRGKkY3LCYqKkZERipGL0YqLUklVjMyMkdGJ0Y2RipGQkYqRioqKkYvRipGOUYqRkBGKkYzRipGKiwuKipGOUYqRjNGKkYvRipGNEYqRjcqKkZJRipGMUYqRi9GKkYzRipGNyoqRjlGKkY6RiotSSVWMzEyR0YnRjZGKkZCRipGKiosRi1GKkYxRipGOkYqRlNGKkYzRipGKioqRjlGKkYvRiotSSVWMzEzR0YnRjZGKkYzRipGNyosRi1GKkYxRipGZHJGKkYvRipGT0YqRjcsLioqRkRGKkY6RipGYHNGKkYlRipGNyoqRkRGKkYvRiotSSVWMzIzR0YnRjZGKkZCRipGKiosRi1GKkY5RipGOkYqRkBGKkZCRipGNyoqRkhGKkZnc0YqRi9GKkYlRipGNyoqRkRGKkZTRipGQkYqRi9GKkY3KipGL0YqRjlGKkZZRipGM0YqRiosNioqRjlGKkYzRipGL0YqRk9GKkY3KipGREYqRmdzRipGOkYqRiVGKkY3KixGLUYqRjFGKkY6RipGWUYqRjNGKkYqKipGOUYqRi5GKkZgc0YqRiVGKkY3KipGOUYqRjpGKkZhdEYqRkJGKkYqKixGLUYqRjFGKkYuRipGQEYqRkJGKkY3KipGOUYqRi9GKi1JJVYzMzNHRidGNkYqRjNGKkY3KipGOUYqRlNGKkZCRipGOkYqRjcqLEYtRipGMUYqRmRyRipGL0YqRmJwRipGNyoqRklGKkZCRipGOUYqRi9GKkY3</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L880" drawlabel="true">
<Input>
<Text-field prompt="J2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkU0xWRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEmc29sdmVGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Jy1GLDYlUSNRcUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUZTNiYtRiM2WS1GLDYlUSVWMTExRidGL0YyLUZTNiQtRiM2LC1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNigtSSNtbkdGJDYkUSIxRidGOS8lK2ZvcmVncm91bmRHUSpbMCwwLDI1NV1GJy8lK2V4ZWN1dGFibGVHRj0vJSlyZWFkb25seUdGMS8lMGZvbnRfc3R5bGVfbmFtZUdRKjJEfk91dHB1dEYnRjkvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0ZaLUZobzYlRmpvLUYjNigtRmBwNiRRIjJGJ0Y5RmNwRmZwRmhwRmpwRjlGXXFGWi1GaG82JUZqby1GIzYoLUZgcDYkUSIzRidGOUZjcEZmcEZocEZqcEY5Rl1xRmNwRmZwRmhwRmpwRjlGOUZaLUYsNiVRJVYxMTJGJ0YvRjJGY29GWi1GLDYlUSVWMTEzRidGL0YyRmNvRlotRiw2JVElVjEyMkYnRi9GMi1GUzYkLUYjNigtRmhvNiVGam8tRiM2JEZfcEY5Rl1xRlotRmhvNiVGam8tRiM2JEZkcUY5Rl1xRlotRmhvNiVGam8tRiM2JEZbckY5Rl1xRjlGOUZaLUYsNiVRJVYxMjNGJ0YvRjJGZ3JGWi1GLDYlUSVWMTMzRidGL0YyRmdyRlotRiw2JVElVjIxMUYnRi9GMkZnckZaLUYsNiVRJVYyMTJGJ0YvRjJGZ3JGWi1GLDYlUSVWMjEzRidGL0YyRmdyRlotRiw2JVElVjIyMkYnRi9GMkZnckZaLUYsNiVRJVYyMjNGJ0YvRjJGZ3JGWi1GLDYlUSVWMjMzRidGL0YyRmdyRlotRiw2JVElVjMxMUYnRi9GMkZnckZaLUYsNiVRJVYzMTJGJ0YvRjJGZ3JGWi1GLDYlUSVWMzEzRidGL0YyRmdyRlotRiw2JVElVjMyMkYnRi9GMkZnckZaLUYsNiVRJVYzMjNGJ0YvRjJGZ3JGWi1GLDYlUSVWMzMzRidGL0YyRmdyRmZwRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZmcEY5RjlGZnBGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkU0xWRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEmc29sdmVGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Jy1GLDYlUSNRcUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUZTNiYtRiM2WS1GLDYlUSVWMTExRidGL0YyLUZTNiQtRiM2LC1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNigtSSNtbkdGJDYkUSIxRidGOS8lK2ZvcmVncm91bmRHUSpbMCwwLDI1NV1GJy8lK2V4ZWN1dGFibGVHRj0vJSlyZWFkb25seUdGMS8lMGZvbnRfc3R5bGVfbmFtZUdRKjJEfk91dHB1dEYnRjkvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0ZaLUZobzYlRmpvLUYjNigtRmBwNiRRIjJGJ0Y5RmNwRmZwRmhwRmpwRjlGXXFGWi1GaG82JUZqby1GIzYoLUZgcDYkUSIzRidGOUZjcEZmcEZocEZqcEY5Rl1xRmNwRmZwRmhwRmpwRjlGOUZaLUYsNiVRJVYxMTJGJ0YvRjJGY29GWi1GLDYlUSVWMTEzRidGL0YyRmNvRlotRiw2JVElVjEyMkYnRi9GMi1GUzYkLUYjNigtRmhvNiVGam8tRiM2JEZfcEY5Rl1xRlotRmhvNiVGam8tRiM2JEZkcUY5Rl1xRlotRmhvNiVGam8tRiM2JEZbckY5Rl1xRjlGOUZaLUYsNiVRJVYxMjNGJ0YvRjJGZ3JGWi1GLDYlUSVWMTMzRidGL0YyRmdyRlotRiw2JVElVjIxMUYnRi9GMkZnckZaLUYsNiVRJVYyMTJGJ0YvRjJGZ3JGWi1GLDYlUSVWMjEzRidGL0YyRmdyRlotRiw2JVElVjIyMkYnRi9GMkZnckZaLUYsNiVRJVYyMjNGJ0YvRjJGZ3JGWi1GLDYlUSVWMjMzRidGL0YyRmdyRlotRiw2JVElVjMxMUYnRi9GMkZnckZaLUYsNiVRJVYzMTJGJ0YvRjJGZ3JGWi1GLDYlUSVWMzEzRidGL0YyRmdyRlotRiw2JVElVjMyMkYnRi9GMkZnckZaLUYsNiVRJVYzMjNGJ0YvRjJGZ3JGWi1GLDYlUSVWMzMzRidGL0YyRmdyRmZwRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZmcEY5RjlGZnBGOQ==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1068" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">We are looking for the general form of 1-form omega (it has coefficeitns U_i) that depends linearly on 2nd derivatives with the coefficients depending on 1st derivatives,
and then we see that this coincides with our general formula.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L879" drawlabel="true">
<Input>
<Text-field prompt="J2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkVTFhRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVElc3Vic0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRKEZyb21KZXRGJ0YvRjItRlM2JC1GIzYoLUYsNiVRJFNMVkYnRi9GMi1GUzYmLUYjNiUtSSNtbkdGJDYkUSIxRidGOS8lK2V4ZWN1dGFibGVHRj1GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEoRGVwVmFyc0YnRi9GMkZjb0Y5RjlGW3AtRiw2JVEjVTFGJ0YvRjJGY29GOUY5RmNvRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkVTFhRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVElc3Vic0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRKEZyb21KZXRGJ0YvRjItRlM2JC1GIzYoLUYsNiVRJFNMVkYnRi9GMi1GUzYmLUYjNiUtSSNtbkdGJDYkUSIxRidGOS8lK2V4ZWN1dGFibGVHRj1GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEoRGVwVmFyc0YnRi9GMkZjb0Y5RjlGW3AtRiw2JVEjVTFGJ0YvRjJGY29GOUY5RmNvRjk=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LCgqKiwmKigtSSVWMTIzRzYiNiUtSSVkaWZmRyUqcHJvdGVjdGVkRzYkLUkidUdGKDYlSSJ0R0YsSSJ4R0YsSSJ5R0YsRjEtRis2JEYuRjItRis2JEYuRjMiIiJGNEY4RjZGOEY4KiYiIiVGOEYqRjghIiJGOEYqRjtGNEY7LUYrNiRGKkYyRjhGOCoqRiRGOEY2RjtGKkY7LUYrNiRGKkYzRjhGOComRiZGOC1GKzYkRjRGM0Y4Rjg=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L878" drawlabel="true">
<Input>
<Text-field prompt="J2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkVTJhRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVElc3Vic0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRKEZyb21KZXRGJ0YvRjItRlM2JC1GIzYnLUYsNiVRJFNMVkYnRi9GMi1GUzYmLUYjNiQtSSNtbkdGJDYkUSIxRidGOUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUShEZXBWYXJzRidGL0YyRjlGOUZpby1GLDYlUSNVMkYnRi9GMkY5RjkvJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkVTJhRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVElc3Vic0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRKEZyb21KZXRGJ0YvRjItRlM2JC1GIzYnLUYsNiVRJFNMVkYnRi9GMi1GUzYmLUYjNiQtSSNtbkdGJDYkUSIxRidGOUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUShEZXBWYXJzRidGL0YyRjlGOUZpby1GLDYlUSNVMkYnRi9GMkY5RjkvJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LCgqKiwmKigtSSVkaWZmRyUqcHJvdGVjdGVkRzYkLUkidUc2IjYlSSJ0R0YoSSJ4R0YoSSJ5R0YoRjAiIiItRic2JEYqRi5GMS1JJVYyMTNHRiw2JUYyLUYnNiRGKkYvRiZGMUYxKiYiIiVGMUY3RjEhIiJGMUY3RjtGMkY7LUYnNiRGMkYvRjFGMSomRjRGMS1GJzYkRjJGMEYxRjEqKkYkRjFGN0Y7RiZGOy1GJzYkRjdGMEYxRjE=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L877" drawlabel="true">
<Input>
<Text-field prompt="J2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkVTNhRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVElc3Vic0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRKEZyb21KZXRGJ0YvRjItRlM2JC1GIzYnLUYsNiVRJFNMVkYnRi9GMi1GUzYmLUYjNiQtSSNtbkdGJDYkUSIxRidGOUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUShEZXBWYXJzRidGL0YyRjlGOUZpby1GLDYlUSNVM0YnRi9GMkY5RjkvJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkVTNhRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVElc3Vic0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRKEZyb21KZXRGJ0YvRjItRlM2JC1GIzYnLUYsNiVRJFNMVkYnRi9GMi1GUzYmLUYjNiQtSSNtbkdGJDYkUSIxRidGOUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUShEZXBWYXJzRidGL0YyRjlGOUZpby1GLDYlUSNVM0YnRi9GMkY5RjkvJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LCgqLC1JJWRpZmZHJSpwcm90ZWN0ZWRHNiQtSSJ1RzYiNiVJInRHRiZJInhHRiZJInlHRiZGLiIiIiwmKiYtRiU2JEYoRixGLy1JJVYzMTNHRio2JUYyLUYlNiRGKEYtRiRGL0YvIiIlRi9GL0Y3ISIiRjJGOi1GJTYkRjJGLUYvRi8qJkY0Ri8tRiU2JEYyRi5GL0YvKipGMkYvRjRGL0Y3RjotRiU2JEY3Ri5GL0Yv</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1083" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L909" drawlabel="true">
<Input>
<Text-field prompt="J2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L903" drawlabel="true">
<Input>
<Text-field prompt="J2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYmLUY2NiYtRiM2KC1GLDYlUSJ0RidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJ4RidGL0YyRkEtRiw2JVEieUYnRi9GMkZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GLDYlUSJNRidGL0YyRkVGRS1GQjYtUSI6RidGRUZHL0ZLRklGTEZORlBGUkZUL0ZXUSwwLjI3Nzc3NzhlbUYnL0ZaRmpvLyUrZXhlY3V0YWJsZUdGSUZF">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYmLUY2NiYtRiM2KC1GLDYlUSJ0RidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJ4RidGL0YyRkEtRiw2JVEieUYnRi9GMkZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GLDYlUSJNRidGL0YyRkVGRS1GQjYtUSI6RidGRUZHL0ZLRklGTEZORlBGUkZUL0ZXUSwwLjI3Nzc3NzhlbUYnL0ZaRmpvLyUrZXhlY3V0YWJsZUdGSUZF</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L897" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY3LUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVEjRXRGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictRiw2LVEqJmNvbG9uZXE7RidGL0YyRjVGN0Y5RjtGPUY/L0ZCUSwwLjI3Nzc3NzhlbUYnL0ZFRlMtRkc2JVEnZXZhbERHRidGSkZNLUkobWZlbmNlZEdGJDYkLUYjNiktRkc2JVE/RGlyZWN0aW9uYWxDb3ZhcmlhbnREZXJpdmF0aXZlRidGSkZNLUZZNiQtRiM2KC1GRzYlUSREX3RGJ0ZKRk0tRiw2LVEiLEYnRi9GMi9GNkZMRjdGOUY7Rj1GP0ZBL0ZFUSwwLjMzMzMzMzNlbUYnLUZHNiVRImdGJ0ZKRk1GYW8tRkc2JVEiQ0YnRkpGTUYvRi8tRiw2LVEiK0YnRi9GMkY1RjdGOUY7Rj1GPy9GQlEsMC4yMjIyMjIyZW1GJy9GRUZhcC1GRzYlUSRVMWFGJ0ZKRk0tRiw2LVEnJnNkb3Q7RidGL0YyRjVGN0Y5RjtGPUY/RkFGREZnb0YvRi8tRiw2LVEiOkYnRi9GMkY1RjdGOUY7Rj1GP0ZSRlQtSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdGQy8lJmRlcHRoR0ZhcS8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GXXE2JkZfcUZicUZkcS9GZ3FRJWF1dG9GJy1GRzYlUSNFeEYnRkpGTUZPRlUtRlk2JC1GIzYqRmduLUZZNiQtRiM2KS1GRzYlUSREX3hGJ0ZKRk1GYW9GZ29GYW9Gam8vJStleGVjdXRhYmxlR0Y0Ri9GL0ZdcC1GRzYlUSRVMmFGJ0ZKRk1GZnBGZ29GW3NGL0YvRmlwRlxxLUZHNiVRI0V5RidGSkZNRk9GVS1GWTYkLUYjNilGZ24tRlk2JC1GIzYoLUZHNiVRJERfeUYnRkpGTUZhb0Znb0Zhb0Zqb0YvRi9GXXAtRkc2JVEkVTNhRidGSkZNRmZwRmdvRi9GL0ZpcEZbc0Yv">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY3LUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVEjRXRGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictRiw2LVEqJmNvbG9uZXE7RidGL0YyRjVGN0Y5RjtGPUY/L0ZCUSwwLjI3Nzc3NzhlbUYnL0ZFRlMtRkc2JVEnZXZhbERHRidGSkZNLUkobWZlbmNlZEdGJDYkLUYjNiktRkc2JVE/RGlyZWN0aW9uYWxDb3ZhcmlhbnREZXJpdmF0aXZlRidGSkZNLUZZNiQtRiM2KC1GRzYlUSREX3RGJ0ZKRk0tRiw2LVEiLEYnRi9GMi9GNkZMRjdGOUY7Rj1GP0ZBL0ZFUSwwLjMzMzMzMzNlbUYnLUZHNiVRImdGJ0ZKRk1GYW8tRkc2JVEiQ0YnRkpGTUYvRi8tRiw2LVEiK0YnRi9GMkY1RjdGOUY7Rj1GPy9GQlEsMC4yMjIyMjIyZW1GJy9GRUZhcC1GRzYlUSRVMWFGJ0ZKRk0tRiw2LVEnJnNkb3Q7RidGL0YyRjVGN0Y5RjtGPUY/RkFGREZnb0YvRi8tRiw2LVEiOkYnRi9GMkY1RjdGOUY7Rj1GP0ZSRlQtSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdGQy8lJmRlcHRoR0ZhcS8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GXXE2JkZfcUZicUZkcS9GZ3FRJWF1dG9GJy1GRzYlUSNFeEYnRkpGTUZPRlUtRlk2JC1GIzYqRmduLUZZNiQtRiM2KS1GRzYlUSREX3hGJ0ZKRk1GYW9GZ29GYW9Gam8vJStleGVjdXRhYmxlR0Y0Ri9GL0ZdcC1GRzYlUSRVMmFGJ0ZKRk1GZnBGZ29GW3NGL0YvRmlwRlxxLUZHNiVRI0V5RidGSkZNRk9GVS1GWTYkLUYjNilGZ24tRlk2JC1GIzYoLUZHNiVRJERfeUYnRkpGTUZhb0Znb0Zhb0Zqb0YvRi9GXXAtRkc2JVEkVTNhRidGSkZNRmZwRmdvRi9GL0ZpcEZbc0Yv</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L898" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L899" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjc0FGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSZzb2x2ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUZTNiYtRiM2ZW8tRiw2JVEmRXEwMDBGJ0YvRjItRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIwRidGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRJkVxMDAxRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDAyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDExRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDEyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDIyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTAwRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTAxRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTAyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTExRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTEyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTIyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjAwRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjAxRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjAyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjExRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjEyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjIyRidGL0YyRmhuRltvLyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRl9vLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGY28vRk5GZG8tRlM2Ji1GIzZHLUYsNiVRJWEwMDBGJ0YvRjJGX28tRiw2JVElYTAwMUYnRi9GMkZfby1GLDYlUSVhMDAyRidGL0YyRl9vLUYsNiVRJWEwMTBGJ0YvRjJGX28tRiw2JVElYTAxMUYnRi9GMkZfby1GLDYlUSVhMDEyRidGL0YyRl9vLUYsNiVRJWEwMjBGJ0YvRjJGX28tRiw2JVElYTAyMUYnRi9GMkZfby1GLDYlUSVhMDIyRidGL0YyRl9vLUYsNiVRJWExMDFGJ0YvRjJGX28tRiw2JVElYTEwMkYnRi9GMkZfby1GLDYlUSVhMTExRidGL0YyRl9vLUYsNiVRJWExMTJGJ0YvRjJGX28tRiw2JVElYTEyMUYnRi9GMkZfby1GLDYlUSVhMTIyRidGL0YyRl9vLUYsNiVRJWEyMDJGJ0YvRjJGX28tRiw2JVElYTIxMkYnRi9GMkZfby1GLDYlUSVhMjIyRidGL0YyRmpyRjlGOS9GXXNRIltGJy9GYHNRIl1GJ0ZqckY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GanJGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjc0FGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSZzb2x2ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUZTNiYtRiM2ZW8tRiw2JVEmRXEwMDBGJ0YvRjItRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIwRidGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRJkVxMDAxRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDAyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDExRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDEyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDIyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTAwRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTAxRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTAyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTExRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTEyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTIyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjAwRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjAxRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjAyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjExRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjEyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjIyRidGL0YyRmhuRltvLyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRl9vLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGY28vRk5GZG8tRlM2Ji1GIzZHLUYsNiVRJWEwMDBGJ0YvRjJGX28tRiw2JVElYTAwMUYnRi9GMkZfby1GLDYlUSVhMDAyRidGL0YyRl9vLUYsNiVRJWEwMTBGJ0YvRjJGX28tRiw2JVElYTAxMUYnRi9GMkZfby1GLDYlUSVhMDEyRidGL0YyRl9vLUYsNiVRJWEwMjBGJ0YvRjJGX28tRiw2JVElYTAyMUYnRi9GMkZfby1GLDYlUSVhMDIyRidGL0YyRl9vLUYsNiVRJWExMDFGJ0YvRjJGX28tRiw2JVElYTEwMkYnRi9GMkZfby1GLDYlUSVhMTExRidGL0YyRl9vLUYsNiVRJWExMTJGJ0YvRjJGX28tRiw2JVElYTEyMUYnRi9GMkZfby1GLDYlUSVhMTIyRidGL0YyRl9vLUYsNiVRJWEyMDJGJ0YvRjJGX28tRiw2JVElYTIxMkYnRi9GMkZfby1GLDYlUSVhMjIyRidGL0YyRmpyRjlGOS9GXXNRIltGJy9GYHNRIl1GJ0ZqckY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GanJGOQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L901" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjQzFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSdldmFsREdGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Jy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmVuLUYsNiVRJXN1YnNGJ0YvRjItRlM2JC1GIzYmLUZTNiYtRiM2JS1GLDYlUSNvcEYnRi9GMi1GUzYkLUYjNiVGYm8tRlM2JC1GIzYkLUYsNiVRI3NBRidGL0YyRjlGOUY5RjlGOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRlovRk5RLDAuMzMzMzMzM2VtRictRiw2JVEiQ0YnRi9GMkY5RjlGV0Y5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjQzFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSdldmFsREdGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Jy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmVuLUYsNiVRJXN1YnNGJ0YvRjItRlM2JC1GIzYmLUZTNiYtRiM2JS1GLDYlUSNvcEYnRi9GMi1GUzYkLUYjNiVGYm8tRlM2JC1GIzYkLUYsNiVRI3NBRidGL0YyRjlGOUY5RjlGOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRlovRk5RLDAuMzMzMzMzM2VtRictRiw2JVEiQ0YnRi9GMkY5RjlGV0Y5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L892" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEnZXZhbERHRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNi0tRiw2JVE0Q292YXJpYW50RGVyaXZhdGl2ZUYnRi9GMi1GNjYkLUYjNiYtRiw2JVEiZ0YnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGTC8lKnN5bW1ldHJpY0dGTC8lKGxhcmdlb3BHRkwvJS5tb3ZhYmxlbGltaXRzR0ZMLyUnYWNjZW50R0ZMLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEjQzFGJ0YvRjJGSEZILUZFNi1RIitGJ0ZIRkovRk5GTEZPRlFGU0ZVRlcvRlpRLDAuMjIyMjIyMmVtRicvRmduRmFvLUZFNi1RIn5GJ0ZIRkpGX29GT0ZRRlNGVUZXRlkvRmduRmVuRkFGY28tRkU2LVEiJkYnRkhGSkZfb0ZPRlFGU0ZVRldGWUZmby1GLDYlUSJ0RidGL0YyRmNvLUY2NiQtRiM2MS1GLDYlUSRVMWFGJ0YvRjItRkU2LVEnJnNkb3Q7RidGSEZKRl9vRk9GUUZTRlVGV0ZZRmZvLUYsNiVRI2R0RidGL0YyRlxvRmNvLUYsNiVRJFUyYUYnRi9GMkZkcC1GLDYlUSNkeEYnRi9GMkZcb0Zjby1GLDYlUSRVM2FGJ0YvRjJGY29GZHAtRiw2JVEjZHlGJ0YvRjJGSEZIRkhGSC1GRTYtUSI7RidGSEZKRk1GT0ZRRlNGVUZXRlkvRmduUSwwLjI3Nzc3NzhlbUYnLyUrZXhlY3V0YWJsZUdGTEZI">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEnZXZhbERHRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNi0tRiw2JVE0Q292YXJpYW50RGVyaXZhdGl2ZUYnRi9GMi1GNjYkLUYjNiYtRiw2JVEiZ0YnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGTC8lKnN5bW1ldHJpY0dGTC8lKGxhcmdlb3BHRkwvJS5tb3ZhYmxlbGltaXRzR0ZMLyUnYWNjZW50R0ZMLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEjQzFGJ0YvRjJGSEZILUZFNi1RIitGJ0ZIRkovRk5GTEZPRlFGU0ZVRlcvRlpRLDAuMjIyMjIyMmVtRicvRmduRmFvLUZFNi1RIn5GJ0ZIRkpGX29GT0ZRRlNGVUZXRlkvRmduRmVuRkFGY28tRkU2LVEiJkYnRkhGSkZfb0ZPRlFGU0ZVRldGWUZmby1GLDYlUSJ0RidGL0YyRmNvLUY2NiQtRiM2MS1GLDYlUSRVMWFGJ0YvRjItRkU2LVEnJnNkb3Q7RidGSEZKRl9vRk9GUUZTRlVGV0ZZRmZvLUYsNiVRI2R0RidGL0YyRlxvRmNvLUYsNiVRJFUyYUYnRi9GMkZkcC1GLDYlUSNkeEYnRi9GMkZcb0Zjby1GLDYlUSRVM2FGJ0YvRjJGY29GZHAtRiw2JVEjZHlGJ0YvRjJGSEZIRkhGSC1GRTYtUSI7RidGSEZKRk1GT0ZRRlNGVUZXRlkvRmduUSwwLjI3Nzc3NzhlbUYnLyUrZXhlY3V0YWJsZUdGTEZI</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEiMEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSNkdEYnRi9GMkY1Rk9GNUZPRjk=">LUkkX0RHRzYiNiM3JDclUSd0ZW5zb3JGJEkiTUdGJDckNyVRKGNvdl9iYXNGJEYsRiw3IjcjNyQ3JSIiIkYxRjEiIiE=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L891" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY+LUkjbWlHRiQ2JVEjUjFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSJ+RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkwtRjY2LVEqJmNvbG9uZXE7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjI3Nzc3NzhlbUYnL0ZORlNGNS1GLDYlUTBDdXJ2YXR1cmVUZW5zb3JGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSNDMUYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGUkZULUYsNiVRJVJpYzFGJ0YvRjJGNUZPRjUtRiw2JVEsUmljY2lUZW5zb3JGJ0YvRjItRlk2JC1GIzYlRitGam5GOUY5RlxvLUYsNiVRI1QxRidGL0YyRjVGT0Y1LUYsNiVRMlN5bW1ldHJpemVJbmRpY2VzRidGL0YyLUZZNiQtRiM2LEZfby1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRkovRk5RLDAuMzMzMzMzM2VtRidGNS1GWTYmLUYjNigtSSNtbkdGJDYkUSIxRidGOUZjcEY1LUZecTYkUSIyRidGOUZqbkY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGY3BGNS1JI21zR0YkNiNRKlN5bW1ldHJpY0YnLUYsNiNRIUYnRmpuRjlGOUZcby1GLDYlUSRSZXNGJ0YvRjJGTy1GLDYlUSdldmFsREdGJ0YvRjItRlk2JC1GIzYqRmlvRjUtRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORl9zRjUtRiw2JVEiVkYnRi9GMi1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRImdGJ0YvRjJGOUY5RlxvRmpuRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY+LUkjbWlHRiQ2JVEjUjFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSJ+RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkwtRjY2LVEqJmNvbG9uZXE7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjI3Nzc3NzhlbUYnL0ZORlNGNS1GLDYlUTBDdXJ2YXR1cmVUZW5zb3JGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSNDMUYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGUkZULUYsNiVRJVJpYzFGJ0YvRjJGNUZPRjUtRiw2JVEsUmljY2lUZW5zb3JGJ0YvRjItRlk2JC1GIzYlRitGam5GOUY5RlxvLUYsNiVRI1QxRidGL0YyRjVGT0Y1LUYsNiVRMlN5bW1ldHJpemVJbmRpY2VzRidGL0YyLUZZNiQtRiM2LEZfby1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRkovRk5RLDAuMzMzMzMzM2VtRidGNS1GWTYmLUYjNigtSSNtbkdGJDYkUSIxRidGOUZjcEY1LUZecTYkUSIyRidGOUZqbkY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGY3BGNS1JI21zR0YkNiNRKlN5bW1ldHJpY0YnLUYsNiNRIUYnRmpuRjlGOUZcby1GLDYlUSRSZXNGJ0YvRjJGTy1GLDYlUSdldmFsREdGJ0YvRjItRlk2JC1GIzYqRmlvRjUtRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORl9zRjUtRiw2JVEiVkYnRi9GMi1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRImdGJ0YvRjJGOUY5RlxvRmpuRjk=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L902" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZFLUkjbWlHRiQ2JVEmTkVRdHRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUTBDb250cmFjdEluZGljZXNGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Li1GLDYlUSRSZXNGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmhuL0ZORmluLUYsNiVRJERfdEYnRi9GMkZcby1GNjYtUSImRidGOUY7Rj5GQEZCRkRGRkZIRmhuRl9vLUYsNiVRInRGJ0YvRjJGXG9GYG9GWi1GUzYmLUYjNiYtRlM2Ji1GIzYmLUkjbW5HRiQ2JFEiMUYnRjlGWkZhcEY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGWi1GUzYmLUYjNiYtRmJwNiRRIjJGJ0Y5RlpGX3FGOUY5RmVwRmhwRjlGOUZlcEZocEY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEmTkVRdHhGJ0YvRjJGNUZPLUZTNiQtRiM2LkZXRlpGXG9GYG9GXG9GY29GZm9GXG8tRiw2JVEkRF94RidGL0YyRlpGaW9GOUY5RmJxLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRmluLyUmZGVwdGhHRmRyLyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUYsNiVRJk5FUXR5RidGL0YyRjVGTy1GUzYkLUYjNi5GV0ZaRlxvRmBvRlxvRmNvRmZvRlxvLUYsNiVRJERfeUYnRi9GMkZaRmlvRjlGOUZicS1GLDYlUSZORVF4eEYnRi9GMkY1Rk8tRlM2JC1GIzYuRldGWkZcb0ZcckZcb0Zjb0Zmb0Zcb0ZcckZaRmlvRjlGOUZicUZfci1GLDYlUSZORVF4eUYnRi9GMkY1Rk8tRlM2JC1GIzYuRldGWkZcb0ZcckZcb0Zjb0Zmb0Zcb0Zjc0ZaRmlvRjlGOUZicUZcby1GLDYlUSZORVF5eUYnRi9GMkY1Rk8tRlM2JC1GIzYuRldGWkZcb0Zjc0Zcb0Zjb0Zmb0Zcb0Zjc0ZaRmlvRjlGOUZicS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZFLUkjbWlHRiQ2JVEmTkVRdHRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUTBDb250cmFjdEluZGljZXNGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Li1GLDYlUSRSZXNGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmhuL0ZORmluLUYsNiVRJERfdEYnRi9GMkZcby1GNjYtUSImRidGOUY7Rj5GQEZCRkRGRkZIRmhuRl9vLUYsNiVRInRGJ0YvRjJGXG9GYG9GWi1GUzYmLUYjNiYtRlM2Ji1GIzYmLUkjbW5HRiQ2JFEiMUYnRjlGWkZhcEY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGWi1GUzYmLUYjNiYtRmJwNiRRIjJGJ0Y5RlpGX3FGOUY5RmVwRmhwRjlGOUZlcEZocEY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEmTkVRdHhGJ0YvRjJGNUZPLUZTNiQtRiM2LkZXRlpGXG9GYG9GXG9GY29GZm9GXG8tRiw2JVEkRF94RidGL0YyRlpGaW9GOUY5RmJxLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRmluLyUmZGVwdGhHRmRyLyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUYsNiVRJk5FUXR5RidGL0YyRjVGTy1GUzYkLUYjNi5GV0ZaRlxvRmBvRlxvRmNvRmZvRlxvLUYsNiVRJERfeUYnRi9GMkZaRmlvRjlGOUZicS1GLDYlUSZORVF4eEYnRi9GMkY1Rk8tRlM2JC1GIzYuRldGWkZcb0ZcckZcb0Zjb0Zmb0Zcb0ZcckZaRmlvRjlGOUZicUZfci1GLDYlUSZORVF4eUYnRi9GMkY1Rk8tRlM2JC1GIzYuRldGWkZcb0ZcckZcb0Zjb0Zmb0Zcb0Zjc0ZaRmlvRjlGOUZicUZcby1GLDYlUSZORVF5eUYnRi9GMkY1Rk8tRlM2JC1GIzYuRldGWkZcb0Zjc0Zcb0Zjb0Zmb0Zcb0Zjc0ZaRmlvRjlGOUZicS8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L895" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L896" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYqLUY2NiYtRiM2KC1GLDYlUSJ0RidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJ4RidGL0YyRkEtRiw2JVEieUYnRi9GMkZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GNjYmLUYjNiQtRiw2JVEidUYnRi9GMkZFRkVGXG9GX29GQS1GLDYlUSNKMkYnRi9GMkZBLUkjbW5HRiQ2JFEiNEYnRkVGRUZFLUZCNi1RIjpGJ0ZFRkcvRktGSUZMRk5GUEZSRlQvRldRLDAuMjc3Nzc3OGVtRicvRlpGZXAvJStleGVjdXRhYmxlR0ZJRkU=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYqLUY2NiYtRiM2KC1GLDYlUSJ0RidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJ4RidGL0YyRkEtRiw2JVEieUYnRi9GMkZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GNjYmLUYjNiQtRiw2JVEidUYnRi9GMkZFRkVGXG9GX29GQS1GLDYlUSNKMkYnRi9GMkZBLUkjbW5HRiQ2JFEiNEYnRkVGRUZFLUZCNi1RIjpGJ0ZFRkcvRktGSUZMRk5GUEZSRlQvRldRLDAuMjc3Nzc3OGVtRicvRlpGZXAvJStleGVjdXRhYmxlR0ZJRkU=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L893" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2Jy1GLDYlUSNkZUYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSomY29sb25lcTtGJ0Y3LyUmZmVuY2VHRjYvJSpzZXBhcmF0b3JHRjYvJSlzdHJldGNoeUdGNi8lKnN5bW1ldHJpY0dGNi8lKGxhcmdlb3BHRjYvJS5tb3ZhYmxlbGltaXRzR0Y2LyUnYWNjZW50R0Y2LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYlUTlEaWZmZXJlbnRpYWxFcXVhdGlvbkRhdGFGJy9GNVEldHJ1ZUYnL0Y4USdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYmLUZZNiYtRiM2JC1GLDYlUSJGRidGNEY3RjdGNy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GOzYtUSIsRidGN0Y+L0ZBRlVGQkZERkZGSEZKL0ZNUSYwLjBlbUYnL0ZQUSwwLjMzMzMzMzNlbUYnLUZZNiYtRiM2JS1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGVEZWLUYjNiYtSSNtbkdGJDYkUSIxRidGN0Zkby1GaXA2JFEiMkYnRjdGNy8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRitGN0Y3Rl5vRmFvRjdGN0Y3RisvJStleGVjdXRhYmxlR0Y2Rjc=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2Jy1GLDYlUSNkZUYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSomY29sb25lcTtGJ0Y3LyUmZmVuY2VHRjYvJSpzZXBhcmF0b3JHRjYvJSlzdHJldGNoeUdGNi8lKnN5bW1ldHJpY0dGNi8lKGxhcmdlb3BHRjYvJS5tb3ZhYmxlbGltaXRzR0Y2LyUnYWNjZW50R0Y2LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYlUTlEaWZmZXJlbnRpYWxFcXVhdGlvbkRhdGFGJy9GNVEldHJ1ZUYnL0Y4USdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYmLUZZNiYtRiM2JC1GLDYlUSJGRidGNEY3RjdGNy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GOzYtUSIsRidGN0Y+L0ZBRlVGQkZERkZGSEZKL0ZNUSYwLjBlbUYnL0ZQUSwwLjMzMzMzMzNlbUYnLUZZNiYtRiM2JS1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGVEZWLUYjNiYtSSNtbkdGJDYkUSIxRidGN0Zkby1GaXA2JFEiMkYnRjdGNy8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRitGN0Y3Rl5vRmFvRjdGN0Y3RisvJStleGVjdXRhYmxlR0Y2Rjc=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjZGVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNigtRlA2Ji1GIzYmLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2KC1JI21uR0YkNiRRIjFGJ0Y5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRltvNiRRIjJGJ0Y5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjkvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0Zpb0ZccEY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRl5vLUZQNiYtRiM2Ji1GIzYoLUYjNiYtRlk2JUZlbi1GIzYmRmpuRmlvRlxwRjlGXnAtRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSEZiby9GTkZjby1GWTYlRmVuLUYjNihGZm9GXm8tRltvNiRRIjNGJ0Y5RmlvRlxwRjlGXnBGOS1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmJyLUYjNiYtRlk2JUZlbi1GIzYmRmZvRmlvRlxwRjlGXnBGY3EtRlk2JUZlbi1GIzYoRmpuRl5vRltyRmlvRlxwRjlGXnBGOUZeci1GIzYmLUZZNiVGZW4tRiM2JkZbckZpb0ZccEY5Rl5wRmNxRlhGOUY5RmlvRlxwRjlGOS9GYnBRIltGJy9GZXBRIl1GJ0Zpb0ZccEY5RjlGZHNGZnNGaW9GXHBGOQ==">LUkkX0RHRzYiNiM3JDcnUSNERUYkUS5fVGVtcERHRnJhbWUzRiQ3JFEtZXZvbHV0aW9uYXJ5RiQiIiE8IyZJInVHRiQ2JCIiIiIiI0kjSjJHRiQ3IzckNyMiIiYsKComJkYvNiNGMUYxJkYvNiRGMiIiJEYxRjEqJiZGLzYjRjJGMSZGLzYkRjFGPkYxRjEqJiZGLzYjRj5GMUYuRjFGMQ==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L894" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEkZGUyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEoUHJvbG9uZ0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRI2RlRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictSSNtbkdGJDYkUSIyRidGOUY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEmZGVUUkFGJ0YvRjJGNS1GLDYlUS9UcmFuc2Zvcm1hdGlvbkYnRi9GMi1GUzYkLUYjNiRGK0Y5RjlGYG8vJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEkZGUyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEoUHJvbG9uZ0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRI2RlRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictSSNtbkdGJDYkUSIyRidGOUY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEmZGVUUkFGJ0YvRjJGNS1GLDYlUS9UcmFuc2Zvcm1hdGlvbkYnRi9GMi1GUzYkLUYjNiRGK0Y5RjlGYG8vJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L900" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L890" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkRXEwRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEpUHVsbGJhY2tGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSZkZVRSQUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRJlRvSmV0RidGL0YyLUZTNiQtRiM2Ki1GLDYlUSZORVF0dEYnRi9GMkZaLUYsNiVRKERlcFZhcnNGJ0YvRjJGWi1GLDYlUSlub3RhdGlvbkYnRi9GMi1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUStqZXRudW1iZXJzRidGL0YyRjlGOS8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmJwRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkRXEwRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEpUHVsbGJhY2tGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSZkZVRSQUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRJlRvSmV0RidGL0YyLUZTNiQtRiM2Ki1GLDYlUSZORVF0dEYnRi9GMkZaLUYsNiVRKERlcFZhcnNGJ0YvRjJGWi1GLDYlUSlub3RhdGlvbkYnRi9GMi1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUStqZXRudW1iZXJzRidGL0YyRjlGOS8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmJwRjk=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L889" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjVlNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSZzb2x2ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRJEVxMEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRIlZGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZfb0Y5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjVlNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSZzb2x2ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRJEVxMEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRIlZGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZfb0Y5</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L888" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZDLUkjbWlHRiQ2JVEkRXExRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEmbnVtZXJGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVzdWJzRidGL0YyLUZTNiQtRiM2Ky1GLDYlUSJWRidGL0YyLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRI1ZTRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEpUHVsbGJhY2tGJ0YvRjItRlM2JC1GIzYnLUYsNiVRJmRlVFJBRidGL0YyRmFvLUYsNiVRJlRvSmV0RidGL0YyLUZTNiQtRiM2Ki1GLDYlUSZORVF0eEYnRi9GMkZhby1GLDYlUShEZXBWYXJzRidGL0YyRmFvLUYsNiVRKW5vdGF0aW9uRidGL0YyRltvLUYsNiVRK2pldG51bWJlcnNGJ0YvRjJGOUY5RjlGOS1GLDYjUSFGJy8lK2V4ZWN1dGFibGVHRj1GOUY5RmlxRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0Zmby8lJmRlcHRoR0Zjci8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GLDYlUSRFcTJGJ0YvRjJGNUZPLUZTNiQtRiM2JUZXLUZTNiQtRiM2KkZobkZbb0Zeb0Zhb0Zpby1GUzYkLUYjNidGYHBGYW9GY3AtRlM2JC1GIzYqLUYsNiVRJk5FUXR5RidGL0YyRmFvRl1xRmFvRmBxRltvRmNxRjlGOUY5RjlGZnFGOUY5RjlGOUZbckZeci1GLDYlUSRFcTNGJ0YvRjJGNUZPLUZTNiQtRiM2JUZXLUZTNiQtRiM2KkZobkZbb0Zeb0Zhb0Zpby1GUzYkLUYjNidGYHBGYW9GY3AtRlM2JC1GIzYqLUYsNiVRJk5FUXh4RidGL0YyRmFvRl1xRmFvRmBxRltvRmNxRjlGOUY5RjlGZnFGOUY5RjlGOS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmVvL0ZORmZvRltyRl5yLUYsNiVRJEVxNEYnRi9GMkY1Rk8tRlM2JC1GIzYlRlctRlM2JC1GIzYqRmhuRltvRl5vRmFvRmlvLUZTNiQtRiM2J0ZgcEZhb0ZjcC1GUzYkLUYjNiotRiw2JVEmTkVReHlGJ0YvRjJGYW9GXXFGYW9GYHFGW29GY3FGOUY5RjlGOUZmcUY5RjlGOUY5RltyRl5yLUYsNiVRJEVxNUYnRi9GMkY1Rk8tRlM2JC1GIzYlRlctRlM2JC1GIzYqRmhuRltvRl5vRmFvRmlvLUZTNiQtRiM2J0ZgcEZhb0ZjcC1GUzYkLUYjNiotRiw2JVEmTkVReXlGJ0YvRjJGYW9GXXFGYW9GYHFGW29GY3FGOUY5RjlGOUZmcUY5RjlGOUY5Rmd1RltyRmlxRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZDLUkjbWlHRiQ2JVEkRXExRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEmbnVtZXJGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVzdWJzRidGL0YyLUZTNiQtRiM2Ky1GLDYlUSJWRidGL0YyLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRI1ZTRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEpUHVsbGJhY2tGJ0YvRjItRlM2JC1GIzYnLUYsNiVRJmRlVFJBRidGL0YyRmFvLUYsNiVRJlRvSmV0RidGL0YyLUZTNiQtRiM2Ki1GLDYlUSZORVF0eEYnRi9GMkZhby1GLDYlUShEZXBWYXJzRidGL0YyRmFvLUYsNiVRKW5vdGF0aW9uRidGL0YyRltvLUYsNiVRK2pldG51bWJlcnNGJ0YvRjJGOUY5RjlGOS1GLDYjUSFGJy8lK2V4ZWN1dGFibGVHRj1GOUY5RmlxRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0Zmby8lJmRlcHRoR0Zjci8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GLDYlUSRFcTJGJ0YvRjJGNUZPLUZTNiQtRiM2JUZXLUZTNiQtRiM2KkZobkZbb0Zeb0Zhb0Zpby1GUzYkLUYjNidGYHBGYW9GY3AtRlM2JC1GIzYqLUYsNiVRJk5FUXR5RidGL0YyRmFvRl1xRmFvRmBxRltvRmNxRjlGOUY5RjlGZnFGOUY5RjlGOUZbckZeci1GLDYlUSRFcTNGJ0YvRjJGNUZPLUZTNiQtRiM2JUZXLUZTNiQtRiM2KkZobkZbb0Zeb0Zhb0Zpby1GUzYkLUYjNidGYHBGYW9GY3AtRlM2JC1GIzYqLUYsNiVRJk5FUXh4RidGL0YyRmFvRl1xRmFvRmBxRltvRmNxRjlGOUY5RjlGZnFGOUY5RjlGOS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmVvL0ZORmZvRltyRl5yLUYsNiVRJEVxNEYnRi9GMkY1Rk8tRlM2JC1GIzYlRlctRlM2JC1GIzYqRmhuRltvRl5vRmFvRmlvLUZTNiQtRiM2J0ZgcEZhb0ZjcC1GUzYkLUYjNiotRiw2JVEmTkVReHlGJ0YvRjJGYW9GXXFGYW9GYHFGW29GY3FGOUY5RjlGOUZmcUY5RjlGOUY5RltyRl5yLUYsNiVRJEVxNUYnRi9GMkY1Rk8tRlM2JC1GIzYlRlctRlM2JC1GIzYqRmhuRltvRl5vRmFvRmlvLUZTNiQtRiM2J0ZgcEZhb0ZjcC1GUzYkLUYjNiotRiw2JVEmTkVReXlGJ0YvRjJGYW9GXXFGYW9GYHFGW29GY3FGOUY5RjlGOUZmcUY5RjlGOUY5Rmd1RltyRmlxRjk=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L876" drawlabel="true">
<Input>
<Text-field prompt="J2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GNjYmLUYjNi0tRiw2JVEkRXExRidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSRFcTJGJ0YvRjJGQS1GLDYlUSRFcTNGJ0YvRjJGQS1GLDYlUSRFcTRGJ0YvRjJGQS1GLDYlUSRFcTVGJ0YvRjIvJStleGVjdXRhYmxlR0ZJRkVGRS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zib0ZFRkVGYm9GRQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GNjYmLUYjNi0tRiw2JVEkRXExRidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSRFcTJGJ0YvRjJGQS1GLDYlUSRFcTNGJ0YvRjJGQS1GLDYlUSRFcTRGJ0YvRjJGQS1GLDYlUSRFcTVGJ0YvRjIvJStleGVjdXRhYmxlR0ZJRkVGRS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zib0ZFRkVGYm9GRQ==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NyciIiFGI0YjRiNGIw==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L873" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">Thus we get EW property!</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1073" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1072" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1081" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1080" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1079" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1078" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1077" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1076" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1075" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1074" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L969" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">II. Now we shall consider the deformation of the above example: (u_x*p(u_t))_y+(u_y*p(u_t))_x+(u_x*u_y*p'(u_t))_t=0
and check if the corresponding conformal metric is EW provided p() satisfies a 4th order ODE.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L951" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY4LUkjbWlHRiQ2JVEocmVzdGFydEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIjpGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSV3aXRoRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiUtRiw2JVE1RGlmZmVyZW50aWFsR2VvbWV0cnlGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOUY1Rk8tRlM2JC1GIzYlLUYsNiVRJ1RlbnNvckYnRi9GMkZaRjlGOUY1Rk8tRlM2JC1GIzYlLUYsNiVRJlRvb2xzRidGL0YyRlpGOUY5RjVGTy1GUzYkLUYjNiUtRiw2JVEsSmV0Q2FsY3VsdXNGJ0YvRjJGWkY5RjlGNUZPLUZTNiQtRiM2JS1GLDYlUS5MaW5lYXJBbGdlYnJhRidGL0YyRlpGOUY5RjVGTy1GUzYkLUYjNjEtRiw2JVEpUERFdG9vbHNGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRl1xL0ZORl5xLUYsNiVRJURfRHhGJ0YvRjJGaXBGYXEtRiw2JVEoZGVjbGFyZUYnRi9GMkZpcEZhcS1GLDYlUSZUb0pldEYnRi9GMkZpcEZhcS1GLDYlUShGcm9tSmV0RidGL0YyRlpGOUY5RjVGWkY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY4LUkjbWlHRiQ2JVEocmVzdGFydEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIjpGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSV3aXRoRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiUtRiw2JVE1RGlmZmVyZW50aWFsR2VvbWV0cnlGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOUY1Rk8tRlM2JC1GIzYlLUYsNiVRJ1RlbnNvckYnRi9GMkZaRjlGOUY1Rk8tRlM2JC1GIzYlLUYsNiVRJlRvb2xzRidGL0YyRlpGOUY5RjVGTy1GUzYkLUYjNiUtRiw2JVEsSmV0Q2FsY3VsdXNGJ0YvRjJGWkY5RjlGNUZPLUZTNiQtRiM2JS1GLDYlUS5MaW5lYXJBbGdlYnJhRidGL0YyRlpGOUY5RjVGTy1GUzYkLUYjNjEtRiw2JVEpUERFdG9vbHNGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRl1xL0ZORl5xLUYsNiVRJURfRHhGJ0YvRjJGaXBGYXEtRiw2JVEoZGVjbGFyZUYnRi9GMkZpcEZhcS1GLDYlUSZUb0pldEYnRi9GMkZpcEZhcS1GLDYlUShGcm9tSmV0RidGL0YyRlpGOUY5RjVGWkY5</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L920" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYpLUY2NiYtRiM2KC1GLDYlUSJ0RidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJ4RidGL0YyRkEtRiw2JVEieUYnRi9GMkZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GNjYmLUYjNiQtRiw2JVEidUYnRi9GMkZFRkVGXG9GX29GQS1GQjYtUSJ+RidGRUZHL0ZLRklGTEZORlBGUkZURlYvRlpGWC1GLDYlUSNKMkYnRi9GMkZFRkUtRkI2LVEiOkYnRkVGR0ZccEZMRk5GUEZSRlQvRldRLDAuMjc3Nzc3OGVtRicvRlpGZXAvJStleGVjdXRhYmxlR0ZJRkU=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYpLUY2NiYtRiM2KC1GLDYlUSJ0RidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJ4RidGL0YyRkEtRiw2JVEieUYnRi9GMkZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GNjYmLUYjNiQtRiw2JVEidUYnRi9GMkZFRkVGXG9GX29GQS1GQjYtUSJ+RidGRUZHL0ZLRklGTEZORlBGUkZURlYvRlpGWC1GLDYlUSNKMkYnRi9GMkZFRkUtRkI2LVEiOkYnRkVGR0ZccEZMRk5GUEZSRlQvRldRLDAuMjc3Nzc3OGVtRicvRlpGZXAvJStleGVjdXRhYmxlR0ZJRkU=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L914" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbWlHRiQ2JVEiRkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GUy1GLDYlUSpUb3RhbERpZmZGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ki1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNiUtSSNtbkdGJDYkUSIyRidGOUYvRjIvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGUkZULUYsNiVRInBGJ0YvRjItRlk2JC1GIzYlLUZobjYlRmpuLUYjNiUtRmBvNiRRIjFGJ0Y5Ri9GMkZjby8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGUi9GTlEsMC4zMzMzMzMzZW1GJy1GYG82JFEiM0YnRjlGZ3BGOUY5LUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZnFGVS1GWTYkLUYjNiktRmhuNiVGam4tRiM2JEZfcUY5RmNvRmZvRmlvLUZZNiQtRiM2JC1GaG42JUZqbi1GIzYkRmRwRjlGY29GOUY5RmlwRl9vRjlGOUZicS1GIzYlRlUtRlk2JC1GIzYsLUZobjYlRmpuLUYjNiRGX29GOUZjb0Zmby1GaG42JUZqbi1GIzYlRl9xRi9GMkZjb0Zmby1JJm1mcmFjR0YkNigtRiM2KC1GNjYtUTAmRGlmZmVyZW50aWFsRDtGJ0Y5RjtGPkZARkJGREZGRkhGUkZULyUrZm9yZWdyb3VuZEdRKlswLDAsMjU1XUYnRmdwLyUpcmVhZG9ubHlHRjEvJTBmb250X3N0eWxlX25hbWVHUSoyRH5PdXRwdXRGJ0Y5LUYjNigtRiM2KUZbdC1GaG42JUZqbi1GIzYoRmRwRl50RmdwRmF0RmN0RjlGY29GXnRGZ3BGYXRGY3RGOUZedEZncEZhdEZjdEY5LyUubGluZXRoaWNrbmVzc0dGZnAvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGYnUvJSliZXZlbGxlZEdGPS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIRlJGVC1GIzYqRmlvLUY2Ni5RMCZBcHBseUZ1bmN0aW9uO0YnRmdwRjlGO0Y+RkBGQkZERkZGSEZSRlQtRlk2JC1GIzYoRmp0Rl50RmdwRmF0RmN0RjlGOUZedEZncEZhdEZjdEY5RmlwRmRwRjlGOUY5LUYsNiNRIUYnRmdwRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbWlHRiQ2JVEiRkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GUy1GLDYlUSpUb3RhbERpZmZGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ki1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNiUtSSNtbkdGJDYkUSIyRidGOUYvRjIvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGUkZULUYsNiVRInBGJ0YvRjItRlk2JC1GIzYlLUZobjYlRmpuLUYjNiUtRmBvNiRRIjFGJ0Y5Ri9GMkZjby8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGUi9GTlEsMC4zMzMzMzMzZW1GJy1GYG82JFEiM0YnRjlGZ3BGOUY5LUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZnFGVS1GWTYkLUYjNiktRmhuNiVGam4tRiM2JEZfcUY5RmNvRmZvRmlvLUZZNiQtRiM2JC1GaG42JUZqbi1GIzYkRmRwRjlGY29GOUY5RmlwRl9vRjlGOUZicS1GIzYlRlUtRlk2JC1GIzYsLUZobjYlRmpuLUYjNiRGX29GOUZjb0Zmby1GaG42JUZqbi1GIzYlRl9xRi9GMkZjb0Zmby1JJm1mcmFjR0YkNigtRiM2KC1GNjYtUTAmRGlmZmVyZW50aWFsRDtGJ0Y5RjtGPkZARkJGREZGRkhGUkZULyUrZm9yZWdyb3VuZEdRKlswLDAsMjU1XUYnRmdwLyUpcmVhZG9ubHlHRjEvJTBmb250X3N0eWxlX25hbWVHUSoyRH5PdXRwdXRGJ0Y5LUYjNigtRiM2KUZbdC1GaG42JUZqbi1GIzYoRmRwRl50RmdwRmF0RmN0RjlGY29GXnRGZ3BGYXRGY3RGOUZedEZncEZhdEZjdEY5LyUubGluZXRoaWNrbmVzc0dGZnAvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGYnUvJSliZXZlbGxlZEdGPS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIRlJGVC1GIzYqRmlvLUY2Ni5RMCZBcHBseUZ1bmN0aW9uO0YnRmdwRjlGO0Y+RkBGQkZERkZGSEZSRlQtRlk2JC1GIzYoRmp0Rl50RmdwRmF0RmN0RjlGOUZedEZncEZhdEZjdEY5RmlwRmRwRjlGOUY5LUYsNiNRIUYnRmdwRjk=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEiRkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiM2Ki1GIzYqLUkjbW5HRiQ2JFEiMkYnRjktRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZlbi1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNiZGUy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGVy1JKG1mZW5jZWRHRiQ2JC1GIzYoLUkmbWZyYWNHRiQ2KC1GIzYmLUY2Ni1RMCZEaWZmZXJlbnRpYWxEO0YnRjlGO0Y+RkBGQkZERkZGSEZaRmZuRl9vRmJvRjktRiM2Ji1GIzYnRmFwLUZobjYlRmpuLUYjNiYtRlQ2JFEiMUYnRjlGX29GYm9GOUZkb0Zfb0Zib0Y5Rl9vRmJvRjkvJS5saW5ldGhpY2tuZXNzR0ZecS8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZjcS8lKWJldmVsbGVkR0Y9RlctRiM2KC1GLDYlUSJwRidGL0YyLUY2Ni5RMCZBcHBseUZ1bmN0aW9uO0YnLyUrZXhlY3V0YWJsZUdGPUY5RjtGPkZARkJGREZGRkhGWkZmbi1GaG82JC1GIzYmRmhwRl9vRmJvRjlGOUZfb0Zib0Y5Rl9vRmJvRjlGOUZXLUZobjYlRmpuLUYjNihGXHEtRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZaL0ZOUSwwLjMzMzMzMzNlbUYnLUZUNiRRIjNGJ0Y5Rl9vRmJvRjlGZG9GOS1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmdzLUYjNihGU0ZXRmhxRlctRmhuNiVGam4tRiM2KEZTRmpyRmBzRl9vRmJvRjlGZG9GOUZjcy1GIzYqRlNGVy1GaG42JUZqbi1GIzYmRmBzRl9vRmJvRjlGZG9GV0Znb0ZXLUZobjYlRmpuLUYjNihGXHFGanJGU0Zfb0Zib0Y5RmRvRjlGY3MtRiM2KkZnbkZXRmF0RlctRmhvNiQtRiM2KC1GXXA2KC1GIzYmLUklbXN1cEdGJDYlRmFwRlMvJTFzdXBlcnNjcmlwdHNoaWZ0R0Zmb0Zfb0Zib0Y5LUYjNiYtRiM2J0ZhcC1GZHU2JUZocEZTRmZ1Rl9vRmJvRjlGX29GYm9GOUZfcUZhcUZkcUZmcUZXRmhxRl9vRmJvRjlGOUZXLUZobjYlRmpuLUYjNihGXHFGanJGXHFGX29GYm9GOUZkb0Y5RjlGX29GYm9GOQ==">LCoqKiIiIyIiIiZJInVHJSpwcm90ZWN0ZWRHNiNGJEYlLUklZGlmZkdGKDYkLUkicEc2IjYjJkYnNiNGJUYxRiUmRic2JEYlIiIkRiVGJSooRiRGJUYtRiUmRic2JEYkRjVGJUYlKipGJEYlJkYnNiNGNUYlRipGJSZGJzYkRiVGJEYlRiUqKkYmRiVGOkYlLUYrNiRGKkYxRiUmRic2JEYlRiVGJUYl</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L913" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY0LUkjbWlHRiQ2JVEiQUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ01hdHJpeEYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYlLUZTNiYtRiM2KS1GUzYmLUYjNi4tRiw2JVElZGlmZkYnRi9GMi1GUzYkLUYjNigtRiw2JVEiRkYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRInVGJ0YvRjItRlM2Ji1GIzYnLUkjbW5HRiQ2JFEiMUYnRjlGY29GYnAvJStleGVjdXRhYmxlR0Y9RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZmcEY5RjlGY28tSSZtZnJhY0dGJDYoRmJwLUYjNiUtRmNwNiRRIjJGJ0Y5Ri9GMi8lLmxpbmV0aGlja25lc3NHRmVwLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmpxLyUpYmV2ZWxsZWRHRj0tRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZnby9GTkZob0Zpbi1GUzYkLUYjNihGYG9GY29GW3AtRlM2Ji1GIzYnRmJwRmNvRmNxRmZwRjlGOUZocEZbcUZmcEY5RjlGY28tRiM2Jy1GX3E2KEZicC1GIzYkRmNxRjlGZnFGaHFGW3JGXXJGX3JGaW4tRlM2JC1GIzYnRmBvRmNvRltwLUZTNiYtRiM2JkZicEZjby1GY3A2JFEiM0YnRjlGOUY5RmhwRltxRjlGOUY5LUYsNiNRIUYnRmZwRjlGOUZocEZbcUZjby1GUzYmLUYjNi5GXXNGX3JGaW4tRlM2JC1GIzYnRmBvRmNvRltwLUZTNiYtRiM2JkZicEZjb0ZjcUY5RjlGaHBGW3FGOUY5RmNvRmluLUZTNiQtRiM2J0Zgb0Zjb0ZbcC1GUzYmLUYjNiZGY3FGY29GY3FGOUY5RmhwRltxRjlGOUZjby1GIzYnRl1zRl9yRmluLUZTNiQtRiM2J0Zgb0Zjb0ZbcC1GUzYmLUYjNiZGY3FGY29GaXNGOUY5RmhwRltxRjlGOUY5Rlx0RmZwRjlGOUZocEZbcUZjby1GUzYmLUYjNjBGXXNGX3JGaW5GYXNGY29GXXNGX3JGaW5GZXVGY29GaW4tRlM2JC1GIzYnRmBvRmNvRltwLUZTNiYtRiM2JkZpc0Zjb0Zpc0Y5RjlGaHBGW3FGOUY5RmZwRjlGOUZocEZbcUZmcEY5RjlGaHBGW3FGZnBGOUY5LUY2Ni1RIjtGJ0Y5RjtGZm9GQEZCRkRGRkZIRmdvRk1GX3ItRiw2JVEjQUFGJ0YvRjJGNS1GLDYlUSdleHBhbmRGJ0YvRjItRlM2JC1GIzYmLUYsNiVRLk1hdHJpeEludmVyc2VGJ0YvRjItRlM2JC1GIzYlRitGZnBGOUY5RmZwRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSNBTUYnRi9GMkY1LUYsNiVRKXNpbXBsaWZ5RidGL0YyLUZTNiQtRiM2KC1GLDYlUSxEZXRlcm1pbmFudEYnRi9GMkZpdy1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGZ29GYnJGXHdGZnBGOUY5Rl14RmZwRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY0LUkjbWlHRiQ2JVEiQUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ01hdHJpeEYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYlLUZTNiYtRiM2KS1GUzYmLUYjNi4tRiw2JVElZGlmZkYnRi9GMi1GUzYkLUYjNigtRiw2JVEiRkYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRInVGJ0YvRjItRlM2Ji1GIzYnLUkjbW5HRiQ2JFEiMUYnRjlGY29GYnAvJStleGVjdXRhYmxlR0Y9RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZmcEY5RjlGY28tSSZtZnJhY0dGJDYoRmJwLUYjNiUtRmNwNiRRIjJGJ0Y5Ri9GMi8lLmxpbmV0aGlja25lc3NHRmVwLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmpxLyUpYmV2ZWxsZWRHRj0tRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZnby9GTkZob0Zpbi1GUzYkLUYjNihGYG9GY29GW3AtRlM2Ji1GIzYnRmJwRmNvRmNxRmZwRjlGOUZocEZbcUZmcEY5RjlGY28tRiM2Jy1GX3E2KEZicC1GIzYkRmNxRjlGZnFGaHFGW3JGXXJGX3JGaW4tRlM2JC1GIzYnRmBvRmNvRltwLUZTNiYtRiM2JkZicEZjby1GY3A2JFEiM0YnRjlGOUY5RmhwRltxRjlGOUY5LUYsNiNRIUYnRmZwRjlGOUZocEZbcUZjby1GUzYmLUYjNi5GXXNGX3JGaW4tRlM2JC1GIzYnRmBvRmNvRltwLUZTNiYtRiM2JkZicEZjb0ZjcUY5RjlGaHBGW3FGOUY5RmNvRmluLUZTNiQtRiM2J0Zgb0Zjb0ZbcC1GUzYmLUYjNiZGY3FGY29GY3FGOUY5RmhwRltxRjlGOUZjby1GIzYnRl1zRl9yRmluLUZTNiQtRiM2J0Zgb0Zjb0ZbcC1GUzYmLUYjNiZGY3FGY29GaXNGOUY5RmhwRltxRjlGOUY5Rlx0RmZwRjlGOUZocEZbcUZjby1GUzYmLUYjNjBGXXNGX3JGaW5GYXNGY29GXXNGX3JGaW5GZXVGY29GaW4tRlM2JC1GIzYnRmBvRmNvRltwLUZTNiYtRiM2JkZpc0Zjb0Zpc0Y5RjlGaHBGW3FGOUY5RmZwRjlGOUZocEZbcUZmcEY5RjlGaHBGW3FGZnBGOUY5LUY2Ni1RIjtGJ0Y5RjtGZm9GQEZCRkRGRkZIRmdvRk1GX3ItRiw2JVEjQUFGJ0YvRjJGNS1GLDYlUSdleHBhbmRGJ0YvRjItRlM2JC1GIzYmLUYsNiVRLk1hdHJpeEludmVyc2VGJ0YvRjItRlM2JC1GIzYlRitGZnBGOUY5RmZwRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSNBTUYnRi9GMkY1LUYsNiVRKXNpbXBsaWZ5RidGL0YyLUZTNiQtRiM2KC1GLDYlUSxEZXRlcm1pbmFudEYnRi9GMkZpdy1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGZ29GYnJGXHdGZnBGOUY5Rl14RmZwRjk=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L924" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjQUFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSI7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLUYsNiVRLERldGVybWluYW50RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiQtRiw2JVEiQUYnRi9GMkY5RjlGNS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjQUFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSI7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLUYsNiVRLERldGVybWluYW50RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiQtRiw2JVEiQUYnRi9GMkY5RjlGNS8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUYjNiwtSSNtbkdGJDYkUSIyRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnRjEvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjovJSlzdHJldGNoeUdGOi8lKnN5bW1ldHJpY0dGOi8lKGxhcmdlb3BHRjovJS5tb3ZhYmxlbGltaXRzR0Y6LyUnYWNjZW50R0Y6LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGSS1JJW1zdWJHRiQ2JS1JI21pR0YkNiVRInVGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMlEnaXRhbGljRictRiM2JkYtLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y6RjEvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0Y0LUklbXN1cEdGJDYlLUkobWZlbmNlZEdGJDYkLUYjNigtSSZtZnJhY0dGJDYoLUYjNiYtRjU2LVEwJkRpZmZlcmVudGlhbEQ7RidGMUY4RjtGPUY/RkFGQ0ZFRkdGSkZaRmduRjEtRiM2Ji1GIzYnRmlvLUZNNiVGTy1GIzYmLUYuNiRRIjFGJ0YxRlpGZ25GMUZpbkZaRmduRjFGWkZnbkYxLyUubGluZXRoaWNrbmVzc0dGZnAvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGW3EvJSliZXZlbGxlZEdGOkY0LUYjNigtRlA2JVEicEYnRlNGVi1GNTYuUTAmQXBwbHlGdW5jdGlvbjtGJy8lK2V4ZWN1dGFibGVHRjpGMUY4RjtGPUY/RkFGQ0ZFRkdGSi1GYG82JC1GIzYmRmBwRlpGZ25GMUYxRlpGZ25GMUZaRmduRjFGMUYtLyUxc3VwZXJzY3JpcHRzaGlmdEdGW29GNC1GTTYlRk8tRiM2Ji1GLjYkUSIzRidGMUZaRmduRjFGaW5GNEZgcUYxLUY1Ni1RKCZtaW51cztGJ0YxRjhGO0Y9Rj9GQUZDRkUvRkhRLDAuMjIyMjIyMmVtRicvRktGW3MtRiM2KkZMRjRGYHJGNC1GYG82JC1GIzYoLUZlbzYoLUYjNiYtRl1vNiVGaW9GLUZeckZaRmduRjEtRiM2Ji1GIzYnRmlvLUZdbzYlRmBwRi1GXnJGWkZnbkYxRlpGZ25GMUZncEZpcEZccUZecUY0RmBxRlpGZ25GMUYxRjQtRl1vNiVGYHFGLUZeckYxRjE=">LCYqLCIiIyIiIiZJInVHJSpwcm90ZWN0ZWRHNiNGJEYlKS1JJWRpZmZHRig2JC1JInBHNiI2IyZGJzYjRiVGMkYkRiUmRic2IyIiJEYlRi5GJUYlKipGJkYlRjRGJS1GLDYkRitGMkYlKUYuRiRGJSEiIg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L932" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2JVEoRGVwVmFyc0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNiYtRiw2JVEidUYnRi9GMi1GUDYkLUYjNigtRiw2JVEidEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRInhGJ0YvRjJGaG4tRiw2JVEieUYnRi9GMkY5RjktRiw2I1EhRidGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRI0FKRidGL0YyRjUtRiw2JVEoRnJvbUpldEYnRi9GMi1GUDYkLUYjNictRiw2JVEjQU1GJ0YvRjJGaG5GKy8lK2V4ZWN1dGFibGVHRj1GOUY5RmZvRl9xRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2JVEoRGVwVmFyc0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNiYtRiw2JVEidUYnRi9GMi1GUDYkLUYjNigtRiw2JVEidEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRInhGJ0YvRjJGaG4tRiw2JVEieUYnRi9GMkY5RjktRiw2I1EhRidGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRI0FKRidGL0YyRjUtRiw2JVEoRnJvbUpldEYnRi9GMi1GUDYkLUYjNictRiw2JVEjQU1GJ0YvRjJGaG5GKy8lK2V4ZWN1dGFibGVHRj1GOUY5RmZvRl9xRjk=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L933" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYmLUY2NiYtRiM2KC1GLDYlUSJ0RidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJ4RidGL0YyRkEtRiw2JVEieUYnRi9GMkZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GLDYlUSJNRidGL0YyRkVGRS1GQjYtUSI6RidGRUZHL0ZLRklGTEZORlBGUkZUL0ZXUSwwLjI3Nzc3NzhlbUYnL0ZaRmpvLyUrZXhlY3V0YWJsZUdGSUZF">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYmLUY2NiYtRiM2KC1GLDYlUSJ0RidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJ4RidGL0YyRkEtRiw2JVEieUYnRi9GMkZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GLDYlUSJNRidGL0YyRkVGRS1GQjYtUSI6RidGRUZHL0ZLRklGTEZORlBGUkZUL0ZXUSwwLjI3Nzc3NzhlbUYnL0ZaRmpvLyUrZXhlY3V0YWJsZUdGSUZF</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L916" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEiZ0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ2V2YWxER0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzZncC1GLDYmUSNBSkYnRi8vJStmb3JlZ3JvdW5kR1EqWzAsMTI4LDBdRidGMi1GUzYnLUYjNiotSSNtbkdGJDYlUSIxRidGWkY5LUY2Ni5RIixGJ0ZaRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJ0Zbby8lJWJvbGRHRjFGWi8lK2V4ZWN1dGFibGVHRj0vRjNRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRlxwRlpGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GNjYuUScmc2RvdDtGJ0ZaRjlGO0Y+RkBGQkZERkZGSEZjby9GTkZkby1GLDYmUSNkdEYnRi9GWkYyLUY2Ni5RIn5GJ0ZaRjlGO0Y+RkBGQkZERkZGSEZjb0ZocC1GNjYuUSImRidGWkY5RjtGPkZARkJGREZGRkhGY29GaHAtRiw2JlEidEYnRi9GWkYyRlxxRmlwLUY2Ni5RIitGJ0ZaRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZpcUZXLUZTNictRiM2KkZbb0Zfby1GXG82JVEiMkYnRlpGOUZnb0ZaRmlvRltwRl1wRlpGOUZfcEZicEZlcEZpcEZccUZfcUZicUZccS1GLDYmUSNkeEYnRi9GWkYyRmVxRlctRlM2Jy1GIzYqRltvRl9vLUZcbzYlUSIzRidGWkY5RmdvRlpGaW9GW3BGXXBGWkY5Rl9wRmJwRmVwRmlwRlxxRl9xRmJxRlxxLUYsNiZRI2R5RidGL0ZaRjJGZXFGVy1GUzYnLUYjNipGX3JGX29GW29GZ29GWkZpb0ZbcEZdcEZaRjlGX3BGYnBGZXBGYnJGXHFGX3FGYnFGXHFGaXBGZXFGVy1GUzYnLUYjNipGX3JGX29GX3JGZ29GWkZpb0ZbcEZdcEZaRjlGX3BGYnBGZXBGYnJGXHFGX3FGYnFGXHFGYnJGZXFGVy1GUzYnLUYjNidGX3JGX29GaXJGaW9GOUZaRjlGX3BGYnBGZXBGYnJGXHFGX3FGYnFGXHFGXHNGZXFGVy1GUzYnLUYjNiZGaXJGX29GW29GOUZaRjlGX3BGYnBGZXBGXHNGXHFGX3FGYnFGXHFGaXBGZXFGVy1GUzYnLUYjNiZGaXJGX29GX3JGOUZaRjlGX3BGYnBGZXBGXHNGXHFGX3FGYnFGXHFGYnJGZXFGVy1GUzYnLUYjNidGaXJGX29GaXJGaW9GOUZaRjlGX3BGYnBGZXBGXHNGXHFGX3FGYnFGXHFGXHNGaW9GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmlvRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEiZ0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ2V2YWxER0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzZncC1GLDYmUSNBSkYnRi8vJStmb3JlZ3JvdW5kR1EqWzAsMTI4LDBdRidGMi1GUzYnLUYjNiotSSNtbkdGJDYlUSIxRidGWkY5LUY2Ni5RIixGJ0ZaRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJ0Zbby8lJWJvbGRHRjFGWi8lK2V4ZWN1dGFibGVHRj0vRjNRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRlxwRlpGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GNjYuUScmc2RvdDtGJ0ZaRjlGO0Y+RkBGQkZERkZGSEZjby9GTkZkby1GLDYmUSNkdEYnRi9GWkYyLUY2Ni5RIn5GJ0ZaRjlGO0Y+RkBGQkZERkZGSEZjb0ZocC1GNjYuUSImRidGWkY5RjtGPkZARkJGREZGRkhGY29GaHAtRiw2JlEidEYnRi9GWkYyRlxxRmlwLUY2Ni5RIitGJ0ZaRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZpcUZXLUZTNictRiM2KkZbb0Zfby1GXG82JVEiMkYnRlpGOUZnb0ZaRmlvRltwRl1wRlpGOUZfcEZicEZlcEZpcEZccUZfcUZicUZccS1GLDYmUSNkeEYnRi9GWkYyRmVxRlctRlM2Jy1GIzYqRltvRl9vLUZcbzYlUSIzRidGWkY5RmdvRlpGaW9GW3BGXXBGWkY5Rl9wRmJwRmVwRmlwRlxxRl9xRmJxRlxxLUYsNiZRI2R5RidGL0ZaRjJGZXFGVy1GUzYnLUYjNipGX3JGX29GW29GZ29GWkZpb0ZbcEZdcEZaRjlGX3BGYnBGZXBGYnJGXHFGX3FGYnFGXHFGaXBGZXFGVy1GUzYnLUYjNipGX3JGX29GX3JGZ29GWkZpb0ZbcEZdcEZaRjlGX3BGYnBGZXBGYnJGXHFGX3FGYnFGXHFGYnJGZXFGVy1GUzYnLUYjNidGX3JGX29GaXJGaW9GOUZaRjlGX3BGYnBGZXBGYnJGXHFGX3FGYnFGXHFGXHNGZXFGVy1GUzYnLUYjNiZGaXJGX29GW29GOUZaRjlGX3BGYnBGZXBGXHNGXHFGX3FGYnFGXHFGaXBGZXFGVy1GUzYnLUYjNiZGaXJGX29GX3JGOUZaRjlGX3BGYnBGZXBGXHNGXHFGX3FGYnFGXHFGYnJGZXFGVy1GUzYnLUYjNidGaXJGX29GaXJGaW9GOUZaRjlGX3BGYnBGZXBGXHNGXHFGX3FGYnFGXHFGXHNGaW9GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmlvRjk=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L943" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L944" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEuVG9yc2lvblRlbnNvckYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRIkNGJ0YvRjIvJStleGVjdXRhYmxlR1EmZmFsc2VGJy9GM1Enbm9ybWFsRidGQC1JI21vR0YkNi1RIjtGJ0ZALyUmZmVuY2VHRj8vJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGPy8lKnN5bW1ldHJpY0dGPy8lKGxhcmdlb3BHRj8vJS5tb3ZhYmxlbGltaXRzR0Y/LyUnYWNjZW50R0Y/LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMjc3Nzc3OGVtRidGPUZA">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEuVG9yc2lvblRlbnNvckYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRIkNGJ0YvRjIvJStleGVjdXRhYmxlR1EmZmFsc2VGJy9GM1Enbm9ybWFsRidGQC1JI21vR0YkNi1RIjtGJ0ZALyUmZmVuY2VHRj8vJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGPy8lKnN5bW1ldHJpY0dGPy8lKGxhcmdlb3BHRj8vJS5tb3ZhYmxlbGltaXRzR0Y/LyUnYWNjZW50R0Y/LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMjc3Nzc3OGVtRidGPUZA</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEiMEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSNkdEYnRi9GMkY1LUYsNiVRJERfdEYnRi9GMkY1Rk9GOQ==">LUkkX0RHRzYiNiM3JDclUSd0ZW5zb3JGJEkiTUdGJDckNyVRKGNvdl9iYXNGJFEoY29uX2Jhc0YkRiw3IjcjNyQ3JSIiIkYyRjIiIiE=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L949" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L928" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY3LUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVEjRXRGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictRiw2LVEqJmNvbG9uZXE7RidGL0YyRjVGN0Y5RjtGPUY/L0ZCUSwwLjI3Nzc3NzhlbUYnL0ZFRlMtRkc2JVEnZXZhbERHRidGSkZNLUkobWZlbmNlZEdGJDYkLUYjNiktRkc2JVE/RGlyZWN0aW9uYWxDb3ZhcmlhbnREZXJpdmF0aXZlRidGSkZNLUZZNiQtRiM2KC1GRzYlUSREX3RGJ0ZKRk0tRiw2LVEiLEYnRi9GMi9GNkZMRjdGOUY7Rj1GP0ZBL0ZFUSwwLjMzMzMzMzNlbUYnLUZHNiVRImdGJ0ZKRk1GYW8tRkc2JVEiQ0YnRkpGTUYvRi8tRiw2LVEiK0YnRi9GMkY1RjdGOUY7Rj1GPy9GQlEsMC4yMjIyMjIyZW1GJy9GRUZhcC1GRzYlUSNVMUYnRkpGTS1GLDYtUScmc2RvdDtGJ0YvRjJGNUY3RjlGO0Y9Rj9GQUZERmdvRi9GLy1GLDYtUSI6RidGL0YyRjVGN0Y5RjtGPUY/RlJGVC1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0ZDLyUmZGVwdGhHRmFxLyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUZdcTYmRl9xRmJxRmRxL0ZncVElYXV0b0YnLUZHNiVRI0V4RidGSkZNRk9GVS1GWTYkLUYjNipGZ24tRlk2JC1GIzYpLUZHNiVRJERfeEYnRkpGTUZhb0Znb0Zhb0Zqby8lK2V4ZWN1dGFibGVHRjRGL0YvRl1wLUZHNiVRI1UyRidGSkZNRmZwRmdvRltzRi9GL0ZpcEZccS1GRzYlUSNFeUYnRkpGTUZPRlUtRlk2JC1GIzYpRmduLUZZNiQtRiM2KC1GRzYlUSREX3lGJ0ZKRk1GYW9GZ29GYW9Gam9GL0YvRl1wLUZHNiVRI1UzRidGSkZNRmZwRmdvRi9GL0ZpcEZbc0Yv">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY3LUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVEjRXRGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictRiw2LVEqJmNvbG9uZXE7RidGL0YyRjVGN0Y5RjtGPUY/L0ZCUSwwLjI3Nzc3NzhlbUYnL0ZFRlMtRkc2JVEnZXZhbERHRidGSkZNLUkobWZlbmNlZEdGJDYkLUYjNiktRkc2JVE/RGlyZWN0aW9uYWxDb3ZhcmlhbnREZXJpdmF0aXZlRidGSkZNLUZZNiQtRiM2KC1GRzYlUSREX3RGJ0ZKRk0tRiw2LVEiLEYnRi9GMi9GNkZMRjdGOUY7Rj1GP0ZBL0ZFUSwwLjMzMzMzMzNlbUYnLUZHNiVRImdGJ0ZKRk1GYW8tRkc2JVEiQ0YnRkpGTUYvRi8tRiw2LVEiK0YnRi9GMkY1RjdGOUY7Rj1GPy9GQlEsMC4yMjIyMjIyZW1GJy9GRUZhcC1GRzYlUSNVMUYnRkpGTS1GLDYtUScmc2RvdDtGJ0YvRjJGNUY3RjlGO0Y9Rj9GQUZERmdvRi9GLy1GLDYtUSI6RidGL0YyRjVGN0Y5RjtGPUY/RlJGVC1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0ZDLyUmZGVwdGhHRmFxLyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUZdcTYmRl9xRmJxRmRxL0ZncVElYXV0b0YnLUZHNiVRI0V4RidGSkZNRk9GVS1GWTYkLUYjNipGZ24tRlk2JC1GIzYpLUZHNiVRJERfeEYnRkpGTUZhb0Znb0Zhb0Zqby8lK2V4ZWN1dGFibGVHRjRGL0YvRl1wLUZHNiVRI1UyRidGSkZNRmZwRmdvRltzRi9GL0ZpcEZccS1GRzYlUSNFeUYnRkpGTUZPRlUtRlk2JC1GIzYpRmduLUZZNiQtRiM2KC1GRzYlUSREX3lGJ0ZKRk1GYW9GZ29GYW9Gam9GL0YvRl1wLUZHNiVRI1UzRidGSkZNRmZwRmdvRi9GL0ZpcEZbc0Yv</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L929" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L930" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjc0FGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSZzb2x2ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUZTNiYtRiM2ZW8tRiw2JVEmRXEwMDBGJ0YvRjItRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIwRidGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRJkVxMDAxRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDAyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDExRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDEyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDIyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTAwRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTAxRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTAyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTExRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTEyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTIyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjAwRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjAxRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjAyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjExRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjEyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjIyRidGL0YyRmhuRltvLyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRl9vLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGY28vRk5GZG8tRlM2Ji1GIzZHLUYsNiVRJWEwMDBGJ0YvRjJGX28tRiw2JVElYTAwMUYnRi9GMkZfby1GLDYlUSVhMDAyRidGL0YyRl9vLUYsNiVRJWEwMTBGJ0YvRjJGX28tRiw2JVElYTAxMUYnRi9GMkZfby1GLDYlUSVhMDEyRidGL0YyRl9vLUYsNiVRJWEwMjBGJ0YvRjJGX28tRiw2JVElYTAyMUYnRi9GMkZfby1GLDYlUSVhMDIyRidGL0YyRl9vLUYsNiVRJWExMDFGJ0YvRjJGX28tRiw2JVElYTEwMkYnRi9GMkZfby1GLDYlUSVhMTExRidGL0YyRl9vLUYsNiVRJWExMTJGJ0YvRjJGX28tRiw2JVElYTEyMUYnRi9GMkZfby1GLDYlUSVhMTIyRidGL0YyRl9vLUYsNiVRJWEyMDJGJ0YvRjJGX28tRiw2JVElYTIxMkYnRi9GMkZfby1GLDYlUSVhMjIyRidGL0YyRmpyRjlGOS9GXXNRIltGJy9GYHNRIl1GJ0ZqckY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GanJGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjc0FGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSZzb2x2ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUZTNiYtRiM2ZW8tRiw2JVEmRXEwMDBGJ0YvRjItRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIwRidGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRJkVxMDAxRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDAyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDExRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDEyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDIyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTAwRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTAxRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTAyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTExRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTEyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTIyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjAwRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjAxRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjAyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjExRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjEyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjIyRidGL0YyRmhuRltvLyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRl9vLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGY28vRk5GZG8tRlM2Ji1GIzZHLUYsNiVRJWEwMDBGJ0YvRjJGX28tRiw2JVElYTAwMUYnRi9GMkZfby1GLDYlUSVhMDAyRidGL0YyRl9vLUYsNiVRJWEwMTBGJ0YvRjJGX28tRiw2JVElYTAxMUYnRi9GMkZfby1GLDYlUSVhMDEyRidGL0YyRl9vLUYsNiVRJWEwMjBGJ0YvRjJGX28tRiw2JVElYTAyMUYnRi9GMkZfby1GLDYlUSVhMDIyRidGL0YyRl9vLUYsNiVRJWExMDFGJ0YvRjJGX28tRiw2JVElYTEwMkYnRi9GMkZfby1GLDYlUSVhMTExRidGL0YyRl9vLUYsNiVRJWExMTJGJ0YvRjJGX28tRiw2JVElYTEyMUYnRi9GMkZfby1GLDYlUSVhMTIyRidGL0YyRl9vLUYsNiVRJWEyMDJGJ0YvRjJGX28tRiw2JVElYTIxMkYnRi9GMkZfby1GLDYlUSVhMjIyRidGL0YyRmpyRjlGOS9GXXNRIltGJy9GYHNRIl1GJ0ZqckY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GanJGOQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L931" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjQzFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSdldmFsREdGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Jy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmVuLUYsNiVRJXN1YnNGJ0YvRjItRlM2JC1GIzYmLUZTNiYtRiM2JS1GLDYlUSNvcEYnRi9GMi1GUzYkLUYjNiVGYm8tRlM2JC1GIzYkLUYsNiVRI3NBRidGL0YyRjlGOUY5RjlGOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRlovRk5RLDAuMzMzMzMzM2VtRictRiw2JVEiQ0YnRi9GMkY5RjlGV0Y5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjQzFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSdldmFsREdGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Jy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmVuLUYsNiVRJXN1YnNGJ0YvRjItRlM2JC1GIzYmLUZTNiYtRiM2JS1GLDYlUSNvcEYnRi9GMi1GUzYkLUYjNiVGYm8tRlM2JC1GIzYkLUYsNiVRI3NBRidGL0YyRjlGOUY5RjlGOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRlovRk5RLDAuMzMzMzMzM2VtRictRiw2JVEiQ0YnRi9GMkY5RjlGV0Y5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L938" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEnZXZhbERHRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNi0tRiw2JVE0Q292YXJpYW50RGVyaXZhdGl2ZUYnRi9GMi1GNjYkLUYjNiYtRiw2JVEiZ0YnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGTC8lKnN5bW1ldHJpY0dGTC8lKGxhcmdlb3BHRkwvJS5tb3ZhYmxlbGltaXRzR0ZMLyUnYWNjZW50R0ZMLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEjQzFGJ0YvRjJGSEZILUZFNi1RIitGJ0ZIRkovRk5GTEZPRlFGU0ZVRlcvRlpRLDAuMjIyMjIyMmVtRicvRmduRmFvLUZFNi1RIn5GJ0ZIRkpGX29GT0ZRRlNGVUZXRlkvRmduRmVuRkFGY28tRkU2LVEiJkYnRkhGSkZfb0ZPRlFGU0ZVRldGWUZmby1GLDYlUSJ0RidGL0YyRmNvLUY2NiQtRiM2MS1GLDYlUSNVMUYnRi9GMi1GRTYtUScmc2RvdDtGJ0ZIRkpGX29GT0ZRRlNGVUZXRllGZm8tRiw2JVEjZHRGJ0YvRjJGXG9GY28tRiw2JVEjVTJGJ0YvRjJGZHAtRiw2JVEjZHhGJ0YvRjJGXG9GY28tRiw2JVEjVTNGJ0YvRjJGY29GZHAtRiw2JVEjZHlGJ0YvRjJGSEZIRkhGSC1GRTYtUSI7RidGSEZKRk1GT0ZRRlNGVUZXRlkvRmduUSwwLjI3Nzc3NzhlbUYnLyUrZXhlY3V0YWJsZUdGTEZI">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEnZXZhbERHRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNi0tRiw2JVE0Q292YXJpYW50RGVyaXZhdGl2ZUYnRi9GMi1GNjYkLUYjNiYtRiw2JVEiZ0YnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGTC8lKnN5bW1ldHJpY0dGTC8lKGxhcmdlb3BHRkwvJS5tb3ZhYmxlbGltaXRzR0ZMLyUnYWNjZW50R0ZMLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEjQzFGJ0YvRjJGSEZILUZFNi1RIitGJ0ZIRkovRk5GTEZPRlFGU0ZVRlcvRlpRLDAuMjIyMjIyMmVtRicvRmduRmFvLUZFNi1RIn5GJ0ZIRkpGX29GT0ZRRlNGVUZXRlkvRmduRmVuRkFGY28tRkU2LVEiJkYnRkhGSkZfb0ZPRlFGU0ZVRldGWUZmby1GLDYlUSJ0RidGL0YyRmNvLUY2NiQtRiM2MS1GLDYlUSNVMUYnRi9GMi1GRTYtUScmc2RvdDtGJ0ZIRkpGX29GT0ZRRlNGVUZXRllGZm8tRiw2JVEjZHRGJ0YvRjJGXG9GY28tRiw2JVEjVTJGJ0YvRjJGZHAtRiw2JVEjZHhGJ0YvRjJGXG9GY28tRiw2JVEjVTNGJ0YvRjJGY29GZHAtRiw2JVEjZHlGJ0YvRjJGSEZIRkhGSC1GRTYtUSI7RidGSEZKRk1GT0ZRRlNGVUZXRlkvRmduUSwwLjI3Nzc3NzhlbUYnLyUrZXhlY3V0YWJsZUdGTEZI</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEiMEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSNkdEYnRi9GMkY1Rk9GNUZPRjk=">LUkkX0RHRzYiNiM3JDclUSd0ZW5zb3JGJEkiTUdGJDckNyVRKGNvdl9iYXNGJEYsRiw3IjcjNyQ3JSIiIkYxRjEiIiE=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L937" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY+LUkjbWlHRiQ2JVEjUjFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSJ+RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkwtRjY2LVEqJmNvbG9uZXE7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjI3Nzc3NzhlbUYnL0ZORlNGNS1GLDYlUTBDdXJ2YXR1cmVUZW5zb3JGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSNDMUYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGUkZULUYsNiVRJVJpYzFGJ0YvRjJGNUZPRjUtRiw2JVEsUmljY2lUZW5zb3JGJ0YvRjItRlk2JC1GIzYlRitGam5GOUY5RlxvLUYsNiVRI1QxRidGL0YyRjVGT0Y1LUYsNiVRMlN5bW1ldHJpemVJbmRpY2VzRidGL0YyLUZZNiQtRiM2LEZfby1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRkovRk5RLDAuMzMzMzMzM2VtRidGNS1GWTYmLUYjNigtSSNtbkdGJDYkUSIxRidGOUZjcEY1LUZecTYkUSIyRidGOUZqbkY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGY3BGNS1JI21zR0YkNiNRKlN5bW1ldHJpY0YnLUYsNiNRIUYnRmpuRjlGOUZcby1GLDYlUSRSZXNGJ0YvRjJGTy1GLDYlUSdldmFsREdGJ0YvRjItRlk2JC1GIzYqRmlvRjUtRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORl9zRjUtRiw2JVEiVkYnRi9GMi1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRImdGJ0YvRjJGOUY5RlxvRmpuRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY+LUkjbWlHRiQ2JVEjUjFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSJ+RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkwtRjY2LVEqJmNvbG9uZXE7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjI3Nzc3NzhlbUYnL0ZORlNGNS1GLDYlUTBDdXJ2YXR1cmVUZW5zb3JGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSNDMUYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGUkZULUYsNiVRJVJpYzFGJ0YvRjJGNUZPRjUtRiw2JVEsUmljY2lUZW5zb3JGJ0YvRjItRlk2JC1GIzYlRitGam5GOUY5RlxvLUYsNiVRI1QxRidGL0YyRjVGT0Y1LUYsNiVRMlN5bW1ldHJpemVJbmRpY2VzRidGL0YyLUZZNiQtRiM2LEZfby1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRkovRk5RLDAuMzMzMzMzM2VtRidGNS1GWTYmLUYjNigtSSNtbkdGJDYkUSIxRidGOUZjcEY1LUZecTYkUSIyRidGOUZqbkY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGY3BGNS1JI21zR0YkNiNRKlN5bW1ldHJpY0YnLUYsNiNRIUYnRmpuRjlGOUZcby1GLDYlUSRSZXNGJ0YvRjJGTy1GLDYlUSdldmFsREdGJ0YvRjItRlk2JC1GIzYqRmlvRjUtRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORl9zRjUtRiw2JVEiVkYnRi9GMi1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRImdGJ0YvRjJGOUY5RlxvRmpuRjk=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L968" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZFLUkjbWlHRiQ2JVEmTkVRdHRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUTBDb250cmFjdEluZGljZXNGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Li1GLDYlUSRSZXNGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmhuL0ZORmluLUYsNiVRJERfdEYnRi9GMkZcby1GNjYtUSImRidGOUY7Rj5GQEZCRkRGRkZIRmhuRl9vLUYsNiVRInRGJ0YvRjJGXG9GYG9GWi1GUzYmLUYjNiYtRlM2Ji1GIzYmLUkjbW5HRiQ2JFEiMUYnRjlGWkZhcEY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGWi1GUzYmLUYjNiYtRmJwNiRRIjJGJ0Y5RlpGX3FGOUY5RmVwRmhwRjlGOUZlcEZocEY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEmTkVRdHhGJ0YvRjJGNUZPLUZTNiQtRiM2LkZXRlpGXG9GYG9GXG9GY29GZm9GXG8tRiw2JVEkRF94RidGL0YyRlpGaW9GOUY5RmJxLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRmluLyUmZGVwdGhHRmRyLyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUYsNiVRJk5FUXR5RidGL0YyRjVGTy1GUzYkLUYjNi5GV0ZaRlxvRmBvRlxvRmNvRmZvRlxvLUYsNiVRJERfeUYnRi9GMkZaRmlvRjlGOUZicS1GLDYlUSZORVF4eEYnRi9GMkY1Rk8tRlM2JC1GIzYuRldGWkZcb0ZcckZcb0Zjb0Zmb0Zcb0ZcckZaRmlvRjlGOUZicUZfci1GLDYlUSZORVF4eUYnRi9GMkY1Rk8tRlM2JC1GIzYuRldGWkZcb0ZcckZcb0Zjb0Zmb0Zcb0Zjc0ZaRmlvRjlGOUZicUZcby1GLDYlUSZORVF5eUYnRi9GMkY1Rk8tRlM2JC1GIzYuRldGWkZcb0Zjc0Zcb0Zjb0Zmb0Zcb0Zjc0ZaRmlvRjlGOUZicS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZFLUkjbWlHRiQ2JVEmTkVRdHRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUTBDb250cmFjdEluZGljZXNGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Li1GLDYlUSRSZXNGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmhuL0ZORmluLUYsNiVRJERfdEYnRi9GMkZcby1GNjYtUSImRidGOUY7Rj5GQEZCRkRGRkZIRmhuRl9vLUYsNiVRInRGJ0YvRjJGXG9GYG9GWi1GUzYmLUYjNiYtRlM2Ji1GIzYmLUkjbW5HRiQ2JFEiMUYnRjlGWkZhcEY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGWi1GUzYmLUYjNiYtRmJwNiRRIjJGJ0Y5RlpGX3FGOUY5RmVwRmhwRjlGOUZlcEZocEY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEmTkVRdHhGJ0YvRjJGNUZPLUZTNiQtRiM2LkZXRlpGXG9GYG9GXG9GY29GZm9GXG8tRiw2JVEkRF94RidGL0YyRlpGaW9GOUY5RmJxLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRmluLyUmZGVwdGhHRmRyLyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUYsNiVRJk5FUXR5RidGL0YyRjVGTy1GUzYkLUYjNi5GV0ZaRlxvRmBvRlxvRmNvRmZvRlxvLUYsNiVRJERfeUYnRi9GMkZaRmlvRjlGOUZicS1GLDYlUSZORVF4eEYnRi9GMkY1Rk8tRlM2JC1GIzYuRldGWkZcb0ZcckZcb0Zjb0Zmb0Zcb0ZcckZaRmlvRjlGOUZicUZfci1GLDYlUSZORVF4eUYnRi9GMkY1Rk8tRlM2JC1GIzYuRldGWkZcb0ZcckZcb0Zjb0Zmb0Zcb0Zjc0ZaRmlvRjlGOUZicUZcby1GLDYlUSZORVF5eUYnRi9GMkY1Rk8tRlM2JC1GIzYuRldGWkZcb0Zjc0Zcb0Zjb0Zmb0Zcb0Zjc0ZaRmlvRjlGOUZicS8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L941" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L942" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYqLUY2NiYtRiM2KC1GLDYlUSJ0RidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJ4RidGL0YyRkEtRiw2JVEieUYnRi9GMkZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GNjYmLUYjNiQtRiw2JVEidUYnRi9GMkZFRkVGXG9GX29GQS1GLDYlUSNKMkYnRi9GMkZBLUkjbW5HRiQ2JFEiNEYnRkVGRUZFLUZCNi1RIjpGJ0ZFRkcvRktGSUZMRk5GUEZSRlQvRldRLDAuMjc3Nzc3OGVtRicvRlpGZXAvJStleGVjdXRhYmxlR0ZJRkU=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYqLUY2NiYtRiM2KC1GLDYlUSJ0RidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJ4RidGL0YyRkEtRiw2JVEieUYnRi9GMkZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GNjYmLUYjNiQtRiw2JVEidUYnRi9GMkZFRkVGXG9GX29GQS1GLDYlUSNKMkYnRi9GMkZBLUkjbW5HRiQ2JFEiNEYnRkVGRUZFLUZCNi1RIjpGJ0ZFRkcvRktGSUZMRk5GUEZSRlQvRldRLDAuMjc3Nzc3OGVtRicvRlpGZXAvJStleGVjdXRhYmxlR0ZJRkU=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L939" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2Jy1GLDYlUSNkZUYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSomY29sb25lcTtGJ0Y3LyUmZmVuY2VHRjYvJSpzZXBhcmF0b3JHRjYvJSlzdHJldGNoeUdGNi8lKnN5bW1ldHJpY0dGNi8lKGxhcmdlb3BHRjYvJS5tb3ZhYmxlbGltaXRzR0Y2LyUnYWNjZW50R0Y2LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYlUTlEaWZmZXJlbnRpYWxFcXVhdGlvbkRhdGFGJy9GNVEldHJ1ZUYnL0Y4USdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYmLUZZNiYtRiM2JC1GLDYlUSJGRidGNEY3RjdGNy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GOzYtUSIsRidGN0Y+L0ZBRlVGQkZERkZGSEZKL0ZNUSYwLjBlbUYnL0ZQUSwwLjMzMzMzMzNlbUYnLUZZNiYtRiM2JS1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGVEZWLUYjNiYtSSNtbkdGJDYkUSIxRidGN0Zkby1GaXA2JFEiMkYnRjdGNy8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRitGN0Y3Rl5vRmFvRjdGN0Y3RisvJStleGVjdXRhYmxlR0Y2Rjc=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2Jy1GLDYlUSNkZUYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSomY29sb25lcTtGJ0Y3LyUmZmVuY2VHRjYvJSpzZXBhcmF0b3JHRjYvJSlzdHJldGNoeUdGNi8lKnN5bW1ldHJpY0dGNi8lKGxhcmdlb3BHRjYvJS5tb3ZhYmxlbGltaXRzR0Y2LyUnYWNjZW50R0Y2LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYlUTlEaWZmZXJlbnRpYWxFcXVhdGlvbkRhdGFGJy9GNVEldHJ1ZUYnL0Y4USdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYmLUZZNiYtRiM2JC1GLDYlUSJGRidGNEY3RjdGNy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GOzYtUSIsRidGN0Y+L0ZBRlVGQkZERkZGSEZKL0ZNUSYwLjBlbUYnL0ZQUSwwLjMzMzMzMzNlbUYnLUZZNiYtRiM2JS1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGVEZWLUYjNiYtSSNtbkdGJDYkUSIxRidGN0Zkby1GaXA2JFEiMkYnRjdGNy8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRitGN0Y3Rl5vRmFvRjdGN0Y3RisvJStleGVjdXRhYmxlR0Y2Rjc=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjZGVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNigtRlA2Ji1GIzYmLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2KC1JI21uR0YkNiRRIjFGJ0Y5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRltvNiRRIjJGJ0Y5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjkvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0Zpb0ZccEY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRl5vLUZQNiYtRiM2Ji1GIzYqLUYjNipGZm8tRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSEZiby9GTkZjby1GWTYlRmVuLUYjNiZGZm9GaW9GXHBGOUZecEZfcS1GUDYkLUYjNigtSSZtZnJhY0dGJDYoLUYjNiYtRjY2LVEwJkRpZmZlcmVudGlhbEQ7RidGOUY7Rj5GQEZCRkRGRkZIRmJvRmJxRmlvRlxwRjktRiM2Ji1GIzYnRmByLUZZNiVGZW4tRiM2JkZqbkZpb0ZccEY5Rl5wRmlvRlxwRjlGaW9GXHBGOS8lLmxpbmV0aGlja25lc3NHRl1vLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRl9zLyUpYmV2ZWxsZWRHRj1GX3EtRiM2KC1GLDYlUSJwRidGL0YyLUY2Ni5RMCZBcHBseUZ1bmN0aW9uO0YnLyUrZXhlY3V0YWJsZUdGPUY5RjtGPkZARkJGREZGRkhGYm9GYnEtRlA2JC1GIzYmRmdyRmlvRlxwRjlGOUZpb0ZccEY5RmlvRlxwRjlGOUZfcS1GWTYlRmVuLUYjNihGam5GXm8tRltvNiRRIjNGJ0Y5RmlvRlxwRjlGXnBGOS1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORl11LUYjNihGZm9GX3FGZHNGX3EtRlk2JUZlbi1GIzYoRmZvRl5vRmZ0RmlvRlxwRjlGXnBGOUZpdC1GIzYqRmZvRl9xLUZZNiVGZW4tRiM2JkZmdEZpb0ZccEY5Rl5wRl9xRmdxRl9xRlhGOUZpdC1GIzYqRmNxRl9xRmd1Rl9xLUZQNiQtRiM2KC1GXHI2KC1GIzYmLUklbXN1cEdGJDYlRmByRmZvLyUxc3VwZXJzY3JpcHRzaGlmdEdGYHBGaW9GXHBGOS1GIzYmLUYjNidGYHItRmZ2NiVGZ3JGZm9GaHZGaW9GXHBGOUZpb0ZccEY5RltzRl1zRmBzRmJzRl9xRmRzRmlvRlxwRjlGOUZfcS1GWTYlRmVuLUYjNihGam5GXm9Gam5GaW9GXHBGOUZecEY5RjlGaW9GXHBGOUY5L0ZicFEiW0YnL0ZlcFEiXUYnRmlvRlxwRjlGOUZkd0Zmd0Zpb0ZccEY5">LUkkX0RHRzYiNiM3JDcnUSNERUYkUS5fVGVtcERHRnJhbWUxRiQ3JFEtZXZvbHV0aW9uYXJ5RiQiIiE8IyZJInVHRiQ2JCIiIiIiI0kjSjJHRiQ3IzckNyMiIiYsKioqRjJGMSZGLzYjRjJGMS1JJWRpZmZHJSpwcm90ZWN0ZWRHNiQtSSJwR0YkNiMmRi82I0YxRkNGMSZGLzYkRjEiIiRGMUYxKihGMkYxRkBGMSZGLzYkRjJGR0YxRjEqKkYyRjEmRi82I0ZHRjFGPEYxRi5GMUYxKipGOkYxRkxGMS1GPTYkRjxGQ0YxJkYvNiRGMUYxRjFGMQ==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L940" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEkZGUyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEoUHJvbG9uZ0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRI2RlRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictSSNtbkdGJDYkUSIyRidGOUY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEmZGVUUkFGJ0YvRjJGNS1GLDYlUS9UcmFuc2Zvcm1hdGlvbkYnRi9GMi1GUzYkLUYjNiRGK0Y5RjlGYG8vJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEkZGUyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEoUHJvbG9uZ0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRI2RlRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictSSNtbkdGJDYkUSIyRidGOUY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEmZGVUUkFGJ0YvRjJGNS1GLDYlUS9UcmFuc2Zvcm1hdGlvbkYnRi9GMi1GUzYkLUYjNiRGK0Y5RjlGYG8vJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L950" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L936" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkRXEwRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEpUHVsbGJhY2tGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSZkZVRSQUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRJlRvSmV0RidGL0YyLUZTNiQtRiM2Ki1GLDYlUSZORVF0dEYnRi9GMkZaLUYsNiVRKERlcFZhcnNGJ0YvRjJGWi1GLDYlUSlub3RhdGlvbkYnRi9GMi1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUStqZXRudW1iZXJzRidGL0YyRjlGOS8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmJwRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkRXEwRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEpUHVsbGJhY2tGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSZkZVRSQUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRJlRvSmV0RidGL0YyLUZTNiQtRiM2Ki1GLDYlUSZORVF0dEYnRi9GMkZaLUYsNiVRKERlcFZhcnNGJ0YvRjJGWi1GLDYlUSlub3RhdGlvbkYnRi9GMi1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUStqZXRudW1iZXJzRidGL0YyRjlGOS8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmJwRjk=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L935" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjVlNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSZzb2x2ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRJEVxMEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRIlZGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZfb0Y5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjVlNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSZzb2x2ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRJEVxMEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRIlZGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZfb0Y5</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L934" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZDLUkjbWlHRiQ2JVEkRXExRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEmbnVtZXJGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVzdWJzRidGL0YyLUZTNiQtRiM2Ky1GLDYlUSJWRidGL0YyLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRI1ZTRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEpUHVsbGJhY2tGJ0YvRjItRlM2JC1GIzYnLUYsNiVRJmRlVFJBRidGL0YyRmFvLUYsNiVRJlRvSmV0RidGL0YyLUZTNiQtRiM2Ki1GLDYlUSZORVF0eEYnRi9GMkZhby1GLDYlUShEZXBWYXJzRidGL0YyRmFvLUYsNiVRKW5vdGF0aW9uRidGL0YyRltvLUYsNiVRK2pldG51bWJlcnNGJ0YvRjJGOUY5RjlGOS1GLDYjUSFGJy8lK2V4ZWN1dGFibGVHRj1GOUY5RmlxRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0Zmby8lJmRlcHRoR0Zjci8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GLDYlUSRFcTJGJ0YvRjJGNUZPLUZTNiQtRiM2JUZXLUZTNiQtRiM2KkZobkZbb0Zeb0Zhb0Zpby1GUzYkLUYjNidGYHBGYW9GY3AtRlM2JC1GIzYqLUYsNiVRJk5FUXR5RidGL0YyRmFvRl1xRmFvRmBxRltvRmNxRjlGOUY5RjlGZnFGOUY5RjlGOUZbckZeci1GLDYlUSRFcTNGJ0YvRjJGNUZPLUZTNiQtRiM2JUZXLUZTNiQtRiM2KkZobkZbb0Zeb0Zhb0Zpby1GUzYkLUYjNidGYHBGYW9GY3AtRlM2JC1GIzYqLUYsNiVRJk5FUXh4RidGL0YyRmFvRl1xRmFvRmBxRltvRmNxRjlGOUY5RjlGZnFGOUY5RjlGOS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmVvL0ZORmZvRltyRl5yLUYsNiVRJEVxNEYnRi9GMkY1Rk8tRlM2JC1GIzYlRlctRlM2JC1GIzYqRmhuRltvRl5vRmFvRmlvLUZTNiQtRiM2J0ZgcEZhb0ZjcC1GUzYkLUYjNiotRiw2JVEmTkVReHlGJ0YvRjJGYW9GXXFGYW9GYHFGW29GY3FGOUY5RjlGOUZmcUY5RjlGOUY5RltyRl5yLUYsNiVRJEVxNUYnRi9GMkY1Rk8tRlM2JC1GIzYlRlctRlM2JC1GIzYqRmhuRltvRl5vRmFvRmlvLUZTNiQtRiM2J0ZgcEZhb0ZjcC1GUzYkLUYjNiotRiw2JVEmTkVReXlGJ0YvRjJGYW9GXXFGYW9GYHFGW29GY3FGOUY5RjlGOUZmcUY5RjlGOUY5Rmd1RltyRmlxRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZDLUkjbWlHRiQ2JVEkRXExRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEmbnVtZXJGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVzdWJzRidGL0YyLUZTNiQtRiM2Ky1GLDYlUSJWRidGL0YyLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRI1ZTRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEpUHVsbGJhY2tGJ0YvRjItRlM2JC1GIzYnLUYsNiVRJmRlVFJBRidGL0YyRmFvLUYsNiVRJlRvSmV0RidGL0YyLUZTNiQtRiM2Ki1GLDYlUSZORVF0eEYnRi9GMkZhby1GLDYlUShEZXBWYXJzRidGL0YyRmFvLUYsNiVRKW5vdGF0aW9uRidGL0YyRltvLUYsNiVRK2pldG51bWJlcnNGJ0YvRjJGOUY5RjlGOS1GLDYjUSFGJy8lK2V4ZWN1dGFibGVHRj1GOUY5RmlxRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0Zmby8lJmRlcHRoR0Zjci8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GLDYlUSRFcTJGJ0YvRjJGNUZPLUZTNiQtRiM2JUZXLUZTNiQtRiM2KkZobkZbb0Zeb0Zhb0Zpby1GUzYkLUYjNidGYHBGYW9GY3AtRlM2JC1GIzYqLUYsNiVRJk5FUXR5RidGL0YyRmFvRl1xRmFvRmBxRltvRmNxRjlGOUY5RjlGZnFGOUY5RjlGOUZbckZeci1GLDYlUSRFcTNGJ0YvRjJGNUZPLUZTNiQtRiM2JUZXLUZTNiQtRiM2KkZobkZbb0Zeb0Zhb0Zpby1GUzYkLUYjNidGYHBGYW9GY3AtRlM2JC1GIzYqLUYsNiVRJk5FUXh4RidGL0YyRmFvRl1xRmFvRmBxRltvRmNxRjlGOUY5RjlGZnFGOUY5RjlGOS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmVvL0ZORmZvRltyRl5yLUYsNiVRJEVxNEYnRi9GMkY1Rk8tRlM2JC1GIzYlRlctRlM2JC1GIzYqRmhuRltvRl5vRmFvRmlvLUZTNiQtRiM2J0ZgcEZhb0ZjcC1GUzYkLUYjNiotRiw2JVEmTkVReHlGJ0YvRjJGYW9GXXFGYW9GYHFGW29GY3FGOUY5RjlGOUZmcUY5RjlGOUY5RltyRl5yLUYsNiVRJEVxNUYnRi9GMkY1Rk8tRlM2JC1GIzYlRlctRlM2JC1GIzYqRmhuRltvRl5vRmFvRmlvLUZTNiQtRiM2J0ZgcEZhb0ZjcC1GUzYkLUYjNiotRiw2JVEmTkVReXlGJ0YvRjJGYW9GXXFGYW9GYHFGW29GY3FGOUY5RjlGOUZmcUY5RjlGOUY5Rmd1RltyRmlxRjk=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1084" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L957" drawlabel="true">
<Input>
<Text-field prompt="J2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjRXFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzY0LUYsNiVRJm51bWVyRidGL0YyLUZQNiQtRiM2JS1GLDYlUSVzdWJzRidGL0YyLUZQNiQtRiM2Ki1GLDYlUSJWRidGL0YyLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRI1ZTRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEpUHVsbGJhY2tGJ0YvRjItRlA2JC1GIzYnLUYsNiVRJmRlVFJBRidGL0YyRmVvLUYsNiVRJlRvSmV0RidGL0YyLUZQNiQtRiM2Ki1GLDYlUSZORVF0eEYnRi9GMkZlby1GLDYlUShEZXBWYXJzRidGL0YyRmVvLUYsNiVRKW5vdGF0aW9uRidGL0YyRl9vLUYsNiVRK2pldG51bWJlcnNGJ0YvRjJGOUY5RjlGOS1GLDYjUSFGJ0Y5RjlGOUY5RmVvRlQtRlA2JC1GIzYlRmVuLUZQNiQtRiM2KkZcb0Zfb0Zib0Zlb0ZdcC1GUDYkLUYjNidGZHBGZW9GZ3AtRlA2JC1GIzYqLUYsNiVRJk5FUXR5RidGL0YyRmVvRmFxRmVvRmRxRl9vRmdxRjlGOUY5RjlGanFGOUY5RjlGOUZlb0ZULUZQNiQtRiM2JUZlbi1GUDYkLUYjNipGXG9GX29GYm9GZW9GXXAtRlA2JC1GIzYnRmRwRmVvRmdwLUZQNiQtRiM2Ki1GLDYlUSZORVF4eEYnRi9GMkZlb0ZhcUZlb0ZkcUZfb0ZncUY5RjlGOUY5RmpxRjlGOUY5RjktRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZpby9GTkZqb0Zlb0ZULUZQNiQtRiM2JUZlbi1GUDYkLUYjNipGXG9GX29GYm9GZW9GXXAtRlA2JC1GIzYnRmRwRmVvRmdwLUZQNiQtRiM2Ki1GLDYlUSZORVF4eUYnRi9GMkZlb0ZhcUZlb0ZkcUZfb0ZncUY5RjlGOUY5RmpxRjlGOUY5RjlGZW9GVC1GUDYkLUYjNiVGZW4tRlA2JC1GIzYqRlxvRl9vRmJvRmVvRl1wLUZQNiQtRiM2J0ZkcEZlb0ZncC1GUDYkLUYjNiotRiw2JVEmTkVReXlGJ0YvRjJGZW9GYXFGZW9GZHFGX29GZ3FGOUY5RjlGOUZqcUY5RjlGOUY5RmN0LyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GXXdGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjRXFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzY0LUYsNiVRJm51bWVyRidGL0YyLUZQNiQtRiM2JS1GLDYlUSVzdWJzRidGL0YyLUZQNiQtRiM2Ki1GLDYlUSJWRidGL0YyLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRI1ZTRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEpUHVsbGJhY2tGJ0YvRjItRlA2JC1GIzYnLUYsNiVRJmRlVFJBRidGL0YyRmVvLUYsNiVRJlRvSmV0RidGL0YyLUZQNiQtRiM2Ki1GLDYlUSZORVF0eEYnRi9GMkZlby1GLDYlUShEZXBWYXJzRidGL0YyRmVvLUYsNiVRKW5vdGF0aW9uRidGL0YyRl9vLUYsNiVRK2pldG51bWJlcnNGJ0YvRjJGOUY5RjlGOS1GLDYjUSFGJ0Y5RjlGOUY5RmVvRlQtRlA2JC1GIzYlRmVuLUZQNiQtRiM2KkZcb0Zfb0Zib0Zlb0ZdcC1GUDYkLUYjNidGZHBGZW9GZ3AtRlA2JC1GIzYqLUYsNiVRJk5FUXR5RidGL0YyRmVvRmFxRmVvRmRxRl9vRmdxRjlGOUY5RjlGanFGOUY5RjlGOUZlb0ZULUZQNiQtRiM2JUZlbi1GUDYkLUYjNipGXG9GX29GYm9GZW9GXXAtRlA2JC1GIzYnRmRwRmVvRmdwLUZQNiQtRiM2Ki1GLDYlUSZORVF4eEYnRi9GMkZlb0ZhcUZlb0ZkcUZfb0ZncUY5RjlGOUY5RmpxRjlGOUY5RjktRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZpby9GTkZqb0Zlb0ZULUZQNiQtRiM2JUZlbi1GUDYkLUYjNipGXG9GX29GYm9GZW9GXXAtRlA2JC1GIzYnRmRwRmVvRmdwLUZQNiQtRiM2Ki1GLDYlUSZORVF4eUYnRi9GMkZlb0ZhcUZlb0ZkcUZfb0ZncUY5RjlGOUY5RmpxRjlGOUY5RjlGZW9GVC1GUDYkLUYjNiVGZW4tRlA2JC1GIzYqRlxvRl9vRmJvRmVvRl1wLUZQNiQtRiM2J0ZkcEZlb0ZncC1GUDYkLUYjNiotRiw2JVEmTkVReXlGJ0YvRjJGZW9GYXFGZW9GZHFGX29GZ3FGOUY5RjlGOUZqcUY5RjlGOUY5RmN0LyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GXXdGOQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L970" drawlabel="true">
<Input>
<Text-field prompt="J2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEiUUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYkLUYjNistRiw2JVEiaUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRImpGJ0YvRjJGVy1GLDYlUSJrRidGL0YyRlctRiw2JVEibEYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RKCZzcmFycjtGJ0Y5RjtGPkZARkJGREZGRkhGZW4vRk5GZm4tRiw2JVElZGlmZkYnRi9GMi1GUDYkLUYjNiktRiw2JVEjRXFGJ0YvRjItRlA2Ji1GIzYlRlRGYm9GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRlctRiw2JVEidUYnRi9GMi1GUDYmLUYjNilGaW5GV0Zcb0ZXRl9vRmJvRjlGOUZmcEZpcEZib0Y5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GYm9GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEiUUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYkLUYjNistRiw2JVEiaUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRImpGJ0YvRjJGVy1GLDYlUSJrRidGL0YyRlctRiw2JVEibEYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RKCZzcmFycjtGJ0Y5RjtGPkZARkJGREZGRkhGZW4vRk5GZm4tRiw2JVElZGlmZkYnRi9GMi1GUDYkLUYjNiktRiw2JVEjRXFGJ0YvRjItRlA2Ji1GIzYlRlRGYm9GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRlctRiw2JVEidUYnRi9GMi1GUDYmLUYjNilGaW5GV0Zcb0ZXRl9vRmJvRjlGOUZmcEZpcEZib0Y5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GYm9GOQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L954" drawlabel="true">
<Input>
<Text-field prompt="J2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEiUUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYrLUkjbW5HRiQ2JFEiMUYnL0YzUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0Y+LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkYvJSpzeW1tZXRyaWNHRkYvJShsYXJnZW9wR0ZGLyUubW92YWJsZWxpbWl0c0dGRi8lJ2FjY2VudEdGRi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRjpGQEY6RkBGOi8lK2V4ZWN1dGFibGVHRkZGPkY+RllGPg==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEiUUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYrLUkjbW5HRiQ2JFEiMUYnL0YzUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0Y+LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkYvJSpzeW1tZXRyaWNHRkYvJShsYXJnZW9wR0ZGLyUubW92YWJsZWxpbWl0c0dGRi8lJ2FjY2VudEdGRi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRjpGQEY6RkBGOi8lK2V4ZWN1dGFibGVHRkZGPkY+RllGPg==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LCQqJiZJInVHNiI2IyIiJCIiIixicCouIiRHIkYpKSZGJTYjIiIjRihGKS1JInBHRiY2IyZGJTYjRilGKSlGJEYoRiktSSVkaWZmRyUqcHJvdGVjdGVkRzYkLUY4NiRGMUY0RjRGKSlGOyIjN0YpRikqLkYsRikpRi5GMEYpRj1GKUY2RikpRjFGMEYpLUklVjIxMUdGJjYlRjRGLkYkRilGKSouIiIpRilGLUYpKUYxIiInRikpRjdGSEYpRjZGKSlGO0YwRilGKSouRixGKUYtRilGQUYpRjZGKSlGN0YwRikpRjsiIzVGKSEiIiouRixGKUYtRilGNkYpRkFGKSlGOyIjNkYpLUY4NiRGN0Y0RilGTyouIiRjI0YpRi1GKSlGOyIjOEYpRjFGKUY2RiktSSVWMTExR0YmRkRGKUYpKi4iI2NGKSlGMSIiJkYpRi1GKSlGN0ZobkYpKUY7IiIlRilGNkYpRk8qLiIja0YpKUYxRihGKUYtRikpRjdGKEYpKUY7RkZGKUY2RilGTyouRixGKSlGMUZbb0YpRi1GKSlGN0Zbb0YpKUY7RkhGKUY2RilGKSowIiNDRikpRi5GW29GKUZnbkYpRmluRiktSSVWMTEyR0YmRkRGKUY2RilGam5GKUZPKjAiJDciRilGZ29GKUZib0YpRmNvRilGaG9GKUY2RilGZG9GKUYpKjBGVkYpRmdvRilGXm9GKUZfb0YpRmhvRilGNkYpRmBvRilGTyowRkZGKUYtRilGR0YpRlNGKUZjb0YpRjZGKSlGO0YoRilGTyowIiR3JkYpRkFGKUYtRilGUUYpRllGKUY2RilGN0YpRk8qMEZdb0YpKUYuRmhuRilGUUYpRjFGKS1JJVYxMjJHRiZGREYpRjZGKUZMRilGKSowRltvRilGLUYpRkdGKUZpbkYpLUklVjIxMkdGJkZERilGNkYpRl5wRilGTyowRlZGKUZARilGXm9GKUY2RilGTUYpRkJGKUY3RilGTyowRjBGKUZnb0YpRkdGKUZJRiktSSVWMjIyR0YmRkRGKUY2RilGSkYpRikqMEZWRilGLUYpRl5vRilGU0YpRjZGKSlGOyIiKkYpRjdGKUYpKjBGXW9GKUYtRilGQUYpRlFGKUZmcEYpRjZGKUY3RilGTyowRkZGKUZARilGR0YpRjZGKUZjb0YpRkJGKUZqbkYpRikqMEYsRilGLUYpRl5vRilGZnBGKUZMRilGNkYpRl1xRilGKSowRl1vRilGZ29GKUZeb0YpRmpwRilGX29GKUY2RilGYG9GKUZPKjBGLEYpRmdvRilGPUYpRjFGKUZob0YpRjZGKUY3RilGTyowRl1vRilGZ25GKUYtRilGX29GKSlGO0ZobkYpRjZGKUZTRilGKSowIiMnKkYpRmJvRilGLUYpRl9vRikpRjsiIihGKUZmcEYpRjZGKUZPKjBGXW9GKUZnbkYpRkBGKUZfb0YpRmRvRilGNkYpRkJGKUZPKjAiI0tGKUZib0YpRmJwRilGaW5GKUZlcUYpRmNwRilGNkYpRk8qMEZcckYpRmduRilGLUYpRmNvRilGZXFGKUZmcEYpRjZGKUYpKjAiJCM+RilGYm9GKUZARilGTEYpRmBvRilGNkYpRkJGKUYpKjBGX3JGKUZib0YpRi1GKUZMRilGaHFGKUY2RilGU0YpRk8qMCIjW0YpRmJvRilGZ29GKUZjb0YpRmRvRilGanBGKUY2RilGKSowRmJyRilGZ25GKUYtRilGY29GKUZZRilGNkYpRmVxRilGKSowIiRDI0YpRmJvRilGLUYpRl9vRilGWUYpRjZGKUZocUYpRk8qMCIkNyZGKUZeb0YpRi1GKUZMRilGWUYpRjZGKUZdcUYpRikqMEZbb0YpRmduRilGYnBGKUZJRilGXnBGKUZjcEYpRjZGKUYpKjAiIztGKUZnbkYpRmdvRilGaW5GKUZqbkYpRmpwRilGNkYpRk8qMEZcckYpRmdvRilGTUYpRkFGKUZqcEYpRjZGKUZMRilGKSowRmdxRilGXm9GKUZicEYpRmNvRilGaHFGKUZjcEYpRjZGKUYpKjBGLEYpRmJwRilGQUYpRmNwRilGX29GKUY2RilGXXFGKUZPKjAiJClHRilGZ29GKUZBRilGaG9GKUZMRilGNkYpRk1GKUYpKjBGMEYpRkdGKUZnb0YpRklGKUZob0YpRjZGKUZKRilGKSowRltvRilGR0YpRi1GKUZpbkYpRllGKUY2RilGXnBGKUZPRilGTw==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L958" drawlabel="true">
<Input>
<Text-field prompt="J2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZccC1JI21pR0YkNiVRI1FxRicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnRjIvJSZmZW5jZUdGMS8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0YxLyUqc3ltbWV0cmljR0YxLyUobGFyZ2VvcEdGMS8lLm1vdmFibGVsaW1pdHNHRjEvJSdhY2NlbnRHRjEvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZJLUkobWZlbmNlZEdGJDYmLUYjNiUtRiw2I1EhRicvJStleGVjdXRhYmxlR0YxRjJGMi8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRictRjY2LVEiOkYnRjJGOUY7Rj1GP0ZBRkNGRUZHRkotSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdRJjAuMGVtRicvJSZkZXB0aEdGXm8vJSpsaW5lYnJlYWtHUShuZXdsaW5lRictRjY2LVEifkYnRjJGOUY7Rj1GP0ZBRkNGRS9GSEZhby9GS0Zhby1GNjYvUSRmb3JGJy8lJWJvbGRHUSV0cnVlRicvRjNRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRmNwRjlGO0Y9Rj9GQUZDRkVGam9GW3BGZ28tRiw2JVEiaUYnL0YwRmFwL0YzUSdpdGFsaWNGJ0Znby1GNjYvUSVmcm9tRidGX3BGYnBGZHBGOUY7Rj1GP0ZBRkNGRUZqb0ZbcEZnby1JI21uR0YkNiRRIjFGJ0YyRmdvLUY2Ni9RI3RvRidGX3BGYnBGZHBGOUY7Rj1GP0ZBRkNGRUZqb0ZbcEZnby1GYHE2JFEiM0YnRjJGZ28tRjY2L1EjZG9GJ0ZfcEZicEZkcEY5RjtGPUY/RkFGQ0ZFRmpvRltwRmdvRmdvRlxwRmdvLUYsNiVRImpGJ0ZpcEZqcEZnb0ZccUZnb0ZfcUZnb0ZjcUZnb0ZmcUZnb0ZpcUZnb0Znb0ZccEZnby1GLDYlUSJrRidGaXBGanBGZ29GXHFGZ29GXHJGZ29GY3FGZ29GZnFGZ29GaXFGZ29GZ29GXHBGZ28tRiw2JVEibEYnRmlwRmpwRmdvRlxxRmdvRl9yRmdvRmNxRmdvRmZxRmdvRmlxRmluRmdvLUYsNiVGLkZpcEZqcEY1LUZNNiYtRiM2KS1GLDYlUSNvcEYnRmlwRmpwLUZNNiQtRiM2JUZlckZURjJGMi1GNjYtUSIsRidGMkY5L0Y8RmFwRj1GP0ZBRkNGRUZqby9GS1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJRRidGaXBGanAtRk02JC1GIzYrRmZwRmJzRlxyRmJzRl9yRmJzRmJyRlRGMkYyRlRGMkYyRlZGWUZnby1GNjYvUSNvZEYnRl9wRmJwRmRwRjlGO0Y9Rj9GQUZDRkVGam9GW3BGZm5GX3RGZm5GX3RGZm5GX3RGZm5GVEYy">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZccC1JI21pR0YkNiVRI1FxRicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnRjIvJSZmZW5jZUdGMS8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0YxLyUqc3ltbWV0cmljR0YxLyUobGFyZ2VvcEdGMS8lLm1vdmFibGVsaW1pdHNHRjEvJSdhY2NlbnRHRjEvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZJLUkobWZlbmNlZEdGJDYmLUYjNiUtRiw2I1EhRicvJStleGVjdXRhYmxlR0YxRjJGMi8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRictRjY2LVEiOkYnRjJGOUY7Rj1GP0ZBRkNGRUZHRkotSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdRJjAuMGVtRicvJSZkZXB0aEdGXm8vJSpsaW5lYnJlYWtHUShuZXdsaW5lRictRjY2LVEifkYnRjJGOUY7Rj1GP0ZBRkNGRS9GSEZhby9GS0Zhby1GNjYvUSRmb3JGJy8lJWJvbGRHUSV0cnVlRicvRjNRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRmNwRjlGO0Y9Rj9GQUZDRkVGam9GW3BGZ28tRiw2JVEiaUYnL0YwRmFwL0YzUSdpdGFsaWNGJ0Znby1GNjYvUSVmcm9tRidGX3BGYnBGZHBGOUY7Rj1GP0ZBRkNGRUZqb0ZbcEZnby1JI21uR0YkNiRRIjFGJ0YyRmdvLUY2Ni9RI3RvRidGX3BGYnBGZHBGOUY7Rj1GP0ZBRkNGRUZqb0ZbcEZnby1GYHE2JFEiM0YnRjJGZ28tRjY2L1EjZG9GJ0ZfcEZicEZkcEY5RjtGPUY/RkFGQ0ZFRmpvRltwRmdvRmdvRlxwRmdvLUYsNiVRImpGJ0ZpcEZqcEZnb0ZccUZnb0ZfcUZnb0ZjcUZnb0ZmcUZnb0ZpcUZnb0Znb0ZccEZnby1GLDYlUSJrRidGaXBGanBGZ29GXHFGZ29GXHJGZ29GY3FGZ29GZnFGZ29GaXFGZ29GZ29GXHBGZ28tRiw2JVEibEYnRmlwRmpwRmdvRlxxRmdvRl9yRmdvRmNxRmdvRmZxRmdvRmlxRmluRmdvLUYsNiVGLkZpcEZqcEY1LUZNNiYtRiM2KS1GLDYlUSNvcEYnRmlwRmpwLUZNNiQtRiM2JUZlckZURjJGMi1GNjYtUSIsRidGMkY5L0Y8RmFwRj1GP0ZBRkNGRUZqby9GS1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJRRidGaXBGanAtRk02JC1GIzYrRmZwRmJzRlxyRmJzRl9yRmJzRmJyRlRGMkYyRlRGMkYyRlZGWUZnby1GNjYvUSNvZEYnRl9wRmJwRmRwRjlGO0Y9Rj9GQUZDRkVGam9GW3BGZm5GX3RGZm5GX3RGZm5GX3RGZm5GVEYy</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L959" drawlabel="true">
<Input>
<Text-field prompt="J2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElbm9wc0YnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSNRcUYnRi9GMi8lK2V4ZWN1dGFibGVHRjFGMkYyRj1GMg==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElbm9wc0YnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSNRcUYnRi9GMi8lK2V4ZWN1dGFibGVHRjFGMkYyRj1GMg==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiM+</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L960" drawlabel="true">
<Input>
<Text-field prompt="J2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2JVEjUXFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy9GM1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2JVEjUXFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy9GM1Enbm9ybWFsRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L971" drawlabel="true">
<Input>
<Text-field prompt="J2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L961" drawlabel="true">
<Input>
<Text-field prompt="J2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkU0xWRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEmc29sdmVGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Jy1GLDYlUSNRcUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUZTNiYtRiM2WS1GLDYlUSVWMTExRidGL0YyLUZTNiQtRiM2LC1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNigtSSNtbkdGJDYkUSIxRidGOS8lK2ZvcmVncm91bmRHUSpbMCwwLDI1NV1GJy8lK2V4ZWN1dGFibGVHRj0vJSlyZWFkb25seUdGMS8lMGZvbnRfc3R5bGVfbmFtZUdRKjJEfk91dHB1dEYnRjkvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0ZaLUZobzYlRmpvLUYjNigtRmBwNiRRIjJGJ0Y5RmNwRmZwRmhwRmpwRjlGXXFGWi1GaG82JUZqby1GIzYoLUZgcDYkUSIzRidGOUZjcEZmcEZocEZqcEY5Rl1xRmNwRmZwRmhwRmpwRjlGOUZaLUYsNiVRJVYxMTJGJ0YvRjJGY29GWi1GLDYlUSVWMTEzRidGL0YyRmNvRlotRiw2JVElVjEyMkYnRi9GMi1GUzYkLUYjNigtRmhvNiVGam8tRiM2JEZfcEY5Rl1xRlotRmhvNiVGam8tRiM2JEZkcUY5Rl1xRlotRmhvNiVGam8tRiM2JEZbckY5Rl1xRjlGOUZaLUYsNiVRJVYxMjNGJ0YvRjJGZ3JGWi1GLDYlUSVWMTMzRidGL0YyRmdyRlotRiw2JVElVjIxMUYnRi9GMkZnckZaLUYsNiVRJVYyMTJGJ0YvRjJGZ3JGWi1GLDYlUSVWMjEzRidGL0YyRmdyRlotRiw2JVElVjIyMkYnRi9GMkZnckZaLUYsNiVRJVYyMjNGJ0YvRjJGZ3JGWi1GLDYlUSVWMjMzRidGL0YyRmdyRlotRiw2JVElVjMxMUYnRi9GMkZnckZaLUYsNiVRJVYzMTJGJ0YvRjJGZ3JGWi1GLDYlUSVWMzEzRidGL0YyRmdyRlotRiw2JVElVjMyMkYnRi9GMkZnckZaLUYsNiVRJVYzMjNGJ0YvRjJGZ3JGWi1GLDYlUSVWMzMzRidGL0YyRmdyRmZwRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZmcEY5RjktRiw2I1EhRidGZnBGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkU0xWRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEmc29sdmVGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Jy1GLDYlUSNRcUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUZTNiYtRiM2WS1GLDYlUSVWMTExRidGL0YyLUZTNiQtRiM2LC1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNigtSSNtbkdGJDYkUSIxRidGOS8lK2ZvcmVncm91bmRHUSpbMCwwLDI1NV1GJy8lK2V4ZWN1dGFibGVHRj0vJSlyZWFkb25seUdGMS8lMGZvbnRfc3R5bGVfbmFtZUdRKjJEfk91dHB1dEYnRjkvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0ZaLUZobzYlRmpvLUYjNigtRmBwNiRRIjJGJ0Y5RmNwRmZwRmhwRmpwRjlGXXFGWi1GaG82JUZqby1GIzYoLUZgcDYkUSIzRidGOUZjcEZmcEZocEZqcEY5Rl1xRmNwRmZwRmhwRmpwRjlGOUZaLUYsNiVRJVYxMTJGJ0YvRjJGY29GWi1GLDYlUSVWMTEzRidGL0YyRmNvRlotRiw2JVElVjEyMkYnRi9GMi1GUzYkLUYjNigtRmhvNiVGam8tRiM2JEZfcEY5Rl1xRlotRmhvNiVGam8tRiM2JEZkcUY5Rl1xRlotRmhvNiVGam8tRiM2JEZbckY5Rl1xRjlGOUZaLUYsNiVRJVYxMjNGJ0YvRjJGZ3JGWi1GLDYlUSVWMTMzRidGL0YyRmdyRlotRiw2JVElVjIxMUYnRi9GMkZnckZaLUYsNiVRJVYyMTJGJ0YvRjJGZ3JGWi1GLDYlUSVWMjEzRidGL0YyRmdyRlotRiw2JVElVjIyMkYnRi9GMkZnckZaLUYsNiVRJVYyMjNGJ0YvRjJGZ3JGWi1GLDYlUSVWMjMzRidGL0YyRmdyRlotRiw2JVElVjMxMUYnRi9GMkZnckZaLUYsNiVRJVYzMTJGJ0YvRjJGZ3JGWi1GLDYlUSVWMzEzRidGL0YyRmdyRlotRiw2JVElVjMyMkYnRi9GMkZnckZaLUYsNiVRJVYzMjNGJ0YvRjJGZ3JGWi1GLDYlUSVWMzMzRidGL0YyRmdyRmZwRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZmcEY5RjktRiw2I1EhRidGZnBGOQ==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L947" drawlabel="true">
<Input>
<Text-field prompt="J2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkVTFhRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVElc3Vic0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRKEZyb21KZXRGJ0YvRjItRlM2JC1GIzYoLUYsNiVRJFNMVkYnRi9GMi1GUzYmLUYjNiUtSSNtbkdGJDYkUSIxRidGOS8lK2V4ZWN1dGFibGVHRj1GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEoRGVwVmFyc0YnRi9GMkZjb0Y5RjlGW3AtRiw2JVEjVTFGJ0YvRjJGY29GOUY5RmNvRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkVTFhRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVElc3Vic0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRKEZyb21KZXRGJ0YvRjItRlM2JC1GIzYoLUYsNiVRJFNMVkYnRi9GMi1GUzYmLUYjNiUtSSNtbkdGJDYkUSIxRidGOS8lK2V4ZWN1dGFibGVHRj1GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEoRGVwVmFyc0YnRi9GMkZjb0Y5RjlGW3AtRiw2JVEjVTFGJ0YvRjJGY29GOUY5RmNvRjk=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LCoqLCMiIiIiIiNGJSwqKiwtSSVkaWZmRyUqcHJvdGVjdGVkRzYkLUkidUc2IjYlSSJ0R0YrSSJ4R0YrSSJ5R0YrRjJGJSktLS1JI0BARzYkRitJKF9zeXNsaWJHRi82JEkiREdGOUYmNiNJInBHRi82Iy1GKjYkRi1GMUYmRiUtRio2JEYtRjNGJS1JJVYxMjNHRi82JUZARilGQkYlLUY+Rj9GJSEiIiouRiZGJUYpRiVGNUYlRkJGJUZERiUpLS1GPEY9Rj9GJkYlRiUqKCIiJUYlLS0tRjg2JEY8IiIkRj1GP0YlKUZHRiZGJUYlKioiIzdGJUZHRiVGS0YlRjVGJUZIRiVGR0ZILCYqJkY1RiVGR0YlRkgqJkYmRiVGSkYlRiVGSC1GKjYkRkBGMUYlRiUqKiwmKipGS0YlRilGJUZERiVGQkYlRiUqJkZORiVGR0YlRkhGJUZHRkhGKUZILUYqNiRGQEYyRiVGJSoqRmduRiVGR0ZIRkJGSC1GKjYkRkBGM0YlRiUqJkZERiUtRio2JEYpRjNGJUYl</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L945" drawlabel="true">
<Input>
<Text-field prompt="J2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkVTJhRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVElc3Vic0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRKEZyb21KZXRGJ0YvRjItRlM2JC1GIzYnLUYsNiVRJFNMVkYnRi9GMi1GUzYmLUYjNiQtSSNtbkdGJDYkUSIxRidGOUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUShEZXBWYXJzRidGL0YyRjlGOUZpby1GLDYlUSNVMkYnRi9GMkY5RjkvJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkVTJhRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVElc3Vic0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRKEZyb21KZXRGJ0YvRjItRlM2JC1GIzYnLUYsNiVRJFNMVkYnRi9GMi1GUzYmLUYjNiQtSSNtbkdGJDYkUSIxRidGOUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUShEZXBWYXJzRidGL0YyRjlGOUZpby1GLDYlUSNVMkYnRi9GMkY5RjkvJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LCoqLiMiIiIiIiNGJS1JJWRpZmZHJSpwcm90ZWN0ZWRHNiQtSSJ1RzYiNiVJInRHRilJInhHRilJInlHRilGMEYlLCwqKiktLS1JI0BARzYkRilJKF9zeXNsaWJHRi02JEkiREdGOUYmNiNJInBHRi02Iy1GKDYkRitGL0YmRiUtRig2JEYrRjFGJS1JJVYyMjNHRi02JUZARidGQkYlLUY+Rj9GJUYlKixGJkYlRjVGJUZCRiVGREYlKS0tRjxGPUY/RiZGJSEiIiooIiIlRiVGR0YlRjRGJUZMKipGTkYlRkdGJS0tLUY4NiRGPCIiJEY9Rj9GJUZKRiVGJSooRk5GJUZJRiVGNUYlRkxGJUZHRkwsJiomRjVGJUZHRiVGTComRiZGJUZJRiVGJUZMLUYoNiRGQEYvRiVGTCosRkdGTEZCRiVGSkYlRkRGJS1GKDYkRkBGMEYlRiUqLkYnRiVGSkYlLCYqJkZERiVGQkYlRiVGTkYlRiVGR0ZMRkJGTC1GKDYkRkBGMUYlRiUqJkZERiUtRig2JEYnRjFGJUYl</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L946" drawlabel="true">
<Input>
<Text-field prompt="J2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkVTNhRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVElc3Vic0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRKEZyb21KZXRGJ0YvRjItRlM2JC1GIzYnLUYsNiVRJFNMVkYnRi9GMi1GUzYmLUYjNiQtSSNtbkdGJDYkUSIxRidGOUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUShEZXBWYXJzRidGL0YyRjlGOUZpby1GLDYlUSNVM0YnRi9GMkY5RjkvJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkVTNhRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVElc3Vic0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRKEZyb21KZXRGJ0YvRjItRlM2JC1GIzYnLUYsNiVRJFNMVkYnRi9GMi1GUzYmLUYjNiQtSSNtbkdGJDYkUSIxRidGOUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUShEZXBWYXJzRidGL0YyRjlGOUZpby1GLDYlUSNVM0YnRi9GMkY5RjkvJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LCoqJiwmKi4jIiIiIiIjRictSSVkaWZmRyUqcHJvdGVjdGVkRzYkLUkidUc2IjYlSSJ0R0YrSSJ4R0YrSSJ5R0YrRjJGJy1JInBHRi82Iy1GKjYkRi1GMSEiIi0tLUkjQEBHNiRGK0koX3N5c2xpYkdGLzYkSSJER0Y+Rig2I0Y1RjZGJy1GKjYkRi1GM0YnLUklVjMyM0dGLzYlRjdGKUZDRidGJyosRihGJywoKiZGNEYnKUY6RihGJ0Y5KihGNEYnLS0tRj02JEZBIiIkRkJGNkYnLS1GQUZCRjZGJ0YnKiYpRlJGKEYnRjpGJ0Y5RidGNEY5RkNGJywmKiZGOkYnRjRGJ0Y5KiZGKEYnRlVGJ0YnRjlGOUYnLUYqNiRGN0YxRidGJyomLCYqKkY0RjlGQ0YnRlJGJ0ZFRidGJyosIiIlRidGNEY5RkNGJ0ZSRidGKUY5RidGJy1GKjYkRjdGMkYnRicqLEY0RjlGUkYnRilGJ0ZFRictRio2JEY3RjNGJ0YnKiZGRUYnLUYqNiRGKUYzRidGJw==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L978" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L966" drawlabel="true">
<Input>
<Text-field prompt="M &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkVTFhRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEoRnJvbUpldEYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRKXNpbXBsaWZ5RidGL0YyLUZTNiQtRiM2Ji1GLDYlUSlQdWxsYmFja0YnRi9GMi1GUzYkLUYjNigtRiw2JVEmZGVUUkFGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSVzdWJzRidGL0YyLUZTNiQtRiM2KS1GLDYlUSRTTFZGJ0YvRjItRlM2Ji1GIzYkLUkjbW5HRiQ2JFEiMUYnRjlGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmJvLUYsNiVRJlRvSmV0RidGL0YyLUZTNiQtRiM2Ky1GLDYlUSNVMUYnRi9GMkZiby1GLDYlUShEZXBWYXJzRidGL0YyRmJvLUYsNiVRKW5vdGF0aW9uRidGL0YyLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRK2pldG51bWJlcnNGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOUZockY5RjlGaHJGOUY5RmhyRjlGOUZib0ZcckZockY5RjlGaHJGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkVTFhRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEoRnJvbUpldEYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRKXNpbXBsaWZ5RidGL0YyLUZTNiQtRiM2Ji1GLDYlUSlQdWxsYmFja0YnRi9GMi1GUzYkLUYjNigtRiw2JVEmZGVUUkFGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSVzdWJzRidGL0YyLUZTNiQtRiM2KS1GLDYlUSRTTFZGJ0YvRjItRlM2Ji1GIzYkLUkjbW5HRiQ2JFEiMUYnRjlGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmJvLUYsNiVRJlRvSmV0RidGL0YyLUZTNiQtRiM2Ky1GLDYlUSNVMUYnRi9GMkZiby1GLDYlUShEZXBWYXJzRidGL0YyRmJvLUYsNiVRKW5vdGF0aW9uRidGL0YyLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRK2pldG51bWJlcnNGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOUZockY5RjlGaHJGOUY5RmhyRjlGOUZib0ZcckZockY5RjlGaHJGOQ==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LCQqLiIiIyIiIiwsKi4tLUkiREc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjSSJwR0YuNiMtSSVkaWZmR0YsNiQtSSJ1R0YuNiVJInRHRixJInhHRixJInlHRixGOEYlLUYzNiRGNUY5RiUtRjM2JEY1RjpGJS0tLUkjQEBHRis2JEYqIiIkRi9GMUYlLUYzNiRGMkY4RiUtRjBGMUYlRiUqLClGKEYkRiVGO0YlRj1GJS0tLUZCNiRGKkYkRi9GMUYlRkVGJSEiIioqIiIlRiVGSUYlRkdGJS1GMzYkRjtGOkYlRiUqKkYkRiVGSkYlKUZHRiRGJUZRRiVGTiosRkdGJUY7RiVGPUYlKUZKRiRGJUZFRiVGTkYlLCYqJkZKRiVGR0YlRk4qJkYkRiVGSUYlRiVGTkY7Rk5GPUZORihGTkYl</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L967" drawlabel="true">
<Input>
<Text-field prompt="J2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkVTJhRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEoRnJvbUpldEYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRKXNpbXBsaWZ5RidGL0YyLUZTNiQtRiM2JS1GLDYlUSlQdWxsYmFja0YnRi9GMi1GUzYkLUYjNictRiw2JVEmZGVUUkFGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSVzdWJzRidGL0YyLUZTNiQtRiM2KC1GLDYlUSRTTFZGJ0YvRjItRlM2Ji1GIzYkLUkjbW5HRiQ2JFEiMUYnRjlGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmJvLUYsNiVRJlRvSmV0RidGL0YyLUZTNiQtRiM2Ki1GLDYlUSNVMkYnRi9GMkZiby1GLDYlUShEZXBWYXJzRidGL0YyRmJvLUYsNiVRKW5vdGF0aW9uRidGL0YyLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRK2pldG51bWJlcnNGJ0YvRjJGOUY5RjlGOUY5RjlGOUY5RmJvRlxyRjlGOS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkVTJhRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEoRnJvbUpldEYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRKXNpbXBsaWZ5RidGL0YyLUZTNiQtRiM2JS1GLDYlUSlQdWxsYmFja0YnRi9GMi1GUzYkLUYjNictRiw2JVEmZGVUUkFGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSVzdWJzRidGL0YyLUZTNiQtRiM2KC1GLDYlUSRTTFZGJ0YvRjItRlM2Ji1GIzYkLUkjbW5HRiQ2JFEiMUYnRjlGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmJvLUYsNiVRJlRvSmV0RidGL0YyLUZTNiQtRiM2Ki1GLDYlUSNVMkYnRi9GMkZiby1GLDYlUShEZXBWYXJzRidGL0YyRmJvLUYsNiVRKW5vdGF0aW9uRidGL0YyLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRK2pldG51bWJlcnNGJ0YvRjJGOUY5RjlGOUY5RjlGOUY5RmJvRlxyRjlGOS8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkVTJhRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEjOj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GIzYnLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZVLUkmbWZyYWNHRiQ2KC1GIzYqLUkjbW5HRiQ2JFEiMkYnRjktRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZeby1JKG1mZW5jZWRHRiQ2JC1GIzYoLUZYNigtRiM2Ji1GNjYtUSsmUGFydGlhbEQ7RidGOUY7Rj5GQEZCRkRGRkZIRl1vRl9vLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjktRiM2Ji1GIzYnRmlvLUYsNiVRInhGJ0YvRjJGXHBGX3BGOUZccEZfcEY5LyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZdcS8lKWJldmVsbGVkR0Y9RmpuLUYjNigtRiw2JVEidUYnRi9GMi1GNjYuUTAmQXBwbHlGdW5jdGlvbjtGJy8lK2V4ZWN1dGFibGVHRj1GOUY7Rj5GQEZCRkRGRkZIRl1vRl9vLUZhbzYkLUYjNiotRiw2JVEidEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRl1vL0ZOUSwwLjMzMzMzMzNlbUYnRmVwRmNyLUYsNiVRInlGJ0YvRjJGXHBGX3BGOUY5RlxwRl9wRjlGXHBGX3BGOUY5RmpuLUZhbzYkLUYjNi1GUS1GIzYqLUYjNigtRiw2JVEicEYnRi9GMkZncS1GYW82JC1GIzYmLUYjNigtRlg2KEZnby1GIzYmLUYjNidGaW9GYHJGXHBGX3BGOUZccEZfcEY5RmhwRltxRl5xRmBxRmpuRmJxRlxwRl9wRjlGXHBGX3BGOUY5RlxwRl9wRjlGam4tRmFvNiQtRiM2KC1GWDYoRmdvLUYjNiYtRiM2J0Zpb0ZpckZccEZfcEY5RlxwRl9wRjlGaHBGW3FGXnFGYHFGam5GYnFGXHBGX3BGOUY5RmpuLUklbXN1cEdGJDYlLUYjNigtRiM2KC1GXnU2Ji1GLDYlUSJERicvRjBGPUY5LUZhbzYkRmZuRjkvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnL0krbXNlbWFudGljc0dGJFEjQEBGJ0ZncS1GYW82JC1GIzYmRmRzRlxwRl9wRjlGOUZccEZfcEY5RmdxRmdzRlxwRl9wRjlGZm5GXHZGam4tRmFvNiQtRiM2KC1GWDYoLUYjNiYtRl51NiVGaW9GZm5GXHZGXHBGX3BGOS1GIzYmLUYjNidGaW8tRl51NiVGYHJGZm5GXHZGXHBGX3BGOUZccEZfcEY5RmhwRltxRl5xRmBxRmpuRmJxRlxwRl9wRjlGOUY5LUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkhGVEZWLUYjNiwtRiM2KC1GIzYoRmZ1RmdxRmJ2RlxwRl9wRjlGZ3FGZ3NGXHBGX3BGOUZqbkZjdEZqbkZmdkZqbi1GIzYoLUYjNigtRl51NiZGZnUtRmFvNiQtRmduNiRRIjNGJ0Y5RjlGXHZGX3ZGZ3FGYnZGXHBGX3BGOUZncUZnc0ZccEZfcEY5RmpuRmJzRjktRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSEZURlYtRiM2Ki1GXnU2JUZbeEZmbkZcdkZqbkZjdEZqbkZmdkZqbkZgdUY5Rmp4LUYjNigtRmduNiRRIjRGJ0Y5RmpuLUZedTYlRlt4Rmd4Rlx2RmpuLUZhbzYkLUYjNigtRlg2KEZcdy1GIzYoRlt1RmpuRmF0RlxwRl9wRjlGaHBGW3FGXnFGYHFGam5GYnFGXHBGX3BGOUY5RjlGZnctRiM2LEZmbkZqbkZbeEZqbkZoeUZqbkZgdUZqbkZic0Y5RjlGOUZccEZfcEY5LUYjNipGYnNGam4tRmFvNiQtRiM2J0ZRLUYjNiZGYHVGam5GYnNGOUZmdy1GIzYmRmZuRmpuRl95RjlGOUY5RmpuRmN0RlxwRl9wRjlGaHBGW3FGXnFGYHFGXHBGX3BGOUZccEZfcEY5">LCQqLiIiIyIiIi1JJWRpZmZHJSpwcm90ZWN0ZWRHNiQtSSJ1RzYiNiVJInRHRihJInhHRihJInlHRihGL0YlLCwqKi1JInBHRiw2Iy1GJzYkRipGLkYlLUYnNiRGKkYwRiUpLS0tSSNAQEc2JEYoSShfc3lzbGliR0YsNiRJIkRHRj9GJDYjRjRGNUYkRiUtRic2JEY2Ri5GJSEiIiosLS1GQkZDRjVGJUY4RiVGREYlLS0tRj42JEZCIiIkRkNGNUYlRjNGJUYlKiopRkhGJEYlRjhGJUZERiVGO0YlRkYqKCIiJUYlKUZIRk5GJS1GJzYkRjZGMEYlRkYqLEYkRiVGSEYlRlRGJUY7RiVGM0YlRiVGJUYzRkYsJiomRjtGJUYzRiVGRiomRiRGJUZQRiVGJUZGRjhGRkZG</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L973" drawlabel="true">
<Input>
<Text-field prompt="J2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkVTNhRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEoRnJvbUpldEYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRKXNpbXBsaWZ5RidGL0YyLUZTNiQtRiM2JS1GLDYlUSlQdWxsYmFja0YnRi9GMi1GUzYkLUYjNictRiw2JVEmZGVUUkFGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSVzdWJzRidGL0YyLUZTNiQtRiM2KC1GLDYlUSRTTFZGJ0YvRjItRlM2Ji1GIzYkLUkjbW5HRiQ2JFEiMUYnRjlGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmJvLUYsNiVRJlRvSmV0RidGL0YyLUZTNiQtRiM2Ki1GLDYlUSNVM0YnRi9GMkZiby1GLDYlUShEZXBWYXJzRidGL0YyRmJvLUYsNiVRKW5vdGF0aW9uRidGL0YyLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRK2pldG51bWJlcnNGJ0YvRjJGOUY5RjlGOUY5RjlGOUY5RmJvRlxyRjlGOS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkVTNhRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEoRnJvbUpldEYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRKXNpbXBsaWZ5RidGL0YyLUZTNiQtRiM2JS1GLDYlUSlQdWxsYmFja0YnRi9GMi1GUzYkLUYjNictRiw2JVEmZGVUUkFGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSVzdWJzRidGL0YyLUZTNiQtRiM2KC1GLDYlUSRTTFZGJ0YvRjItRlM2Ji1GIzYkLUkjbW5HRiQ2JFEiMUYnRjlGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmJvLUYsNiVRJlRvSmV0RidGL0YyLUZTNiQtRiM2Ki1GLDYlUSNVM0YnRi9GMkZiby1GLDYlUShEZXBWYXJzRidGL0YyRmJvLUYsNiVRKW5vdGF0aW9uRidGL0YyLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRK2pldG51bWJlcnNGJ0YvRjJGOUY5RjlGOUY5RjlGOUY5RmJvRlxyRjlGOS8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LCQqLCIiIyIiIiwwKi5GJEYlLUkicEc2IjYjLUklZGlmZkclKnByb3RlY3RlZEc2JC1JInVHRio2JUkidEdGLkkieEdGLkkieUdGLkYzRiUtRi02JEYwRjRGJS1GLTYkRjBGNUYlKS0tLUkjQEBHNiRGLkkoX3N5c2xpYkdGKjYkSSJER0Y/RiQ2I0YpRitGJEYlLUYtNiRGLEYzRiUhIiIqLi0tRkJGQ0YrRiVGNkYlRjhGJS0tLUY+NiRGQiIiJEZDRitGJUZERiVGKEYlRiUqLClGSEYkRiVGNkYlRjhGJUY7RiVGREYlRiUqKiIiJUYlRjZGJSlGSEZORiUtRi02JEYsRjVGJUYlKi5GJEYlRihGJUY2RiVGSEYlRjtGJUZURiVGRioqRlJGJUZQRiVGKEYlLUYtNiRGNkY1RiVGJSoqRiRGJUY7RiUpRihGJEYlRlhGJUZGRiVGKEZGLCYqJkY7RiVGKEYlRkYqJkYkRiVGUEYlRiVGRkY2RkZGRg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L965" drawlabel="true">
<Input>
<Text-field prompt="J2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYmLUY2NiYtRiM2KC1GLDYlUSJ0RidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJ4RidGL0YyRkEtRiw2JVEieUYnRi9GMkZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GLDYlUSJNRidGL0YyRkVGRS1GQjYtUSI6RidGRUZHL0ZLRklGTEZORlBGUkZUL0ZXUSwwLjI3Nzc3NzhlbUYnL0ZaRmpvLyUrZXhlY3V0YWJsZUdGSUZF">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYmLUY2NiYtRiM2KC1GLDYlUSJ0RidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJ4RidGL0YyRkEtRiw2JVEieUYnRi9GMkZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GLDYlUSJNRidGL0YyRkVGRS1GQjYtUSI6RidGRUZHL0ZLRklGTEZORlBGUkZUL0ZXUSwwLjI3Nzc3NzhlbUYnL0ZaRmpvLyUrZXhlY3V0YWJsZUdGSUZF</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L925" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY3LUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVEjRXRGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictRiw2LVEqJmNvbG9uZXE7RidGL0YyRjVGN0Y5RjtGPUY/L0ZCUSwwLjI3Nzc3NzhlbUYnL0ZFRlMtRkc2JVEnZXZhbERHRidGSkZNLUkobWZlbmNlZEdGJDYkLUYjNiktRkc2JVE/RGlyZWN0aW9uYWxDb3ZhcmlhbnREZXJpdmF0aXZlRidGSkZNLUZZNiQtRiM2KC1GRzYlUSREX3RGJ0ZKRk0tRiw2LVEiLEYnRi9GMi9GNkZMRjdGOUY7Rj1GP0ZBL0ZFUSwwLjMzMzMzMzNlbUYnLUZHNiVRImdGJ0ZKRk1GYW8tRkc2JVEiQ0YnRkpGTUYvRi8tRiw2LVEiK0YnRi9GMkY1RjdGOUY7Rj1GPy9GQlEsMC4yMjIyMjIyZW1GJy9GRUZhcC1GRzYlUSRVMWFGJ0ZKRk0tRiw2LVEnJnNkb3Q7RidGL0YyRjVGN0Y5RjtGPUY/RkFGREZnb0YvRi8tRiw2LVEiOkYnRi9GMkY1RjdGOUY7Rj1GP0ZSRlQtSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdGQy8lJmRlcHRoR0ZhcS8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GXXE2JkZfcUZicUZkcS9GZ3FRJWF1dG9GJy1GRzYlUSNFeEYnRkpGTUZPRlUtRlk2JC1GIzYqRmduLUZZNiQtRiM2KS1GRzYlUSREX3hGJ0ZKRk1GYW9GZ29GYW9Gam8vJStleGVjdXRhYmxlR0Y0Ri9GL0ZdcC1GRzYlUSRVMmFGJ0ZKRk1GZnBGZ29GW3NGL0YvRmlwRlxxLUZHNiVRI0V5RidGSkZNRk9GVS1GWTYkLUYjNilGZ24tRlk2JC1GIzYoLUZHNiVRJERfeUYnRkpGTUZhb0Znb0Zhb0Zqb0YvRi9GXXAtRkc2JVEkVTNhRidGSkZNRmZwRmdvRi9GL0ZpcEZbc0Yv">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY3LUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVEjRXRGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictRiw2LVEqJmNvbG9uZXE7RidGL0YyRjVGN0Y5RjtGPUY/L0ZCUSwwLjI3Nzc3NzhlbUYnL0ZFRlMtRkc2JVEnZXZhbERHRidGSkZNLUkobWZlbmNlZEdGJDYkLUYjNiktRkc2JVE/RGlyZWN0aW9uYWxDb3ZhcmlhbnREZXJpdmF0aXZlRidGSkZNLUZZNiQtRiM2KC1GRzYlUSREX3RGJ0ZKRk0tRiw2LVEiLEYnRi9GMi9GNkZMRjdGOUY7Rj1GP0ZBL0ZFUSwwLjMzMzMzMzNlbUYnLUZHNiVRImdGJ0ZKRk1GYW8tRkc2JVEiQ0YnRkpGTUYvRi8tRiw2LVEiK0YnRi9GMkY1RjdGOUY7Rj1GPy9GQlEsMC4yMjIyMjIyZW1GJy9GRUZhcC1GRzYlUSRVMWFGJ0ZKRk0tRiw2LVEnJnNkb3Q7RidGL0YyRjVGN0Y5RjtGPUY/RkFGREZnb0YvRi8tRiw2LVEiOkYnRi9GMkY1RjdGOUY7Rj1GP0ZSRlQtSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdGQy8lJmRlcHRoR0ZhcS8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GXXE2JkZfcUZicUZkcS9GZ3FRJWF1dG9GJy1GRzYlUSNFeEYnRkpGTUZPRlUtRlk2JC1GIzYqRmduLUZZNiQtRiM2KS1GRzYlUSREX3hGJ0ZKRk1GYW9GZ29GYW9Gam8vJStleGVjdXRhYmxlR0Y0Ri9GL0ZdcC1GRzYlUSRVMmFGJ0ZKRk1GZnBGZ29GW3NGL0YvRmlwRlxxLUZHNiVRI0V5RidGSkZNRk9GVS1GWTYkLUYjNilGZ24tRlk2JC1GIzYoLUZHNiVRJERfeUYnRkpGTUZhb0Znb0Zhb0Zqb0YvRi9GXXAtRkc2JVEkVTNhRidGSkZNRmZwRmdvRi9GL0ZpcEZbc0Yv</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L926" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L927" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjc0FGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSZzb2x2ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUZTNiYtRiM2ZW8tRiw2JVEmRXEwMDBGJ0YvRjItRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIwRidGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRJkVxMDAxRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDAyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDExRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDEyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDIyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTAwRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTAxRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTAyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTExRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTEyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTIyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjAwRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjAxRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjAyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjExRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjEyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjIyRidGL0YyRmhuRltvLyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRl9vLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGY28vRk5GZG8tRlM2Ji1GIzZHLUYsNiVRJWEwMDBGJ0YvRjJGX28tRiw2JVElYTAwMUYnRi9GMkZfby1GLDYlUSVhMDAyRidGL0YyRl9vLUYsNiVRJWEwMTBGJ0YvRjJGX28tRiw2JVElYTAxMUYnRi9GMkZfby1GLDYlUSVhMDEyRidGL0YyRl9vLUYsNiVRJWEwMjBGJ0YvRjJGX28tRiw2JVElYTAyMUYnRi9GMkZfby1GLDYlUSVhMDIyRidGL0YyRl9vLUYsNiVRJWExMDFGJ0YvRjJGX28tRiw2JVElYTEwMkYnRi9GMkZfby1GLDYlUSVhMTExRidGL0YyRl9vLUYsNiVRJWExMTJGJ0YvRjJGX28tRiw2JVElYTEyMUYnRi9GMkZfby1GLDYlUSVhMTIyRidGL0YyRl9vLUYsNiVRJWEyMDJGJ0YvRjJGX28tRiw2JVElYTIxMkYnRi9GMkZfby1GLDYlUSVhMjIyRidGL0YyRmpyRjlGOS9GXXNRIltGJy9GYHNRIl1GJ0ZqckY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GanJGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjc0FGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSZzb2x2ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUZTNiYtRiM2ZW8tRiw2JVEmRXEwMDBGJ0YvRjItRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIwRidGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRJkVxMDAxRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDAyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDExRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDEyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDIyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTAwRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTAxRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTAyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTExRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTEyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTIyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjAwRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjAxRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjAyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjExRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjEyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjIyRidGL0YyRmhuRltvLyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRl9vLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGY28vRk5GZG8tRlM2Ji1GIzZHLUYsNiVRJWEwMDBGJ0YvRjJGX28tRiw2JVElYTAwMUYnRi9GMkZfby1GLDYlUSVhMDAyRidGL0YyRl9vLUYsNiVRJWEwMTBGJ0YvRjJGX28tRiw2JVElYTAxMUYnRi9GMkZfby1GLDYlUSVhMDEyRidGL0YyRl9vLUYsNiVRJWEwMjBGJ0YvRjJGX28tRiw2JVElYTAyMUYnRi9GMkZfby1GLDYlUSVhMDIyRidGL0YyRl9vLUYsNiVRJWExMDFGJ0YvRjJGX28tRiw2JVElYTEwMkYnRi9GMkZfby1GLDYlUSVhMTExRidGL0YyRl9vLUYsNiVRJWExMTJGJ0YvRjJGX28tRiw2JVElYTEyMUYnRi9GMkZfby1GLDYlUSVhMTIyRidGL0YyRl9vLUYsNiVRJWEyMDJGJ0YvRjJGX28tRiw2JVElYTIxMkYnRi9GMkZfby1GLDYlUSVhMjIyRidGL0YyRmpyRjlGOS9GXXNRIltGJy9GYHNRIl1GJ0ZqckY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GanJGOQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L964" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjQzFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSdldmFsREdGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Jy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmVuLUYsNiVRJXN1YnNGJ0YvRjItRlM2JC1GIzYmLUZTNiYtRiM2JS1GLDYlUSNvcEYnRi9GMi1GUzYkLUYjNiVGYm8tRlM2JC1GIzYkLUYsNiVRI3NBRidGL0YyRjlGOUY5RjlGOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRlovRk5RLDAuMzMzMzMzM2VtRictRiw2JVEiQ0YnRi9GMkY5RjlGV0Y5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjQzFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSdldmFsREdGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Jy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmVuLUYsNiVRJXN1YnNGJ0YvRjItRlM2JC1GIzYmLUZTNiYtRiM2JS1GLDYlUSNvcEYnRi9GMi1GUzYkLUYjNiVGYm8tRlM2JC1GIzYkLUYsNiVRI3NBRidGL0YyRjlGOUY5RjlGOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRlovRk5RLDAuMzMzMzMzM2VtRictRiw2JVEiQ0YnRi9GMkY5RjlGV0Y5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L918" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEnZXZhbERHRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNi0tRiw2JVE0Q292YXJpYW50RGVyaXZhdGl2ZUYnRi9GMi1GNjYkLUYjNiYtRiw2JVEiZ0YnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGTC8lKnN5bW1ldHJpY0dGTC8lKGxhcmdlb3BHRkwvJS5tb3ZhYmxlbGltaXRzR0ZMLyUnYWNjZW50R0ZMLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEjQzFGJ0YvRjJGSEZILUZFNi1RIitGJ0ZIRkovRk5GTEZPRlFGU0ZVRlcvRlpRLDAuMjIyMjIyMmVtRicvRmduRmFvLUZFNi1RIn5GJ0ZIRkpGX29GT0ZRRlNGVUZXRlkvRmduRmVuRkFGY28tRkU2LVEiJkYnRkhGSkZfb0ZPRlFGU0ZVRldGWUZmby1GLDYlUSJ0RidGL0YyRmNvLUY2NiQtRiM2MS1GLDYlUSRVMWFGJ0YvRjItRkU2LVEnJnNkb3Q7RidGSEZKRl9vRk9GUUZTRlVGV0ZZRmZvLUYsNiVRI2R0RidGL0YyRlxvRmNvLUYsNiVRJFUyYUYnRi9GMkZkcC1GLDYlUSNkeEYnRi9GMkZcb0Zjby1GLDYlUSRVM2FGJ0YvRjJGY29GZHAtRiw2JVEjZHlGJ0YvRjJGSEZIRkhGSC1GRTYtUSI7RidGSEZKRk1GT0ZRRlNGVUZXRlkvRmduUSwwLjI3Nzc3NzhlbUYnLyUrZXhlY3V0YWJsZUdGTEZI">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEnZXZhbERHRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNi0tRiw2JVE0Q292YXJpYW50RGVyaXZhdGl2ZUYnRi9GMi1GNjYkLUYjNiYtRiw2JVEiZ0YnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGTC8lKnN5bW1ldHJpY0dGTC8lKGxhcmdlb3BHRkwvJS5tb3ZhYmxlbGltaXRzR0ZMLyUnYWNjZW50R0ZMLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEjQzFGJ0YvRjJGSEZILUZFNi1RIitGJ0ZIRkovRk5GTEZPRlFGU0ZVRlcvRlpRLDAuMjIyMjIyMmVtRicvRmduRmFvLUZFNi1RIn5GJ0ZIRkpGX29GT0ZRRlNGVUZXRlkvRmduRmVuRkFGY28tRkU2LVEiJkYnRkhGSkZfb0ZPRlFGU0ZVRldGWUZmby1GLDYlUSJ0RidGL0YyRmNvLUY2NiQtRiM2MS1GLDYlUSRVMWFGJ0YvRjItRkU2LVEnJnNkb3Q7RidGSEZKRl9vRk9GUUZTRlVGV0ZZRmZvLUYsNiVRI2R0RidGL0YyRlxvRmNvLUYsNiVRJFUyYUYnRi9GMkZkcC1GLDYlUSNkeEYnRi9GMkZcb0Zjby1GLDYlUSRVM2FGJ0YvRjJGY29GZHAtRiw2JVEjZHlGJ0YvRjJGSEZIRkhGSC1GRTYtUSI7RidGSEZKRk1GT0ZRRlNGVUZXRlkvRmduUSwwLjI3Nzc3NzhlbUYnLyUrZXhlY3V0YWJsZUdGTEZI</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEiMEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSNkdEYnRi9GMkY1Rk9GNUZPRjk=">LUkkX0RHRzYiNiM3JDclUSd0ZW5zb3JGJEkiTUdGJDckNyVRKGNvdl9iYXNGJEYsRiw3IjcjNyQ3JSIiIkYxRjEiIiE=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L917" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY+LUkjbWlHRiQ2JVEjUjFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSJ+RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkwtRjY2LVEqJmNvbG9uZXE7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjI3Nzc3NzhlbUYnL0ZORlNGNS1GLDYlUTBDdXJ2YXR1cmVUZW5zb3JGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSNDMUYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGUkZULUYsNiVRJVJpYzFGJ0YvRjJGNUZPRjUtRiw2JVEsUmljY2lUZW5zb3JGJ0YvRjItRlk2JC1GIzYlRitGam5GOUY5RlxvLUYsNiVRI1QxRidGL0YyRjVGT0Y1LUYsNiVRMlN5bW1ldHJpemVJbmRpY2VzRidGL0YyLUZZNiQtRiM2LEZfby1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRkovRk5RLDAuMzMzMzMzM2VtRidGNS1GWTYmLUYjNigtSSNtbkdGJDYkUSIxRidGOUZjcEY1LUZecTYkUSIyRidGOUZqbkY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGY3BGNS1JI21zR0YkNiNRKlN5bW1ldHJpY0YnLUYsNiNRIUYnRmpuRjlGOUZcby1GLDYlUSRSZXNGJ0YvRjJGTy1GLDYlUSdldmFsREdGJ0YvRjItRlk2JC1GIzYqRmlvRjUtRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORl9zRjUtRiw2JVEiVkYnRi9GMi1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRImdGJ0YvRjJGOUY5RlxvRmpuRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY+LUkjbWlHRiQ2JVEjUjFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSJ+RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkwtRjY2LVEqJmNvbG9uZXE7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjI3Nzc3NzhlbUYnL0ZORlNGNS1GLDYlUTBDdXJ2YXR1cmVUZW5zb3JGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSNDMUYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGUkZULUYsNiVRJVJpYzFGJ0YvRjJGNUZPRjUtRiw2JVEsUmljY2lUZW5zb3JGJ0YvRjItRlk2JC1GIzYlRitGam5GOUY5RlxvLUYsNiVRI1QxRidGL0YyRjVGT0Y1LUYsNiVRMlN5bW1ldHJpemVJbmRpY2VzRidGL0YyLUZZNiQtRiM2LEZfby1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRkovRk5RLDAuMzMzMzMzM2VtRidGNS1GWTYmLUYjNigtSSNtbkdGJDYkUSIxRidGOUZjcEY1LUZecTYkUSIyRidGOUZqbkY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGY3BGNS1JI21zR0YkNiNRKlN5bW1ldHJpY0YnLUYsNiNRIUYnRmpuRjlGOUZcby1GLDYlUSRSZXNGJ0YvRjJGTy1GLDYlUSdldmFsREdGJ0YvRjItRlk2JC1GIzYqRmlvRjUtRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORl9zRjUtRiw2JVEiVkYnRi9GMi1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRImdGJ0YvRjJGOUY5RlxvRmpuRjk=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L963" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZFLUkjbWlHRiQ2JVEmTkVRdHRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUTBDb250cmFjdEluZGljZXNGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Li1GLDYlUSRSZXNGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmhuL0ZORmluLUYsNiVRJERfdEYnRi9GMkZcby1GNjYtUSImRidGOUY7Rj5GQEZCRkRGRkZIRmhuRl9vLUYsNiVRInRGJ0YvRjJGXG9GYG9GWi1GUzYmLUYjNiYtRlM2Ji1GIzYmLUkjbW5HRiQ2JFEiMUYnRjlGWkZhcEY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGWi1GUzYmLUYjNiYtRmJwNiRRIjJGJ0Y5RlpGX3FGOUY5RmVwRmhwRjlGOUZlcEZocEY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEmTkVRdHhGJ0YvRjJGNUZPLUZTNiQtRiM2LkZXRlpGXG9GYG9GXG9GY29GZm9GXG8tRiw2JVEkRF94RidGL0YyRlpGaW9GOUY5RmJxLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRmluLyUmZGVwdGhHRmRyLyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUYsNiVRJk5FUXR5RidGL0YyRjVGTy1GUzYkLUYjNi5GV0ZaRlxvRmBvRlxvRmNvRmZvRlxvLUYsNiVRJERfeUYnRi9GMkZaRmlvRjlGOUZicS1GLDYlUSZORVF4eEYnRi9GMkY1Rk8tRlM2JC1GIzYuRldGWkZcb0ZcckZcb0Zjb0Zmb0Zcb0ZcckZaRmlvRjlGOUZicUZfci1GLDYlUSZORVF4eUYnRi9GMkY1Rk8tRlM2JC1GIzYuRldGWkZcb0ZcckZcb0Zjb0Zmb0Zcb0Zjc0ZaRmlvRjlGOUZicUZcby1GLDYlUSZORVF5eUYnRi9GMkY1Rk8tRlM2JC1GIzYuRldGWkZcb0Zjc0Zcb0Zjb0Zmb0Zcb0Zjc0ZaRmlvRjlGOUZicS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZFLUkjbWlHRiQ2JVEmTkVRdHRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUTBDb250cmFjdEluZGljZXNGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Li1GLDYlUSRSZXNGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmhuL0ZORmluLUYsNiVRJERfdEYnRi9GMkZcby1GNjYtUSImRidGOUY7Rj5GQEZCRkRGRkZIRmhuRl9vLUYsNiVRInRGJ0YvRjJGXG9GYG9GWi1GUzYmLUYjNiYtRlM2Ji1GIzYmLUkjbW5HRiQ2JFEiMUYnRjlGWkZhcEY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGWi1GUzYmLUYjNiYtRmJwNiRRIjJGJ0Y5RlpGX3FGOUY5RmVwRmhwRjlGOUZlcEZocEY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEmTkVRdHhGJ0YvRjJGNUZPLUZTNiQtRiM2LkZXRlpGXG9GYG9GXG9GY29GZm9GXG8tRiw2JVEkRF94RidGL0YyRlpGaW9GOUY5RmJxLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRmluLyUmZGVwdGhHRmRyLyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUYsNiVRJk5FUXR5RidGL0YyRjVGTy1GUzYkLUYjNi5GV0ZaRlxvRmBvRlxvRmNvRmZvRlxvLUYsNiVRJERfeUYnRi9GMkZaRmlvRjlGOUZicS1GLDYlUSZORVF4eEYnRi9GMkY1Rk8tRlM2JC1GIzYuRldGWkZcb0ZcckZcb0Zjb0Zmb0Zcb0ZcckZaRmlvRjlGOUZicUZfci1GLDYlUSZORVF4eUYnRi9GMkY1Rk8tRlM2JC1GIzYuRldGWkZcb0ZcckZcb0Zjb0Zmb0Zcb0Zjc0ZaRmlvRjlGOUZicUZcby1GLDYlUSZORVF5eUYnRi9GMkY1Rk8tRlM2JC1GIzYuRldGWkZcb0Zjc0Zcb0Zjb0Zmb0Zcb0Zjc0ZaRmlvRjlGOUZicS8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L922" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L923" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYqLUY2NiYtRiM2KC1GLDYlUSJ0RidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJ4RidGL0YyRkEtRiw2JVEieUYnRi9GMkZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GNjYmLUYjNiQtRiw2JVEidUYnRi9GMkZFRkVGXG9GX29GQS1GLDYlUSNKMkYnRi9GMkZBLUkjbW5HRiQ2JFEiNEYnRkVGRUZFLUZCNi1RIjpGJ0ZFRkcvRktGSUZMRk5GUEZSRlQvRldRLDAuMjc3Nzc3OGVtRicvRlpGZXAvJStleGVjdXRhYmxlR0ZJRkU=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYqLUY2NiYtRiM2KC1GLDYlUSJ0RidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJ4RidGL0YyRkEtRiw2JVEieUYnRi9GMkZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GNjYmLUYjNiQtRiw2JVEidUYnRi9GMkZFRkVGXG9GX29GQS1GLDYlUSNKMkYnRi9GMkZBLUkjbW5HRiQ2JFEiNEYnRkVGRUZFLUZCNi1RIjpGJ0ZFRkcvRktGSUZMRk5GUEZSRlQvRldRLDAuMjc3Nzc3OGVtRicvRlpGZXAvJStleGVjdXRhYmxlR0ZJRkU=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L919" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2Jy1GLDYlUSNkZUYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSomY29sb25lcTtGJ0Y3LyUmZmVuY2VHRjYvJSpzZXBhcmF0b3JHRjYvJSlzdHJldGNoeUdGNi8lKnN5bW1ldHJpY0dGNi8lKGxhcmdlb3BHRjYvJS5tb3ZhYmxlbGltaXRzR0Y2LyUnYWNjZW50R0Y2LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYlUTlEaWZmZXJlbnRpYWxFcXVhdGlvbkRhdGFGJy9GNVEldHJ1ZUYnL0Y4USdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYmLUZZNiYtRiM2JC1GLDYlUSJGRidGNEY3RjdGNy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GOzYtUSIsRidGN0Y+L0ZBRlVGQkZERkZGSEZKL0ZNUSYwLjBlbUYnL0ZQUSwwLjMzMzMzMzNlbUYnLUZZNiYtRiM2JS1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGVEZWLUYjNiYtSSNtbkdGJDYkUSIxRidGN0Zkby1GaXA2JFEiMkYnRjdGNy8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRitGN0Y3Rl5vRmFvRjdGN0Y3RisvJStleGVjdXRhYmxlR0Y2Rjc=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2Jy1GLDYlUSNkZUYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSomY29sb25lcTtGJ0Y3LyUmZmVuY2VHRjYvJSpzZXBhcmF0b3JHRjYvJSlzdHJldGNoeUdGNi8lKnN5bW1ldHJpY0dGNi8lKGxhcmdlb3BHRjYvJS5tb3ZhYmxlbGltaXRzR0Y2LyUnYWNjZW50R0Y2LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYlUTlEaWZmZXJlbnRpYWxFcXVhdGlvbkRhdGFGJy9GNVEldHJ1ZUYnL0Y4USdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYmLUZZNiYtRiM2JC1GLDYlUSJGRidGNEY3RjdGNy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GOzYtUSIsRidGN0Y+L0ZBRlVGQkZERkZGSEZKL0ZNUSYwLjBlbUYnL0ZQUSwwLjMzMzMzMzNlbUYnLUZZNiYtRiM2JS1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGVEZWLUYjNiYtSSNtbkdGJDYkUSIxRidGN0Zkby1GaXA2JFEiMkYnRjdGNy8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRitGN0Y3Rl5vRmFvRjdGN0Y3RisvJStleGVjdXRhYmxlR0Y2Rjc=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjZGVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNigtRlA2Ji1GIzYmLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2KC1JI21uR0YkNiRRIjFGJ0Y5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRltvNiRRIjJGJ0Y5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjkvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0Zpb0ZccEY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRl5vLUZQNiYtRiM2Ji1GIzYqLUYjNipGZm8tRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSEZiby9GTkZjby1GWTYlRmVuLUYjNiZGZm9GaW9GXHBGOUZecEZfcS1GUDYkLUYjNigtSSZtZnJhY0dGJDYoLUYjNiYtRjY2LVEwJkRpZmZlcmVudGlhbEQ7RidGOUY7Rj5GQEZCRkRGRkZIRmJvRmJxRmlvRlxwRjktRiM2Ji1GIzYnRmByLUZZNiVGZW4tRiM2JkZqbkZpb0ZccEY5Rl5wRmlvRlxwRjlGaW9GXHBGOS8lLmxpbmV0aGlja25lc3NHRl1vLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRl9zLyUpYmV2ZWxsZWRHRj1GX3EtRiM2KC1GLDYlUSJwRidGL0YyLUY2Ni5RMCZBcHBseUZ1bmN0aW9uO0YnLyUrZXhlY3V0YWJsZUdGPUY5RjtGPkZARkJGREZGRkhGYm9GYnEtRlA2JC1GIzYmRmdyRmlvRlxwRjlGOUZpb0ZccEY5RmlvRlxwRjlGOUZfcS1GWTYlRmVuLUYjNihGam5GXm8tRltvNiRRIjNGJ0Y5RmlvRlxwRjlGXnBGOS1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORl11LUYjNihGZm9GX3FGZHNGX3EtRlk2JUZlbi1GIzYoRmZvRl5vRmZ0RmlvRlxwRjlGXnBGOUZpdC1GIzYqRmZvRl9xLUZZNiVGZW4tRiM2JkZmdEZpb0ZccEY5Rl5wRl9xRmdxRl9xRlhGOUZpdC1GIzYqRmNxRl9xRmd1Rl9xLUZQNiQtRiM2KC1GXHI2KC1GIzYmLUklbXN1cEdGJDYlRmByRmZvLyUxc3VwZXJzY3JpcHRzaGlmdEdGYHBGaW9GXHBGOS1GIzYmLUYjNidGYHItRmZ2NiVGZ3JGZm9GaHZGaW9GXHBGOUZpb0ZccEY5RltzRl1zRmBzRmJzRl9xRmRzRmlvRlxwRjlGOUZfcS1GWTYlRmVuLUYjNihGam5GXm9Gam5GaW9GXHBGOUZecEY5RjlGaW9GXHBGOUY5L0ZicFEiW0YnL0ZlcFEiXUYnRmlvRlxwRjlGOUZkd0Zmd0Zpb0ZccEY5">LUkkX0RHRzYiNiM3JDcnUSNERUYkUS5fVGVtcERHRnJhbWUyRiQ3JFEtZXZvbHV0aW9uYXJ5RiQiIiE8IyZJInVHRiQ2JCIiIiIiI0kjSjJHRiQ3IzckNyMiIiYsKioqRjJGMSZGLzYjRjJGMS1JJWRpZmZHJSpwcm90ZWN0ZWRHNiQtSSJwR0YkNiMmRi82I0YxRkNGMSZGLzYkRjEiIiRGMUYxKihGMkYxRkBGMSZGLzYkRjJGR0YxRjEqKkYyRjEmRi82I0ZHRjFGPEYxRi5GMUYxKipGOkYxRkxGMS1GPTYkRjxGQ0YxJkYvNiRGMUYxRjFGMQ==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L921" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEkZGUyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEoUHJvbG9uZ0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRI2RlRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictSSNtbkdGJDYkUSIyRidGOUY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEmZGVUUkFGJ0YvRjJGNS1GLDYlUS9UcmFuc2Zvcm1hdGlvbkYnRi9GMi1GUzYkLUYjNiRGK0Y5RjlGYG8vJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEkZGUyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEoUHJvbG9uZ0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRI2RlRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictSSNtbkdGJDYkUSIyRidGOUY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEmZGVUUkFGJ0YvRjJGNS1GLDYlUS9UcmFuc2Zvcm1hdGlvbkYnRi9GMi1GUzYkLUYjNiRGK0Y5RjlGYG8vJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L962" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L915" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkRXEwRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEpUHVsbGJhY2tGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSZkZVRSQUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRJlRvSmV0RidGL0YyLUZTNiQtRiM2Ki1GLDYlUSZORVF0dEYnRi9GMkZaLUYsNiVRKERlcFZhcnNGJ0YvRjJGWi1GLDYlUSlub3RhdGlvbkYnRi9GMi1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUStqZXRudW1iZXJzRidGL0YyRjlGOS8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmJwRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkRXEwRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEpUHVsbGJhY2tGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSZkZVRSQUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRJlRvSmV0RidGL0YyLUZTNiQtRiM2Ki1GLDYlUSZORVF0dEYnRi9GMkZaLUYsNiVRKERlcFZhcnNGJ0YvRjJGWi1GLDYlUSlub3RhdGlvbkYnRi9GMi1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUStqZXRudW1iZXJzRidGL0YyRjlGOS8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmJwRjk=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L952" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjVlNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSZzb2x2ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRJEVxMEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRIlZGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZfb0Y5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjVlNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSZzb2x2ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRJEVxMEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRIlZGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZfb0Y5</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L953" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZDLUkjbWlHRiQ2JVEkRXExRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEmbnVtZXJGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVzdWJzRidGL0YyLUZTNiQtRiM2Ky1GLDYlUSJWRidGL0YyLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRI1ZTRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEpUHVsbGJhY2tGJ0YvRjItRlM2JC1GIzYnLUYsNiVRJmRlVFJBRidGL0YyRmFvLUYsNiVRJlRvSmV0RidGL0YyLUZTNiQtRiM2Ki1GLDYlUSZORVF0eEYnRi9GMkZhby1GLDYlUShEZXBWYXJzRidGL0YyRmFvLUYsNiVRKW5vdGF0aW9uRidGL0YyRltvLUYsNiVRK2pldG51bWJlcnNGJ0YvRjJGOUY5RjlGOS1GLDYjUSFGJy8lK2V4ZWN1dGFibGVHRj1GOUY5RmlxRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0Zmby8lJmRlcHRoR0Zjci8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GLDYlUSRFcTJGJ0YvRjJGNUZPLUZTNiQtRiM2JUZXLUZTNiQtRiM2KkZobkZbb0Zeb0Zhb0Zpby1GUzYkLUYjNidGYHBGYW9GY3AtRlM2JC1GIzYqLUYsNiVRJk5FUXR5RidGL0YyRmFvRl1xRmFvRmBxRltvRmNxRjlGOUY5RjlGZnFGOUY5RjlGOUZbckZeci1GLDYlUSRFcTNGJ0YvRjJGNUZPLUZTNiQtRiM2JUZXLUZTNiQtRiM2KkZobkZbb0Zeb0Zhb0Zpby1GUzYkLUYjNidGYHBGYW9GY3AtRlM2JC1GIzYqLUYsNiVRJk5FUXh4RidGL0YyRmFvRl1xRmFvRmBxRltvRmNxRjlGOUY5RjlGZnFGOUY5RjlGOS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmVvL0ZORmZvRltyRl5yLUYsNiVRJEVxNEYnRi9GMkY1Rk8tRlM2JC1GIzYlRlctRlM2JC1GIzYqRmhuRltvRl5vRmFvRmlvLUZTNiQtRiM2J0ZgcEZhb0ZjcC1GUzYkLUYjNiotRiw2JVEmTkVReHlGJ0YvRjJGYW9GXXFGYW9GYHFGW29GY3FGOUY5RjlGOUZmcUY5RjlGOUY5RltyRl5yLUYsNiVRJEVxNUYnRi9GMkY1Rk8tRlM2JC1GIzYlRlctRlM2JC1GIzYqRmhuRltvRl5vRmFvRmlvLUZTNiQtRiM2J0ZgcEZhb0ZjcC1GUzYkLUYjNiotRiw2JVEmTkVReXlGJ0YvRjJGYW9GXXFGYW9GYHFGW29GY3FGOUY5RjlGOUZmcUY5RjlGOUY5Rmd1RltyRmlxRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZDLUkjbWlHRiQ2JVEkRXExRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEmbnVtZXJGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVzdWJzRidGL0YyLUZTNiQtRiM2Ky1GLDYlUSJWRidGL0YyLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRI1ZTRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEpUHVsbGJhY2tGJ0YvRjItRlM2JC1GIzYnLUYsNiVRJmRlVFJBRidGL0YyRmFvLUYsNiVRJlRvSmV0RidGL0YyLUZTNiQtRiM2Ki1GLDYlUSZORVF0eEYnRi9GMkZhby1GLDYlUShEZXBWYXJzRidGL0YyRmFvLUYsNiVRKW5vdGF0aW9uRidGL0YyRltvLUYsNiVRK2pldG51bWJlcnNGJ0YvRjJGOUY5RjlGOS1GLDYjUSFGJy8lK2V4ZWN1dGFibGVHRj1GOUY5RmlxRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0Zmby8lJmRlcHRoR0Zjci8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GLDYlUSRFcTJGJ0YvRjJGNUZPLUZTNiQtRiM2JUZXLUZTNiQtRiM2KkZobkZbb0Zeb0Zhb0Zpby1GUzYkLUYjNidGYHBGYW9GY3AtRlM2JC1GIzYqLUYsNiVRJk5FUXR5RidGL0YyRmFvRl1xRmFvRmBxRltvRmNxRjlGOUY5RjlGZnFGOUY5RjlGOUZbckZeci1GLDYlUSRFcTNGJ0YvRjJGNUZPLUZTNiQtRiM2JUZXLUZTNiQtRiM2KkZobkZbb0Zeb0Zhb0Zpby1GUzYkLUYjNidGYHBGYW9GY3AtRlM2JC1GIzYqLUYsNiVRJk5FUXh4RidGL0YyRmFvRl1xRmFvRmBxRltvRmNxRjlGOUY5RjlGZnFGOUY5RjlGOS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmVvL0ZORmZvRltyRl5yLUYsNiVRJEVxNEYnRi9GMkY1Rk8tRlM2JC1GIzYlRlctRlM2JC1GIzYqRmhuRltvRl5vRmFvRmlvLUZTNiQtRiM2J0ZgcEZhb0ZjcC1GUzYkLUYjNiotRiw2JVEmTkVReHlGJ0YvRjJGYW9GXXFGYW9GYHFGW29GY3FGOUY5RjlGOUZmcUY5RjlGOUY5RltyRl5yLUYsNiVRJEVxNUYnRi9GMkY1Rk8tRlM2JC1GIzYlRlctRlM2JC1GIzYqRmhuRltvRl5vRmFvRmlvLUZTNiQtRiM2J0ZgcEZhb0ZjcC1GUzYkLUYjNiotRiw2JVEmTkVReXlGJ0YvRjJGYW9GXXFGYW9GYHFGW29GY3FGOUY5RjlGOUZmcUY5RjlGOUY5Rmd1RltyRmlxRjk=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L948" drawlabel="true">
<Input>
<Text-field prompt="J2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GNjYmLUYjNi0tRiw2JVEkRXExRidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSRFcTJGJ0YvRjJGQS1GLDYlUSRFcTNGJ0YvRjJGQS1GLDYlUSRFcTRGJ0YvRjJGQS1GLDYlUSRFcTVGJ0YvRjIvJStleGVjdXRhYmxlR0ZJRkVGRS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zib0ZFRkVGYm9GRQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GNjYmLUYjNi0tRiw2JVEkRXExRidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSRFcTJGJ0YvRjJGQS1GLDYlUSRFcTNGJ0YvRjJGQS1GLDYlUSRFcTRGJ0YvRjJGQS1GLDYlUSRFcTVGJ0YvRjIvJStleGVjdXRhYmxlR0ZJRkVGRS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zib0ZFRkVGYm9GRQ==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L868" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">Now we don't get zero after substitution, so let us explore when this expression is zero depending on p(u_1)</Font></Text-field>
</Input>
</Group>
<Group labelreference="L867" drawlabel="true">
<Input>
<Text-field prompt="J2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L866" drawlabel="true">
<Input>
<Text-field prompt="J2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVkaWZmRidGL0YyLUY2NiQtRiM2Ky1GLDYlUSR0bXBGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2Jy1JI21uR0YkNiRRIjFGJ0ZIRkQtRmJvNiRRIjNGJ0ZIRi9GMi8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRkRGaW5GRC1Gam42JUZcby1GIzYlLUZibzYkUSIyRidGSEYvRjJGaG8vJStleGVjdXRhYmxlR0ZMRkhGSEZicEZIRkhGYnBGSA==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVkaWZmRidGL0YyLUY2NiQtRiM2Ky1GLDYlUSR0bXBGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2Jy1JI21uR0YkNiRRIjFGJ0ZIRkQtRmJvNiRRIjNGJ0ZIRi9GMi8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRkRGaW5GRC1Gam42JUZcby1GIzYlLUZibzYkUSIyRidGSEYvRjJGaG8vJStleGVjdXRhYmxlR0ZMRkhGSEZicEZIRkhGYnBGSA==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LCQqKCIiJSIiIi1JJWRpZmZHJSpwcm90ZWN0ZWRHNiQtSSJwRzYiNiMmSSJ1R0YsNiNGJUYuRiUsPCosIiM3RiUpRiZGJEYlKUYqIiIjRiUtRic2JC1GJzYkLUYnNiRGJkYuRi5GLkYlRjtGJUYlKiwiIidGJSlGJkY2RiUpRioiIiRGJUY3RiUpRjtGNkYlISIiKiwiI0NGJSlGJiIiJkYlRjlGJUYqRiVGO0YlRkMqLEYkRiVGP0YlRkBGJSlGOUY2RiVGO0YlRiUqKClGKkYkRiVGSUYlRkJGJUZDKixGNkYlRkBGJUY5RiUpRjtGQUYlRiZGJUYlKihGS0YlRjdGJUZNRiVGJSoqIiIpRiUpRiZGPkYlRipGJUY3RiVGQyoqRiRGJUY0RiVGNUYlRklGJUZDKioiI09GJUYqRiVGTUYlRjRGJUYlKioiIipGJUY1RiUpRjtGJEYlRj9GJUZDKigiI0tGJSlGJiIiKEYlRjlGJUYlKihGVEYlRlFGJUZCRiVGQ0YlRkM=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L865" drawlabel="true">
<Input>
<Text-field prompt="J2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElc3Vic0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYnLUY2NiYtRiM2RC1JJm1mcmFjR0YkNigtRiM2KC1JJW1zdXBHRiQ2JS1JI21vR0YkNi1RMCZEaWZmZXJlbnRpYWxEO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGTi8lKXN0cmV0Y2h5R0ZOLyUqc3ltbWV0cmljR0ZOLyUobGFyZ2VvcEdGTi8lLm1vdmFibGVsaW1pdHNHRk4vJSdhY2NlbnRHRk4vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0Znbi1JI21uR0YkNiRRIjRGJ0ZKLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJy8lK2ZvcmVncm91bmRHUSpbMCwwLDI1NV1GJy8lK2V4ZWN1dGFibGVHRk4vJSlyZWFkb25seUdGMS8lMGZvbnRfc3R5bGVfbmFtZUdRKjJEfk91dHB1dEYnRkotRiM2KC1GIzYpRkYtRkQ2JS1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNigtRltvNiRRIjFGJ0ZKRmFvRmRvRmZvRmhvRkovJS9zdWJzY3JpcHRzaGlmdEdGYG9Gam5GXm9GYW9GZG9GZm9GaG9GSkZhb0Zkb0Zmb0Zob0ZKLyUubGluZXRoaWNrbmVzc0dGW3EvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGYnEvJSliZXZlbGxlZEdGTi1GRzYtUTEmSW52aXNpYmxlVGltZXM7RidGSkZMRk9GUUZTRlVGV0ZZRmVuRmhuLUYsNiVRInBGJ0YvRjItRjY2JC1GIzYoRmFwRmFvRmRvRmZvRmhvRkpGSi1GRzYtUSI9RidGSkZMRk9GUUZTRlVGV0ZZL0ZmblEsMC4yNzc3Nzc4ZW1GJy9GaW5GZXItRmJwNiVGanEtRiM2JUZqbkYvRjJGXHEtRkc2LVEiLEYnRkpGTC9GUEYxRlFGU0ZVRldGWUZlbi9GaW5RLDAuMzMzMzMzM2VtRictRj82KC1GIzYoLUZENiVGRi1GW282JFEiM0YnRkpGXm9GYW9GZG9GZm9GaG9GSi1GIzYoLUYjNilGRi1GRDYlRmFwRmdzRl5vRmFvRmRvRmZvRmhvRkpGYW9GZG9GZm9GaG9GSkZecUZgcUZjcUZlcUZncUZqcUZdckZhci1GYnA2JUZqcS1GIzYlRmdzRi9GMkZccUZbcy1GPzYoLUYjNigtRkQ2JUZGLUZbbzYkUSIyRidGSkZeb0Zhb0Zkb0Zmb0Zob0ZKLUYjNigtRiM2KUZGLUZENiVGYXBGanRGXm9GYW9GZG9GZm9GaG9GSkZhb0Zkb0Zmb0Zob0ZKRl5xRmBxRmNxRmVxRmdxRmpxRl1yRmFyLUZicDYlRmpxLUYjNiVGanRGL0YyRlxxRltzLUY/NigtRiM2KEZGRmFvRmRvRmZvRmhvRkotRiM2KC1GIzYpRkZGYXBGYW9GZG9GZm9GaG9GSkZhb0Zkb0Zmb0Zob0ZKRl5xRmBxRmNxRmVxRmdxRmpxRl1yRmFyLUZicDYlRmpxLUYjNiVGaXBGL0YyRlxxRltzRmpxRl1yRmFyRmpxRmRvRkpGSi8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zbcy1GLDYlUSIlRidGL0YyRmRvRkpGSkZkb0ZK">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElc3Vic0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYnLUY2NiYtRiM2RC1JJm1mcmFjR0YkNigtRiM2KC1JJW1zdXBHRiQ2JS1JI21vR0YkNi1RMCZEaWZmZXJlbnRpYWxEO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGTi8lKXN0cmV0Y2h5R0ZOLyUqc3ltbWV0cmljR0ZOLyUobGFyZ2VvcEdGTi8lLm1vdmFibGVsaW1pdHNHRk4vJSdhY2NlbnRHRk4vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0Znbi1JI21uR0YkNiRRIjRGJ0ZKLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJy8lK2ZvcmVncm91bmRHUSpbMCwwLDI1NV1GJy8lK2V4ZWN1dGFibGVHRk4vJSlyZWFkb25seUdGMS8lMGZvbnRfc3R5bGVfbmFtZUdRKjJEfk91dHB1dEYnRkotRiM2KC1GIzYpRkYtRkQ2JS1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNigtRltvNiRRIjFGJ0ZKRmFvRmRvRmZvRmhvRkovJS9zdWJzY3JpcHRzaGlmdEdGYG9Gam5GXm9GYW9GZG9GZm9GaG9GSkZhb0Zkb0Zmb0Zob0ZKLyUubGluZXRoaWNrbmVzc0dGW3EvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGYnEvJSliZXZlbGxlZEdGTi1GRzYtUTEmSW52aXNpYmxlVGltZXM7RidGSkZMRk9GUUZTRlVGV0ZZRmVuRmhuLUYsNiVRInBGJ0YvRjItRjY2JC1GIzYoRmFwRmFvRmRvRmZvRmhvRkpGSi1GRzYtUSI9RidGSkZMRk9GUUZTRlVGV0ZZL0ZmblEsMC4yNzc3Nzc4ZW1GJy9GaW5GZXItRmJwNiVGanEtRiM2JUZqbkYvRjJGXHEtRkc2LVEiLEYnRkpGTC9GUEYxRlFGU0ZVRldGWUZlbi9GaW5RLDAuMzMzMzMzM2VtRictRj82KC1GIzYoLUZENiVGRi1GW282JFEiM0YnRkpGXm9GYW9GZG9GZm9GaG9GSi1GIzYoLUYjNilGRi1GRDYlRmFwRmdzRl5vRmFvRmRvRmZvRmhvRkpGYW9GZG9GZm9GaG9GSkZecUZgcUZjcUZlcUZncUZqcUZdckZhci1GYnA2JUZqcS1GIzYlRmdzRi9GMkZccUZbcy1GPzYoLUYjNigtRkQ2JUZGLUZbbzYkUSIyRidGSkZeb0Zhb0Zkb0Zmb0Zob0ZKLUYjNigtRiM2KUZGLUZENiVGYXBGanRGXm9GYW9GZG9GZm9GaG9GSkZhb0Zkb0Zmb0Zob0ZKRl5xRmBxRmNxRmVxRmdxRmpxRl1yRmFyLUZicDYlRmpxLUYjNiVGanRGL0YyRlxxRltzLUY/NigtRiM2KEZGRmFvRmRvRmZvRmhvRkotRiM2KC1GIzYpRkZGYXBGYW9GZG9GZm9GaG9GSkZhb0Zkb0Zmb0Zob0ZKRl5xRmBxRmNxRmVxRmdxRmpxRl1yRmFyLUZicDYlRmpxLUYjNiVGaXBGL0YyRlxxRltzRmpxRl1yRmFyRmpxRmRvRkpGSi8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zbcy1GLDYlUSIlRidGL0YyRmRvRkpGSkZkb0ZK</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtRiM2KC1JI21uR0YkNiRRIjRGJ0YvLUYsNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRJjAuMGVtRicvRkVGUC1JJW1zdWJHRiQ2JS1JI21pR0YkNiVRInBGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictRiM2Ji1GSTYkUSIxRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGNEYvLyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGTC1JKG1mZW5jZWRHRiQ2JC1GIzY8LUYjNiwtRkk2JFEjMTJGJ0YvRkwtSShtc3Vic3VwR0YkNidGVUZobkZILyUxc3VwZXJzY3JpcHRzaGlmdEdGZG9GYm9GTC1JJW1zdXBHRiQ2JUZVLUZJNiRRIjJGJ0YvRmJwRkwtRlM2JUZVLUYjNiZGSEZdb0Zgb0YvRmJvRkwtRlM2JUZVLUYjNiZGZ3BGXW9GYG9GL0Zib0YvLUYsNi1RKCZtaW51cztGJ0YvRjJGNUY3RjlGO0Y9Rj9GQUZELUYjNiwtRkk2JFEiNkYnRi9GTC1GYHA2J0ZVRmhuRmdwRmJwRmJvRkwtRmVwNiVGVS1GSTYkUSIzRidGL0ZicEZMRmpwRkwtRmBwNidGVUZgcUZncEZicEZib0YvRmJxLUYjNiwtRkk2JFEjMjRGJ0YvRkwtRmBwNidGVUZobi1GSTYkUSI1RidGL0ZicEZib0ZMLUZTNiVGVS1GIzYmRl5yRl1vRmBvRi9GYm9GTEZVRkxGXnFGLy1GLDYtUSIrRidGL0YyRjVGN0Y5RjtGPUY/RkFGRC1GIzYsRkhGTEZqcUZMRlxyRkwtRmBwNidGVUZfc0ZncEZicEZib0ZMRl5xRi9GYnEtRiM2KC1GZXA2JUZVRkhGYnBGTEZmc0ZMRmFyRi9GYXMtRiM2LEZncEZMRlxyRkxGXXNGTC1GYHA2J0ZVRmBxRl5yRmJwRmJvRkxGUkYvRmFzLUYjNihGanNGTEZqcEZMRl50Ri9GYnEtRiM2Ki1GSTYkUSI4RidGL0ZMLUZgcDYnRlVGaG5GZ3FGYnBGYm9GTEZVRkxGanBGL0ZicS1GIzYqRkhGTEZfcEZMRmRwRkxGZnNGL0Zhcy1GIzYqLUZJNiRRIzM2RidGL0ZMRlVGTEZedEZMRl9wRi9GYnEtRiM2Ki1GSTYkUSI5RidGL0ZMRmRwRkwtRmBwNidGVUZgcUZIRmJwRmJvRkxGanFGL0Zhcy1GIzYoLUZJNiRRIzMyRidGL0ZMLUZgcDYnRlVGaG4tRkk2JFEiN0YnRi9GYnBGYm9GTEZdc0YvRmJxLUYjNihGXXVGTEZndEZMRmFyRi9GL0YvRi9GXW9GYG9GLw==">LCQqKCIiJSIiIiZJInBHNiI2I0YlRiUsPCosIiM3RiUpRiZGJEYlKUYnIiIjRiUmRic2I0YkRiUmRic2I0YvRiVGJSosIiInRiUpRiZGL0YlKUYnIiIkRiVGMEYlKUYyRi9GJSEiIiosIiNDRiUpRiYiIiZGJSZGJzYjRjhGJUYnRiVGMkYlRjoqLEYkRiVGNkYlRjdGJSlGP0YvRiVGMkYlRiUqKClGJ0YkRiVGQkYlRjlGJUY6KixGL0YlRjdGJUY/RiUpRjJGOEYlRiZGJUYlKihGREYlRjBGJUZGRiVGJSoqIiIpRiUpRiZGNUYlRidGJUYwRiVGOioqRiRGJUYtRiVGLkYlRkJGJUY6KioiI09GJUYnRiVGRkYlRi1GJUYlKioiIipGJUYuRiUpRjJGJEYlRjZGJUY6KigiI0tGJSlGJiIiKEYlRj9GJUYlKihGTUYlRkpGJUY5RiVGOkYlRjo=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L974" drawlabel="true">
<Input>
<Text-field prompt="J2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEmc29sdmVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2KS1GLDYlUSIlRidGL0YyLUkjbW9HRiQ2LVEiPUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGRS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZULUkjbW5HRiQ2JFEiMEYnRkEtRj42LVEiLEYnRkFGQy9GR0YxRkhGSkZMRk5GUC9GU1EmMC4wZW1GJy9GVlEsMC4zMzMzMzMzZW1GJy1JJW1zdWJHRiQ2JS1GLDYlUSJwRidGL0YyLUYjNiUtRlg2JFEiNEYnRkFGL0YyLyUvc3Vic2NyaXB0c2hpZnRHRlovJStleGVjdXRhYmxlR0ZFRkFGQUZqb0ZB">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEmc29sdmVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2KS1GLDYlUSIlRidGL0YyLUkjbW9HRiQ2LVEiPUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGRS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZULUkjbW5HRiQ2JFEiMEYnRkEtRj42LVEiLEYnRkFGQy9GR0YxRkhGSkZMRk5GUC9GU1EmMC4wZW1GJy9GVlEsMC4zMzMzMzMzZW1GJy1JJW1zdWJHRiQ2JS1GLDYlUSJwRidGL0YyLUYjNiUtRlg2JFEiNEYnRkFGL0YyLyUvc3Vic2NyaXB0c2hpZnRHRlovJStleGVjdXRhYmxlR0ZFRkFGQUZqb0ZB</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkmbWZyYWNHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2KC1JJW1yb3dHRiQ2Ji1GLDYqLUYsNiYtSSVtc3VwR0YkNiUtSSNtaUdGJDYlUSJwRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW5HRiQ2JFEiMkYnL0Y9USdub3JtYWxGJy8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRictSSNtb0dGJDYtUTEmSW52aXNpYmxlVGltZXM7RidGQy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGTi8lKXN0cmV0Y2h5R0ZOLyUqc3ltbWV0cmljR0ZOLyUobGFyZ2VvcEdGTi8lLm1vdmFibGVsaW1pdHNHRk4vJSdhY2NlbnRHRk4vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0Znbi1JKG1zdWJzdXBHRiQ2J0Y1LUYsNiYtRkA2JFEiM0YnRkMvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRk5GQ0Y/RkUvJS9zdWJzY3JpcHRzaGlmdEdGR0ZDLUZJNi1RKCZtaW51cztGJ0ZDRkxGT0ZRRlNGVUZXRlkvRmZuUSwwLjIyMjIyMjJlbUYnL0ZpbkZdcC1GLDYsRj9GSEY1RkgtSSVtc3ViR0YkNiVGNS1GLDYmLUZANiRRIjFGJ0ZDRmJvRmVvRkNGZ29GSC1GYnA2JUY1LUYsNiZGP0Zib0Zlb0ZDRmdvRkgtRmJwNiVGNUZdb0Znb0ZDRmlvLUYsNigtRkA2JFEiOEYnRkNGSC1GW282J0Y1RmRwRl9vRkVGZ29GSEZdcUZDLUZJNi1RIitGJ0ZDRkxGT0ZRRlNGVUZXRllGXHBGXnAtRiw2KC1GQDYkUSI5RidGQ0ZILUZbbzYnRjVGZHBGP0ZFRmdvRkgtRltvNidGNUZbcUY/RkVGZ29GQ0ZDRmJvRmVvRkMtRiw2KC1JKG1mZW5jZWRHRiQ2JC1GLDYmLUYsNiZGNUZIRmlwRkNGaW8tRiw2JkY/RkhGXnJGQ0ZDRkNGSEY1RmJvRmVvRkMvJS5saW5ldGhpY2tuZXNzR0ZocC8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zhcy8lKWJldmVsbGVkR0ZO">KigsKiomKUkicEc2IiIiIyIiIikmRiY2IyIiJEYoRilGKSosRihGKUYmRikmRiY2I0YpRikmRiY2I0YoRilGK0YpISIiKigiIilGKSlGL0YtRilGK0YpRjMqKCIiKkYpKUYvRihGKSlGMUYoRilGKUYpLCYqJkYmRilGMUYpRikqJkYoRilGOUYpRjNGM0YmRjM=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L864" drawlabel="true">
<Input>
<Text-field prompt="J2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiIh</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L863" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">Thus we got a 4th order ODE governing EW property, and this is the same ODE that arises as the integrability condition!</Font></Text-field>
</Input>
</Group>
<Group labelreference="L981" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYqLUY2NiYtRiM2KC1GLDYlUSJ0RidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJ4RidGL0YyRkEtRiw2JVEieUYnRi9GMkZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GNjYmLUYjNiQtRiw2JVEidUYnRi9GMkZFRkVGXG9GX29GQS1GLDYlUSNKMkYnRi9GMkZBLUkjbW5HRiQ2JFEiNEYnRkVGRUZFLUZCNi1RIjpGJ0ZFRkcvRktGSUZMRk5GUEZSRlQvRldRLDAuMjc3Nzc3OGVtRicvRlpGZXAvJStleGVjdXRhYmxlR0ZJRkU=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYqLUY2NiYtRiM2KC1GLDYlUSJ0RidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJ4RidGL0YyRkEtRiw2JVEieUYnRi9GMkZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GNjYmLUYjNiQtRiw2JVEidUYnRi9GMkZFRkVGXG9GX29GQS1GLDYlUSNKMkYnRi9GMkZBLUkjbW5HRiQ2JFEiNEYnRkVGRUZFLUZCNi1RIjpGJ0ZFRkcvRktGSUZMRk5GUEZSRlQvRldRLDAuMjc3Nzc3OGVtRicvRlpGZXAvJStleGVjdXRhYmxlR0ZJRkU=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L979" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2Jy1GLDYlUSNkZUYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSomY29sb25lcTtGJ0Y3LyUmZmVuY2VHRjYvJSpzZXBhcmF0b3JHRjYvJSlzdHJldGNoeUdGNi8lKnN5bW1ldHJpY0dGNi8lKGxhcmdlb3BHRjYvJS5tb3ZhYmxlbGltaXRzR0Y2LyUnYWNjZW50R0Y2LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYlUTlEaWZmZXJlbnRpYWxFcXVhdGlvbkRhdGFGJy9GNVEldHJ1ZUYnL0Y4USdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYmLUZZNiYtRiM2JC1GLDYlUSJGRidGNEY3RjdGNy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GOzYtUSIsRidGN0Y+L0ZBRlVGQkZERkZGSEZKL0ZNUSYwLjBlbUYnL0ZQUSwwLjMzMzMzMzNlbUYnLUZZNiYtRiM2JS1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGVEZWLUYjNiYtSSNtbkdGJDYkUSIyRidGN0Zkby1GaXA2JFEiM0YnRjdGNy8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRitGN0Y3Rl5vRmFvRjdGN0Y3RisvJStleGVjdXRhYmxlR0Y2Rjc=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2Jy1GLDYlUSNkZUYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSomY29sb25lcTtGJ0Y3LyUmZmVuY2VHRjYvJSpzZXBhcmF0b3JHRjYvJSlzdHJldGNoeUdGNi8lKnN5bW1ldHJpY0dGNi8lKGxhcmdlb3BHRjYvJS5tb3ZhYmxlbGltaXRzR0Y2LyUnYWNjZW50R0Y2LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYlUTlEaWZmZXJlbnRpYWxFcXVhdGlvbkRhdGFGJy9GNVEldHJ1ZUYnL0Y4USdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYmLUZZNiYtRiM2JC1GLDYlUSJGRidGNEY3RjdGNy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GOzYtUSIsRidGN0Y+L0ZBRlVGQkZERkZGSEZKL0ZNUSYwLjBlbUYnL0ZQUSwwLjMzMzMzMzNlbUYnLUZZNiYtRiM2JS1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGVEZWLUYjNiYtSSNtbkdGJDYkUSIyRidGN0Zkby1GaXA2JFEiM0YnRjdGNy8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRitGN0Y3Rl5vRmFvRjdGN0Y3RisvJStleGVjdXRhYmxlR0Y2Rjc=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjZGVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNigtRlA2Ji1GIzYmLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2KC1JI21uR0YkNiRRIjJGJ0Y5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRltvNiRRIjNGJ0Y5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjkvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0Zpb0ZccEY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRl5vLUZQNiYtRiM2Ji1GIzYqLUYjNipGam4tRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSEZiby9GTkZjby1GWTYlRmVuLUYjNiZGam5GaW9GXHBGOUZecEZfcS1GUDYkLUYjNigtSSZtZnJhY0dGJDYoLUYjNiYtRjY2LVEwJkRpZmZlcmVudGlhbEQ7RidGOUY7Rj5GQEZCRkRGRkZIRmJvRmJxRmlvRlxwRjktRiM2Ji1GIzYnRmByLUZZNiVGZW4tRiM2Ji1GW282JFEiMUYnRjlGaW9GXHBGOUZecEZpb0ZccEY5RmlvRlxwRjkvJS5saW5ldGhpY2tuZXNzR0Zdcy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zicy8lKWJldmVsbGVkR0Y9Rl9xLUYjNigtRiw2JVEicEYnRi9GMi1GNjYuUTAmQXBwbHlGdW5jdGlvbjtGJy8lK2V4ZWN1dGFibGVHRj1GOUY7Rj5GQEZCRkRGRkZIRmJvRmJxLUZQNiQtRiM2JkZnckZpb0ZccEY5RjlGaW9GXHBGOUZpb0ZccEY5RjlGX3EtRlk2JUZlbi1GIzYoRltzRl5vRmZvRmlvRlxwRjlGXnBGOS1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORl11LUYjNihGam5GX3FGZ3NGX3FGWEY5Rml0LUYjNipGam5GX3EtRlk2JUZlbi1GIzYmRmZvRmlvRlxwRjlGXnBGX3FGZ3FGX3EtRlk2JUZlbi1GIzYoRltzRl5vRmpuRmlvRlxwRjlGXnBGOUZpdC1GIzYqRmNxRl9xRmN1Rl9xLUZQNiQtRiM2KC1GXHI2KC1GIzYmLUklbXN1cEdGJDYlRmByRmpuLyUxc3VwZXJzY3JpcHRzaGlmdEdGYHBGaW9GXHBGOS1GIzYmLUYjNidGYHItRmZ2NiVGZ3JGam5GaHZGaW9GXHBGOUZpb0ZccEY5Rl5zRmBzRmNzRmVzRl9xRmdzRmlvRlxwRjlGOUZfcS1GWTYlRmVuLUYjNihGW3NGXm9GW3NGaW9GXHBGOUZecEY5RjlGaW9GXHBGOUY5L0ZicFEiW0YnL0ZlcFEiXUYnRmlvRlxwRjlGOUZkd0Zmd0Zpb0ZccEY5">LUkkX0RHRzYiNiM3JDcnUSNERUYkUS5fVGVtcERHRnJhbWUzRiQ3JFEtZXZvbHV0aW9uYXJ5RiQiIiE8IyZJInVHRiQ2JCIiIyIiJEkjSjJHRiQ3IzckNyMiIiYsKioqRjEiIiImRi82I0YxRjotSSVkaWZmRyUqcHJvdGVjdGVkRzYkLUkicEdGJDYjJkYvNiNGOkZERjomRi82JEY6RjJGOkY6KihGMUY6RkFGOkYuRjpGOioqRjFGOiZGLzYjRjJGOkY9RjomRi82JEY6RjFGOkY6KipGO0Y6RkpGOi1GPjYkRj1GREY6JkYvNiRGOkY6RjpGOg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L980" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEkZGUyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEoUHJvbG9uZ0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRI2RlRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictSSNtbkdGJDYkUSIyRidGOUY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEmZGVUUkFGJ0YvRjJGNS1GLDYlUS9UcmFuc2Zvcm1hdGlvbkYnRi9GMi1GUzYkLUYjNiRGK0Y5RjlGYG8vJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEkZGUyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEoUHJvbG9uZ0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRI2RlRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictSSNtbkdGJDYkUSIyRidGOUY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEmZGVUUkFGJ0YvRjJGNS1GLDYlUS9UcmFuc2Zvcm1hdGlvbkYnRi9GMi1GUzYkLUYjNiRGK0Y5RjlGYG8vJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L862" drawlabel="true">
<Input>
<Text-field prompt="J2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L861" drawlabel="true">
<Input>
<Text-field prompt="J2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">NyUsJCosIiIjIiIiLC4qLCZJInVHNiI2JEYmRiZGJiZGKjYjRiVGJiZGKjYjIiIkRiYmSSJwR0YrRjBGJkYzRiZGJiouRjFGJkYpRiZGLUYmRi9GJiZGMzYjRiZGJiZGM0YuRiYhIiIqLEYlRiZGL0YmJkYqNiRGJkYlRiZGM0YmRjdGJkYmKioiIiVGJkYvRiZGOkYmKUY1RiVGJkY4KixGJUYmRi1GJiZGKjYkRiZGMUYmRjNGJkY3RiZGJioqRj1GJkYtRiZGQEYmRj5GJkY4RiYsJiomRjNGJkY3RiZGJiomRiVGJkY+RiZGOEY4Ri1GOEYvRjhGOCwkKi5GJUYmRi1GJiwsKipGL0YmKUY3RiVGJkYpRiZGM0YmRjgqLEYpRiZGL0YmRjNGJkYyRiZGNUYmRiYqKkYvRiZGN0YmRilGJkY+RiZGOCosRiVGJkY1RiZGQEYmRjNGJkY3RiZGJiooRj1GJilGNUYxRiZGQEYmRjhGJkYzRjhGQ0Y4Ri9GOEYmLCQqLkYlRiZGL0YmLCwqKkYtRiZGSkYmRilGJkYzRiZGOCosRilGJkYtRiZGM0YmRjJGJkY1RiZGJioqRi1GJkY3RiZGKUYmRj5GJkY4KixGJUYmRjVGJkY6RiZGM0YmRjdGJkYmKihGPUYmRk9GJkY6RiZGOEYmRi1GOEYzRjhGQ0Y4RiY=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L860" drawlabel="true">
<Input>
<Text-field prompt="J2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">NyUsJCosIiIjIiIiLC4qLCZJInVHNiI2JEYmRiZGJiZGKjYjRiVGJiZGKjYjIiIkRiYmSSJwR0YrRjBGJkYzRiZGJiouRjFGJkYpRiZGLUYmRi9GJiZGMzYjRiZGJiZGM0YuRiYhIiIqLEYlRiZGL0YmJkYqNiRGJkYlRiZGM0YmRjdGJkYmKioiIiVGJkYvRiZGOkYmKUY1RiVGJkY4KixGJUYmRi1GJiZGKjYkRiZGMUYmRjNGJkY3RiZGJioqRj1GJkYtRiZGQEYmRj5GJkY4RiYsJiomRjNGJkY3RiZGJiomRiVGJkY+RiZGOEY4Ri1GOEYvRjhGJiwkKi5GJUYmRi1GJiwsKipGL0YmKUY3RiVGJkYpRiZGM0YmRjgqLEYpRiZGL0YmRjNGJkYyRiZGNUYmRiYqKkYvRiZGN0YmRilGJkY+RiZGOCosRiVGJkY1RiZGQEYmRjNGJkY3RiZGJiooRj1GJilGNUYxRiZGQEYmRjhGJkYzRjhGQ0Y4Ri9GOEY4LCQqLkYlRiZGL0YmLCwqKkYtRiZGSkYmRilGJkYzRiZGOCosRilGJkYtRiZGM0YmRjJGJkY1RiZGJioqRi1GJkY3RiZGKUYmRj5GJkY4KixGJUYmRjVGJkY6RiZGM0YmRjdGJkYmKihGPUYmRk9GJkY6RiZGOEYmRi1GOEYzRjhGQ0Y4Rjg=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1067" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">Here we expressed the 1-form omega (with coefficients U_i; sorry in some files we get minus sign, meaning we write Weyl structure in the form Dg+omega*g=0, not DG=omega*g as in the paper) through the function p(u_1). Done!</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1094" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1093" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1092" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1091" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1090" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1089" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1088" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1087" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1086" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1085" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L994" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">III. Finally we shall consider Example 3 of type 2 and check if the corresponding conformal metric is EW</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1035" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY4LUkjbWlHRiQ2JVEocmVzdGFydEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIjpGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSV3aXRoRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiUtRiw2JVE1RGlmZmVyZW50aWFsR2VvbWV0cnlGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOUY1Rk8tRlM2JC1GIzYlLUYsNiVRJ1RlbnNvckYnRi9GMkZaRjlGOUY1Rk8tRlM2JC1GIzYlLUYsNiVRJlRvb2xzRidGL0YyRlpGOUY5RjVGTy1GUzYkLUYjNiUtRiw2JVEsSmV0Q2FsY3VsdXNGJ0YvRjJGWkY5RjlGNUZPLUZTNiQtRiM2JS1GLDYlUS5MaW5lYXJBbGdlYnJhRidGL0YyRlpGOUY5RjVGTy1GUzYkLUYjNjEtRiw2JVEpUERFdG9vbHNGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRl1xL0ZORl5xLUYsNiVRJURfRHhGJ0YvRjJGaXBGYXEtRiw2JVEoZGVjbGFyZUYnRi9GMkZpcEZhcS1GLDYlUSZUb0pldEYnRi9GMkZpcEZhcS1GLDYlUShGcm9tSmV0RidGL0YyRlpGOUY5RjVGWkY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY4LUkjbWlHRiQ2JVEocmVzdGFydEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIjpGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSV3aXRoRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiUtRiw2JVE1RGlmZmVyZW50aWFsR2VvbWV0cnlGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOUY1Rk8tRlM2JC1GIzYlLUYsNiVRJ1RlbnNvckYnRi9GMkZaRjlGOUY1Rk8tRlM2JC1GIzYlLUYsNiVRJlRvb2xzRidGL0YyRlpGOUY5RjVGTy1GUzYkLUYjNiUtRiw2JVEsSmV0Q2FsY3VsdXNGJ0YvRjJGWkY5RjlGNUZPLUZTNiQtRiM2JS1GLDYlUS5MaW5lYXJBbGdlYnJhRidGL0YyRlpGOUY5RjVGTy1GUzYkLUYjNjEtRiw2JVEpUERFdG9vbHNGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRl1xL0ZORl5xLUYsNiVRJURfRHhGJ0YvRjJGaXBGYXEtRiw2JVEoZGVjbGFyZUYnRi9GMkZpcEZhcS1GLDYlUSZUb0pldEYnRi9GMkZpcEZhcS1GLDYlUShGcm9tSmV0RidGL0YyRlpGOUY5RjVGWkY5</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1002" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYpLUY2NiYtRiM2KC1GLDYlUSJ0RidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJ4RidGL0YyRkEtRiw2JVEieUYnRi9GMkZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GNjYmLUYjNiQtRiw2JVEidUYnRi9GMkZFRkVGXG9GX29GQS1GQjYtUSJ+RidGRUZHL0ZLRklGTEZORlBGUkZURlYvRlpGWC1GLDYlUSNKMkYnRi9GMkZFRkUtRkI2LVEiOkYnRkVGR0ZccEZMRk5GUEZSRlQvRldRLDAuMjc3Nzc3OGVtRicvRlpGZXAvJStleGVjdXRhYmxlR0ZJRkU=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYpLUY2NiYtRiM2KC1GLDYlUSJ0RidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJ4RidGL0YyRkEtRiw2JVEieUYnRi9GMkZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GNjYmLUYjNiQtRiw2JVEidUYnRi9GMkZFRkVGXG9GX29GQS1GQjYtUSJ+RidGRUZHL0ZLRklGTEZORlBGUkZURlYvRlpGWC1GLDYlUSNKMkYnRi9GMkZFRkUtRkI2LVEiOkYnRkVGR0ZccEZMRk5GUEZSRlQvRldRLDAuMjc3Nzc3OGVtRicvRlpGZXAvJStleGVjdXRhYmxlR0ZJRkU=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L996" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY3LUkjbWlHRiQ2JVEiRkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJyYjOTQ1O0YnL0YwRj1GOS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GVy1JJm1mcmFjR0YkNigtRiM2LC1GLDYlUSVkaWZmRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNistRiw2JVEicEYnRi9GMi1GXG82JC1GIzYoLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2JS1JI21uR0YkNiRRIjJGJ0Y5Ri9GMi8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRi8vJStmb3JlZ3JvdW5kR1ErWzAsMTYwLDgwXUYnLyUscGxhY2Vob2xkZXJHRjEvJTZzZWxlY3Rpb24tcGxhY2Vob2xkZXJHRjFGMkY5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGVi9GTlEsMC4zMzMzMzMzZW1GJ0Znb0YvRmZwRmlwRltxRjJGOS1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmdxRmhuLUZcbzYkLUYjNitGYG8tRlxvNiQtRiM2KC1GaG82JUZqby1GIzYlLUZgcDYkUSIzRidGOUYvRjJGY3BGL0ZmcEZpcEZbcUYyRjlGXXFGYXJGL0ZmcEZpcEZbcUYyRjlGL0ZmcEZpcEZbcUYyLUYjNilGYG8tRlxvNiQtRiM2JUZnb0YvRjJGOUZTRmBvLUZcbzYkLUYjNiVGYXJGL0YyRjlGL0YyLyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zncy8lKWJldmVsbGVkR0Y9RlMtRmhvNiVGam8tRiM2J0ZfcEZdcUZlckYvRjJGY3AtRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSEZmcUZocS1GLDYlUScmIzk0NjtGJ0ZSRjlGUy1GWjYoLUYjNihGaG4tRlxvNiQtRiM2J0Zgby1GXG82JC1GIzYkLUZobzYlRmpvLUYjNiQtRmBwNiRGZHNGOUY5RmNwRjlGOUZdcUZidUY5RjlGY3FGaG4tRlxvNiQtRiM2J0Zgby1GXG82JC1GIzYkLUZobzYlRmpvLUYjNiRGX3BGOUZjcEY5RjlGXXFGYHZGOUY5RjktRiM2KEZgb0ZedUZTRmBvRlx2RjlGYnNGZXNGaHNGanNGUy1GaG82JUZqby1GIzYnRmZ1Rl1xRl9wRi9GMkZjcEZgdC1GLDYlUScmIzk0NztGJ0ZSRjlGUy1GWjYoLUYjNihGaG4tRlxvNiQtRiM2J0Zgby1GXG82JC1GIzYkLUZobzYlRmpvLUYjNiRGZXJGOUZjcEY5RjlGXXFGaXdGOUY5RmNxRmhuRmp0RjktRiM2KEZgb0ZedUZTRmBvRmV3RjlGYnNGZXNGaHNGanNGUy1GaG82JUZqby1GIzYnRmZ1Rl1xRmVyRi9GMkZjcC8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY3LUkjbWlHRiQ2JVEiRkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJyYjOTQ1O0YnL0YwRj1GOS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GVy1JJm1mcmFjR0YkNigtRiM2LC1GLDYlUSVkaWZmRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNistRiw2JVEicEYnRi9GMi1GXG82JC1GIzYoLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2JS1JI21uR0YkNiRRIjJGJ0Y5Ri9GMi8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRi8vJStmb3JlZ3JvdW5kR1ErWzAsMTYwLDgwXUYnLyUscGxhY2Vob2xkZXJHRjEvJTZzZWxlY3Rpb24tcGxhY2Vob2xkZXJHRjFGMkY5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGVi9GTlEsMC4zMzMzMzMzZW1GJ0Znb0YvRmZwRmlwRltxRjJGOS1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmdxRmhuLUZcbzYkLUYjNitGYG8tRlxvNiQtRiM2KC1GaG82JUZqby1GIzYlLUZgcDYkUSIzRidGOUYvRjJGY3BGL0ZmcEZpcEZbcUYyRjlGXXFGYXJGL0ZmcEZpcEZbcUYyRjlGL0ZmcEZpcEZbcUYyLUYjNilGYG8tRlxvNiQtRiM2JUZnb0YvRjJGOUZTRmBvLUZcbzYkLUYjNiVGYXJGL0YyRjlGL0YyLyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zncy8lKWJldmVsbGVkR0Y9RlMtRmhvNiVGam8tRiM2J0ZfcEZdcUZlckYvRjJGY3AtRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSEZmcUZocS1GLDYlUScmIzk0NjtGJ0ZSRjlGUy1GWjYoLUYjNihGaG4tRlxvNiQtRiM2J0Zgby1GXG82JC1GIzYkLUZobzYlRmpvLUYjNiQtRmBwNiRGZHNGOUY5RmNwRjlGOUZdcUZidUY5RjlGY3FGaG4tRlxvNiQtRiM2J0Zgby1GXG82JC1GIzYkLUZobzYlRmpvLUYjNiRGX3BGOUZjcEY5RjlGXXFGYHZGOUY5RjktRiM2KEZgb0ZedUZTRmBvRlx2RjlGYnNGZXNGaHNGanNGUy1GaG82JUZqby1GIzYnRmZ1Rl1xRl9wRi9GMkZjcEZgdC1GLDYlUScmIzk0NztGJ0ZSRjlGUy1GWjYoLUYjNihGaG4tRlxvNiQtRiM2J0Zgby1GXG82JC1GIzYkLUZobzYlRmpvLUYjNiRGZXJGOUZjcEY5RjlGXXFGaXdGOUY5RmNxRmhuRmp0RjktRiM2KEZgb0ZedUZTRmBvRmV3RjlGYnNGZXNGaHNGanNGUy1GaG82JUZqby1GIzYnRmZ1Rl1xRmVyRi9GMkZjcC8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LCgqLEkmYWxwaGFHNiIiIiIsJi1JJWRpZmZHJSpwcm90ZWN0ZWRHNiQtSSJwR0YlNiMmSSJ1R0YqNiMiIiNGL0YmLUYpNiQtRi02IyZGMDYjIiIkRjchIiJGJkYsRjpGNUY6JkYwNiRGMkY5RiZGJiosSSViZXRhR0YlRiYsJi1GKTYkLUYtNiMmRjA2I0YmRkRGJkYoRjpGJkZCRjpGLEY6JkYwNiRGJkYyRiZGJiosSSZnYW1tYUdGKkYmLCZGM0YmRkBGOkYmRkJGOkY1RjomRjA2JEYmRjlGJkYm</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L995" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1006" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSNBTUYnRi9GMi8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnL0YzUSdub3JtYWxGJ0ZALUkjbW9HRiQ2LVEiO0YnRkAvJSZmZW5jZUdGPy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0Y/LyUqc3ltbWV0cmljR0Y/LyUobGFyZ2VvcEdGPy8lLm1vdmFibGVsaW1pdHNHRj8vJSdhY2NlbnRHRj8vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4yNzc3Nzc4ZW1GJ0YrLUY2NiQtRiM2Ji1GLDYlUSxEZXRlcm1pbmFudEYnRi9GMi1GNjYkLUYjNiQtRiw2JVEiQUYnRi9GMkZARkBGPUZARkBGQkY9RkA=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSNBTUYnRi9GMi8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnL0YzUSdub3JtYWxGJ0ZALUkjbW9HRiQ2LVEiO0YnRkAvJSZmZW5jZUdGPy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0Y/LyUqc3ltbWV0cmljR0Y/LyUobGFyZ2VvcEdGPy8lLm1vdmFibGVsaW1pdHNHRj8vJSdhY2NlbnRHRj8vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4yNzc3Nzc4ZW1GJ0YrLUY2NiQtRiM2Ji1GLDYlUSxEZXRlcm1pbmFudEYnRi9GMi1GNjYkLUYjNiQtRiw2JVEiQUYnRi9GMkZARkBGPUZARkBGQkY9RkA=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtRiM2KC1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSIxRidGLy1GTDYkUSI0RidGLy8lLmxpbmV0aGlja25lc3NHRk4vJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGVi8lKWJldmVsbGVkR0Y0LUYsNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRJjAuMGVtRicvRkVGaW4tRkk2KC1GIzYwLUkjbWlHRiQ2JVEnJiM5NDc7RicvJSdpdGFsaWNHRjRGL0Zlbi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYjNigtRkk2KC1GIzYmLUYsNi1RMCZEaWZmZXJlbnRpYWxEO0YnRi9GMkY1RjdGOUY7Rj1GP0ZobkZqbi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGNEYvLUYjNiYtRiM2J0ZgcC1JJW1zdWJHRiQ2JS1GYG82JVEidUYnL0Zkb1EldHJ1ZUYnL0YwUSdpdGFsaWNGJy1GIzYmLUZMNiRRIjNGJ0YvRmNwRmZwRi8vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0ZjcEZmcEYvRmNwRmZwRi9GUkZURldGWUZlbi1GIzYoLUZgbzYlUSJwRidGYnFGZHEtRiw2LlEwJkFwcGx5RnVuY3Rpb247RicvJStleGVjdXRhYmxlR0Y0Ri9GMkY1RjdGOUY7Rj1GP0ZobkZqbi1GZm82JC1GIzYmRlxxRmNwRmZwRi9GL0ZjcEZmcEYvRmNwRmZwRi8tRiw2LVEoJm1pbnVzO0YnRi9GMkY1RjdGOUY7Rj1GP0ZBRkQtRmZvNiQtRiM2KC1GSTYoRl5wLUYjNiYtRiM2J0ZgcC1GXXE2JUZfcS1GIzYmRktGY3BGZnBGL0ZbckZjcEZmcEYvRmNwRmZwRi9GUkZURldGWUZlbi1GIzYoRmByRmNyLUZmbzYkLUYjNiZGaXNGY3BGZnBGL0YvRmNwRmZwRi9GY3BGZnBGL0YvRi9GL0Zlbi1GYG82JVEnJiM5NDY7RidGY29GL0Zlbi1GZm82JC1GIzYmRmFzRlxzLUZmbzYkLUYjNigtRkk2KEZecC1GIzYmLUYjNidGYHAtRl1xNiVGX3EtRiM2Ji1GTDYkUSIyRidGL0ZjcEZmcEYvRltyRmNwRmZwRi9GY3BGZnBGL0ZSRlRGV0ZZRmVuLUYjNihGYHJGY3ItRmZvNiQtRiM2JkZkdUZjcEZmcEYvRi9GY3BGZnBGL0ZjcEZmcEYvRi9GL0YvRmVuLUZgbzYlUScmIzk0NTtGJ0Zjb0YvRmVuLUZmbzYkLUYjNidGK0ZqdC1GLDYtUSIrRidGL0YyRjVGN0Y5RjtGPUY/RkFGREZqb0YvRi9GY3BGZnBGLy1GIzYqLUklbXN1cEdGJDYlRl10Rmh1LyUxc3VwZXJzY3JpcHRzaGlmdEdGXXJGZW4tRl53NiVGXnJGaHVGYHdGZW4tRl53NiVGW3ZGaHVGYHdGY3BGZnBGL0ZSRlRGV0ZZRmNwRmZwRi9GY3BGZnBGLw==">LCQqNiMiIiIiIiVGJUkmZ2FtbWFHJSpwcm90ZWN0ZWRHRiUsJi1JJWRpZmZHRig2JC1JInBHNiI2IyZJInVHRig2IyIiJEYxRiUtRis2JC1GLjYjJkYyNiNGJUY5ISIiRiVJJWJldGFHRi9GJSwmRjVGJS1GKzYkLUYuNiMmRjI2IyIiI0ZCRjtGJUkmYWxwaGFHRi9GJSwmRj5GO0YqRiVGJSlGN0ZERjspRi1GREY7KUZARkRGO0Y7</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1057" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjUWFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzZCLUYsNiVRKlRvdGFsRGlmZkYnRi9GMi1GUDYkLUYjNigtRiw2JVEiQUYnRi9GMi1GUDYmLUYjNictSSNtbkdGJDYkUSIxRidGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnRlxvLyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGYG9GXG9GaG9GOUY5LUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZHBGVC1GUDYkLUYjNidGZW4tRlA2Ji1GIzYmRlxvRmBvLUZdbzYkUSIyRidGOUY5RjlGam9GXXBGYG9GXnFGOUY5RmBwRlQtRlA2JC1GIzYnRmVuLUZQNiYtRiM2JkZcb0Zgby1GXW82JFEiM0YnRjlGOUY5RmpvRl1wRmBvRmlxRjlGOUZgby1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0Zlby8lJmRlcHRoR0Zhci8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GXXI2JkZfckZickZkci9GZ3JRJWF1dG9GJ0ZULUZQNiQtRiM2J0Zlbi1GUDYmLUYjNiZGXnFGYG9GXG9GOUY5RmpvRl1wRmBvRlxvRjlGOUZgcEZULUZQNiQtRiM2J0Zlbi1GUDYmLUYjNiZGXnFGYG9GXnFGOUY5RmpvRl1wRmBvRl5xRjlGOUZgcEZULUZQNiQtRiM2J0Zlbi1GUDYmLUYjNiZGXnFGYG9GaXFGOUY5RmpvRl1wRmBvRmlxRjlGOUZgb0ZcckZpckZULUZQNiQtRiM2J0Zlbi1GUDYmLUYjNiZGaXFGYG9GXG9GOUY5RmpvRl1wRmBvRlxvRjlGOUZgcEZULUZQNiQtRiM2J0Zlbi1GUDYmLUYjNiZGaXFGYG9GXnFGOUY5RmpvRl1wRmBvRl5xRjlGOUZgcEZULUZQNiQtRiM2J0Zlbi1GUDYmLUYjNiZGaXFGYG9GaXFGOUY5RmpvRl1wRmBvRmlxRjlGOUZob0Y5RjlGam9GXXAtRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GaG9GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjUWFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzZCLUYsNiVRKlRvdGFsRGlmZkYnRi9GMi1GUDYkLUYjNigtRiw2JVEiQUYnRi9GMi1GUDYmLUYjNictSSNtbkdGJDYkUSIxRidGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnRlxvLyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGYG9GXG9GaG9GOUY5LUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZHBGVC1GUDYkLUYjNidGZW4tRlA2Ji1GIzYmRlxvRmBvLUZdbzYkUSIyRidGOUY5RjlGam9GXXBGYG9GXnFGOUY5RmBwRlQtRlA2JC1GIzYnRmVuLUZQNiYtRiM2JkZcb0Zgby1GXW82JFEiM0YnRjlGOUY5RmpvRl1wRmBvRmlxRjlGOUZgby1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0Zlby8lJmRlcHRoR0Zhci8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GXXI2JkZfckZickZkci9GZ3JRJWF1dG9GJ0ZULUZQNiQtRiM2J0Zlbi1GUDYmLUYjNiZGXnFGYG9GXG9GOUY5RmpvRl1wRmBvRlxvRjlGOUZgcEZULUZQNiQtRiM2J0Zlbi1GUDYmLUYjNiZGXnFGYG9GXnFGOUY5RmpvRl1wRmBvRl5xRjlGOUZgcEZULUZQNiQtRiM2J0Zlbi1GUDYmLUYjNiZGXnFGYG9GaXFGOUY5RmpvRl1wRmBvRmlxRjlGOUZgb0ZcckZpckZULUZQNiQtRiM2J0Zlbi1GUDYmLUYjNiZGaXFGYG9GXG9GOUY5RmpvRl1wRmBvRlxvRjlGOUZgcEZULUZQNiQtRiM2J0Zlbi1GUDYmLUYjNiZGaXFGYG9GXnFGOUY5RmpvRl1wRmBvRl5xRjlGOUZgcEZULUZQNiQtRiM2J0Zlbi1GUDYmLUYjNiZGaXFGYG9GaXFGOUY5RmpvRl1wRmBvRmlxRjlGOUZob0Y5RjlGam9GXXAtRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GaG9GOQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1056" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEnJiM5Mzc7RicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnRjIvJSZmZW5jZUdGMS8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0YxLyUqc3ltbWV0cmljR0YxLyUobGFyZ2VvcEdGMS8lLm1vdmFibGVsaW1pdHNHRjEvJSdhY2NlbnRHRjEvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZJLUYsNiVRKXNpbXBsaWZ5RicvRjBRJXRydWVGJy9GM1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GVDYmLUYjNjMtSSNtbkdGJDYkUSIyRidGMi1GNjYtUSJ+RidGMkY5RjtGPUY/RkFGQ0ZFL0ZIUSYwLjBlbUYnL0ZLRl5vLUZUNiQtRiM2NS1GLDYlUSNBQUYnRk9GUS1GVDYmLUYjNictRmduNiRRIjFGJ0YyLUY2Ni1RIixGJ0YyRjkvRjxGUEY9Rj9GQUZDRkVGXW8vRktRLDAuMzMzMzMzM2VtRidGW3AvJStleGVjdXRhYmxlR0YxRjJGMi8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GNjYtUScmc2RvdDtGJ0YyRjlGO0Y9Rj9GQUZDRkVGXW9GX28tRiw2JVEjUWFGJ0ZPRlEtRlQ2Ji1GIzYlRltwRmRwRjJGMkZmcEZpcC1GNjYtUSIrRidGMkY5RjtGPUY/RkFGQ0ZFL0ZIUSwwLjIyMjIyMjJlbUYnL0ZLRmpxRmRvLUZUNiYtRiM2JkZbcEZecEZmbkYyRjJGZnBGaXBGXHFGX3EtRlQ2Ji1GIzYkRmZuRjJGMkZmcEZpcEZmcUZkby1GVDYmLUYjNiZGW3BGXnAtRmduNiRRIjNGJ0YyRjJGMkZmcEZpcEZccUZfcS1GVDYmLUYjNiRGaHJGMkYyRmZwRmlwRmRwRjJGMkZecC1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0Zeby8lJmRlcHRoR0Zkcy8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GYHM2JkZic0Zlc0Zncy9GanNRJWF1dG9GJ0ZmbkZqbi1GVDYkLUYjNjRGZG8tRlQ2Ji1GIzYmRmZuRl5wRltwRjJGMkZmcEZpcEZccUZfcS1GVDYmLUYjNiRGW3BGMkYyRmZwRmlwRmZxRmRvLUZUNiYtRiM2JkZmbkZecEZmbkYyRjJGZnBGaXBGXHFGX3FGYHJGZnFGZG8tRlQ2Ji1GIzYmRmZuRl5wRmhyRjJGMkZmcEZpcEZccUZfcUZbc0YyRjJGXnBGX3NGXHRGZm5Gam4tRlQ2JC1GIzY0RmRvLUZUNiYtRiM2JkZockZecEZbcEYyRjJGZnBGaXBGXHFGX3FGaHRGZnFGZG8tRlQ2Ji1GIzYmRmhyRl5wRmZuRjJGMkZmcEZpcEZccUZfcUZgckZmcUZkby1GVDYmLUYjNiZGaHJGXnBGaHJGMkYyRmZwRmlwRlxxRl9xRltzRjJGMkZkcEYyRjJGZnBGaXBGZHBGMkYyLUY2Ni1RIjpGJ0YyRjlGO0Y9Rj9GQUZDRkVGR0ZKRmRwRjI=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEnJiM5Mzc7RicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnRjIvJSZmZW5jZUdGMS8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0YxLyUqc3ltbWV0cmljR0YxLyUobGFyZ2VvcEdGMS8lLm1vdmFibGVsaW1pdHNHRjEvJSdhY2NlbnRHRjEvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZJLUYsNiVRKXNpbXBsaWZ5RicvRjBRJXRydWVGJy9GM1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GVDYmLUYjNjMtSSNtbkdGJDYkUSIyRidGMi1GNjYtUSJ+RidGMkY5RjtGPUY/RkFGQ0ZFL0ZIUSYwLjBlbUYnL0ZLRl5vLUZUNiQtRiM2NS1GLDYlUSNBQUYnRk9GUS1GVDYmLUYjNictRmduNiRRIjFGJ0YyLUY2Ni1RIixGJ0YyRjkvRjxGUEY9Rj9GQUZDRkVGXW8vRktRLDAuMzMzMzMzM2VtRidGW3AvJStleGVjdXRhYmxlR0YxRjJGMi8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GNjYtUScmc2RvdDtGJ0YyRjlGO0Y9Rj9GQUZDRkVGXW9GX28tRiw2JVEjUWFGJ0ZPRlEtRlQ2Ji1GIzYlRltwRmRwRjJGMkZmcEZpcC1GNjYtUSIrRidGMkY5RjtGPUY/RkFGQ0ZFL0ZIUSwwLjIyMjIyMjJlbUYnL0ZLRmpxRmRvLUZUNiYtRiM2JkZbcEZecEZmbkYyRjJGZnBGaXBGXHFGX3EtRlQ2Ji1GIzYkRmZuRjJGMkZmcEZpcEZmcUZkby1GVDYmLUYjNiZGW3BGXnAtRmduNiRRIjNGJ0YyRjJGMkZmcEZpcEZccUZfcS1GVDYmLUYjNiRGaHJGMkYyRmZwRmlwRmRwRjJGMkZecC1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0Zeby8lJmRlcHRoR0Zkcy8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GYHM2JkZic0Zlc0Zncy9GanNRJWF1dG9GJ0ZmbkZqbi1GVDYkLUYjNjRGZG8tRlQ2Ji1GIzYmRmZuRl5wRltwRjJGMkZmcEZpcEZccUZfcS1GVDYmLUYjNiRGW3BGMkYyRmZwRmlwRmZxRmRvLUZUNiYtRiM2JkZmbkZecEZmbkYyRjJGZnBGaXBGXHFGX3FGYHJGZnFGZG8tRlQ2Ji1GIzYmRmZuRl5wRmhyRjJGMkZmcEZpcEZccUZfcUZbc0YyRjJGXnBGX3NGXHRGZm5Gam4tRlQ2JC1GIzY0RmRvLUZUNiYtRiM2JkZockZecEZbcEYyRjJGZnBGaXBGXHFGX3FGaHRGZnFGZG8tRlQ2Ji1GIzYmRmhyRl5wRmZuRjJGMkZmcEZpcEZccUZfcUZgckZmcUZkby1GVDYmLUYjNiZGaHJGXnBGaHJGMkYyRmZwRmlwRlxxRl9xRltzRjJGMkZkcEYyRjJGZnBGaXBGZHBGMkYyLUY2Ni1RIjpGJ0YyRjlGO0Y9Rj9GQUZDRkVGR0ZKRmRwRjI=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1055" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1014" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2JVEoRGVwVmFyc0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNiYtRiw2JVEidUYnRi9GMi1GUDYkLUYjNigtRiw2JVEidEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRInhGJ0YvRjJGaG4tRiw2JVEieUYnRi9GMkY5RjktRiw2I1EhRidGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRI0FKRidGL0YyRjUtRiw2JVEoRnJvbUpldEYnRi9GMi1GUDYkLUYjNictRiw2JVEjQU1GJ0YvRjJGaG5GKy8lK2V4ZWN1dGFibGVHRj1GOUY5Rl9wRl9xRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2JVEoRGVwVmFyc0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNiYtRiw2JVEidUYnRi9GMi1GUDYkLUYjNigtRiw2JVEidEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRInhGJ0YvRjJGaG4tRiw2JVEieUYnRi9GMkY5RjktRiw2I1EhRidGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRI0FKRidGL0YyRjUtRiw2JVEoRnJvbUpldEYnRi9GMi1GUDYkLUYjNictRiw2JVEjQU1GJ0YvRjJGaG5GKy8lK2V4ZWN1dGFibGVHRj1GOUY5Rl9wRl9xRjk=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1015" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYmLUY2NiYtRiM2KC1GLDYlUSJ0RidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJ4RidGL0YyRkEtRiw2JVEieUYnRi9GMkZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GLDYlUSJNRidGL0YyRkVGRS1GQjYtUSI6RidGRUZHL0ZLRklGTEZORlBGUkZUL0ZXUSwwLjI3Nzc3NzhlbUYnL0ZaRmpvLyUrZXhlY3V0YWJsZUdGSUZF">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYmLUY2NiYtRiM2KC1GLDYlUSJ0RidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJ4RidGL0YyRkEtRiw2JVEieUYnRi9GMkZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GLDYlUSJNRidGL0YyRkVGRS1GQjYtUSI6RidGRUZHL0ZLRklGTEZORlBGUkZUL0ZXUSwwLjI3Nzc3NzhlbUYnL0ZaRmpvLyUrZXhlY3V0YWJsZUdGSUZF</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L998" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEiZ0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ2V2YWxER0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzZncC1GLDYmUSNBSkYnRi8vJStmb3JlZ3JvdW5kR1EqWzAsMTI4LDBdRidGMi1GUzYnLUYjNiotSSNtbkdGJDYlUSIxRidGWkY5LUY2Ni5RIixGJ0ZaRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJ0Zbby8lJWJvbGRHRjFGWi8lK2V4ZWN1dGFibGVHRj0vRjNRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRlxwRlpGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GNjYuUScmc2RvdDtGJ0ZaRjlGO0Y+RkBGQkZERkZGSEZjby9GTkZkby1GLDYmUSNkdEYnRi9GWkYyLUY2Ni5RIn5GJ0ZaRjlGO0Y+RkBGQkZERkZGSEZjb0ZocC1GNjYuUSImRidGWkY5RjtGPkZARkJGREZGRkhGY29GaHAtRiw2JlEidEYnRi9GWkYyRlxxRmlwLUY2Ni5RIitGJ0ZaRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZpcUZXLUZTNictRiM2KkZbb0Zfby1GXG82JVEiMkYnRlpGOUZnb0ZaRmlvRltwRl1wRlpGOUZfcEZicEZlcEZpcEZccUZfcUZicUZccS1GLDYmUSNkeEYnRi9GWkYyRmVxRlctRlM2Jy1GIzYqRltvRl9vLUZcbzYlUSIzRidGWkY5RmdvRlpGaW9GW3BGXXBGWkY5Rl9wRmJwRmVwRmlwRlxxRl9xRmJxRlxxLUYsNiZRI2R5RidGL0ZaRjJGZXFGVy1GUzYnLUYjNipGX3JGX29GW29GZ29GWkZpb0ZbcEZdcEZaRjlGX3BGYnBGZXBGYnJGXHFGX3FGYnFGXHFGaXBGZXFGVy1GUzYnLUYjNipGX3JGX29GX3JGZ29GWkZpb0ZbcEZdcEZaRjlGX3BGYnBGZXBGYnJGXHFGX3FGYnFGXHFGYnJGZXFGVy1GUzYnLUYjNidGX3JGX29GaXJGaW9GOUZaRjlGX3BGYnBGZXBGYnJGXHFGX3FGYnFGXHFGXHNGZXFGVy1GUzYnLUYjNiZGaXJGX29GW29GOUZaRjlGX3BGYnBGZXBGXHNGXHFGX3FGYnFGXHFGaXBGZXFGVy1GUzYnLUYjNiZGaXJGX29GX3JGOUZaRjlGX3BGYnBGZXBGXHNGXHFGX3FGYnFGXHFGYnJGZXFGVy1GUzYnLUYjNidGaXJGX29GaXJGaW9GOUZaRjlGX3BGYnBGZXBGXHNGXHFGX3FGYnFGXHFGXHNGaW9GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmlvRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEiZ0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ2V2YWxER0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzZncC1GLDYmUSNBSkYnRi8vJStmb3JlZ3JvdW5kR1EqWzAsMTI4LDBdRidGMi1GUzYnLUYjNiotSSNtbkdGJDYlUSIxRidGWkY5LUY2Ni5RIixGJ0ZaRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJ0Zbby8lJWJvbGRHRjFGWi8lK2V4ZWN1dGFibGVHRj0vRjNRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRlxwRlpGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GNjYuUScmc2RvdDtGJ0ZaRjlGO0Y+RkBGQkZERkZGSEZjby9GTkZkby1GLDYmUSNkdEYnRi9GWkYyLUY2Ni5RIn5GJ0ZaRjlGO0Y+RkBGQkZERkZGSEZjb0ZocC1GNjYuUSImRidGWkY5RjtGPkZARkJGREZGRkhGY29GaHAtRiw2JlEidEYnRi9GWkYyRlxxRmlwLUY2Ni5RIitGJ0ZaRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZpcUZXLUZTNictRiM2KkZbb0Zfby1GXG82JVEiMkYnRlpGOUZnb0ZaRmlvRltwRl1wRlpGOUZfcEZicEZlcEZpcEZccUZfcUZicUZccS1GLDYmUSNkeEYnRi9GWkYyRmVxRlctRlM2Jy1GIzYqRltvRl9vLUZcbzYlUSIzRidGWkY5RmdvRlpGaW9GW3BGXXBGWkY5Rl9wRmJwRmVwRmlwRlxxRl9xRmJxRlxxLUYsNiZRI2R5RidGL0ZaRjJGZXFGVy1GUzYnLUYjNipGX3JGX29GW29GZ29GWkZpb0ZbcEZdcEZaRjlGX3BGYnBGZXBGYnJGXHFGX3FGYnFGXHFGaXBGZXFGVy1GUzYnLUYjNipGX3JGX29GX3JGZ29GWkZpb0ZbcEZdcEZaRjlGX3BGYnBGZXBGYnJGXHFGX3FGYnFGXHFGYnJGZXFGVy1GUzYnLUYjNidGX3JGX29GaXJGaW9GOUZaRjlGX3BGYnBGZXBGYnJGXHFGX3FGYnFGXHFGXHNGZXFGVy1GUzYnLUYjNiZGaXJGX29GW29GOUZaRjlGX3BGYnBGZXBGXHNGXHFGX3FGYnFGXHFGaXBGZXFGVy1GUzYnLUYjNiZGaXJGX29GX3JGOUZaRjlGX3BGYnBGZXBGXHNGXHFGX3FGYnFGXHFGYnJGZXFGVy1GUzYnLUYjNidGaXJGX29GaXJGaW9GOUZaRjlGX3BGYnBGZXBGXHNGXHFGX3FGYnFGXHFGXHNGaW9GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmlvRjk=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1025" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1026" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEuVG9yc2lvblRlbnNvckYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRIkNGJ0YvRjIvJStleGVjdXRhYmxlR1EmZmFsc2VGJy9GM1Enbm9ybWFsRidGQC1JI21vR0YkNi1RIjtGJ0ZALyUmZmVuY2VHRj8vJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGPy8lKnN5bW1ldHJpY0dGPy8lKGxhcmdlb3BHRj8vJS5tb3ZhYmxlbGltaXRzR0Y/LyUnYWNjZW50R0Y/LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMjc3Nzc3OGVtRidGPUZA">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEuVG9yc2lvblRlbnNvckYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRIkNGJ0YvRjIvJStleGVjdXRhYmxlR1EmZmFsc2VGJy9GM1Enbm9ybWFsRidGQC1JI21vR0YkNi1RIjtGJ0ZALyUmZmVuY2VHRj8vJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGPy8lKnN5bW1ldHJpY0dGPy8lKGxhcmdlb3BHRj8vJS5tb3ZhYmxlbGltaXRzR0Y/LyUnYWNjZW50R0Y/LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMjc3Nzc3OGVtRidGPUZA</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEiMEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSNkdEYnRi9GMkY1LUYsNiVRJERfdEYnRi9GMkY1Rk9GOQ==">LUkkX0RHRzYiNiM3JDclUSd0ZW5zb3JGJEkiTUdGJDckNyVRKGNvdl9iYXNGJFEoY29uX2Jhc0YkRiw3IjcjNyQ3JSIiIkYyRjIiIiE=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1032" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY1LUkjbWlHRiQ2JVEjVTFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUShGcm9tSmV0RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNictRiw2JVEnJiM5Mzc7RicvRjBGPUY5LUZTNiYtRiM2JC1JI21uR0YkNiRRIjFGJ0Y5RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRKERlcFZhcnNGJ0YvRjJGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRmhvLyUmZGVwdGhHRmZwLyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUYsNiVRI1UyRidGL0YyRjVGTy1GUzYkLUYjNictRiw2JVEoJk9tZWdhO0YnRlpGOS1GUzYmLUYjNiQtRmpuNiRRIjJGJ0Y5RjlGOUZdb0Zgb0Zjb0ZbcEY5RjlGXnBGYXAtRiw2JVEjVTNGJ0YvRjJGNUZPLUZTNiQtRiM2J0ZlcS1GUzYmLUYjNiQtRmpuNiRRIjNGJ0Y5RjlGOUZdb0Zgb0Zjb0ZbcEY5RjlGXnAvJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY1LUkjbWlHRiQ2JVEjVTFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUShGcm9tSmV0RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNictRiw2JVEnJiM5Mzc7RicvRjBGPUY5LUZTNiYtRiM2JC1JI21uR0YkNiRRIjFGJ0Y5RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRKERlcFZhcnNGJ0YvRjJGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRmhvLyUmZGVwdGhHRmZwLyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUYsNiVRI1UyRidGL0YyRjVGTy1GUzYkLUYjNictRiw2JVEoJk9tZWdhO0YnRlpGOS1GUzYmLUYjNiQtRmpuNiRRIjJGJ0Y5RjlGOUZdb0Zgb0Zjb0ZbcEY5RjlGXnBGYXAtRiw2JVEjVTNGJ0YvRjJGNUZPLUZTNiQtRiM2J0ZlcS1GUzYmLUYjNiQtRmpuNiRRIjNGJ0Y5RjlGOUZdb0Zgb0Zjb0ZbcEY5RjlGXnAvJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1010" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY3LUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVEjRXRGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictRiw2LVEqJmNvbG9uZXE7RidGL0YyRjVGN0Y5RjtGPUY/L0ZCUSwwLjI3Nzc3NzhlbUYnL0ZFRlMtRkc2JVEnZXZhbERHRidGSkZNLUkobWZlbmNlZEdGJDYkLUYjNiktRkc2JVE/RGlyZWN0aW9uYWxDb3ZhcmlhbnREZXJpdmF0aXZlRidGSkZNLUZZNiQtRiM2KC1GRzYlUSREX3RGJ0ZKRk0tRiw2LVEiLEYnRi9GMi9GNkZMRjdGOUY7Rj1GP0ZBL0ZFUSwwLjMzMzMzMzNlbUYnLUZHNiVRImdGJ0ZKRk1GYW8tRkc2JVEiQ0YnRkpGTUYvRi8tRiw2LVEqJnVtaW51czA7RidGL0YyRjVGN0Y5RjtGPUY/L0ZCUSwwLjIyMjIyMjJlbUYnL0ZFRmFwLUZHNiVRI1UxRidGSkZNLUYsNi1RJyZzZG90O0YnRi9GMkY1RjdGOUY7Rj1GP0ZBRkRGZ29GL0YvLUYsNi1RIjpGJ0YvRjJGNUY3RjlGO0Y9Rj9GUkZULUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRkMvJSZkZXB0aEdGYXEvJSpsaW5lYnJlYWtHUShuZXdsaW5lRictRl1xNiZGX3FGYnFGZHEvRmdxUSVhdXRvRictRkc2JVEjRXhGJ0ZKRk1GT0ZVLUZZNiQtRiM2KkZnbi1GWTYkLUYjNiktRkc2JVEkRF94RidGSkZNRmFvRmdvRmFvRmpvLyUrZXhlY3V0YWJsZUdGNEYvRi9GXXAtRkc2JVEjVTJGJ0ZKRk1GZnBGZ29GW3NGL0YvRmlwRlxxLUZHNiVRI0V5RidGSkZNRk9GVS1GWTYkLUYjNilGZ24tRlk2JC1GIzYoLUZHNiVRJERfeUYnRkpGTUZhb0Znb0Zhb0Zqb0YvRi9GXXAtRkc2JVEjVTNGJ0ZKRk1GZnBGZ29GL0YvRmlwRltzRi8=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY3LUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVEjRXRGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictRiw2LVEqJmNvbG9uZXE7RidGL0YyRjVGN0Y5RjtGPUY/L0ZCUSwwLjI3Nzc3NzhlbUYnL0ZFRlMtRkc2JVEnZXZhbERHRidGSkZNLUkobWZlbmNlZEdGJDYkLUYjNiktRkc2JVE/RGlyZWN0aW9uYWxDb3ZhcmlhbnREZXJpdmF0aXZlRidGSkZNLUZZNiQtRiM2KC1GRzYlUSREX3RGJ0ZKRk0tRiw2LVEiLEYnRi9GMi9GNkZMRjdGOUY7Rj1GP0ZBL0ZFUSwwLjMzMzMzMzNlbUYnLUZHNiVRImdGJ0ZKRk1GYW8tRkc2JVEiQ0YnRkpGTUYvRi8tRiw2LVEqJnVtaW51czA7RidGL0YyRjVGN0Y5RjtGPUY/L0ZCUSwwLjIyMjIyMjJlbUYnL0ZFRmFwLUZHNiVRI1UxRidGSkZNLUYsNi1RJyZzZG90O0YnRi9GMkY1RjdGOUY7Rj1GP0ZBRkRGZ29GL0YvLUYsNi1RIjpGJ0YvRjJGNUY3RjlGO0Y9Rj9GUkZULUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRkMvJSZkZXB0aEdGYXEvJSpsaW5lYnJlYWtHUShuZXdsaW5lRictRl1xNiZGX3FGYnFGZHEvRmdxUSVhdXRvRictRkc2JVEjRXhGJ0ZKRk1GT0ZVLUZZNiQtRiM2KkZnbi1GWTYkLUYjNiktRkc2JVEkRF94RidGSkZNRmFvRmdvRmFvRmpvLyUrZXhlY3V0YWJsZUdGNEYvRi9GXXAtRkc2JVEjVTJGJ0ZKRk1GZnBGZ29GW3NGL0YvRmlwRlxxLUZHNiVRI0V5RidGSkZNRk9GVS1GWTYkLUYjNilGZ24tRlk2JC1GIzYoLUZHNiVRJERfeUYnRkpGTUZhb0Znb0Zhb0Zqb0YvRi9GXXAtRkc2JVEjVTNGJ0ZKRk1GZnBGZ29GL0YvRmlwRltzRi8=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1011" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1012" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjc0FGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSZzb2x2ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUZTNiYtRiM2ZW8tRiw2JVEmRXEwMDBGJ0YvRjItRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIwRidGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRJkVxMDAxRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDAyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDExRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDEyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDIyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTAwRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTAxRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTAyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTExRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTEyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTIyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjAwRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjAxRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjAyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjExRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjEyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjIyRidGL0YyRmhuRltvLyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRl9vLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGY28vRk5GZG8tRlM2Ji1GIzZHLUYsNiVRJWEwMDBGJ0YvRjJGX28tRiw2JVElYTAwMUYnRi9GMkZfby1GLDYlUSVhMDAyRidGL0YyRl9vLUYsNiVRJWEwMTBGJ0YvRjJGX28tRiw2JVElYTAxMUYnRi9GMkZfby1GLDYlUSVhMDEyRidGL0YyRl9vLUYsNiVRJWEwMjBGJ0YvRjJGX28tRiw2JVElYTAyMUYnRi9GMkZfby1GLDYlUSVhMDIyRidGL0YyRl9vLUYsNiVRJWExMDFGJ0YvRjJGX28tRiw2JVElYTEwMkYnRi9GMkZfby1GLDYlUSVhMTExRidGL0YyRl9vLUYsNiVRJWExMTJGJ0YvRjJGX28tRiw2JVElYTEyMUYnRi9GMkZfby1GLDYlUSVhMTIyRidGL0YyRl9vLUYsNiVRJWEyMDJGJ0YvRjJGX28tRiw2JVElYTIxMkYnRi9GMkZfby1GLDYlUSVhMjIyRidGL0YyRmpyRjlGOS9GXXNRIltGJy9GYHNRIl1GJ0ZqckY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GanJGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjc0FGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSZzb2x2ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUZTNiYtRiM2ZW8tRiw2JVEmRXEwMDBGJ0YvRjItRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIwRidGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRJkVxMDAxRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDAyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDExRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDEyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDIyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTAwRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTAxRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTAyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTExRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTEyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTIyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjAwRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjAxRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjAyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjExRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjEyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjIyRidGL0YyRmhuRltvLyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRl9vLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGY28vRk5GZG8tRlM2Ji1GIzZHLUYsNiVRJWEwMDBGJ0YvRjJGX28tRiw2JVElYTAwMUYnRi9GMkZfby1GLDYlUSVhMDAyRidGL0YyRl9vLUYsNiVRJWEwMTBGJ0YvRjJGX28tRiw2JVElYTAxMUYnRi9GMkZfby1GLDYlUSVhMDEyRidGL0YyRl9vLUYsNiVRJWEwMjBGJ0YvRjJGX28tRiw2JVElYTAyMUYnRi9GMkZfby1GLDYlUSVhMDIyRidGL0YyRl9vLUYsNiVRJWExMDFGJ0YvRjJGX28tRiw2JVElYTEwMkYnRi9GMkZfby1GLDYlUSVhMTExRidGL0YyRl9vLUYsNiVRJWExMTJGJ0YvRjJGX28tRiw2JVElYTEyMUYnRi9GMkZfby1GLDYlUSVhMTIyRidGL0YyRl9vLUYsNiVRJWEyMDJGJ0YvRjJGX28tRiw2JVElYTIxMkYnRi9GMkZfby1GLDYlUSVhMjIyRidGL0YyRmpyRjlGOS9GXXNRIltGJy9GYHNRIl1GJ0ZqckY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GanJGOQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1013" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjQzFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSdldmFsREdGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Jy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmVuLUYsNiVRJXN1YnNGJ0YvRjItRlM2JC1GIzYmLUZTNiYtRiM2JS1GLDYlUSNvcEYnRi9GMi1GUzYkLUYjNiVGYm8tRlM2JC1GIzYkLUYsNiVRI3NBRidGL0YyRjlGOUY5RjlGOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRlovRk5RLDAuMzMzMzMzM2VtRictRiw2JVEiQ0YnRi9GMkY5RjlGV0Y5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjQzFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSdldmFsREdGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Jy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmVuLUYsNiVRJXN1YnNGJ0YvRjItRlM2JC1GIzYmLUZTNiYtRiM2JS1GLDYlUSNvcEYnRi9GMi1GUzYkLUYjNiVGYm8tRlM2JC1GIzYkLUYsNiVRI3NBRidGL0YyRjlGOUY5RjlGOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRlovRk5RLDAuMzMzMzMzM2VtRictRiw2JVEiQ0YnRi9GMkY5RjlGV0Y5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1020" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEnZXZhbERHRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNi0tRiw2JVE0Q292YXJpYW50RGVyaXZhdGl2ZUYnRi9GMi1GNjYkLUYjNiYtRiw2JVEiZ0YnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGTC8lKnN5bW1ldHJpY0dGTC8lKGxhcmdlb3BHRkwvJS5tb3ZhYmxlbGltaXRzR0ZMLyUnYWNjZW50R0ZMLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEjQzFGJ0YvRjJGSEZILUZFNi1RKCZtaW51cztGJ0ZIRkovRk5GTEZPRlFGU0ZVRlcvRlpRLDAuMjIyMjIyMmVtRicvRmduRmFvLUZFNi1RIn5GJ0ZIRkpGX29GT0ZRRlNGVUZXRlkvRmduRmVuRkFGY28tRkU2LVEiJkYnRkhGSkZfb0ZPRlFGU0ZVRldGWUZmby1GLDYlUSJ0RidGL0YyRmNvLUY2NiQtRiM2MS1GLDYlUSNVMUYnRi9GMi1GRTYtUScmc2RvdDtGJ0ZIRkpGX29GT0ZRRlNGVUZXRllGZm8tRiw2JVEjZHRGJ0YvRjItRkU2LVEiK0YnRkhGSkZfb0ZPRlFGU0ZVRldGYG9GYm9GY28tRiw2JVEjVTJGJ0YvRjJGZHAtRiw2JVEjZHhGJ0YvRjJGanBGY28tRiw2JVEjVTNGJ0YvRjJGY29GZHAtRiw2JVEjZHlGJ0YvRjJGSEZIRkhGSC1GRTYtUSI7RidGSEZKRk1GT0ZRRlNGVUZXRlkvRmduUSwwLjI3Nzc3NzhlbUYnLyUrZXhlY3V0YWJsZUdGTEZI">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEnZXZhbERHRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNi0tRiw2JVE0Q292YXJpYW50RGVyaXZhdGl2ZUYnRi9GMi1GNjYkLUYjNiYtRiw2JVEiZ0YnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGTC8lKnN5bW1ldHJpY0dGTC8lKGxhcmdlb3BHRkwvJS5tb3ZhYmxlbGltaXRzR0ZMLyUnYWNjZW50R0ZMLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEjQzFGJ0YvRjJGSEZILUZFNi1RKCZtaW51cztGJ0ZIRkovRk5GTEZPRlFGU0ZVRlcvRlpRLDAuMjIyMjIyMmVtRicvRmduRmFvLUZFNi1RIn5GJ0ZIRkpGX29GT0ZRRlNGVUZXRlkvRmduRmVuRkFGY28tRkU2LVEiJkYnRkhGSkZfb0ZPRlFGU0ZVRldGWUZmby1GLDYlUSJ0RidGL0YyRmNvLUY2NiQtRiM2MS1GLDYlUSNVMUYnRi9GMi1GRTYtUScmc2RvdDtGJ0ZIRkpGX29GT0ZRRlNGVUZXRllGZm8tRiw2JVEjZHRGJ0YvRjItRkU2LVEiK0YnRkhGSkZfb0ZPRlFGU0ZVRldGYG9GYm9GY28tRiw2JVEjVTJGJ0YvRjJGZHAtRiw2JVEjZHhGJ0YvRjJGanBGY28tRiw2JVEjVTNGJ0YvRjJGY29GZHAtRiw2JVEjZHlGJ0YvRjJGSEZIRkhGSC1GRTYtUSI7RidGSEZKRk1GT0ZRRlNGVUZXRlkvRmduUSwwLjI3Nzc3NzhlbUYnLyUrZXhlY3V0YWJsZUdGTEZI</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEiMEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSNkdEYnRi9GMkY1Rk9GNUZPRjk=">LUkkX0RHRzYiNiM3JDclUSd0ZW5zb3JGJEkiTUdGJDckNyVRKGNvdl9iYXNGJEYsRiw3IjcjNyQ3JSIiIkYxRjEiIiE=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1019" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY+LUkjbWlHRiQ2JVEjUjFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSJ+RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkwtRjY2LVEqJmNvbG9uZXE7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjI3Nzc3NzhlbUYnL0ZORlNGNS1GLDYlUTBDdXJ2YXR1cmVUZW5zb3JGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSNDMUYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGUkZULUYsNiVRJVJpYzFGJ0YvRjJGNUZPRjUtRiw2JVEsUmljY2lUZW5zb3JGJ0YvRjItRlk2JC1GIzYlRitGam5GOUY5RlxvLUYsNiVRI1QxRidGL0YyRjVGT0Y1LUYsNiVRMlN5bW1ldHJpemVJbmRpY2VzRidGL0YyLUZZNiQtRiM2LEZfby1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRkovRk5RLDAuMzMzMzMzM2VtRidGNS1GWTYmLUYjNigtSSNtbkdGJDYkUSIxRidGOUZjcEY1LUZecTYkUSIyRidGOUZqbkY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGY3BGNS1JI21zR0YkNiNRKlN5bW1ldHJpY0YnLUYsNiNRIUYnRmpuRjlGOUZcby1GLDYlUSRSZXNGJ0YvRjJGTy1GLDYlUSdldmFsREdGJ0YvRjItRlk2JC1GIzYqRmlvRjUtRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORl9zRjUtRiw2JVEiVkYnRi9GMi1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRImdGJ0YvRjJGOUY5RlxvRmpuRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY+LUkjbWlHRiQ2JVEjUjFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSJ+RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkwtRjY2LVEqJmNvbG9uZXE7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjI3Nzc3NzhlbUYnL0ZORlNGNS1GLDYlUTBDdXJ2YXR1cmVUZW5zb3JGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSNDMUYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGUkZULUYsNiVRJVJpYzFGJ0YvRjJGNUZPRjUtRiw2JVEsUmljY2lUZW5zb3JGJ0YvRjItRlk2JC1GIzYlRitGam5GOUY5RlxvLUYsNiVRI1QxRidGL0YyRjVGT0Y1LUYsNiVRMlN5bW1ldHJpemVJbmRpY2VzRidGL0YyLUZZNiQtRiM2LEZfby1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRkovRk5RLDAuMzMzMzMzM2VtRidGNS1GWTYmLUYjNigtSSNtbkdGJDYkUSIxRidGOUZjcEY1LUZecTYkUSIyRidGOUZqbkY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGY3BGNS1JI21zR0YkNiNRKlN5bW1ldHJpY0YnLUYsNiNRIUYnRmpuRjlGOUZcby1GLDYlUSRSZXNGJ0YvRjJGTy1GLDYlUSdldmFsREdGJ0YvRjItRlk2JC1GIzYqRmlvRjUtRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORl9zRjUtRiw2JVEiVkYnRi9GMi1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRImdGJ0YvRjJGOUY5RlxvRmpuRjk=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1051" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZFLUkjbWlHRiQ2JVEmTkVRdHRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUTBDb250cmFjdEluZGljZXNGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Li1GLDYlUSRSZXNGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmhuL0ZORmluLUYsNiVRJERfdEYnRi9GMkZcby1GNjYtUSImRidGOUY7Rj5GQEZCRkRGRkZIRmhuRl9vLUYsNiVRInRGJ0YvRjJGXG9GYG9GWi1GUzYmLUYjNiYtRlM2Ji1GIzYmLUkjbW5HRiQ2JFEiMUYnRjlGWkZhcEY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGWi1GUzYmLUYjNiYtRmJwNiRRIjJGJ0Y5RlpGX3FGOUY5RmVwRmhwRjlGOUZlcEZocEY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEmTkVRdHhGJ0YvRjJGNUZPLUZTNiQtRiM2LkZXRlpGXG9GYG9GXG9GY29GZm9GXG8tRiw2JVEkRF94RidGL0YyRlpGaW9GOUY5RmJxLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRmluLyUmZGVwdGhHRmRyLyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUYsNiVRJk5FUXR5RidGL0YyRjVGTy1GUzYkLUYjNi5GV0ZaRlxvRmBvRlxvRmNvRmZvRlxvLUYsNiVRJERfeUYnRi9GMkZaRmlvRjlGOUZicS1GLDYlUSZORVF4eEYnRi9GMkY1Rk8tRlM2JC1GIzYuRldGWkZcb0ZcckZcb0Zjb0Zmb0Zcb0ZcckZaRmlvRjlGOUZicUZfci1GLDYlUSZORVF4eUYnRi9GMkY1Rk8tRlM2JC1GIzYuRldGWkZcb0ZcckZcb0Zjb0Zmb0Zcb0Zjc0ZaRmlvRjlGOUZicUZcby1GLDYlUSZORVF5eUYnRi9GMkY1Rk8tRlM2JC1GIzYuRldGWkZcb0Zjc0Zcb0Zjb0Zmb0Zcb0Zjc0ZaRmlvRjlGOUZicS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZFLUkjbWlHRiQ2JVEmTkVRdHRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUTBDb250cmFjdEluZGljZXNGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Li1GLDYlUSRSZXNGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmhuL0ZORmluLUYsNiVRJERfdEYnRi9GMkZcby1GNjYtUSImRidGOUY7Rj5GQEZCRkRGRkZIRmhuRl9vLUYsNiVRInRGJ0YvRjJGXG9GYG9GWi1GUzYmLUYjNiYtRlM2Ji1GIzYmLUkjbW5HRiQ2JFEiMUYnRjlGWkZhcEY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGWi1GUzYmLUYjNiYtRmJwNiRRIjJGJ0Y5RlpGX3FGOUY5RmVwRmhwRjlGOUZlcEZocEY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEmTkVRdHhGJ0YvRjJGNUZPLUZTNiQtRiM2LkZXRlpGXG9GYG9GXG9GY29GZm9GXG8tRiw2JVEkRF94RidGL0YyRlpGaW9GOUY5RmJxLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRmluLyUmZGVwdGhHRmRyLyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUYsNiVRJk5FUXR5RidGL0YyRjVGTy1GUzYkLUYjNi5GV0ZaRlxvRmBvRlxvRmNvRmZvRlxvLUYsNiVRJERfeUYnRi9GMkZaRmlvRjlGOUZicS1GLDYlUSZORVF4eEYnRi9GMkY1Rk8tRlM2JC1GIzYuRldGWkZcb0ZcckZcb0Zjb0Zmb0Zcb0ZcckZaRmlvRjlGOUZicUZfci1GLDYlUSZORVF4eUYnRi9GMkY1Rk8tRlM2JC1GIzYuRldGWkZcb0ZcckZcb0Zjb0Zmb0Zcb0Zjc0ZaRmlvRjlGOUZicUZcby1GLDYlUSZORVF5eUYnRi9GMkY1Rk8tRlM2JC1GIzYuRldGWkZcb0Zjc0Zcb0Zjb0Zmb0Zcb0Zjc0ZaRmlvRjlGOUZicS8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1023" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1024" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYqLUY2NiYtRiM2KC1GLDYlUSJ0RidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJ4RidGL0YyRkEtRiw2JVEieUYnRi9GMkZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GNjYmLUYjNiQtRiw2JVEidUYnRi9GMkZFRkVGXG9GX29GQS1GLDYlUSNKMkYnRi9GMkZBLUkjbW5HRiQ2JFEiNEYnRkVGRUZFLUZCNi1RIjpGJ0ZFRkcvRktGSUZMRk5GUEZSRlQvRldRLDAuMjc3Nzc3OGVtRicvRlpGZXAvJStleGVjdXRhYmxlR0ZJRkU=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYqLUY2NiYtRiM2KC1GLDYlUSJ0RidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJ4RidGL0YyRkEtRiw2JVEieUYnRi9GMkZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GNjYmLUYjNiQtRiw2JVEidUYnRi9GMkZFRkVGXG9GX29GQS1GLDYlUSNKMkYnRi9GMkZBLUkjbW5HRiQ2JFEiNEYnRkVGRUZFLUZCNi1RIjpGJ0ZFRkcvRktGSUZMRk5GUEZSRlQvRldRLDAuMjc3Nzc3OGVtRicvRlpGZXAvJStleGVjdXRhYmxlR0ZJRkU=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1021" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2Jy1GLDYlUSNkZUYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSomY29sb25lcTtGJ0Y3LyUmZmVuY2VHRjYvJSpzZXBhcmF0b3JHRjYvJSlzdHJldGNoeUdGNi8lKnN5bW1ldHJpY0dGNi8lKGxhcmdlb3BHRjYvJS5tb3ZhYmxlbGltaXRzR0Y2LyUnYWNjZW50R0Y2LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYlUTlEaWZmZXJlbnRpYWxFcXVhdGlvbkRhdGFGJy9GNVEldHJ1ZUYnL0Y4USdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYmLUZZNiYtRiM2JC1GLDYlUSJGRidGNEY3RjdGNy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GOzYtUSIsRidGN0Y+L0ZBRlVGQkZERkZGSEZKL0ZNUSYwLjBlbUYnL0ZQUSwwLjMzMzMzMzNlbUYnLUZZNiYtRiM2JS1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGVEZWLUYjNiYtSSNtbkdGJDYkUSIxRidGN0Zkby1GaXA2JFEiMkYnRjdGNy8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRitGN0Y3Rl5vRmFvRjdGN0Y3RisvJStleGVjdXRhYmxlR0Y2Rjc=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2Jy1GLDYlUSNkZUYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSomY29sb25lcTtGJ0Y3LyUmZmVuY2VHRjYvJSpzZXBhcmF0b3JHRjYvJSlzdHJldGNoeUdGNi8lKnN5bW1ldHJpY0dGNi8lKGxhcmdlb3BHRjYvJS5tb3ZhYmxlbGltaXRzR0Y2LyUnYWNjZW50R0Y2LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYlUTlEaWZmZXJlbnRpYWxFcXVhdGlvbkRhdGFGJy9GNVEldHJ1ZUYnL0Y4USdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYmLUZZNiYtRiM2JC1GLDYlUSJGRidGNEY3RjdGNy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GOzYtUSIsRidGN0Y+L0ZBRlVGQkZERkZGSEZKL0ZNUSYwLjBlbUYnL0ZQUSwwLjMzMzMzMzNlbUYnLUZZNiYtRiM2JS1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGVEZWLUYjNiYtSSNtbkdGJDYkUSIxRidGN0Zkby1GaXA2JFEiMkYnRjdGNy8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRitGN0Y3Rl5vRmFvRjdGN0Y3RisvJStleGVjdXRhYmxlR0Y2Rjc=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LUkkX0RHRzYiNiM3JDcnUSNERUYkUS5fVGVtcERHRnJhbWUxRiQ3JFEtZXZvbHV0aW9uYXJ5RiQiIiE8IyZJInVHRiQ2JCIiIiIiI0kjSjJHRiQ3IzckNyMiIiYsKCosSSZhbHBoYUdGJEYxLCYtSSVkaWZmRyUqcHJvdGVjdGVkRzYkLUkicEdGJDYjJkYvNiNGMkZDRjEtRj02JC1GQTYjJkYvNiMiIiRGSSEiIkYxRkBGTEZHRkwmRi82JEYyRktGMUYxKixJJWJldGFHRiRGMSwmLUY9NiQtRkE2IyZGLzYjRjFGVkYxRjxGTEYxRlRGTEZARkxGLkYxRjEqLEkmZ2FtbWFHRj5GMSwmRkVGMUZSRkxGMUZURkxGR0ZMJkYvNiRGMUZLRjFGMQ==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1022" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEkZGUyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEoUHJvbG9uZ0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRI2RlRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictSSNtbkdGJDYkUSIyRidGOUY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEmZGVUUkFGJ0YvRjJGNS1GLDYlUS9UcmFuc2Zvcm1hdGlvbkYnRi9GMi1GUzYkLUYjNiRGK0Y5RjlGYG8vJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEkZGUyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEoUHJvbG9uZ0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRI2RlRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictSSNtbkdGJDYkUSIyRidGOUY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEmZGVUUkFGJ0YvRjJGNS1GLDYlUS9UcmFuc2Zvcm1hdGlvbkYnRi9GMi1GUzYkLUYjNiRGK0Y5RjlGYG8vJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1034" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1018" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkRXEwRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEpUHVsbGJhY2tGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSZkZVRSQUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRJlRvSmV0RidGL0YyLUZTNiQtRiM2Ki1GLDYlUSZORVF0dEYnRi9GMkZaLUYsNiVRKERlcFZhcnNGJ0YvRjJGWi1GLDYlUSlub3RhdGlvbkYnRi9GMi1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUStqZXRudW1iZXJzRidGL0YyRjlGOS8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmJwRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkRXEwRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEpUHVsbGJhY2tGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSZkZVRSQUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRJlRvSmV0RidGL0YyLUZTNiQtRiM2Ki1GLDYlUSZORVF0dEYnRi9GMkZaLUYsNiVRKERlcFZhcnNGJ0YvRjJGWi1GLDYlUSlub3RhdGlvbkYnRi9GMi1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUStqZXRudW1iZXJzRidGL0YyRjlGOS8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmJwRjk=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1017" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjVlNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSZzb2x2ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRJEVxMEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRIlZGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZfb0Y5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjVlNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSZzb2x2ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRJEVxMEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRIlZGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZfb0Y5</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1016" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZDLUkjbWlHRiQ2JVEkRXExRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEmbnVtZXJGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVzdWJzRidGL0YyLUZTNiQtRiM2Ky1GLDYlUSJWRidGL0YyLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRI1ZTRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEpUHVsbGJhY2tGJ0YvRjItRlM2JC1GIzYnLUYsNiVRJmRlVFJBRidGL0YyRmFvLUYsNiVRJlRvSmV0RidGL0YyLUZTNiQtRiM2Ki1GLDYlUSZORVF0eEYnRi9GMkZhby1GLDYlUShEZXBWYXJzRidGL0YyRmFvLUYsNiVRKW5vdGF0aW9uRidGL0YyRltvLUYsNiVRK2pldG51bWJlcnNGJ0YvRjJGOUY5RjlGOS1GLDYjUSFGJy8lK2V4ZWN1dGFibGVHRj1GOUY5RmlxRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0Zmby8lJmRlcHRoR0Zjci8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GLDYlUSRFcTJGJ0YvRjJGNUZPLUZTNiQtRiM2JUZXLUZTNiQtRiM2KkZobkZbb0Zeb0Zhb0Zpby1GUzYkLUYjNidGYHBGYW9GY3AtRlM2JC1GIzYqLUYsNiVRJk5FUXR5RidGL0YyRmFvRl1xRmFvRmBxRltvRmNxRjlGOUY5RjlGZnFGOUY5RjlGOUZbckZeci1GLDYlUSRFcTNGJ0YvRjJGNUZPLUZTNiQtRiM2JUZXLUZTNiQtRiM2KkZobkZbb0Zeb0Zhb0Zpby1GUzYkLUYjNidGYHBGYW9GY3AtRlM2JC1GIzYqLUYsNiVRJk5FUXh4RidGL0YyRmFvRl1xRmFvRmBxRltvRmNxRjlGOUY5RjlGZnFGOUY5RjlGOS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmVvL0ZORmZvRltyRl5yLUYsNiVRJEVxNEYnRi9GMkY1Rk8tRlM2JC1GIzYlRlctRlM2JC1GIzYqRmhuRltvRl5vRmFvRmlvLUZTNiQtRiM2J0ZgcEZhb0ZjcC1GUzYkLUYjNiotRiw2JVEmTkVReHlGJ0YvRjJGYW9GXXFGYW9GYHFGW29GY3FGOUY5RjlGOUZmcUY5RjlGOUY5RltyRl5yLUYsNiVRJEVxNUYnRi9GMkY1Rk8tRlM2JC1GIzYlRlctRlM2JC1GIzYqRmhuRltvRl5vRmFvRmlvLUZTNiQtRiM2J0ZgcEZhb0ZjcC1GUzYkLUYjNiotRiw2JVEmTkVReXlGJ0YvRjJGYW9GXXFGYW9GYHFGW29GY3FGOUY5RjlGOUZmcUY5RjlGOUY5Rmd1RltyRmlxRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZDLUkjbWlHRiQ2JVEkRXExRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEmbnVtZXJGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVzdWJzRidGL0YyLUZTNiQtRiM2Ky1GLDYlUSJWRidGL0YyLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRI1ZTRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEpUHVsbGJhY2tGJ0YvRjItRlM2JC1GIzYnLUYsNiVRJmRlVFJBRidGL0YyRmFvLUYsNiVRJlRvSmV0RidGL0YyLUZTNiQtRiM2Ki1GLDYlUSZORVF0eEYnRi9GMkZhby1GLDYlUShEZXBWYXJzRidGL0YyRmFvLUYsNiVRKW5vdGF0aW9uRidGL0YyRltvLUYsNiVRK2pldG51bWJlcnNGJ0YvRjJGOUY5RjlGOS1GLDYjUSFGJy8lK2V4ZWN1dGFibGVHRj1GOUY5RmlxRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0Zmby8lJmRlcHRoR0Zjci8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GLDYlUSRFcTJGJ0YvRjJGNUZPLUZTNiQtRiM2JUZXLUZTNiQtRiM2KkZobkZbb0Zeb0Zhb0Zpby1GUzYkLUYjNidGYHBGYW9GY3AtRlM2JC1GIzYqLUYsNiVRJk5FUXR5RidGL0YyRmFvRl1xRmFvRmBxRltvRmNxRjlGOUY5RjlGZnFGOUY5RjlGOUZbckZeci1GLDYlUSRFcTNGJ0YvRjJGNUZPLUZTNiQtRiM2JUZXLUZTNiQtRiM2KkZobkZbb0Zeb0Zhb0Zpby1GUzYkLUYjNidGYHBGYW9GY3AtRlM2JC1GIzYqLUYsNiVRJk5FUXh4RidGL0YyRmFvRl1xRmFvRmBxRltvRmNxRjlGOUY5RjlGZnFGOUY5RjlGOS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmVvL0ZORmZvRltyRl5yLUYsNiVRJEVxNEYnRi9GMkY1Rk8tRlM2JC1GIzYlRlctRlM2JC1GIzYqRmhuRltvRl5vRmFvRmlvLUZTNiQtRiM2J0ZgcEZhb0ZjcC1GUzYkLUYjNiotRiw2JVEmTkVReHlGJ0YvRjJGYW9GXXFGYW9GYHFGW29GY3FGOUY5RjlGOUZmcUY5RjlGOUY5RltyRl5yLUYsNiVRJEVxNUYnRi9GMkY1Rk8tRlM2JC1GIzYlRlctRlM2JC1GIzYqRmhuRltvRl5vRmFvRmlvLUZTNiQtRiM2J0ZgcEZhb0ZjcC1GUzYkLUYjNiotRiw2JVEmTkVReXlGJ0YvRjJGYW9GXXFGYW9GYHFGW29GY3FGOUY5RjlGOUZmcUY5RjlGOUY5Rmd1RltyRmlxRjk=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1063" drawlabel="true">
<Input>
<Text-field prompt="J2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1062" drawlabel="true">
<Input>
<Text-field prompt="J2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEnZmFjdG9yRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiYtRiw2JVEpc2ltcGxpZnlGJ0YvRjItRjY2JC1GIzYmLUYsNiVRJWRpZmZGJ0YvRjItRjY2JC1GIzYpLUYsNiVRJEVxNUYnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGUy8lKnN5bW1ldHJpY0dGUy8lKGxhcmdlb3BHRlMvJS5tb3ZhYmxlbGltaXRzR0ZTLyUnYWNjZW50R0ZTLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictSSVtc3ViR0YkNiUtRiw2JVEidUYnRi9GMi1GIzYnLUkjbW5HRiQ2JFEiMUYnRk9GSy1GaW82JFEiM0YnRk9GL0YyLyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGSy1GYW82JUZjby1GIzYnRlxwRktGXHBGL0YyRl9wLyUrZXhlY3V0YWJsZUdGU0ZPRk9GZnBGT0ZPRmZwRk9GT0ZmcEZP">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEnZmFjdG9yRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiYtRiw2JVEpc2ltcGxpZnlGJ0YvRjItRjY2JC1GIzYmLUYsNiVRJWRpZmZGJ0YvRjItRjY2JC1GIzYpLUYsNiVRJEVxNUYnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGUy8lKnN5bW1ldHJpY0dGUy8lKGxhcmdlb3BHRlMvJS5tb3ZhYmxlbGltaXRzR0ZTLyUnYWNjZW50R0ZTLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictSSVtc3ViR0YkNiUtRiw2JVEidUYnRi9GMi1GIzYnLUkjbW5HRiQ2JFEiMUYnRk9GSy1GaW82JFEiM0YnRk9GL0YyLyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGSy1GYW82JUZjby1GIzYnRlxwRktGXHBGL0YyRl9wLyUrZXhlY3V0YWJsZUdGU0ZPRk9GZnBGT0ZPRmZwRk9GT0ZmcEZP</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LCQqNEkmYWxwaGFHNiIiIiIpSSZnYW1tYUclKnByb3RlY3RlZEciIiNGJiktSSJwR0YlNiMmSSJ1R0YlNiNGKkYqRiYtRi02IyZGMDYjRiZGJi1GLTYjJkYwNiMiIiRGJiksJi1JJWRpZmZHRik2JEYyRjRGJi1GPjYkRixGLyEiIiIiKkYmKSwmRkBGQi1GPjYkRjZGOEYmRipGJiksJkZGRiZGPUZCRjpGJixobioqKUZGRipGJi1GPjYkRkZGOEYmKUZARipGJkklYmV0YUdGJUYmRkIqKilGPUYqRiZGTUYmRk9GJkYkRiZGJioqRlJGJkZNRiZGT0YmRlBGJkZCKipGPUYmRk1GJilGQEY6RiZGJEYmRkIqKkY9RiZGTUYmRlVGJkZQRiZGJioqRjZGJkZSRiYpRk1GKkYmRlBGJkZCKipGNkYmRlhGJkZPRiZGUEYmRiYqKilGRkY6RiZGPUYmRk1GJkZQRiZGQioqRmVuRiZGTUYmRkBGJkZQRiZGJioqRkxGJkZSRiZGTUYmRiRGJkYmKi5GKkYmRjZGJkZGRiZGWEYmRkBGJkZQRiZGQiosRjZGJkZGRiZGT0YmLUY+NiRGTUY4RiZGUEYmRkIqLEY2RiZGUkYmRkBGJkZqbkYmRlBGJkZCKixGNkYmRj1GJkZPRiZGam5GJkZQRiZGJiosRkxGJkY9RiZGTUYmRkBGJkYkRiZGQiosRkxGJkY9RiZGTUYmRkBGJkZQRiZGJiouRipGJkZGRiZGUkYmRk1GJkZARiZGJEYmRkIqLEZGRiZGUkYmRk1GJkZARiZGUEYmRiYqLkYqRiZGRkYmRj1GJkZNRiZGT0YmRiRGJkYmKixGRkYmRj1GJkZNRiZGT0YmRlBGJkZCKixGKEYmRkxGJi1GPjYkRkBGL0YmRk1GJkYsRiZGJiosRihGJkZSRiZGZW9GJkZNRiZGLEYmRiYqLEYyRiZGTEYmRk1GJi1GPjYkRj1GNEYmRiRGJkZCKixGMkYmRk1GJkZPRiZGaW9GJkYkRiZGQiosRjZGJkZMRiZGPUYmRmpuRiZGUEYmRkIqLEY2RiZGTEYmRkBGJkZqbkYmRlBGJkYmKixGNkYmRkZGJkZSRiZGam5GJkZQRiZGJiouRipGJkY2RiZGRkYmRj1GJkZYRiZGUEYmRiYqMEYqRiZGKEYmRkZGJkY9RiZGZW9GJkZNRiZGLEYmRkIqMEYqRiZGMkYmRkZGJkZNRiZGQEYmRmlvRiZGJEYmRiZGJkZC</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L992" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L991" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">output is visible, but too large and so is removed</Font></Text-field>
</Input>
</Group>
<Group labelreference="L989" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSgmT21lZ2E7RicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JKG1mZW5jZWRHRiQ2Ji1GIzYkLUkjbW5HRiQ2JFEiMUYnRjdGN0Y3LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRjdGKy8lK2V4ZWN1dGFibGVHRjZGNw==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSgmT21lZ2E7RicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JKG1mZW5jZWRHRiQ2Ji1GIzYkLUkjbW5HRiQ2JFEiMUYnRjdGN0Y3LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRjdGKy8lK2V4ZWN1dGFibGVHRjZGNw==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L988" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L987" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVkaWZmRidGL0YyLUY2NiQtRiM2Jy1GLDYlUSIlRidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZMLyUqc3ltbWV0cmljR0ZMLyUobGFyZ2VvcEdGTC8lLm1vdmFibGVsaW1pdHNHRkwvJSdhY2NlbnRHRkwvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNictSSNtbkdGJDYkUSIyRidGSEZELUZibzYkUSIzRidGSEYvRjIvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy8lK2V4ZWN1dGFibGVHRkxGSEZIRltwRkhGSEZbcEZI">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVkaWZmRidGL0YyLUY2NiQtRiM2Jy1GLDYlUSIlRidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZMLyUqc3ltbWV0cmljR0ZMLyUobGFyZ2VvcEdGTC8lLm1vdmFibGVsaW1pdHNHRkwvJSdhY2NlbnRHRkwvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNictSSNtbkdGJDYkUSIyRidGSEZELUZibzYkUSIzRidGSEYvRjIvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy8lK2V4ZWN1dGFibGVHRkxGSEZIRltwRkhGSEZbcEZI</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LCQqNEkmYWxwaGFHNiIiIiItSSJwR0YlNiMmSSJ1R0YlNiNGJkYmLD4qKkklYmV0YUdGJUYmKSwmKiYiIiVGJiktRig2IyZGKzYjIiIjIiIkRiZGJkkkcmhvR0YlISIiI0YmRjlGJiksJiomRjNGJiktRig2IyZGKzYjRjpGOkYmRiZGO0Y8Rj1GJiksJiomRjNGJilGJ0Y6RiZGJkY7RjxGPUYmRjwqKkkmZ2FtbWFHJSpwcm90ZWN0ZWRHRiZGMEYmRj5GJkZGRiZGPCoqRjlGJkZLRiZGPkYmRjRGJkYmKihGS0YmRj5GJkY7RiZGJioqRjlGJkYvRiZGMEYmRkFGJkYmKihGL0YmRjBGJkY7RiZGJioqRjlGJkZLRiZGRkYmRjRGJkY8KihGS0YmRkZGJkY7RiZGPCoqRjNGJkZLRiZGMEYmRkFGJkYmKihGS0YmRjBGJkY7RiZGPCoqRjNGJkYvRiZGPkYmRjRGJkYmKihGL0YmRj5GJkY7RiZGPCoqRjlGJkYvRiZGRkYmRkFGJkY8KihGL0YmRkZGJkY7RiZGPEYmRkJGPEY1RjwsJiokRkZGJkY8KiRGMEYmRiZGPEYvRjwsJiokRj5GJkYmRlpGPEY8RktGPEY8</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L986" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L985" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">This was a bit messy, we should have gotten the equation on the Weirstrass function...</Font></Text-field>
</Input>
</Group>
<Group labelreference="L984" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L983" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L982" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
</Worksheet>

==> anc/Examples-3.mw <==
<?xml version="1.0" encoding="UTF-8"?>
<Worksheet>
<Version major="16" minor="0"/>
<Label-Scheme value="2" prefix=""/>
<View-Properties presentation="false"></View-Properties>
<MapleNet-Properties elisiondigitsbefore="100" labelling="true" indentamount="4" elisiontermsthreshold="10000" ansi="false" errorbreak="1" useclientjvm="true" echo="1" imaginaryunit="I" labelwidth="20" contextmenusize="automatic" plotdriver="opengl" elisiondigitsafter="100" plotoutput="terminal" helpbrowser="standard" rtablesize="10" elisiontermsbefore="100" elisiondigitsthreshold="10000" typesetting="standard" plotdevice="inline" verboseproc="1" showassumed="1" errorcursor="false" longdelim="true" plotoptions="" quiet="false" elisiontermsafter="100" screenwidth="79" preplot="" prettyprint="3" displayprecision="-1" screenpixelheight="768" warnlevel="3" screenheight="25" latexwidth="6.0" postplot="" prompt="&gt; " ShowLabels="true"/>
<Styles><Font name="Ordered List 1" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 2" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 3" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 5" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Author" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Warning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Caption Reference" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input Placeholder" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[200,0,200]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="true"/>
<Font name="Maple Plot" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Code" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Line Printed Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Diagnostic" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[40,120,40]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Inert Output" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[144,144,144]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Normal" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roma" foreground="[0,128,128]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Maple Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Dash Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Input" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkError" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Header and Footer" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Error" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 1" background="[255,255,255]" bold="true" executable="false" family="Times New Roma" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Bullet Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roma" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Equation Label" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 3" background="[255,255,255]" bold="true" executable="false" family="Times New Roma" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="14" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 2" background="[255,255,255]" bold="true" executable="false" family="Times New Roma" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="16" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkWarning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Dictionary Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roma" foreground="[147,0,15]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Caption Text" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="List Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Layout name="Ordered List 1" alignment="left" bullet="numeric" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 2" alignment="left" bullet="alphabetic" firstindent="0" leftmargin="36" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 3" alignment="left" bullet="roman" firstindent="0" leftmargin="72" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 4" alignment="left" bullet="ALPHABETIC" firstindent="0" leftmargin="108" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 5" alignment="left" bullet="ROMAN" firstindent="0" leftmargin="144" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Author" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="8" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Warning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Annotation Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Plot" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Line Printed Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Text Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="newline" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Diagnostic" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Normal" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Output" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.3" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Dash Item" alignment="left" bullet="dash" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkError" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Error" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 1" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="4" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Bullet Item" alignment="left" bullet="dot" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 4" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 3" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 2" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="2" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkWarning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="List Item" alignment="left" bullet="indent" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Pencil-style name="Pencil 5" pen-color="[255,0,0]" pen-height="5.0" pen-width="5.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 4" pen-color="[0,0,255]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 3" pen-color="[0,0,0]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 2" pen-color="[0,0,255]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 1" pen-color="[0,0,0]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Highlighter-style name="Highlighter 2" pen-color="[255,204,0]" pen-height="14.0" pen-width="14.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 1" pen-color="[255,153,255]" pen-height="12.0" pen-width="8.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 4" pen-color="[0,255,255]" pen-height="32.0" pen-width="32.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 3" pen-color="[51,255,0]" pen-height="24.0" pen-width="24.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 5" pen-color="[255,255,0]" pen-height="48.0" pen-width="48.0" pen-opacity="0.8"/>
</Styles>
<Task-table>
    <Task-category name="&lt;default&gt;">
    </Task-category>
</Task-table>
<Task>
</Task>
<Group labelreference="L1075" drawlabel="true">
<Input>
<Text-field style="Text" foreground="[0,128,0]" layout="Normal"><Font foreground="[0,128,0]">This is the worksheet accompanying the paper E.Ferapontov &amp; B.Kruglikov &quot;Dispersionless integrable systems in 3D and Einstein-Weyl geometry&quot;. 
The file ran on <Font bold="true" italic="true">Maple</Font><Font italic="true"> </Font>version 16, the package <Font bold="true">DifferentialGeometry </Font>was used.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1073" drawlabel="true">
<Input>
<Text-field style="Text" foreground="[0,128,0]" layout="Normal"><Font foreground="[0,128,0]">For integrabile PDE of type III, dispersionless Hirota type equations, we consider 3 examples and for them we check that integrability is equivalent to EW property.
For explanations of the steps consult file Examples-1, we write only basic comments here.</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1074" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L517" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">I. We are going to consider the 2nd order PDE in Hirota form exp(u_tt)=exp(u_xx)+exp(u_yy)
and check if the corresponding conformal metric is EW</Font></Text-field>
</Input>
</Group>
<Group labelreference="L519" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY2LUkjbWlHRiQ2JVEld2l0aEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRNURpZmZlcmVudGlhbEdlb21ldHJ5RidGL0YyLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvRjNRJ25vcm1hbEYnRkAtSSNtb0dGJDYtUSI6RidGQC8lJmZlbmNlR0Y/LyUqc2VwYXJhdG9yR0Y/LyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRlZGKy1GNjYkLUYjNiUtRiw2JVEnVGVuc29yRidGL0YyRj1GQEZARkJGKy1GNjYkLUYjNiUtRiw2JVEmVG9vbHNGJ0YvRjJGPUZARkBGQkYrLUY2NiQtRiM2JS1GLDYlUSxKZXRDYWxjdWx1c0YnRi9GMkY9RkBGQEZCRistRjY2JC1GIzYlLUYsNiVRLkxpbmVhckFsZ2VicmFGJ0YvRjJGPUZARkBGQkYrLUY2NiQtRiM2MS1GLDYlUSlQREV0b29sc0YnRi9GMi1GQzYtUSIsRidGQEZGL0ZJRjFGSkZMRk5GUEZSL0ZVUSYwLjBlbUYnL0ZYUSwwLjMzMzMzMzNlbUYnLUZDNi1RIn5GJ0ZARkZGSEZKRkxGTkZQRlJGanAvRlhGW3EtRiw2JVElRF9EeEYnRi9GMkZmcEZecS1GLDYlUShkZWNsYXJlRidGL0YyRmZwRl5xLUYsNiVRJlRvSmV0RidGL0YyRmZwRl5xLUYsNiVRKEZyb21KZXRGJ0YvRjJGPUZARkBGQkY9RkA=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY2LUkjbWlHRiQ2JVEld2l0aEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRNURpZmZlcmVudGlhbEdlb21ldHJ5RidGL0YyLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvRjNRJ25vcm1hbEYnRkAtSSNtb0dGJDYtUSI6RidGQC8lJmZlbmNlR0Y/LyUqc2VwYXJhdG9yR0Y/LyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRlZGKy1GNjYkLUYjNiUtRiw2JVEnVGVuc29yRidGL0YyRj1GQEZARkJGKy1GNjYkLUYjNiUtRiw2JVEmVG9vbHNGJ0YvRjJGPUZARkBGQkYrLUY2NiQtRiM2JS1GLDYlUSxKZXRDYWxjdWx1c0YnRi9GMkY9RkBGQEZCRistRjY2JC1GIzYlLUYsNiVRLkxpbmVhckFsZ2VicmFGJ0YvRjJGPUZARkBGQkYrLUY2NiQtRiM2MS1GLDYlUSlQREV0b29sc0YnRi9GMi1GQzYtUSIsRidGQEZGL0ZJRjFGSkZMRk5GUEZSL0ZVUSYwLjBlbUYnL0ZYUSwwLjMzMzMzMzNlbUYnLUZDNi1RIn5GJ0ZARkZGSEZKRkxGTkZQRlJGanAvRlhGW3EtRiw2JVElRF9EeEYnRi9GMkZmcEZecS1GLDYlUShkZWNsYXJlRidGL0YyRmZwRl5xLUYsNiVRJlRvSmV0RidGL0YyRmZwRl5xLUYsNiVRKEZyb21KZXRGJ0YvRjJGPUZARkBGQkY9RkA=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L55" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYpLUY2NiYtRiM2KC1GLDYlUSJ0RidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJ4RidGL0YyRkEtRiw2JVEieUYnRi9GMkZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GNjYmLUYjNiQtRiw2JVEidUYnRi9GMkZFRkVGXG9GX29GQS1GQjYtUSJ+RidGRUZHL0ZLRklGTEZORlBGUkZURlYvRlpGWC1GLDYlUSNKMkYnRi9GMkZFRkUtRkI2LVEiOkYnRkVGR0ZccEZMRk5GUEZSRlQvRldRLDAuMjc3Nzc3OGVtRicvRlpGZXAvJStleGVjdXRhYmxlR0ZJRkU=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYpLUY2NiYtRiM2KC1GLDYlUSJ0RidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJ4RidGL0YyRkEtRiw2JVEieUYnRi9GMkZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GNjYmLUYjNiQtRiw2JVEidUYnRi9GMkZFRkVGXG9GX29GQS1GQjYtUSJ+RidGRUZHL0ZLRklGTEZORlBGUkZURlYvRlpGWC1GLDYlUSNKMkYnRi9GMkZFRkUtRkI2LVEiOkYnRkVGR0ZccEZMRk5GUEZSRlQvRldRLDAuMjc3Nzc3OGVtRicvRlpGZXAvJStleGVjdXRhYmxlR0ZJRkU=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L54" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2JVEiRkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GUy1JJW1zdXBHRiQ2JS1GNjYtUS8mRXhwb25lbnRpYWxFO0YnRjkvRjxRJnVuc2V0RicvRj9GZm4vRkFGZm4vRkNGZm4vRkVGZm4vRkdGZm4vRklGZm5GUi9GTlEsMC4xMTExMTExZW1GJy1GIzYoLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2Jy1JI21uR0YkNiRRIjFGJ0Y5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGUi9GTlEsMC4zMzMzMzMzZW1GJ0Zpb0YvRjIvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0YvLyUrZm9yZWdyb3VuZEdRK1swLDE2MCw4MF1GJy8lLHBsYWNlaG9sZGVyR0YxLyU2c2VsZWN0aW9uLXBsYWNlaG9sZGVyR0YxRjIvJTFzdXBlcnNjcmlwdHNoaWZ0R0ZlcC1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GY3EtRlY2JUZYLUYjNigtRmJvNiVGZG8tRiM2Jy1Gam82JFEiMkYnRjlGXXBGXXJGL0YyRmNwRi9GZnBGaXBGW3FGMkZdcUZfcS1GIzYlLUYsNiNRIUYnLUZWNiVGWC1GIzYoLUZibzYlRmRvLUYjNictRmpvNiRRIjNGJ0Y5Rl1wRl1zRi9GMkZjcEYvRmZwRmlwRltxRjJGXXFGOUZici8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2JVEiRkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GUy1JJW1zdXBHRiQ2JS1GNjYtUS8mRXhwb25lbnRpYWxFO0YnRjkvRjxRJnVuc2V0RicvRj9GZm4vRkFGZm4vRkNGZm4vRkVGZm4vRkdGZm4vRklGZm5GUi9GTlEsMC4xMTExMTExZW1GJy1GIzYoLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2Jy1JI21uR0YkNiRRIjFGJ0Y5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGUi9GTlEsMC4zMzMzMzMzZW1GJ0Zpb0YvRjIvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0YvLyUrZm9yZWdyb3VuZEdRK1swLDE2MCw4MF1GJy8lLHBsYWNlaG9sZGVyR0YxLyU2c2VsZWN0aW9uLXBsYWNlaG9sZGVyR0YxRjIvJTFzdXBlcnNjcmlwdHNoaWZ0R0ZlcC1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GY3EtRlY2JUZYLUYjNigtRmJvNiVGZG8tRiM2Jy1Gam82JFEiMkYnRjlGXXBGXXJGL0YyRmNwRi9GZnBGaXBGW3FGMkZdcUZfcS1GIzYlLUYsNiNRIUYnLUZWNiVGWC1GIzYoLUZibzYlRmRvLUYjNictRmpvNiRRIjNGJ0Y5Rl1wRl1zRi9GMkZjcEYvRmZwRmlwRltxRjJGXXFGOUZici8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEiRkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiM2KC1JJW1zdXBHRiQ2JS1GNjYtUS8mRXhwb25lbnRpYWxFO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4xMTExMTExZW1GJy1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNigtSSNtbkdGJDYkUSIxRidGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRlcvRk5RLDAuMzMzMzMzM2VtRidGXW8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLyUxc3VwZXJzY3JpcHRzaGlmdEdGXnAtRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZlcC1GUjYlRlQtRmZuNiVGaG4tRiM2KC1GXm82JFEiMkYnRjlGYW9GXXFGZ29Gam9GOUZccEZfcEZhcC1GUjYlRlQtRmZuNiVGaG4tRiM2KC1GXm82JFEiM0YnRjlGYW9GZnFGZ29Gam9GOUZccEZfcEY5RmdvRmpvRjk=">LCgtSSRleHBHNiQlKnByb3RlY3RlZEdJKF9zeXNsaWJHNiI2IyZJInVHRiY2JCIiIkYtRi0tRiQ2IyZGKzYkIiIjRjIhIiItRiQ2IyZGKzYkIiIkRjhGMw==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L53" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L911" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSNBQUYnRi9GMi8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnL0YzUSdub3JtYWxGJ0ZALUkjbW9HRiQ2LVEiO0YnRkAvJSZmZW5jZUdGPy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0Y/LyUqc3ltbWV0cmljR0Y/LyUobGFyZ2VvcEdGPy8lLm1vdmFibGVsaW1pdHNHRj8vJSdhY2NlbnRHRj8vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4yNzc3Nzc4ZW1GJ0YrLUY2NiQtRiM2Ji1GLDYlUSxEZXRlcm1pbmFudEYnRi9GMi1GNjYkLUYjNiQtRiw2JVEiQUYnRi9GMkZARkBGPUZARkBGQkY9RkA=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSNBQUYnRi9GMi8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnL0YzUSdub3JtYWxGJ0ZALUkjbW9HRiQ2LVEiO0YnRkAvJSZmZW5jZUdGPy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0Y/LyUqc3ltbWV0cmljR0Y/LyUobGFyZ2VvcEdGPy8lLm1vdmFibGVsaW1pdHNHRj8vJSdhY2NlbnRHRj8vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4yNzc3Nzc4ZW1GJ0YrLUY2NiQtRiM2Ji1GLDYlUSxEZXRlcm1pbmFudEYnRi9GMi1GNjYkLUYjNiQtRiw2JVEiQUYnRi9GMkZARkBGPUZARkBGQkY9RkA=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWFjdGlvbkc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkobWZlbmNlZEdGJDYoLUklbXJvd0dGJDYmLUknbXRhYmxlR0YkNjctSSRtdHJHRiQ2KC1JJG10ZEdGJDYoLUklbXN1cEdGJDYlLUkjbW9HRiQ2LVEvJkV4cG9uZW50aWFsRTtGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkYvJSlzdHJldGNoeUdGRi8lKnN5bW1ldHJpY0dGRi8lKGxhcmdlb3BHRkYvJS5tb3ZhYmxlbGltaXRzR0ZGLyUnYWNjZW50R0ZGLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMTExMTExMWVtRictRi82Jy1GPjYtUSomdW1pbnVzMDtGJ0ZBRkRGR0ZJRktGTUZPRlEvRlRRLDAuMjIyMjIyMmVtRicvRldGaW4tSSVtc3ViR0YkNiUtSSNtaUdGJDYlUSJ1RicvJSdpdGFsaWNHUSV0cnVlRicvRkJRJ2l0YWxpY0YnLUYvNigtSSNtbkdGJDYkUSIxRidGQS1GPjYtUSIsRidGQUZEL0ZIRmRvRklGS0ZNRk9GUUZTL0ZXUSwwLjMzMzMzMzNlbUYnRmlvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZGRkEvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0ZjcEZmcEZBLyUxc3VwZXJzY3JpcHRzaGlmdEdGanAvJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRl9xLyUrZ3JvdXBhbGlnbkdGX3EvJShyb3dzcGFuR0ZccC8lK2NvbHVtbnNwYW5HRlxwLUY4NigtRmpvNiRGanBGQUZdcUZgcUZicUZkcUZmcUZocUZdcUZgcUZicS1GNTYoRmhxLUY4NigtRi82J0Zlbi1GOzYlRj0tRi82J0Zlbi1GXG82JUZeby1GLzYoLUZqbzYkUSIyRidGQUZdcEZqckZjcEZmcEZBRmhwRmNwRmZwRkFGW3FGY3BGZnBGQUZdcUZgcUZicUZkcUZmcUZocUZdcUZgcUZicS1GNTYoRmhxRmhxLUY4NigtRi82J0Zlbi1GOzYlRj0tRi82J0Zlbi1GXG82JUZeby1GLzYoLUZqbzYkUSIzRidGQUZdcEZbdEZjcEZmcEZBRmhwRmNwRmZwRkFGW3FGY3BGZnBGQUZdcUZgcUZicUZkcUZmcUZdcUZgcUZicS8lJmFsaWduR1ElYXhpc0YnL0ZecVEpYmFzZWxpbmVGJy9GYXFRJ2NlbnRlckYnL0ZjcVEnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRmRvLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGW3UvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGZnUvJSZmcmFtZUdGZnUvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0ZGLyUtZXF1YWxjb2x1bW5zR0ZGLyUtZGlzcGxheXN0eWxlR0ZGLyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRmN1RmNwRmZwRkFGQS9JK21zZW1hbnRpY3NHRiRRJ01hdHJpeEYnLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRml2LyUrYWN0aW9udHlwZUdRLnJ0YWJsZWFkZHJlc3NGJy8lKXJ0YWJsZWlkR1E1MTg0NDY3NDQwODA0MTg2MjI3NTBGJw==">LUkobWFjdGlvbkc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkobWZlbmNlZEdGJDYoLUklbXJvd0dGJDYmLUknbXRhYmxlR0YkNjctSSRtdHJHRiQ2KC1JJG10ZEdGJDYoLUklbXN1cEdGJDYlLUkjbW9HRiQ2LVEvJkV4cG9uZW50aWFsRTtGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkYvJSlzdHJldGNoeUdGRi8lKnN5bW1ldHJpY0dGRi8lKGxhcmdlb3BHRkYvJS5tb3ZhYmxlbGltaXRzR0ZGLyUnYWNjZW50R0ZGLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMTExMTExMWVtRictRi82Jy1GPjYtUSomdW1pbnVzMDtGJ0ZBRkRGR0ZJRktGTUZPRlEvRlRRLDAuMjIyMjIyMmVtRicvRldGaW4tSSVtc3ViR0YkNiUtSSNtaUdGJDYlUSJ1RicvJSdpdGFsaWNHUSV0cnVlRicvRkJRJ2l0YWxpY0YnLUYvNigtSSNtbkdGJDYkUSIxRidGQS1GPjYtUSIsRidGQUZEL0ZIRmRvRklGS0ZNRk9GUUZTL0ZXUSwwLjMzMzMzMzNlbUYnRmlvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZGRkEvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0ZjcEZmcEZBLyUxc3VwZXJzY3JpcHRzaGlmdEdGanAvJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRl9xLyUrZ3JvdXBhbGlnbkdGX3EvJShyb3dzcGFuR0ZccC8lK2NvbHVtbnNwYW5HRlxwLUY4NigtRmpvNiRGanBGQUZdcUZgcUZicUZkcUZmcUZocUZdcUZgcUZicS1GNTYoRmhxLUY4NigtRi82J0Zlbi1GOzYlRj0tRi82J0Zlbi1GXG82JUZeby1GLzYoLUZqbzYkUSIyRidGQUZdcEZqckZjcEZmcEZBRmhwRmNwRmZwRkFGW3FGY3BGZnBGQUZdcUZgcUZicUZkcUZmcUZocUZdcUZgcUZicS1GNTYoRmhxRmhxLUY4NigtRi82J0Zlbi1GOzYlRj0tRi82J0Zlbi1GXG82JUZeby1GLzYoLUZqbzYkUSIzRidGQUZdcEZbdEZjcEZmcEZBRmhwRmNwRmZwRkFGW3FGY3BGZnBGQUZdcUZgcUZicUZkcUZmcUZdcUZgcUZicS8lJmFsaWduR1ElYXhpc0YnL0ZecVEpYmFzZWxpbmVGJy9GYXFRJ2NlbnRlckYnL0ZjcVEnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRmRvLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGW3UvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGZnUvJSZmcmFtZUdGZnUvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0ZGLyUtZXF1YWxjb2x1bW5zR0ZGLyUtZGlzcGxheXN0eWxlR0ZGLyUlc2lkZUdRJnJpZ2h0RicvJTBtaW5sYWJlbHNwYWNpbmdHRmN1RmNwRmZwRkFGQS9JK21zZW1hbnRpY3NHRiRRJ01hdHJpeEYnLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRml2LyUrYWN0aW9udHlwZUdRLnJ0YWJsZWFkZHJlc3NGJy8lKXJ0YWJsZWlkR1E1MTg0NDY3NDQwODA0MTg2MjI3NTBGJw==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXN1cEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LVEvJkV4cG9uZW50aWFsRTtGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGNC8lKnN5bW1ldHJpY0dGNC8lKGxhcmdlb3BHRjQvJS5tb3ZhYmxlbGltaXRzR0Y0LyUnYWNjZW50R0Y0LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMTExMTExMWVtRictSSVtcm93R0YkNigtSSVtc3ViR0YkNiUtSSNtaUdGJDYlUSJ1RicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLUZINigtSSNtbkdGJDYkUSIxRidGLy1GLDYtUSIsRidGL0YyL0Y2RlNGN0Y5RjtGPUY/RkEvRkVRLDAuMzMzMzMzM2VtRidGWC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGNEYvLyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRiw2LVEiK0YnRi9GMkY1RjdGOUY7Rj1GPy9GQlEsMC4yMjIyMjIyZW1GJy9GRUZoby1GSzYlRk0tRkg2KC1GWTYkUSIyRidGL0ZmbkZecEZcb0Zfb0YvRmFvRmRvLUZLNiVGTS1GSDYoLUZZNiRRIjNGJ0YvRmZuRmVwRlxvRl9vRi9GYW9GLy8lMXN1cGVyc2NyaXB0c2hpZnRHRmNv">LUkkZXhwRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiNiMsKCZJInVHRiU2JCIiIkYtRi0mRis2JCIiI0YwRi0mRis2JCIiJEYzRi0=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L59" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2JVEoRGVwVmFyc0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNiYtRiw2JVEidUYnRi9GMi1GUDYkLUYjNigtRiw2JVEidEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRInhGJ0YvRjJGaG4tRiw2JVEieUYnRi9GMkY5RjktRiw2I1EhRidGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRI0FKRidGL0YyRjUtRiw2JVEpc2ltcGxpZnlGJ0YvRjItRlA2JC1GIzYmLUYsNiVRKEZyb21KZXRGJ0YvRjItRlA2JC1GIzYnLUYsNiVRI0FBRidGL0YyRmhuRisvJStleGVjdXRhYmxlR0Y9RjlGOUZmcUY5RjktRjY2LVEiO0YnRjlGO0Zbb0ZARkJGREZGRkhGXG9GTUZmcUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2JVEoRGVwVmFyc0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNiYtRiw2JVEidUYnRi9GMi1GUDYkLUYjNigtRiw2JVEidEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRInhGJ0YvRjJGaG4tRiw2JVEieUYnRi9GMkY5RjktRiw2I1EhRidGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRI0FKRidGL0YyRjUtRiw2JVEpc2ltcGxpZnlGJ0YvRjItRlA2JC1GIzYmLUYsNiVRKEZyb21KZXRGJ0YvRjItRlA2JC1GIzYnLUYsNiVRI0FBRidGL0YyRmhuRisvJStleGVjdXRhYmxlR0Y9RjlGOUZmcUY5RjktRjY2LVEiO0YnRjlGO0Zbb0ZARkJGREZGRkhGXG9GTUZmcUY5</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L60" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYmLUY2NiYtRiM2KC1GLDYlUSJ0RidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJ4RidGL0YyRkEtRiw2JVEieUYnRi9GMkZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GLDYlUSJNRidGL0YyRkVGRS1GQjYtUSI6RidGRUZHL0ZLRklGTEZORlBGUkZUL0ZXUSwwLjI3Nzc3NzhlbUYnL0ZaRmpvLyUrZXhlY3V0YWJsZUdGSUZF">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYmLUY2NiYtRiM2KC1GLDYlUSJ0RidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJ4RidGL0YyRkEtRiw2JVEieUYnRi9GMkZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GLDYlUSJNRidGL0YyRkVGRS1GQjYtUSI6RidGRUZHL0ZLRklGTEZORlBGUkZUL0ZXUSwwLjI3Nzc3NzhlbUYnL0ZaRmpvLyUrZXhlY3V0YWJsZUdGSUZF</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L52" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEiZ0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ2V2YWxER0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzZncC1GLDYmUSNBSkYnRi8vJStmb3JlZ3JvdW5kR1EqWzAsMTI4LDBdRidGMi1GUzYnLUYjNiotSSNtbkdGJDYlUSIxRidGWkY5LUY2Ni5RIixGJ0ZaRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJ0Zbby8lJWJvbGRHRjFGWi8lK2V4ZWN1dGFibGVHRj0vRjNRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRlxwRlpGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GNjYuUScmc2RvdDtGJ0ZaRjlGO0Y+RkBGQkZERkZGSEZjby9GTkZkby1GLDYmUSNkdEYnRi9GWkYyLUY2Ni5RIn5GJ0ZaRjlGO0Y+RkBGQkZERkZGSEZjb0ZocC1GNjYuUSImRidGWkY5RjtGPkZARkJGREZGRkhGY29GaHAtRiw2JlEidEYnRi9GWkYyRlxxRmlwLUY2Ni5RIitGJ0ZaRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZpcUZXLUZTNictRiM2KkZbb0Zfby1GXG82JVEiMkYnRlpGOUZnb0ZaRmlvRltwRl1wRlpGOUZfcEZicEZlcEZpcEZccUZfcUZicUZccS1GLDYmUSNkeEYnRi9GWkYyRmVxRlctRlM2Jy1GIzYqRltvRl9vLUZcbzYlUSIzRidGWkY5RmdvRlpGaW9GW3BGXXBGWkY5Rl9wRmJwRmVwRmlwRlxxRl9xRmJxRlxxLUYsNiZRI2R5RidGL0ZaRjJGZXFGVy1GUzYnLUYjNipGX3JGX29GW29GZ29GWkZpb0ZbcEZdcEZaRjlGX3BGYnBGZXBGYnJGXHFGX3FGYnFGXHFGaXBGZXFGVy1GUzYnLUYjNipGX3JGX29GX3JGZ29GWkZpb0ZbcEZdcEZaRjlGX3BGYnBGZXBGYnJGXHFGX3FGYnFGXHFGYnJGZXFGVy1GUzYnLUYjNidGX3JGX29GaXJGaW9GOUZaRjlGX3BGYnBGZXBGYnJGXHFGX3FGYnFGXHFGXHNGZXFGVy1GUzYnLUYjNiZGaXJGX29GW29GOUZaRjlGX3BGYnBGZXBGXHNGXHFGX3FGYnFGXHFGaXBGZXFGVy1GUzYnLUYjNiZGaXJGX29GX3JGOUZaRjlGX3BGYnBGZXBGXHNGXHFGX3FGYnFGXHFGYnJGZXFGVy1GUzYnLUYjNidGaXJGX29GaXJGaW9GOUZaRjlGX3BGYnBGZXBGXHNGXHFGX3FGYnFGXHFGXHNGaW9GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmlvRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEiZ0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ2V2YWxER0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzZncC1GLDYmUSNBSkYnRi8vJStmb3JlZ3JvdW5kR1EqWzAsMTI4LDBdRidGMi1GUzYnLUYjNiotSSNtbkdGJDYlUSIxRidGWkY5LUY2Ni5RIixGJ0ZaRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJ0Zbby8lJWJvbGRHRjFGWi8lK2V4ZWN1dGFibGVHRj0vRjNRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRlxwRlpGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GNjYuUScmc2RvdDtGJ0ZaRjlGO0Y+RkBGQkZERkZGSEZjby9GTkZkby1GLDYmUSNkdEYnRi9GWkYyLUY2Ni5RIn5GJ0ZaRjlGO0Y+RkBGQkZERkZGSEZjb0ZocC1GNjYuUSImRidGWkY5RjtGPkZARkJGREZGRkhGY29GaHAtRiw2JlEidEYnRi9GWkYyRlxxRmlwLUY2Ni5RIitGJ0ZaRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZpcUZXLUZTNictRiM2KkZbb0Zfby1GXG82JVEiMkYnRlpGOUZnb0ZaRmlvRltwRl1wRlpGOUZfcEZicEZlcEZpcEZccUZfcUZicUZccS1GLDYmUSNkeEYnRi9GWkYyRmVxRlctRlM2Jy1GIzYqRltvRl9vLUZcbzYlUSIzRidGWkY5RmdvRlpGaW9GW3BGXXBGWkY5Rl9wRmJwRmVwRmlwRlxxRl9xRmJxRlxxLUYsNiZRI2R5RidGL0ZaRjJGZXFGVy1GUzYnLUYjNipGX3JGX29GW29GZ29GWkZpb0ZbcEZdcEZaRjlGX3BGYnBGZXBGYnJGXHFGX3FGYnFGXHFGaXBGZXFGVy1GUzYnLUYjNipGX3JGX29GX3JGZ29GWkZpb0ZbcEZdcEZaRjlGX3BGYnBGZXBGYnJGXHFGX3FGYnFGXHFGYnJGZXFGVy1GUzYnLUYjNidGX3JGX29GaXJGaW9GOUZaRjlGX3BGYnBGZXBGYnJGXHFGX3FGYnFGXHFGXHNGZXFGVy1GUzYnLUYjNiZGaXJGX29GW29GOUZaRjlGX3BGYnBGZXBGXHNGXHFGX3FGYnFGXHFGaXBGZXFGVy1GUzYnLUYjNiZGaXJGX29GX3JGOUZaRjlGX3BGYnBGZXBGXHNGXHFGX3FGYnFGXHFGYnJGZXFGVy1GUzYnLUYjNidGaXJGX29GaXJGaW9GOUZaRjlGX3BGYnBGZXBGXHNGXHFGX3FGYnFGXHFGXHNGaW9GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmlvRjk=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L49" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEiQ0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GUy1GLDYlUStDb25uZWN0aW9uRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNmR3LUYsNiVRJWEwMDBGJ0YvRjItRjY2LVEiKkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4xNjY2NjY3ZW1GJy9GTkZeby1GLDYlUSNkdEYnRi9GMkZPLUY2Ni1RIiZGJ0Y5RjtGPkZARkJGREZGRkhGUkZULUYsNiVRInRGJ0YvRjJGTy1GLDYlUSREX3RGJ0YvRjJGT0Zjb0Zmb0ZPRmBvRk8tRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZgcEZPLUYsNiVRJWExMTFGJ0YvRjJGam4tRiw2JVEjZHhGJ0YvRjJGT0Zjb0Zmb0ZPLUYsNiVRJERfeEYnRi9GMkZPRmNvRmZvRk9GZXBGT0ZccEZPLUYsNiVRJWEyMjJGJ0YvRjJGam4tRiw2JVEjZHlGJ0YvRjJGT0Zjb0Zmb0ZPLUYsNiVRJERfeUYnRi9GMkZPRmNvRmZvRk9GXnEtSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdGUy8lJmRlcHRoR0ZpcS8lKmxpbmVicmVha0dRJWF1dG9GJ0ZccEZPLUYsNiVRJWEwMDFGJ0YvRjJGam4tRlk2JC1GIzY9RmBvRk9GY29GZm9GT0Zpb0ZPRmNvRmZvRk9GZXBGT0ZccEZPRmVwRk9GY29GZm9GT0Zpb0ZPRmNvRmZvRk9GYG8vJStleGVjdXRhYmxlR0Y9RjlGOUZPRlxwRk8tRiw2JVElYTAwMkYnRi9GMkZqbi1GWTYkLUYjNj1GYG9GT0Zjb0Zmb0ZPRmlvRk9GY29GZm9GT0ZecUZPRlxwRk9GXnFGT0Zjb0Zmb0ZPRmlvRk9GY29GZm9GT0Zgb0ZockY5RjlGT0ZccEZPLUYsNiVRJWExMDJGJ0YvRjJGam4tRlk2JC1GIzY9RmVwRk9GY29GZm9GT0Zpb0ZPRmNvRmZvRk9GXnFGT0ZccEZPRl5xRk9GY29GZm9GT0Zpb0ZPRmNvRmZvRk9GZXBGaHJGOUY5LUYsNiNRIUYnRmRxRlxwRk8tRiw2JVElYTAxMUYnRi9GMkZqbi1GWTYkLUYjNj1GYG9GT0Zjb0Zmb0ZPRmhwRk9GY29GZm9GT0ZlcEZPRlxwRk9GZXBGT0Zjb0Zmb0ZPRmhwRk9GY29GZm9GT0Zgb0ZockY5RjlGT0ZccEZPLUYsNiVRJWEwMTJGJ0YvRjJGam4tRlk2JC1GIzY9RmBvRk9GY29GZm9GT0ZocEZPRmNvRmZvRk9GXnFGT0ZccEZPRl5xRk9GY29GZm9GT0ZocEZPRmNvRmZvRk9GYG9GaHJGOUY5Rk9GXHBGTy1GLDYlUSVhMTEyRidGL0YyRmpuLUZZNiQtRiM2PUZlcEZPRmNvRmZvRk9GaHBGT0Zjb0Zmb0ZPRl5xRk9GXHBGT0ZecUZPRmNvRmZvRk9GaHBGT0Zjb0Zmb0ZPRmVwRmhyRjlGOUZPRmRxRlxwRk8tRiw2JVElYTAyMUYnRi9GMkZqbi1GWTYkLUYjNj1GYG9GT0Zjb0Zmb0ZPRmFxRk9GY29GZm9GT0ZlcEZPRlxwRk9GZXBGT0Zjb0Zmb0ZPRmFxRk9GY29GZm9GT0Zgb0ZockY5RjlGT0ZccEZPLUYsNiVRJWEwMjJGJ0YvRjJGam4tRlk2JC1GIzY9RmBvRk9GY29GZm9GT0ZhcUZPRmNvRmZvRk9GXnFGT0ZccEZPRl5xRk9GY29GZm9GT0ZhcUZPRmNvRmZvRk9GYG9GaHJGOUY5Rk9GXHBGTy1GLDYlUSVhMTIyRidGL0YyRmpuLUZZNiQtRiM2PUZlcEZPRmNvRmZvRk9GYXFGT0Zjb0Zmb0ZPRl5xRk9GXHBGT0ZecUZPRmNvRmZvRk9GYXFGT0Zjb0Zmb0ZPRmVwRmhyRjlGOUZoc0ZkcUZccEZPLUYsNiVRJWEwMTBGJ0YvRjJGam5GYG9GT0Zjb0Zmb0ZPRmhwRk9GY29GZm9GT0Zgb0ZPRlxwRk8tRiw2JVElYTEyMUYnRi9GMkZqbkZlcEZPRmNvRmZvRk9GYXFGT0Zjb0Zmb0ZPRmVwRk9GXHBGTy1GLDYlUSVhMjAyRidGL0YyRmpuRl5xRk9GY29GZm9GT0Zpb0ZPRmNvRmZvRk9GXnFGZHFGXHBGTy1GLDYlUSVhMDIwRidGL0YyRmpuRmBvRk9GY29GZm9GT0ZhcUZPRmNvRmZvRk9GYG9GT0ZccEZPLUYsNiVRJWExMDFGJ0YvRjJGam5GZXBGT0Zjb0Zmb0ZPRmlvRk9GY29GZm9GT0ZlcEZPRlxwRk8tRiw2JVElYTIxMkYnRi9GMkZqbkZecUZPRmNvRmZvRk9GaHBGT0Zjb0Zmb0ZPRl5xRmhyRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZoc0ZockY5">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</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L48" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEuVG9yc2lvblRlbnNvckYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRIkNGJ0YvRjIvJStleGVjdXRhYmxlR1EmZmFsc2VGJy9GM1Enbm9ybWFsRidGQC1JI21vR0YkNi1RIjtGJ0ZALyUmZmVuY2VHRj8vJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGPy8lKnN5bW1ldHJpY0dGPy8lKGxhcmdlb3BHRj8vJS5tb3ZhYmxlbGltaXRzR0Y/LyUnYWNjZW50R0Y/LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMjc3Nzc3OGVtRidGPUZA">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEuVG9yc2lvblRlbnNvckYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRIkNGJ0YvRjIvJStleGVjdXRhYmxlR1EmZmFsc2VGJy9GM1Enbm9ybWFsRidGQC1JI21vR0YkNi1RIjtGJ0ZALyUmZmVuY2VHRj8vJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGPy8lKnN5bW1ldHJpY0dGPy8lKGxhcmdlb3BHRj8vJS5tb3ZhYmxlbGltaXRzR0Y/LyUnYWNjZW50R0Y/LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMjc3Nzc3OGVtRidGPUZA</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEiMEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSNkdEYnRi9GMkY1LUYsNiVRJERfdEYnRi9GMkY1Rk9GOQ==">LUkkX0RHRzYiNiM3JDclUSd0ZW5zb3JGJEkiTUdGJDckNyVRKGNvdl9iYXNGJFEoY29uX2Jhc0YkRiw3IjcjNyQ3JSIiIkYyRjIiIiE=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L837" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY1LUkjbWlHRiQ2JVEjVTFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSlzaW1wbGlmeUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRJWRpZmZGJ0YvRjItRlM2JC1GIzYnLUYsNiVRI2xuRicvRjBGPUY5LUZTNiQtRiM2JS1GLDYlUShGcm9tSmV0RidGL0YyLUZTNiQtRiM2Ji1JJm1mcmFjR0YkNigtRiM2JS1GLDYlUSJBRidGL0YyLUZTNiYtRiM2Ji1JI21uR0YkNiRRIjFGJ0Y5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRidGY3BGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRjktRiM2KUZccC1GUzYmLUYjNictRmRwNiRRIjJGJ0Y5RmdwRltyRi9GMkY5Rl9xRmJxLUY2Ni1RJyZzZG90O0YnRjlGO0Y+RkBGQkZERkZGSEZbcS9GTkZccUZccC1GUzYmLUYjNictRmRwNiRRIjNGJ0Y5RmdwRmZyRi9GMkY5Rl9xRmJxRi9GMi8lLmxpbmV0aGlja25lc3NHRmZwLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRl1zLyUpYmV2ZWxsZWRHRj1GZ3AtRiw2JVEoRGVwVmFyc0YnRi9GMkY5RjlGOUY5RmdwLUYsNiVRInRGJ0YvRjJGOUY5LyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LVEiO0YnRjlGO0ZqcEZARkJGREZGRkhGW3FGTS1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0ZccS8lJmRlcHRoR0ZidC8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GLDYlUSNVMkYnRi9GMkY1Rk8tRlM2JC1GIzYmRlctRlM2JC1GIzYnRmhuLUZTNiQtRiM2JUZgby1GUzYkLUYjNiYtRmhvNigtRiM2JUZccC1GUzYmLUYjNiZGW3JGZ3BGW3JGOUY5Rl9xRmJxRjktRiM2KEZccEZfcEZeckZccC1GUzYmLUYjNiZGZnJGZ3BGZnJGOUY5Rl9xRmJxRjlGaXJGW3NGXnNGYHNGZ3BGYnNGOUY5RjlGOUZncC1GLDYlUSJ4RidGL0YyRjlGOUZoc0Y5RjlGanNGXXQtRiw2JVEjVTNGJ0YvRjJGNUZPLUZTNiQtRiM2JkZXLUZTNiQtRiM2J0Zobi1GUzYkLUYjNiVGYG8tRlM2JC1GIzYmLUZobzYoLUYjNiVGXHBGZ3ZGOS1GIzYoRlxwRl9wRl5yRlxwRmF2RjlGaXJGW3NGXnNGYHNGZ3BGYnNGOUY5RjlGOUZncC1GLDYlUSJ5RidGL0YyRjlGOUZoc0Y5RjlGanNGaHNGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY1LUkjbWlHRiQ2JVEjVTFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSlzaW1wbGlmeUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRJWRpZmZGJ0YvRjItRlM2JC1GIzYnLUYsNiVRI2xuRicvRjBGPUY5LUZTNiQtRiM2JS1GLDYlUShGcm9tSmV0RidGL0YyLUZTNiQtRiM2Ji1JJm1mcmFjR0YkNigtRiM2JS1GLDYlUSJBRidGL0YyLUZTNiYtRiM2Ji1JI21uR0YkNiRRIjFGJ0Y5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRidGY3BGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRjktRiM2KUZccC1GUzYmLUYjNictRmRwNiRRIjJGJ0Y5RmdwRltyRi9GMkY5Rl9xRmJxLUY2Ni1RJyZzZG90O0YnRjlGO0Y+RkBGQkZERkZGSEZbcS9GTkZccUZccC1GUzYmLUYjNictRmRwNiRRIjNGJ0Y5RmdwRmZyRi9GMkY5Rl9xRmJxRi9GMi8lLmxpbmV0aGlja25lc3NHRmZwLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRl1zLyUpYmV2ZWxsZWRHRj1GZ3AtRiw2JVEoRGVwVmFyc0YnRi9GMkY5RjlGOUY5RmdwLUYsNiVRInRGJ0YvRjJGOUY5LyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LVEiO0YnRjlGO0ZqcEZARkJGREZGRkhGW3FGTS1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0ZccS8lJmRlcHRoR0ZidC8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GLDYlUSNVMkYnRi9GMkY1Rk8tRlM2JC1GIzYmRlctRlM2JC1GIzYnRmhuLUZTNiQtRiM2JUZgby1GUzYkLUYjNiYtRmhvNigtRiM2JUZccC1GUzYmLUYjNiZGW3JGZ3BGW3JGOUY5Rl9xRmJxRjktRiM2KEZccEZfcEZeckZccC1GUzYmLUYjNiZGZnJGZ3BGZnJGOUY5Rl9xRmJxRjlGaXJGW3NGXnNGYHNGZ3BGYnNGOUY5RjlGOUZncC1GLDYlUSJ4RidGL0YyRjlGOUZoc0Y5RjlGanNGXXQtRiw2JVEjVTNGJ0YvRjJGNUZPLUZTNiQtRiM2JkZXLUZTNiQtRiM2J0Zobi1GUzYkLUYjNiVGYG8tRlM2JC1GIzYmLUZobzYoLUYjNiVGXHBGZ3ZGOS1GIzYoRlxwRl9wRl5yRlxwRmF2RjlGaXJGW3NGXnNGYHNGZ3BGYnNGOUY5RjlGOUZncC1GLDYlUSJ5RidGL0YyRjlGOUZoc0Y5RjlGanNGaHNGOQ==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjVTFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYjNigtRiM2KC1JJm1mcmFjR0YkNigtRiM2Ji1JJW1zdXBHRiQ2JS1GNjYtUSsmUGFydGlhbEQ7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmluLUkjbW5HRiQ2JFEiM0YnRjkvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjktRiM2Ji1GIzYnRmVuLUZZNiUtRiw2JVEidEYnRi9GMkZbb0Zfb0Zib0Zlb0Y5RmJvRmVvRjkvJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmVwLyUpYmV2ZWxsZWRHRj0tRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSEZobkZqbi1GIzYoLUYsNiVRInVGJ0YvRjItRjY2LlEwJkFwcGx5RnVuY3Rpb247RicvJStleGVjdXRhYmxlR0Y9RjlGO0Y+RkBGQkZERkZGSEZobkZqbi1JKG1mZW5jZWRHRiQ2JC1GIzYqRl1wLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGaG4vRk5RLDAuMzMzMzMzM2VtRictRiw2JVEieEYnRi9GMkZcci1GLDYlUSJ5RidGL0YyRmJvRmVvRjlGOUZib0Zlb0Y5RmJvRmVvRjktRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZccy1GaHE2JC1GIzYoLUZUNihGVi1GIzYoLUYjNidGZW4tRlk2JUZici1GXG82JFEiMkYnRjlGX29GYm9GZW9GOUZqcC1GIzYnRmVuRl1wRmJvRmVvRjlGYm9GZW9GOUZgcEZjcEZmcEZocEZqcEZdcUZib0Zlb0Y5RjlGaHItRmhxNiQtRiM2KC1GVDYoRlYtRiM2KC1GIzYnRmVuLUZZNiVGZXJGanNGX29GYm9GZW9GOUZqcEZddEZib0Zlb0Y5RmBwRmNwRmZwRmhwRmpwRl1xRmJvRmVvRjlGOUY5RmJvRmVvRjk=">LCgtSSVkaWZmRyUqcHJvdGVjdGVkRzYkLUYkNiQtRiQ2JC1JInVHNiI2JUkidEdGJUkieEdGJUkieUdGJUYvRi9GLyIiIi1GJDYkLUYkNiRGKUYwRjAhIiItRiQ2JC1GJDYkRilGMUYxRjc=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjVTJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYjNigtRiM2KC1JJm1mcmFjR0YkNigtRiM2Ji1JJW1zdXBHRiQ2JS1GNjYtUSsmUGFydGlhbEQ7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmluLUkjbW5HRiQ2JFEiM0YnRjkvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjktRiM2Ji1GIzYnRmVuLUZZNiUtRiw2JVEieEYnRi9GMkZbb0Zfb0Zib0Zlb0Y5RmJvRmVvRjkvJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmVwLyUpYmV2ZWxsZWRHRj0tRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSEZobkZqbi1GIzYoLUYsNiVRInVGJ0YvRjItRjY2LlEwJkFwcGx5RnVuY3Rpb247RicvJStleGVjdXRhYmxlR0Y9RjlGO0Y+RkBGQkZERkZGSEZobkZqbi1JKG1mZW5jZWRHRiQ2JC1GIzYqLUYsNiVRInRGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZobi9GTlEsMC4zMzMzMzMzZW1GJ0ZdcEZfci1GLDYlUSJ5RidGL0YyRmJvRmVvRjlGOUZib0Zlb0Y5RmJvRmVvRjktRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZccy1GaHE2JC1GIzYoLUZUNihGVi1GIzYoLUYjNidGZW5GXXBGYm9GZW9GOUZqcC1GIzYnRmVuLUZZNiVGXHItRlxvNiRRIjJGJ0Y5Rl9vRmJvRmVvRjlGYm9GZW9GOUZgcEZjcEZmcEZocEZqcEZdcUZib0Zlb0Y5RjlGaHItRmhxNiQtRiM2KC1GVDYoRlYtRiM2KC1GIzYnRmVuLUZZNiVGZXJGXHRGX29GYm9GZW9GOUZqcEZmc0Zib0Zlb0Y5RmBwRmNwRmZwRmhwRmpwRl1xRmJvRmVvRjlGOUY5RmJvRmVvRjk=">LCgtSSVkaWZmRyUqcHJvdGVjdGVkRzYkLUYkNiQtRiQ2JC1JInVHNiI2JUkidEdGJUkieEdGJUkieUdGJUYwRjBGMCIiIi1GJDYkLUYkNiQtRiQ2JEYrRi9GL0YwISIiLUYkNiQtRiQ2JEYpRjFGMUY5</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjVTNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYjNigtRiM2KC1JJm1mcmFjR0YkNigtRiM2Ji1JJW1zdXBHRiQ2JS1GNjYtUSsmUGFydGlhbEQ7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmluLUkjbW5HRiQ2JFEiM0YnRjkvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjktRiM2Ji1GIzYnRmVuLUZZNiUtRiw2JVEieUYnRi9GMkZbb0Zfb0Zib0Zlb0Y5RmJvRmVvRjkvJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmVwLyUpYmV2ZWxsZWRHRj0tRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSEZobkZqbi1GIzYoLUYsNiVRInVGJ0YvRjItRjY2LlEwJkFwcGx5RnVuY3Rpb247RicvJStleGVjdXRhYmxlR0Y9RjlGO0Y+RkBGQkZERkZGSEZobkZqbi1JKG1mZW5jZWRHRiQ2JC1GIzYqLUYsNiVRInRGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZobi9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJ4RidGL0YyRl9yRl1wRmJvRmVvRjlGOUZib0Zlb0Y5RmJvRmVvRjktRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZccy1GaHE2JC1GIzYoLUZUNihGVi1GIzYoLUYjNidGZW5GXXBGYm9GZW9GOUZqcC1GIzYnRmVuLUZZNiVGXHItRlxvNiRRIjJGJ0Y5Rl9vRmJvRmVvRjlGYm9GZW9GOUZgcEZjcEZmcEZocEZqcEZdcUZib0Zlb0Y5RjlGaHItRmhxNiQtRiM2KC1GVDYoRlYtRiM2KEZmc0ZqcC1GIzYnRmVuLUZZNiVGZXJGXHRGX29GYm9GZW9GOUZib0Zlb0Y5RmBwRmNwRmZwRmhwRmpwRl1xRmJvRmVvRjlGOUY5RmJvRmVvRjk=">LCgtSSVkaWZmRyUqcHJvdGVjdGVkRzYkLUYkNiQtRiQ2JC1JInVHNiI2JUkidEdGJUkieEdGJUkieUdGJUYxRjFGMSIiIi1GJDYkLUYkNiQtRiQ2JEYrRi9GL0YxISIiLUYkNiQtRiQ2JC1GJDYkRitGMEYwRjFGOQ==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L69" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY3LUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVEjRXRGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictRiw2LVEqJmNvbG9uZXE7RidGL0YyRjVGN0Y5RjtGPUY/L0ZCUSwwLjI3Nzc3NzhlbUYnL0ZFRlMtRkc2JVEnZXZhbERHRidGSkZNLUkobWZlbmNlZEdGJDYkLUYjNiktRkc2JVE/RGlyZWN0aW9uYWxDb3ZhcmlhbnREZXJpdmF0aXZlRidGSkZNLUZZNiQtRiM2KC1GRzYlUSREX3RGJ0ZKRk0tRiw2LVEiLEYnRi9GMi9GNkZMRjdGOUY7Rj1GP0ZBL0ZFUSwwLjMzMzMzMzNlbUYnLUZHNiVRImdGJ0ZKRk1GYW8tRkc2JVEiQ0YnRkpGTUYvRi8tRiw2LVEoJm1pbnVzO0YnRi9GMkY1RjdGOUY7Rj1GPy9GQlEsMC4yMjIyMjIyZW1GJy9GRUZhcC1GRzYlUSNVMUYnRkpGTS1GLDYtUScmc2RvdDtGJ0YvRjJGNUY3RjlGO0Y9Rj9GQUZERmdvRi9GLy1GLDYtUSI6RidGL0YyRjVGN0Y5RjtGPUY/RlJGVC1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0ZDLyUmZGVwdGhHRmFxLyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUZdcTYmRl9xRmJxRmRxL0ZncVElYXV0b0YnLUZHNiVRI0V4RidGSkZNRk9GVS1GWTYkLUYjNipGZ24tRlk2JC1GIzYpLUZHNiVRJERfeEYnRkpGTUZhb0Znb0Zhb0Zqby8lK2V4ZWN1dGFibGVHRjRGL0YvRl1wLUZHNiVRI1UyRidGSkZNRmZwRmdvRltzRi9GL0ZpcEZccS1GRzYlUSNFeUYnRkpGTUZPRlUtRlk2JC1GIzYpRmduLUZZNiQtRiM2KC1GRzYlUSREX3lGJ0ZKRk1GYW9GZ29GYW9Gam9GL0YvRl1wLUZHNiVRI1UzRidGSkZNRmZwRmdvRi9GL0ZpcEZbc0Yv">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY3LUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVEjRXRGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictRiw2LVEqJmNvbG9uZXE7RidGL0YyRjVGN0Y5RjtGPUY/L0ZCUSwwLjI3Nzc3NzhlbUYnL0ZFRlMtRkc2JVEnZXZhbERHRidGSkZNLUkobWZlbmNlZEdGJDYkLUYjNiktRkc2JVE/RGlyZWN0aW9uYWxDb3ZhcmlhbnREZXJpdmF0aXZlRidGSkZNLUZZNiQtRiM2KC1GRzYlUSREX3RGJ0ZKRk0tRiw2LVEiLEYnRi9GMi9GNkZMRjdGOUY7Rj1GP0ZBL0ZFUSwwLjMzMzMzMzNlbUYnLUZHNiVRImdGJ0ZKRk1GYW8tRkc2JVEiQ0YnRkpGTUYvRi8tRiw2LVEoJm1pbnVzO0YnRi9GMkY1RjdGOUY7Rj1GPy9GQlEsMC4yMjIyMjIyZW1GJy9GRUZhcC1GRzYlUSNVMUYnRkpGTS1GLDYtUScmc2RvdDtGJ0YvRjJGNUY3RjlGO0Y9Rj9GQUZERmdvRi9GLy1GLDYtUSI6RidGL0YyRjVGN0Y5RjtGPUY/RlJGVC1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0ZDLyUmZGVwdGhHRmFxLyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUZdcTYmRl9xRmJxRmRxL0ZncVElYXV0b0YnLUZHNiVRI0V4RidGSkZNRk9GVS1GWTYkLUYjNipGZ24tRlk2JC1GIzYpLUZHNiVRJERfeEYnRkpGTUZhb0Znb0Zhb0Zqby8lK2V4ZWN1dGFibGVHRjRGL0YvRl1wLUZHNiVRI1UyRidGSkZNRmZwRmdvRltzRi9GL0ZpcEZccS1GRzYlUSNFeUYnRkpGTUZPRlUtRlk2JC1GIzYpRmduLUZZNiQtRiM2KC1GRzYlUSREX3lGJ0ZKRk1GYW9GZ29GYW9Gam9GL0YvRl1wLUZHNiVRI1UzRidGSkZNRmZwRmdvRi9GL0ZpcEZbc0Yv</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L68" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZpci1JI21pR0YkNiVRJkVxMDAwRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEzVGVuc29ySW5uZXJQcm9kdWN0RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNjAtRiw2JVEiZ0YnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGaG4vRk5GaW4tRiw2JVEjRXRGJ0YvRjJGWkZcby1GLDYlUSNkdEYnRi9GMkZcby1GNjYtUSImRidGOUY7Rj5GQEZCRkRGRkZIRmhuRl9vLUYsNiVRInRGJ0YvRjJGXG9GY28vJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0Zpbi8lJmRlcHRoR0ZmcC8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GYnA2JkZkcEZncEZpcC9GXHFRJWF1dG9GJy1GLDYlUSZFcTAwMUYnRi9GMkY1Rk8tRlM2JC1GIzYwRldGWkZcb0Zgb0ZaRlxvRmNvRlxvRmZvRmlvRlxvLUYsNiVRI2R4RidGL0YyRlxwRjlGOUZecEZhcEZecS1GLDYlUSZFcTAwMkYnRi9GMkY1Rk8tRlM2JC1GIzYwRldGWkZcb0Zgb0ZaRlxvRmNvRlxvRmZvRmlvRlxvLUYsNiVRI2R5RidGL0YyRlxwRjlGOUZecEZhcEZecS1GLDYlUSZFcTAxMUYnRi9GMkY1Rk8tRlM2JC1GIzYwRldGWkZcb0Zgb0ZaRlxvRmlxRlxvRmZvRmlvRlxvRmlxRlxwRjlGOUZecEZhcEZecS1GLDYlUSZFcTAxMkYnRi9GMkY1Rk8tRlM2JC1GIzYwRldGWkZcb0Zgb0ZaRlxvRmlxRlxvRmZvRmlvRlxvRmNyRlxwRjlGOUZecEZhcEZecS1GLDYlUSZFcTAyMkYnRi9GMkY1Rk8tRlM2JC1GIzYwRldGWkZcb0Zgb0ZaRlxvRmNyRlxvRmZvRmlvRlxvRmNyRlxwRjlGOUZecEZhcC1GLDYlUSZFcTEwMEYnRi9GMkY1Rk8tRlM2JC1GIzYwRldGWkZcby1GLDYlUSNFeEYnRi9GMkZaRlxvRmNvRlxvRmZvRmlvRlxvRmNvRlxwRjlGOUZecEZhcEZecS1GLDYlUSZFcTEwMUYnRi9GMkY1Rk8tRlM2JC1GIzYwRldGWkZcb0ZidEZaRlxvRmNvRlxvRmZvRmlvRlxvRmlxRlxwRjlGOUZecEZhcEZecS1GLDYlUSZFcTEwMkYnRi9GMkY1Rk8tRlM2JC1GIzYwRldGWkZcb0ZidEZaRlxvRmNvRlxvRmZvRmlvRlxvRmNyRlxwRjlGOUZecEZhcEZecS1GLDYlUSZFcTExMUYnRi9GMkY1Rk8tRlM2JC1GIzYwRldGWkZcb0ZidEZaRlxvRmlxRlxvRmZvRmlvRlxvRmlxRlxwRjlGOUZecEZhcEZecS1GLDYlUSZFcTExMkYnRi9GMkY1Rk8tRlM2JC1GIzYwRldGWkZcb0ZidEZaRlxvRmlxRlxvRmZvRmlvRlxvRmNyRlxwRjlGOUZecEZhcEZecS1GLDYlUSZFcTEyMkYnRi9GMkY1Rk8tRlM2JC1GIzYwRldGWkZcb0ZidEZaRlxvRmNyRlxvRmZvRmlvRlxvRmNyRlxwRjlGOUZecEZhcC1GLDYlUSZFcTIwMEYnRi9GMkY1Rk8tRlM2JC1GIzYwRldGWkZcby1GLDYlUSNFeUYnRi9GMkZaRlxvRmNvRlxvRmZvRmlvRlxvRmNvRlxwRjlGOUZecEZhcEZecS1GLDYlUSZFcTIwMUYnRi9GMkY1Rk8tRlM2JC1GIzYwRldGWkZcb0Zfd0ZaRlxvRmNvRlxvRmZvRmlvRlxvRmlxRlxwRjlGOUZecEZhcEZecS1GLDYlUSZFcTIwMkYnRi9GMkY1Rk8tRlM2JC1GIzYwRldGWkZcb0Zfd0ZaRlxvRmNvRlxvRmZvRmlvRlxvRmNyRlxwRjlGOUZecEZhcEZecS1GLDYlUSZFcTIxMUYnRi9GMkY1Rk8tRlM2JC1GIzYwRldGWkZcb0Zfd0ZaRlxvRmlxRlxvRmZvRmlvRlxvRmlxRlxwRjlGOUZecEZhcEZecS1GLDYlUSZFcTIxMkYnRi9GMkY1Rk8tRlM2JC1GIzYwRldGWkZcb0Zfd0ZaRlxvRmlxRlxvRmZvRmlvRlxvRmNyRlxwRjlGOUZecEZhcEZecS1GLDYlUSZFcTIyMkYnRi9GMkY1Rk8tRlM2JC1GIzYwRldGWkZcb0Zfd0ZaRlxvRmNyRlxvRmZvRmlvRlxvRmNyRlxwRjlGOUZecC1GLDYjUSFGJ0ZccEY5</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L67" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjc0FGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSZzb2x2ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUZTNiYtRiM2ZW8tRiw2JVEmRXEwMDBGJ0YvRjItRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIwRidGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRJkVxMDAxRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDAyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDExRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDEyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDIyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTAwRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTAxRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTAyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTExRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTEyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTIyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjAwRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjAxRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjAyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjExRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjEyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjIyRidGL0YyRmhuRltvLyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRl9vLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGY28vRk5GZG8tRlM2Ji1GIzZHLUYsNiVRJWEwMDBGJ0YvRjJGX28tRiw2JVElYTAwMUYnRi9GMkZfby1GLDYlUSVhMDAyRidGL0YyRl9vLUYsNiVRJWEwMTBGJ0YvRjJGX28tRiw2JVElYTAxMUYnRi9GMkZfby1GLDYlUSVhMDEyRidGL0YyRl9vLUYsNiVRJWEwMjBGJ0YvRjJGX28tRiw2JVElYTAyMUYnRi9GMkZfby1GLDYlUSVhMDIyRidGL0YyRl9vLUYsNiVRJWExMDFGJ0YvRjJGX28tRiw2JVElYTEwMkYnRi9GMkZfby1GLDYlUSVhMTExRidGL0YyRl9vLUYsNiVRJWExMTJGJ0YvRjJGX28tRiw2JVElYTEyMUYnRi9GMkZfby1GLDYlUSVhMTIyRidGL0YyRl9vLUYsNiVRJWEyMDJGJ0YvRjJGX28tRiw2JVElYTIxMkYnRi9GMkZfby1GLDYlUSVhMjIyRidGL0YyRmpyRjlGOS9GXXNRIltGJy9GYHNRIl1GJ0ZqckY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GanJGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjc0FGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSZzb2x2ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUZTNiYtRiM2ZW8tRiw2JVEmRXEwMDBGJ0YvRjItRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIwRidGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRJkVxMDAxRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDAyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDExRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDEyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDIyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTAwRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTAxRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTAyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTExRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTEyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTIyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjAwRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjAxRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjAyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjExRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjEyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjIyRidGL0YyRmhuRltvLyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRl9vLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGY28vRk5GZG8tRlM2Ji1GIzZHLUYsNiVRJWEwMDBGJ0YvRjJGX28tRiw2JVElYTAwMUYnRi9GMkZfby1GLDYlUSVhMDAyRidGL0YyRl9vLUYsNiVRJWEwMTBGJ0YvRjJGX28tRiw2JVElYTAxMUYnRi9GMkZfby1GLDYlUSVhMDEyRidGL0YyRl9vLUYsNiVRJWEwMjBGJ0YvRjJGX28tRiw2JVElYTAyMUYnRi9GMkZfby1GLDYlUSVhMDIyRidGL0YyRl9vLUYsNiVRJWExMDFGJ0YvRjJGX28tRiw2JVElYTEwMkYnRi9GMkZfby1GLDYlUSVhMTExRidGL0YyRl9vLUYsNiVRJWExMTJGJ0YvRjJGX28tRiw2JVElYTEyMUYnRi9GMkZfby1GLDYlUSVhMTIyRidGL0YyRl9vLUYsNiVRJWEyMDJGJ0YvRjJGX28tRiw2JVElYTIxMkYnRi9GMkZfby1GLDYlUSVhMjIyRidGL0YyRmpyRjlGOS9GXXNRIltGJy9GYHNRIl1GJ0ZqckY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GanJGOQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L66" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjQzFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSdldmFsREdGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Jy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmVuLUYsNiVRJXN1YnNGJ0YvRjItRlM2JC1GIzYmLUZTNiYtRiM2JS1GLDYlUSNvcEYnRi9GMi1GUzYkLUYjNiVGYm8tRlM2JC1GIzYkLUYsNiVRI3NBRidGL0YyRjlGOUY5RjlGOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRlovRk5RLDAuMzMzMzMzM2VtRictRiw2JVEiQ0YnRi9GMkY5RjlGV0Y5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjQzFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSdldmFsREdGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Jy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmVuLUYsNiVRJXN1YnNGJ0YvRjItRlM2JC1GIzYmLUZTNiYtRiM2JS1GLDYlUSNvcEYnRi9GMi1GUzYkLUYjNiVGYm8tRlM2JC1GIzYkLUYsNiVRI3NBRidGL0YyRjlGOUY5RjlGOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRlovRk5RLDAuMzMzMzMzM2VtRictRiw2JVEiQ0YnRi9GMkY5RjlGV0Y5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L46" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEnZXZhbERHRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNi4tRiw2JVE0Q292YXJpYW50RGVyaXZhdGl2ZUYnRi9GMi1GNjYkLUYjNiYtRiw2JVEiZ0YnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGTC8lKnN5bW1ldHJpY0dGTC8lKGxhcmdlb3BHRkwvJS5tb3ZhYmxlbGltaXRzR0ZMLyUnYWNjZW50R0ZMLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEjQzFGJ0YvRjJGSEZILUZFNi1RKCZtaW51cztGJ0ZIRkovRk5GTEZPRlFGU0ZVRlcvRlpRLDAuMjIyMjIyMmVtRicvRmduRmFvLUZFNi1RIn5GJ0ZIRkpGX29GT0ZRRlNGVUZXRlkvRmduRmVuRmNvRkFGY28tRkU2LVEiJkYnRkhGSkZfb0ZPRlFGU0ZVRldGWUZmby1GLDYlUSJ0RidGL0YyRmNvLUY2NiQtRiM2MS1GLDYlUSNVMUYnRi9GMi1GRTYtUScmc2RvdDtGJ0ZIRkpGX29GT0ZRRlNGVUZXRllGZm8tRiw2JVEjZHRGJ0YvRjItRkU2LVEiK0YnRkhGSkZfb0ZPRlFGU0ZVRldGYG9GYm9GY28tRiw2JVEjVTJGJ0YvRjJGZHAtRiw2JVEjZHhGJ0YvRjJGanBGY28tRiw2JVEjVTNGJ0YvRjJGY29GZHAtRiw2JVEjZHlGJ0YvRjJGSEZIRkhGSC1GRTYtUSI7RidGSEZKRk1GT0ZRRlNGVUZXRlkvRmduUSwwLjI3Nzc3NzhlbUYnLyUrZXhlY3V0YWJsZUdGTEZI">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEnZXZhbERHRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNi4tRiw2JVE0Q292YXJpYW50RGVyaXZhdGl2ZUYnRi9GMi1GNjYkLUYjNiYtRiw2JVEiZ0YnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGTC8lKnN5bW1ldHJpY0dGTC8lKGxhcmdlb3BHRkwvJS5tb3ZhYmxlbGltaXRzR0ZMLyUnYWNjZW50R0ZMLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEjQzFGJ0YvRjJGSEZILUZFNi1RKCZtaW51cztGJ0ZIRkovRk5GTEZPRlFGU0ZVRlcvRlpRLDAuMjIyMjIyMmVtRicvRmduRmFvLUZFNi1RIn5GJ0ZIRkpGX29GT0ZRRlNGVUZXRlkvRmduRmVuRmNvRkFGY28tRkU2LVEiJkYnRkhGSkZfb0ZPRlFGU0ZVRldGWUZmby1GLDYlUSJ0RidGL0YyRmNvLUY2NiQtRiM2MS1GLDYlUSNVMUYnRi9GMi1GRTYtUScmc2RvdDtGJ0ZIRkpGX29GT0ZRRlNGVUZXRllGZm8tRiw2JVEjZHRGJ0YvRjItRkU2LVEiK0YnRkhGSkZfb0ZPRlFGU0ZVRldGYG9GYm9GY28tRiw2JVEjVTJGJ0YvRjJGZHAtRiw2JVEjZHhGJ0YvRjJGanBGY28tRiw2JVEjVTNGJ0YvRjJGY29GZHAtRiw2JVEjZHlGJ0YvRjJGSEZIRkhGSC1GRTYtUSI7RidGSEZKRk1GT0ZRRlNGVUZXRlkvRmduUSwwLjI3Nzc3NzhlbUYnLyUrZXhlY3V0YWJsZUdGTEZI</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEiMEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSNkdEYnRi9GMkY1Rk9GNUZPRjk=">LUkkX0RHRzYiNiM3JDclUSd0ZW5zb3JGJEkiTUdGJDckNyVRKGNvdl9iYXNGJEYsRiw3IjcjNyQ3JSIiIkYxRjEiIiE=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L45" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY+LUkjbWlHRiQ2JVEjUjFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSJ+RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkwtRjY2LVEqJmNvbG9uZXE7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjI3Nzc3NzhlbUYnL0ZORlNGNS1GLDYlUTBDdXJ2YXR1cmVUZW5zb3JGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSNDMUYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGUkZULUYsNiVRJVJpYzFGJ0YvRjJGNUZPRjUtRiw2JVEsUmljY2lUZW5zb3JGJ0YvRjItRlk2JC1GIzYlRitGam5GOUY5RlxvLUYsNiVRI1QxRidGL0YyRjVGT0Y1LUYsNiVRMlN5bW1ldHJpemVJbmRpY2VzRidGL0YyLUZZNiQtRiM2LEZfby1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRkovRk5RLDAuMzMzMzMzM2VtRidGNS1GWTYmLUYjNigtSSNtbkdGJDYkUSIxRidGOUZjcEY1LUZecTYkUSIyRidGOUZqbkY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGY3BGNS1JI21zR0YkNiNRKlN5bW1ldHJpY0YnLUYsNiNRIUYnRmpuRjlGOUZcby1GLDYlUSRSZXNGJ0YvRjJGTy1GLDYlUSdldmFsREdGJ0YvRjItRlk2JC1GIzYqRmlvRjUtRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORl9zRjUtRiw2JVEiVkYnRi9GMi1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRImdGJ0YvRjJGOUY5RlxvRmpuRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY+LUkjbWlHRiQ2JVEjUjFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSJ+RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkwtRjY2LVEqJmNvbG9uZXE7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjI3Nzc3NzhlbUYnL0ZORlNGNS1GLDYlUTBDdXJ2YXR1cmVUZW5zb3JGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSNDMUYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGUkZULUYsNiVRJVJpYzFGJ0YvRjJGNUZPRjUtRiw2JVEsUmljY2lUZW5zb3JGJ0YvRjItRlk2JC1GIzYlRitGam5GOUY5RlxvLUYsNiVRI1QxRidGL0YyRjVGT0Y1LUYsNiVRMlN5bW1ldHJpemVJbmRpY2VzRidGL0YyLUZZNiQtRiM2LEZfby1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRkovRk5RLDAuMzMzMzMzM2VtRidGNS1GWTYmLUYjNigtSSNtbkdGJDYkUSIxRidGOUZjcEY1LUZecTYkUSIyRidGOUZqbkY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGY3BGNS1JI21zR0YkNiNRKlN5bW1ldHJpY0YnLUYsNiNRIUYnRmpuRjlGOUZcby1GLDYlUSRSZXNGJ0YvRjJGTy1GLDYlUSdldmFsREdGJ0YvRjItRlk2JC1GIzYqRmlvRjUtRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORl9zRjUtRiw2JVEiVkYnRi9GMi1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRImdGJ0YvRjJGOUY5RlxvRmpuRjk=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L92" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZFLUkjbWlHRiQ2JVEmTkVRdHRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUTBDb250cmFjdEluZGljZXNGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Li1GLDYlUSRSZXNGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmhuL0ZORmluLUYsNiVRJERfdEYnRi9GMkZcby1GNjYtUSImRidGOUY7Rj5GQEZCRkRGRkZIRmhuRl9vLUYsNiVRInRGJ0YvRjJGXG9GYG9GWi1GUzYmLUYjNiYtRlM2Ji1GIzYmLUkjbW5HRiQ2JFEiMUYnRjlGWkZhcEY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGWi1GUzYmLUYjNiYtRmJwNiRRIjJGJ0Y5RlpGX3FGOUY5RmVwRmhwRjlGOUZlcEZocEY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEmTkVRdHhGJ0YvRjJGNUZPLUZTNiQtRiM2LkZXRlpGXG9GYG9GXG9GY29GZm9GXG8tRiw2JVEkRF94RidGL0YyRlpGaW9GOUY5RmJxLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRmluLyUmZGVwdGhHRmRyLyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUYsNiVRJk5FUXR5RidGL0YyRjVGTy1GUzYkLUYjNi5GV0ZaRlxvRmBvRlxvRmNvRmZvRlxvLUYsNiVRJERfeUYnRi9GMkZaRmlvRjlGOUZicS1GLDYlUSZORVF4eEYnRi9GMkY1Rk8tRlM2JC1GIzYuRldGWkZcb0ZcckZcb0Zjb0Zmb0Zcb0ZcckZaRmlvRjlGOUZicUZfci1GLDYlUSZORVF4eUYnRi9GMkY1Rk8tRlM2JC1GIzYuRldGWkZcb0ZcckZcb0Zjb0Zmb0Zcb0Zjc0ZaRmlvRjlGOUZicUZcby1GLDYlUSZORVF5eUYnRi9GMkY1Rk8tRlM2JC1GIzYuRldGWkZcb0Zjc0Zcb0Zjb0Zmb0Zcb0Zjc0ZaRmlvRjlGOUZicS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZFLUkjbWlHRiQ2JVEmTkVRdHRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUTBDb250cmFjdEluZGljZXNGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Li1GLDYlUSRSZXNGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmhuL0ZORmluLUYsNiVRJERfdEYnRi9GMkZcby1GNjYtUSImRidGOUY7Rj5GQEZCRkRGRkZIRmhuRl9vLUYsNiVRInRGJ0YvRjJGXG9GYG9GWi1GUzYmLUYjNiYtRlM2Ji1GIzYmLUkjbW5HRiQ2JFEiMUYnRjlGWkZhcEY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGWi1GUzYmLUYjNiYtRmJwNiRRIjJGJ0Y5RlpGX3FGOUY5RmVwRmhwRjlGOUZlcEZocEY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEmTkVRdHhGJ0YvRjJGNUZPLUZTNiQtRiM2LkZXRlpGXG9GYG9GXG9GY29GZm9GXG8tRiw2JVEkRF94RidGL0YyRlpGaW9GOUY5RmJxLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRmluLyUmZGVwdGhHRmRyLyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUYsNiVRJk5FUXR5RidGL0YyRjVGTy1GUzYkLUYjNi5GV0ZaRlxvRmBvRlxvRmNvRmZvRlxvLUYsNiVRJERfeUYnRi9GMkZaRmlvRjlGOUZicS1GLDYlUSZORVF4eEYnRi9GMkY1Rk8tRlM2JC1GIzYuRldGWkZcb0ZcckZcb0Zjb0Zmb0Zcb0ZcckZaRmlvRjlGOUZicUZfci1GLDYlUSZORVF4eUYnRi9GMkY1Rk8tRlM2JC1GIzYuRldGWkZcb0ZcckZcb0Zjb0Zmb0Zcb0Zjc0ZaRmlvRjlGOUZicUZcby1GLDYlUSZORVF5eUYnRi9GMkY1Rk8tRlM2JC1GIzYuRldGWkZcb0Zjc0Zcb0Zjb0Zmb0Zcb0Zjc0ZaRmlvRjlGOUZicS8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L76" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L75" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYqLUY2NiYtRiM2KC1GLDYlUSJ0RidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJ4RidGL0YyRkEtRiw2JVEieUYnRi9GMkZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GNjYmLUYjNiQtRiw2JVEidUYnRi9GMkZFRkVGXG9GX29GQS1GLDYlUSNKMkYnRi9GMkZBLUkjbW5HRiQ2JFEiNEYnRkVGRUZFLUZCNi1RIjpGJ0ZFRkcvRktGSUZMRk5GUEZSRlQvRldRLDAuMjc3Nzc3OGVtRicvRlpGZXAvJStleGVjdXRhYmxlR0ZJRkU=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYqLUY2NiYtRiM2KC1GLDYlUSJ0RidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJ4RidGL0YyRkEtRiw2JVEieUYnRi9GMkZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GNjYmLUYjNiQtRiw2JVEidUYnRi9GMkZFRkVGXG9GX29GQS1GLDYlUSNKMkYnRi9GMkZBLUkjbW5HRiQ2JFEiNEYnRkVGRUZFLUZCNi1RIjpGJ0ZFRkcvRktGSUZMRk5GUEZSRlQvRldRLDAuMjc3Nzc3OGVtRicvRlpGZXAvJStleGVjdXRhYmxlR0ZJRkU=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L74" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2Jy1GLDYlUSNkZUYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSomY29sb25lcTtGJ0Y3LyUmZmVuY2VHRjYvJSpzZXBhcmF0b3JHRjYvJSlzdHJldGNoeUdGNi8lKnN5bW1ldHJpY0dGNi8lKGxhcmdlb3BHRjYvJS5tb3ZhYmxlbGltaXRzR0Y2LyUnYWNjZW50R0Y2LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYlUTlEaWZmZXJlbnRpYWxFcXVhdGlvbkRhdGFGJy9GNVEldHJ1ZUYnL0Y4USdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYmLUZZNiYtRiM2JC1GLDYlUSJGRidGNEY3RjdGNy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GOzYtUSIsRidGN0Y+L0ZBRlVGQkZERkZGSEZKL0ZNUSYwLjBlbUYnL0ZQUSwwLjMzMzMzMzNlbUYnLUZZNiYtRiM2JS1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGVEZWLUYjNiYtSSNtbkdGJDYkUSIxRidGN0Zkb0ZocEY3LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGK0Y3RjdGXm9GYW9GN0Y3RjdGKy8lK2V4ZWN1dGFibGVHRjZGNw==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2Jy1GLDYlUSNkZUYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSomY29sb25lcTtGJ0Y3LyUmZmVuY2VHRjYvJSpzZXBhcmF0b3JHRjYvJSlzdHJldGNoeUdGNi8lKnN5bW1ldHJpY0dGNi8lKGxhcmdlb3BHRjYvJS5tb3ZhYmxlbGltaXRzR0Y2LyUnYWNjZW50R0Y2LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYlUTlEaWZmZXJlbnRpYWxFcXVhdGlvbkRhdGFGJy9GNVEldHJ1ZUYnL0Y4USdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYmLUZZNiYtRiM2JC1GLDYlUSJGRidGNEY3RjdGNy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GOzYtUSIsRidGN0Y+L0ZBRlVGQkZERkZGSEZKL0ZNUSYwLjBlbUYnL0ZQUSwwLjMzMzMzMzNlbUYnLUZZNiYtRiM2JS1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGVEZWLUYjNiYtSSNtbkdGJDYkUSIxRidGN0Zkb0ZocEY3LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGK0Y3RjdGXm9GYW9GN0Y3RjdGKy8lK2V4ZWN1dGFibGVHRjZGNw==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjZGVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNigtRlA2Ji1GIzYmLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2KC1JI21uR0YkNiRRIjFGJ0Y5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRidGam4vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRmZvRmlvRjlGOS8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRidGXm8tRlA2Ji1GIzYmLUYjNigtSSVtc3VwR0YkNiUtRjY2LVEvJkV4cG9uZW50aWFsRTtGJ0Y5RjtGPkZARkJGREZGRkhGYm8vRk5RLDAuMTExMTExMWVtRidGWC8lMXN1cGVyc2NyaXB0c2hpZnRHRl1wLUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GaHEtRltxNiVGXXEtRlk2JUZlbi1GIzYoLUZbbzYkUSIyRidGOUZeb0ZgckZmb0Zpb0Y5RltwRmJxRmRxLUZbcTYlRl1xLUZZNiVGZW4tRiM2KC1GW282JFEiM0YnRjlGXm9GaXJGZm9GaW9GOUZbcEZicUY5RmZvRmlvRjlGOS9GX3BRIltGJy9GYnBRIl1GJ0Zmb0Zpb0Y5RjlGXHNGXnNGZm9GaW9GOQ==">LUkkX0RHRzYiNiM3JDcnUSNERUYkUS5fVGVtcERHRnJhbWUxRiQ3JFEtZXZvbHV0aW9uYXJ5RiQiIiE8IyZJInVHRiQ2JCIiIkYxSSNKMkdGJDcjNyQ3IyIiJiwoLUkkZXhwRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliR0YkNiNGLkYxLUY5NiMmRi82JCIiI0ZCISIiLUY5NiMmRi82JCIiJEZIRkM=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L73" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEkZGUyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEoUHJvbG9uZ0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRI2RlRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictSSNtbkdGJDYkUSIyRidGOUY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEmZGVUUkFGJ0YvRjJGNS1GLDYlUS9UcmFuc2Zvcm1hdGlvbkYnRi9GMi1GUzYkLUYjNiRGK0Y5RjlGYG8vJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEkZGUyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEoUHJvbG9uZ0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRI2RlRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictSSNtbkdGJDYkUSIyRidGOUY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEmZGVUUkFGJ0YvRjJGNS1GLDYlUS9UcmFuc2Zvcm1hdGlvbkYnRi9GMi1GUzYkLUYjNiRGK0Y5RjlGYG8vJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L85" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L43" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkRXEwRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEpUHVsbGJhY2tGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSZkZVRSQUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRJlRvSmV0RidGL0YyLUZTNiQtRiM2Ki1GLDYlUSZORVF0dEYnRi9GMkZaLUYsNiVRKERlcFZhcnNGJ0YvRjJGWi1GLDYlUSlub3RhdGlvbkYnRi9GMi1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUStqZXRudW1iZXJzRidGL0YyRjlGOS8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmJwRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkRXEwRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEpUHVsbGJhY2tGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSZkZVRSQUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRJlRvSmV0RidGL0YyLUZTNiQtRiM2Ki1GLDYlUSZORVF0dEYnRi9GMkZaLUYsNiVRKERlcFZhcnNGJ0YvRjJGWi1GLDYlUSlub3RhdGlvbkYnRi9GMi1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUStqZXRudW1iZXJzRidGL0YyRjlGOS8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmJwRjk=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L41" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjVlNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSZzb2x2ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRJEVxMEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRIlZGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZfb0Y5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjVlNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSZzb2x2ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRJEVxMEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRIlZGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZfb0Y5</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L40" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZDLUkjbWlHRiQ2JVEkRXExRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEmbnVtZXJGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVzdWJzRidGL0YyLUZTNiQtRiM2Ky1GLDYlUSJWRidGL0YyLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRI1ZTRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEpUHVsbGJhY2tGJ0YvRjItRlM2JC1GIzYnLUYsNiVRJmRlVFJBRidGL0YyRmFvLUYsNiVRJlRvSmV0RidGL0YyLUZTNiQtRiM2Ki1GLDYlUSZORVF0eEYnRi9GMkZhby1GLDYlUShEZXBWYXJzRidGL0YyRmFvLUYsNiVRKW5vdGF0aW9uRidGL0YyRltvLUYsNiVRK2pldG51bWJlcnNGJ0YvRjJGOUY5RjlGOS1GLDYjUSFGJy8lK2V4ZWN1dGFibGVHRj1GOUY5RmlxRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0Zmby8lJmRlcHRoR0Zjci8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GLDYlUSRFcTJGJ0YvRjJGNUZPLUZTNiQtRiM2JUZXLUZTNiQtRiM2KkZobkZbb0Zeb0Zhb0Zpby1GUzYkLUYjNidGYHBGYW9GY3AtRlM2JC1GIzYqLUYsNiVRJk5FUXR5RidGL0YyRmFvRl1xRmFvRmBxRltvRmNxRjlGOUY5RjlGZnFGOUY5RjlGOUZbckZeci1GLDYlUSRFcTNGJ0YvRjJGNUZPLUZTNiQtRiM2JUZXLUZTNiQtRiM2KkZobkZbb0Zeb0Zhb0Zpby1GUzYkLUYjNidGYHBGYW9GY3AtRlM2JC1GIzYqLUYsNiVRJk5FUXh4RidGL0YyRmFvRl1xRmFvRmBxRltvRmNxRjlGOUY5RjlGZnFGOUY5RjlGOS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmVvL0ZORmZvRltyRl5yLUYsNiVRJEVxNEYnRi9GMkY1Rk8tRlM2JC1GIzYlRlctRlM2JC1GIzYqRmhuRltvRl5vRmFvRmlvLUZTNiQtRiM2J0ZgcEZhb0ZjcC1GUzYkLUYjNiotRiw2JVEmTkVReHlGJ0YvRjJGYW9GXXFGYW9GYHFGW29GY3FGOUY5RjlGOUZmcUY5RjlGOUY5RltyRl5yLUYsNiVRJEVxNUYnRi9GMkY1Rk8tRlM2JC1GIzYlRlctRlM2JC1GIzYqRmhuRltvRl5vRmFvRmlvLUZTNiQtRiM2J0ZgcEZhb0ZjcC1GUzYkLUYjNiotRiw2JVEmTkVReXlGJ0YvRjJGYW9GXXFGYW9GYHFGW29GY3FGOUY5RjlGOUZmcUY5RjlGOUY5Rmd1RltyRmlxRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZDLUkjbWlHRiQ2JVEkRXExRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEmbnVtZXJGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVzdWJzRidGL0YyLUZTNiQtRiM2Ky1GLDYlUSJWRidGL0YyLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRI1ZTRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEpUHVsbGJhY2tGJ0YvRjItRlM2JC1GIzYnLUYsNiVRJmRlVFJBRidGL0YyRmFvLUYsNiVRJlRvSmV0RidGL0YyLUZTNiQtRiM2Ki1GLDYlUSZORVF0eEYnRi9GMkZhby1GLDYlUShEZXBWYXJzRidGL0YyRmFvLUYsNiVRKW5vdGF0aW9uRidGL0YyRltvLUYsNiVRK2pldG51bWJlcnNGJ0YvRjJGOUY5RjlGOS1GLDYjUSFGJy8lK2V4ZWN1dGFibGVHRj1GOUY5RmlxRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0Zmby8lJmRlcHRoR0Zjci8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GLDYlUSRFcTJGJ0YvRjJGNUZPLUZTNiQtRiM2JUZXLUZTNiQtRiM2KkZobkZbb0Zeb0Zhb0Zpby1GUzYkLUYjNidGYHBGYW9GY3AtRlM2JC1GIzYqLUYsNiVRJk5FUXR5RidGL0YyRmFvRl1xRmFvRmBxRltvRmNxRjlGOUY5RjlGZnFGOUY5RjlGOUZbckZeci1GLDYlUSRFcTNGJ0YvRjJGNUZPLUZTNiQtRiM2JUZXLUZTNiQtRiM2KkZobkZbb0Zeb0Zhb0Zpby1GUzYkLUYjNidGYHBGYW9GY3AtRlM2JC1GIzYqLUYsNiVRJk5FUXh4RidGL0YyRmFvRl1xRmFvRmBxRltvRmNxRjlGOUY5RjlGZnFGOUY5RjlGOS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmVvL0ZORmZvRltyRl5yLUYsNiVRJEVxNEYnRi9GMkY1Rk8tRlM2JC1GIzYlRlctRlM2JC1GIzYqRmhuRltvRl5vRmFvRmlvLUZTNiQtRiM2J0ZgcEZhb0ZjcC1GUzYkLUYjNiotRiw2JVEmTkVReHlGJ0YvRjJGYW9GXXFGYW9GYHFGW29GY3FGOUY5RjlGOUZmcUY5RjlGOUY5RltyRl5yLUYsNiVRJEVxNUYnRi9GMkY1Rk8tRlM2JC1GIzYlRlctRlM2JC1GIzYqRmhuRltvRl5vRmFvRmlvLUZTNiQtRiM2J0ZgcEZhb0ZjcC1GUzYkLUYjNiotRiw2JVEmTkVReXlGJ0YvRjJGYW9GXXFGYW9GYHFGW29GY3FGOUY5RjlGOUZmcUY5RjlGOUY5Rmd1RltyRmlxRjk=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L982" drawlabel="true">
<Input>
<Text-field prompt="J2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GNjYmLUYjNi0tRiw2JVEkRXExRidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSRFcTJGJ0YvRjJGQS1GLDYlUSRFcTNGJ0YvRjJGQS1GLDYlUSRFcTRGJ0YvRjJGQS1GLDYlUSRFcTVGJ0YvRjIvJStleGVjdXRhYmxlR0ZJRkVGRS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zib0ZFRkVGYm9GRQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GNjYmLUYjNi0tRiw2JVEkRXExRidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSRFcTJGJ0YvRjJGQS1GLDYlUSRFcTNGJ0YvRjJGQS1GLDYlUSRFcTRGJ0YvRjJGQS1GLDYlUSRFcTVGJ0YvRjIvJStleGVjdXRhYmxlR0ZJRkVGRS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zib0ZFRkVGYm9GRQ==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NyciIiFGI0YjRiNGIw==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L988" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">Perfect!</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1084" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1083" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1082" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1081" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1080" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1079" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1078" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1077" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1076" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L969" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">II. Now we shall consider the example: u_tt=u_xy/u_xt+1/6*(eta(u_xx))u_xt^2
and check if the corresponding conformal metric is EW provided eta() satisfies a 4th order ODE.
(eta will be f in what follows)</Font></Text-field>
</Input>
</Group>
<Group labelreference="L956" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L951" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY4LUkjbWlHRiQ2JVEocmVzdGFydEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIjpGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSV3aXRoRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiUtRiw2JVE1RGlmZmVyZW50aWFsR2VvbWV0cnlGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOUY1Rk8tRlM2JC1GIzYlLUYsNiVRJ1RlbnNvckYnRi9GMkZaRjlGOUY1Rk8tRlM2JC1GIzYlLUYsNiVRJlRvb2xzRidGL0YyRlpGOUY5RjVGTy1GUzYkLUYjNiUtRiw2JVEsSmV0Q2FsY3VsdXNGJ0YvRjJGWkY5RjlGNUZPLUZTNiQtRiM2JS1GLDYlUS5MaW5lYXJBbGdlYnJhRidGL0YyRlpGOUY5RjVGTy1GUzYkLUYjNjEtRiw2JVEpUERFdG9vbHNGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRl1xL0ZORl5xLUYsNiVRJURfRHhGJ0YvRjJGaXBGYXEtRiw2JVEoZGVjbGFyZUYnRi9GMkZpcEZhcS1GLDYlUSZUb0pldEYnRi9GMkZpcEZhcS1GLDYlUShGcm9tSmV0RidGL0YyRlpGOUY5RjVGWkY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY4LUkjbWlHRiQ2JVEocmVzdGFydEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIjpGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSV3aXRoRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiUtRiw2JVE1RGlmZmVyZW50aWFsR2VvbWV0cnlGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOUY1Rk8tRlM2JC1GIzYlLUYsNiVRJ1RlbnNvckYnRi9GMkZaRjlGOUY1Rk8tRlM2JC1GIzYlLUYsNiVRJlRvb2xzRidGL0YyRlpGOUY5RjVGTy1GUzYkLUYjNiUtRiw2JVEsSmV0Q2FsY3VsdXNGJ0YvRjJGWkY5RjlGNUZPLUZTNiQtRiM2JS1GLDYlUS5MaW5lYXJBbGdlYnJhRidGL0YyRlpGOUY5RjVGTy1GUzYkLUYjNjEtRiw2JVEpUERFdG9vbHNGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRl1xL0ZORl5xLUYsNiVRJURfRHhGJ0YvRjJGaXBGYXEtRiw2JVEoZGVjbGFyZUYnRi9GMkZpcEZhcS1GLDYlUSZUb0pldEYnRi9GMkZpcEZhcS1GLDYlUShGcm9tSmV0RidGL0YyRlpGOUY5RjVGWkY5</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L920" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYpLUY2NiYtRiM2KC1GLDYlUSJ0RidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJ4RidGL0YyRkEtRiw2JVEieUYnRi9GMkZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GNjYmLUYjNiQtRiw2JVEidUYnRi9GMkZFRkVGXG9GX29GQS1GQjYtUSJ+RidGRUZHL0ZLRklGTEZORlBGUkZURlYvRlpGWC1GLDYlUSNKMkYnRi9GMkZFRkUtRkI2LVEiOkYnRkVGR0ZccEZMRk5GUEZSRlQvRldRLDAuMjc3Nzc3OGVtRicvRlpGZXAvJStleGVjdXRhYmxlR0ZJRkU=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYpLUY2NiYtRiM2KC1GLDYlUSJ0RidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJ4RidGL0YyRkEtRiw2JVEieUYnRi9GMkZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GNjYmLUYjNiQtRiw2JVEidUYnRi9GMkZFRkVGXG9GX29GQS1GQjYtUSJ+RidGRUZHL0ZLRklGTEZORlBGUkZURlYvRlpGWC1GLDYlUSNKMkYnRi9GMkZFRkUtRkI2LVEiOkYnRkVGR0ZccEZMRk5GUEZSRlQvRldRLDAuMjc3Nzc3OGVtRicvRlpGZXAvJStleGVjdXRhYmxlR0ZJRkU=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L914" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYxLUkjbWlHRiQ2JVEiRkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GUy1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNictSSNtbkdGJDYlUSIxRidGL0YyLUY2Ni5RIixGJ0YvRjJGOy9GP0YxRkBGQkZERkZGSEZSL0ZOUSwwLjMzMzMzMzNlbUYnRmduRi9GMi8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GaG8tSSZtZnJhY0dGJDYoLUZWNiVGWC1GIzYnLUZobjYkUSIyRidGOS1GNjYtRl1vRjlGO0Zeb0ZARkJGREZGRkhGUkZfby1GaG42JFEiM0YnRjlGL0YyRmFvLUYjNiUtRlY2JUZYLUYjNictRmhuNiRGam5GOUZkcEZhcEYvRjJGYW9GL0YyLyUubGluZXRoaWNrbmVzc0dGam4vJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZXEvJSliZXZlbGxlZEdGPUZkby1GW3A2KEZfcS1GIzYlLUZobjYkUSI2RidGOUYvRjJGYXFGY3FGZnFGaHFGTy1GLDYlUSJmRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiUtRlY2JUZYLUYjNidGYXBGZHBGYXBGL0YyRmFvLyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LVEnJnNkb3Q7RidGOUY7Rj5GQEZCRkRGRkZIRlJGVC1JKG1zdWJzdXBHRiQ2KEZYRl1xLUYjNiVGYXBGL0YyLyUxc3VwZXJzY3JpcHRzaGlmdEdGY29GYW8vSSttc2VtYW50aWNzR0YkUSxbbm9uZSxub25lXUYnRl1zRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYxLUkjbWlHRiQ2JVEiRkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GUy1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNictSSNtbkdGJDYlUSIxRidGL0YyLUY2Ni5RIixGJ0YvRjJGOy9GP0YxRkBGQkZERkZGSEZSL0ZOUSwwLjMzMzMzMzNlbUYnRmduRi9GMi8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GaG8tSSZtZnJhY0dGJDYoLUZWNiVGWC1GIzYnLUZobjYkUSIyRidGOS1GNjYtRl1vRjlGO0Zeb0ZARkJGREZGRkhGUkZfby1GaG42JFEiM0YnRjlGL0YyRmFvLUYjNiUtRlY2JUZYLUYjNictRmhuNiRGam5GOUZkcEZhcEYvRjJGYW9GL0YyLyUubGluZXRoaWNrbmVzc0dGam4vJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZXEvJSliZXZlbGxlZEdGPUZkby1GW3A2KEZfcS1GIzYlLUZobjYkUSI2RidGOUYvRjJGYXFGY3FGZnFGaHFGTy1GLDYlUSJmRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiUtRlY2JUZYLUYjNidGYXBGZHBGYXBGL0YyRmFvLyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LVEnJnNkb3Q7RidGOUY7Rj5GQEZCRkRGRkZIRlJGVC1JKG1zdWJzdXBHRiQ2KEZYRl1xLUYjNiVGYXBGL0YyLyUxc3VwZXJzY3JpcHRzaGlmdEdGY29GYW8vSSttc2VtYW50aWNzR0YkUSxbbm9uZSxub25lXUYnRl1zRjk=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEiRkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiM2KC1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNigtSSNtbkdGJDYkUSIxRidGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnRlkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GW3AtSSZtZnJhY0dGJDYoLUYjNiYtRlI2JUZULUYjNigtRlo2JFEiMkYnRjlGZ24tRlo2JFEiM0YnRjlGX29GYm9GOUZkb0Zfb0Zib0Y5LUYjNiYtRlI2JUZULUYjNihGWUZnbkZmcEZfb0Zib0Y5RmRvRl9vRmJvRjkvJS5saW5ldGhpY2tuZXNzR0Zmbi8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZmcS8lKWJldmVsbGVkR0Y9RmdvLUYjNigtRl5wNihGWS1GWjYkUSI2RidGOUZicUZkcUZncUZpcS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIRltvL0ZORlxvLUYjNiYtRiM2KC1GLDYlUSJmRidGL0YyLUY2Ni5RMCZBcHBseUZ1bmN0aW9uO0YnLyUrZXhlY3V0YWJsZUdGPUY5RjtGPkZARkJGREZGRkhGW29GZXItSShtZmVuY2VkR0YkNiQtRiM2Ji1GUjYlRlQtRiM2KEZmcEZnbkZmcEZfb0Zib0Y5RmRvRl9vRmJvRjlGOUZfb0Zib0Y5RmJyLUkobXN1YnN1cEdGJDYnRlRGYHFGZnAvJTFzdXBlcnNjcmlwdHNoaWZ0R0Zmb0Zkb0Y5Rl9vRmJvRjlGOUZfb0Zib0Y5">LCgmSSJ1RyUqcHJvdGVjdGVkRzYkIiIiRidGJyomJkYkNiQiIiMiIiRGJyZGJDYkRidGKyEiIkYvKigjRiciIidGJy1JImZHNiI2IyZGJDYkRitGK0YnKUYtRitGJ0Yv</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L913" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L924" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEjQUFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSI7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLUYsNiVRI2FkRidGL0YyLUY2Ni1RKiZjb2xvbmVxO0YnRjlGOy9GP0Y9RkBGQkZERkZGSC9GS0ZPRk0tRiw2JVEsRGV0ZXJtaW5hbnRGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JC1GLDYlUSJBRidGL0YyRjlGOUY1LyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEjQUFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSI7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLUYsNiVRI2FkRidGL0YyLUY2Ni1RKiZjb2xvbmVxO0YnRjlGOy9GP0Y9RkBGQkZERkZGSC9GS0ZPRk0tRiw2JVEsRGV0ZXJtaW5hbnRGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JC1GLDYlUSJBRidGL0YyRjlGOUY1LyUrZXhlY3V0YWJsZUdGPUY5</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjYWRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYjNictRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORlUtSSZtZnJhY0dGJDYoLUYjNiYtSSNtbkdGJDYkUSIxRidGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5LUYjNigtRmduNiRRIjRGJ0Y5LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GaG8tSShtc3Vic3VwR0YkNictRiw2JVEidUYnRi9GMi1GIzYoRmZuLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGZ28vRk5RLDAuMzMzMzMzM2VtRictRmduNiRRIjJGJ0Y5RmpuRl1vRjlGaHAvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnLyUvc3Vic2NyaXB0c2hpZnRHRl1xRmpuRl1vRjkvJS5saW5ldGhpY2tuZXNzR0Zpbi8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZkcS8lKWJldmVsbGVkR0Y9RmpuRl1vRjlGam5GXW9GOQ==">LCQqJiMiIiIiIiVGJSkmSSJ1RyUqcHJvdGVjdGVkRzYkRiUiIiNGLCEiIkYt</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L932" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2JVEoRGVwVmFyc0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNiYtRiw2JVEidUYnRi9GMi1GUDYkLUYjNigtRiw2JVEidEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRInhGJ0YvRjJGaG4tRiw2JVEieUYnRi9GMkY5RjktRiw2I1EhRidGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRI0FKRidGL0YyRjUtRiw2JVEpc2ltcGxpZnlGJ0YvRjItRlA2JC1GIzYmLUYsNiVRKEZyb21KZXRGJ0YvRjItRlA2JC1GIzYnLUYsNiVRI0FBRidGL0YyRmhuRisvJStleGVjdXRhYmxlR0Y9RjlGOUZmcUY5RjlGZnFGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2JVEoRGVwVmFyc0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNiYtRiw2JVEidUYnRi9GMi1GUDYkLUYjNigtRiw2JVEidEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRInhGJ0YvRjJGaG4tRiw2JVEieUYnRi9GMkY5RjktRiw2I1EhRidGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRI0FKRidGL0YyRjUtRiw2JVEpc2ltcGxpZnlGJ0YvRjItRlA2JC1GIzYmLUYsNiVRKEZyb21KZXRGJ0YvRjItRlA2JC1GIzYnLUYsNiVRI0FBRidGL0YyRmhuRisvJStleGVjdXRhYmxlR0Y9RjlGOUZmcUY5RjlGZnFGOQ==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L993" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEjYWFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzY+LUYsNiVRKlRvdGFsRGlmZkYnRi9GMi1GUDYkLUYjNictRiw2JVEiQUYnRi9GMi1GUDYmLUYjNiYtSSNtbkdGJDYkUSIxRidGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnRlxvRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zgb0Zcb0Y5RjktRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZicEZULUZQNiQtRiM2J0Zlbi1GUDYmLUYjNiZGXG9GYG8tRl1vNiRRIjJGJ0Y5RjlGOUZob0ZbcEZgb0ZccUY5RjlGXnBGVC1GUDYkLUYjNidGZW4tRlA2Ji1GIzYmRlxvRmBvLUZdbzYkUSIzRidGOUY5RjlGaG9GW3BGYG9GZ3FGOUY5RmBvRlQtRlA2JC1GIzYnRmVuLUZQNiYtRiM2JkZccUZgb0Zcb0Y5RjlGaG9GW3BGYG9GXG9GOUY5Rl5wRlQtRlA2JC1GIzYnRmVuLUZQNiYtRiM2JkZccUZgb0ZccUY5RjlGaG9GW3BGYG9GXHFGOUY5Rl5wRlQtRlA2JC1GIzYnRmVuLUZQNiYtRiM2JkZccUZgb0ZncUY5RjlGaG9GW3BGYG9GZ3FGOUY5RmBvRlQtRlA2JC1GIzYnRmVuLUZQNiYtRiM2JkZncUZgb0Zcb0Y5RjlGaG9GW3BGYG9GXG9GOUY5Rl5wRlQtRlA2JC1GIzYnRmVuLUZQNiYtRiM2JkZncUZgb0ZccUY5RjlGaG9GW3BGYG9GXHFGOUY5Rl5wLUYjNiVGVC1GUDYkLUYjNidGZW4tRlA2Ji1GIzYmRmdxRmBvRmdxRjlGOUZob0ZbcEZgb0ZncUY5RjlGOS1GLDYjUSFGJy8lK2V4ZWN1dGFibGVHRj1GOUY5RmhvRltwRl91Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEjYWFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzY+LUYsNiVRKlRvdGFsRGlmZkYnRi9GMi1GUDYkLUYjNictRiw2JVEiQUYnRi9GMi1GUDYmLUYjNiYtSSNtbkdGJDYkUSIxRidGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnRlxvRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zgb0Zcb0Y5RjktRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZicEZULUZQNiQtRiM2J0Zlbi1GUDYmLUYjNiZGXG9GYG8tRl1vNiRRIjJGJ0Y5RjlGOUZob0ZbcEZgb0ZccUY5RjlGXnBGVC1GUDYkLUYjNidGZW4tRlA2Ji1GIzYmRlxvRmBvLUZdbzYkUSIzRidGOUY5RjlGaG9GW3BGYG9GZ3FGOUY5RmBvRlQtRlA2JC1GIzYnRmVuLUZQNiYtRiM2JkZccUZgb0Zcb0Y5RjlGaG9GW3BGYG9GXG9GOUY5Rl5wRlQtRlA2JC1GIzYnRmVuLUZQNiYtRiM2JkZccUZgb0ZccUY5RjlGaG9GW3BGYG9GXHFGOUY5Rl5wRlQtRlA2JC1GIzYnRmVuLUZQNiYtRiM2JkZccUZgb0ZncUY5RjlGaG9GW3BGYG9GZ3FGOUY5RmBvRlQtRlA2JC1GIzYnRmVuLUZQNiYtRiM2JkZncUZgb0Zcb0Y5RjlGaG9GW3BGYG9GXG9GOUY5Rl5wRlQtRlA2JC1GIzYnRmVuLUZQNiYtRiM2JkZncUZgb0ZccUY5RjlGaG9GW3BGYG9GXHFGOUY5Rl5wLUYjNiVGVC1GUDYkLUYjNidGZW4tRlA2Ji1GIzYmRmdxRmBvRmdxRjlGOUZob0ZbcEZgb0ZncUY5RjlGOS1GLDYjUSFGJy8lK2V4ZWN1dGFibGVHRj1GOUY5RmhvRltwRl91Rjk=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjYWFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNiotRiM2KC1GIzYmLUZQNiQtRiM2Jy1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5Gam4tSSZtZnJhY0dGJDYoLUYjNiYtSSVtc3ViR0YkNiUtRiw2JVEidUYnRi9GMi1GIzYoLUkjbW5HRiQ2JFEiMkYnRjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1Gam82JFEiM0YnRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRmhwRltxRjktRiM2Ji1JKG1zdWJzdXBHRiQ2J0Zkby1GIzYoLUZqbzYkUSIxRidGOUZdcEZpb0ZocEZbcUY5RmVwLyUxc3VwZXJzY3JpcHRzaGlmdEdGX3FGXXFGaHBGW3FGOS8lLmxpbmV0aGlja25lc3NHRmlxLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmByLyUpYmV2ZWxsZWRHRj0tRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSEZpbkZbby1GIzYoLUZdbzYoRmdxLUZqbzYkUSI2RidGOUZcckZeckZhckZjci1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIRmFwL0ZORmJwLUYjNigtRiw2JVEiZkYnRi9GMi1GNjYuUTAmQXBwbHlGdW5jdGlvbjtGJy8lK2V4ZWN1dGFibGVHRj1GOUY7Rj5GQEZCRkRGRkZIRmFwRmJzLUZQNiQtRiM2Ji1GYm82JUZkby1GIzYoRmlvRl1wRmlvRmhwRltxRjlGXXFGaHBGW3FGOUY5RmhwRltxRjlGaHBGW3FGOUY5RjlGX3MtRmJvNiVGZG8tRiM2KkZncUZdcEZpb0ZdcEZpb0ZocEZbcUY5Rl1xRjlGZXItRiM2KEZqckZfcy1GIzYoLUZQNiQtRiM2KC1GXW82KC1GIzYmLUY2Ni1RMCZEaWZmZXJlbnRpYWxEO0YnRjlGO0Y+RkBGQkZERkZGSEZhcEZic0ZocEZbcUY5LUYjNiYtRiM2J0ZldUZhdEZocEZbcUY5RmhwRltxRjlGXHJGXnJGYXJGY3JGX3NGY3NGaHBGW3FGOUY5Rl9zLUZibzYlRmRvRmVxRl1xRl9zLUZibzYlRmRvLUYjNipGaW9GXXBGaW9GXXBGaW9GaHBGW3FGOUZdcUY5RmhwRltxRjktRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSEZpbkZbby1GIzYoLUZdbzYoRmdxRmlvRlxyRl5yRmFyRmNyRl9zLUZdbzYoLUYjNiYtRmJvNiVGZG8tRiM2KkZpb0ZdcEZpb0ZdcEZlcEZocEZbcUY5Rl1xRmhwRltxRjktRiM2Ji1GY3E2J0Zkb0ZlcUZpb0ZqcUZdcUZocEZbcUY5RlxyRl5yRmFyRmNyRmhwRltxRjlGOUZdcC1GIzYqLUYjNiZGWEZfcy1GYm82JUZkby1GIzYqRmdxRl1wRmdxRl1wRmlvRmhwRltxRjlGXXFGOUZlci1GIzYoRmd2Rl9zLUYjNihGXXVGX3NGXHZGX3NGZXRGOUZocEZbcUY5RmJ2LUZdbzYoLUYjNiYtRmJvNiVGZG8tRiM2KkZncUZdcEZpb0ZdcEZlcEZocEZbcUY5Rl1xRmhwRltxRjlGYXdGXHJGXnJGYXJGY3JGZXItRiM2KEZqckZfcy1GIzYoLUZQNiQtRiM2KC1GXW82KC1GIzYmLUklbXN1cEdGJDYlRmV1RmlvRmpxRmhwRltxRjktRiM2Ji1GIzYnRmV1LUZmeTYlRmF0RmlvRmpxRmhwRltxRjlGaHBGW3FGOUZcckZeckZhckZjckZfc0Zjc0ZocEZbcUY5RjlGX3NGY3dGX3NGXnZGOUZocEZbcUY5RjlGXXAtRiM2KEZndkZfcy1GXW82KC1GIzYmRmV0RmhwRltxRjlGYXdGXHJGXnJGYXJGY3JGaHBGW3FGOUZocEZbcUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGaHBGW3FGOQ==">NyUsKComLCYqJiZJInVHJSpwcm90ZWN0ZWRHNiQiIiMiIiQiIiIpJkYoNiRGLUYrRiwhIiJGMSomI0YtIiInRi0tSSJmRzYiNiMmRig2JEYrRitGLUYxRi0mRig2JUYtRitGK0YtRi0qKkYzRi0tSSVkaWZmR0YpNiRGNUY5Ri1GL0YtJkYoNiVGK0YrRitGLUYxKigjRi1GK0YtKUYvRitGMSZGKDYlRitGK0YsRi1GLSwqKiZGJUYtJkYoNiVGLUYtRitGLUYtKipGREYtRj5GLUYvRi1GO0YtRjEqJkZFRjEmRig2JUYtRitGLEYtRi0qKkYzRi0tRj82JEY+RjlGLUZFRi1GQUYtRjEsJCooRkRGLUZFRjFGO0YtRi0=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L991" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjYUFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUShGcm9tSmV0RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNictRiw2JVEjYWFGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUShEZXBWYXJzRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GX29GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjYUFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUShGcm9tSmV0RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNictRiw2JVEjYWFGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUShEZXBWYXJzRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GX29GOQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L996" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjYURGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYsLUYsNiVRKEZyb21KZXRGJ0YvRjItRlA2JC1GIzYnLUYsNiVRKlRvdGFsRGlmZkYnRi9GMi1GUDYkLUYjNictRiw2JVEjbG5GJy9GMEY9RjktRlA2JC1GIzYkLUYsNiVRI2FkRidGL0YyRjlGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUkjbW5HRiQ2JFEiMUYnRjlGOUY5RmdvLUYsNiVRKERlcFZhcnNGJ0YvRjJGOUY5RmdvRlQtRlA2JC1GIzYnRmVuLUZQNiQtRiM2J0Zcb0Zgb0Znby1GYHA2JFEiMkYnRjlGOUY5RmdvRmNwRjlGOUZnb0ZULUZQNiQtRiM2J0Zlbi1GUDYkLUYjNidGXG9GYG9GZ28tRmBwNiRRIjNGJ0Y5RjlGOUZnb0ZjcEY5RjkvJStleGVjdXRhYmxlR0Y9RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZcckY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjYURGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYsLUYsNiVRKEZyb21KZXRGJ0YvRjItRlA2JC1GIzYnLUYsNiVRKlRvdGFsRGlmZkYnRi9GMi1GUDYkLUYjNictRiw2JVEjbG5GJy9GMEY9RjktRlA2JC1GIzYkLUYsNiVRI2FkRidGL0YyRjlGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUkjbW5HRiQ2JFEiMUYnRjlGOUY5RmdvLUYsNiVRKERlcFZhcnNGJ0YvRjJGOUY5RmdvRlQtRlA2JC1GIzYnRmVuLUZQNiQtRiM2J0Zcb0Zgb0Znby1GYHA2JFEiMkYnRjlGOUY5RmdvRmNwRjlGOUZnb0ZULUZQNiQtRiM2J0Zlbi1GUDYkLUYjNidGXG9GYG9GZ28tRmBwNiRRIjNGJ0Y5RjlGOUZnb0ZjcEY5RjkvJStleGVjdXRhYmxlR0Y9RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZcckY5</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L995" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L994" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L933" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYmLUY2NiYtRiM2KC1GLDYlUSJ0RidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJ4RidGL0YyRkEtRiw2JVEieUYnRi9GMkZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GLDYlUSJNRidGL0YyRkVGRS1GQjYtUSI6RidGRUZHL0ZLRklGTEZORlBGUkZUL0ZXUSwwLjI3Nzc3NzhlbUYnL0ZaRmpvLyUrZXhlY3V0YWJsZUdGSUZF">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYmLUY2NiYtRiM2KC1GLDYlUSJ0RidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJ4RidGL0YyRkEtRiw2JVEieUYnRi9GMkZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GLDYlUSJNRidGL0YyRkVGRS1GQjYtUSI6RidGRUZHL0ZLRklGTEZORlBGUkZUL0ZXUSwwLjI3Nzc3NzhlbUYnL0ZaRmpvLyUrZXhlY3V0YWJsZUdGSUZF</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L916" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEiZ0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ2V2YWxER0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzZncC1GLDYmUSNBSkYnRi8vJStmb3JlZ3JvdW5kR1EqWzAsMTI4LDBdRidGMi1GUzYnLUYjNiotSSNtbkdGJDYlUSIxRidGWkY5LUY2Ni5RIixGJ0ZaRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJ0Zbby8lJWJvbGRHRjFGWi8lK2V4ZWN1dGFibGVHRj0vRjNRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRlxwRlpGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GNjYuUScmc2RvdDtGJ0ZaRjlGO0Y+RkBGQkZERkZGSEZjby9GTkZkby1GLDYmUSNkdEYnRi9GWkYyLUY2Ni5RIn5GJ0ZaRjlGO0Y+RkBGQkZERkZGSEZjb0ZocC1GNjYuUSImRidGWkY5RjtGPkZARkJGREZGRkhGY29GaHAtRiw2JlEidEYnRi9GWkYyRlxxRmlwLUY2Ni5RIitGJ0ZaRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZpcUZXLUZTNictRiM2KkZbb0Zfby1GXG82JVEiMkYnRlpGOUZnb0ZaRmlvRltwRl1wRlpGOUZfcEZicEZlcEZpcEZccUZfcUZicUZccS1GLDYmUSNkeEYnRi9GWkYyRmVxRlctRlM2Jy1GIzYqRltvRl9vLUZcbzYlUSIzRidGWkY5RmdvRlpGaW9GW3BGXXBGWkY5Rl9wRmJwRmVwRmlwRlxxRl9xRmJxRlxxLUYsNiZRI2R5RidGL0ZaRjJGZXFGVy1GUzYnLUYjNipGX3JGX29GW29GZ29GWkZpb0ZbcEZdcEZaRjlGX3BGYnBGZXBGYnJGXHFGX3FGYnFGXHFGaXBGZXFGVy1GUzYnLUYjNipGX3JGX29GX3JGZ29GWkZpb0ZbcEZdcEZaRjlGX3BGYnBGZXBGYnJGXHFGX3FGYnFGXHFGYnJGZXFGVy1GUzYnLUYjNidGX3JGX29GaXJGaW9GOUZaRjlGX3BGYnBGZXBGYnJGXHFGX3FGYnFGXHFGXHNGZXFGVy1GUzYnLUYjNiZGaXJGX29GW29GOUZaRjlGX3BGYnBGZXBGXHNGXHFGX3FGYnFGXHFGaXBGZXFGVy1GUzYnLUYjNiZGaXJGX29GX3JGOUZaRjlGX3BGYnBGZXBGXHNGXHFGX3FGYnFGXHFGYnJGZXFGVy1GUzYnLUYjNidGaXJGX29GaXJGaW9GOUZaRjlGX3BGYnBGZXBGXHNGXHFGX3FGYnFGXHFGXHNGaW9GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmlvRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEiZ0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ2V2YWxER0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzZncC1GLDYmUSNBSkYnRi8vJStmb3JlZ3JvdW5kR1EqWzAsMTI4LDBdRidGMi1GUzYnLUYjNiotSSNtbkdGJDYlUSIxRidGWkY5LUY2Ni5RIixGJ0ZaRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJ0Zbby8lJWJvbGRHRjFGWi8lK2V4ZWN1dGFibGVHRj0vRjNRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRlxwRlpGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GNjYuUScmc2RvdDtGJ0ZaRjlGO0Y+RkBGQkZERkZGSEZjby9GTkZkby1GLDYmUSNkdEYnRi9GWkYyLUY2Ni5RIn5GJ0ZaRjlGO0Y+RkBGQkZERkZGSEZjb0ZocC1GNjYuUSImRidGWkY5RjtGPkZARkJGREZGRkhGY29GaHAtRiw2JlEidEYnRi9GWkYyRlxxRmlwLUY2Ni5RIitGJ0ZaRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZpcUZXLUZTNictRiM2KkZbb0Zfby1GXG82JVEiMkYnRlpGOUZnb0ZaRmlvRltwRl1wRlpGOUZfcEZicEZlcEZpcEZccUZfcUZicUZccS1GLDYmUSNkeEYnRi9GWkYyRmVxRlctRlM2Jy1GIzYqRltvRl9vLUZcbzYlUSIzRidGWkY5RmdvRlpGaW9GW3BGXXBGWkY5Rl9wRmJwRmVwRmlwRlxxRl9xRmJxRlxxLUYsNiZRI2R5RidGL0ZaRjJGZXFGVy1GUzYnLUYjNipGX3JGX29GW29GZ29GWkZpb0ZbcEZdcEZaRjlGX3BGYnBGZXBGYnJGXHFGX3FGYnFGXHFGaXBGZXFGVy1GUzYnLUYjNipGX3JGX29GX3JGZ29GWkZpb0ZbcEZdcEZaRjlGX3BGYnBGZXBGYnJGXHFGX3FGYnFGXHFGYnJGZXFGVy1GUzYnLUYjNidGX3JGX29GaXJGaW9GOUZaRjlGX3BGYnBGZXBGYnJGXHFGX3FGYnFGXHFGXHNGZXFGVy1GUzYnLUYjNiZGaXJGX29GW29GOUZaRjlGX3BGYnBGZXBGXHNGXHFGX3FGYnFGXHFGaXBGZXFGVy1GUzYnLUYjNiZGaXJGX29GX3JGOUZaRjlGX3BGYnBGZXBGXHNGXHFGX3FGYnFGXHFGYnJGZXFGVy1GUzYnLUYjNidGaXJGX29GaXJGaW9GOUZaRjlGX3BGYnBGZXBGXHNGXHFGX3FGYnFGXHFGXHNGaW9GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmlvRjk=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L943" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L944" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEuVG9yc2lvblRlbnNvckYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRIkNGJ0YvRjIvJStleGVjdXRhYmxlR1EmZmFsc2VGJy9GM1Enbm9ybWFsRidGQC1JI21vR0YkNi1RIjtGJ0ZALyUmZmVuY2VHRj8vJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGPy8lKnN5bW1ldHJpY0dGPy8lKGxhcmdlb3BHRj8vJS5tb3ZhYmxlbGltaXRzR0Y/LyUnYWNjZW50R0Y/LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMjc3Nzc3OGVtRidGPUZA">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEuVG9yc2lvblRlbnNvckYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRIkNGJ0YvRjIvJStleGVjdXRhYmxlR1EmZmFsc2VGJy9GM1Enbm9ybWFsRidGQC1JI21vR0YkNi1RIjtGJ0ZALyUmZmVuY2VHRj8vJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGPy8lKnN5bW1ldHJpY0dGPy8lKGxhcmdlb3BHRj8vJS5tb3ZhYmxlbGltaXRzR0Y/LyUnYWNjZW50R0Y/LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMjc3Nzc3OGVtRidGPUZA</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEiMEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSNkdEYnRi9GMkY1LUYsNiVRJERfdEYnRi9GMkY1Rk9GOQ==">LUkkX0RHRzYiNiM3JDclUSd0ZW5zb3JGJEkiTUdGJDckNyVRKGNvdl9iYXNGJFEoY29uX2Jhc0YkRiw3IjcjNyQ3JSIiIkYyRjIiIiE=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L949" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY1LUkjbWlHRiQ2JVEjVTFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSlzaW1wbGlmeUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYpLUkjbW5HRiQ2JFEiMkYnRjktRlM2JC1GIzY4LUYsNiVRI0FKRidGL0YyLUZTNiYtRiM2Jy1GWDYkUSIxRidGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnRmBvLyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVEnJnNkb3Q7RidGOUY7Rj5GQEZCRkRGRkZIRmdvL0ZORmhvLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGZ29GZnAtRiw2JVEjYUFGJ0YvRjItRlM2Ji1GIzYlRmBvRltwRjlGOUZdcEZgcC1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmVxRmluLUZTNiYtRiM2JkZgb0Zjb0ZXRjlGOUZdcEZgcEZjcEZncEZqcC1GUzYmLUYjNiRGV0Y5RjlGXXBGYHBGYXFGaW4tRlM2Ji1GIzYmRmBvRmNvLUZYNiRRIjNGJ0Y5RjlGOUZdcEZgcEZjcEZncEZqcC1GUzYmLUYjNiRGY3JGOUY5Rl1wRmBwRltwRjlGOS1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIRmRxRmZxLUYsNiVRI2FERidGL0YyRl1xRltwRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0Zoby8lJmRlcHRoR0Zocy8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GLDYlUSNVMkYnRi9GMkY1Rk8tRlM2JC1GIzYoRlctRlM2JC1GIzY3RmluLUZTNiYtRiM2JkZXRmNvRmBvRjlGOUZdcEZgcEZjcEZncEZqcC1GUzYmLUYjNiRGYG9GOUY5Rl1wRmBwRmFxRmluLUZTNiYtRiM2JkZXRmNvRldGOUY5Rl1wRmBwRmNwRmdwRmpwRltyRmFxRmluLUZTNiYtRiM2JkZXRmNvRmNyRjlGOUZdcEZgcEZjcEZncEZqcEZmckY5RjlGanJGXXNGW3JGOUY5RmBzRmNzLUYsNiVRI1UzRidGL0YyRjVGTy1GUzYkLUYjNihGVy1GUzYkLUYjNjdGaW4tRlM2Ji1GIzYmRmNyRmNvRmBvRjlGOUZdcEZgcEZjcEZncEZqcEZfdUZhcUZpbi1GUzYmLUYjNiZGY3JGY29GV0Y5RjlGXXBGYHBGY3BGZ3BGanBGW3JGYXFGaW4tRlM2Ji1GIzYmRmNyRmNvRmNyRjlGOUZdcEZgcEZjcEZncEZqcEZmckY5RjlGanJGXXNGZnJGOUY5RmBzRltwRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY1LUkjbWlHRiQ2JVEjVTFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSlzaW1wbGlmeUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYpLUkjbW5HRiQ2JFEiMkYnRjktRlM2JC1GIzY4LUYsNiVRI0FKRidGL0YyLUZTNiYtRiM2Jy1GWDYkUSIxRidGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnRmBvLyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVEnJnNkb3Q7RidGOUY7Rj5GQEZCRkRGRkZIRmdvL0ZORmhvLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGZ29GZnAtRiw2JVEjYUFGJ0YvRjItRlM2Ji1GIzYlRmBvRltwRjlGOUZdcEZgcC1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmVxRmluLUZTNiYtRiM2JkZgb0Zjb0ZXRjlGOUZdcEZgcEZjcEZncEZqcC1GUzYmLUYjNiRGV0Y5RjlGXXBGYHBGYXFGaW4tRlM2Ji1GIzYmRmBvRmNvLUZYNiRRIjNGJ0Y5RjlGOUZdcEZgcEZjcEZncEZqcC1GUzYmLUYjNiRGY3JGOUY5Rl1wRmBwRltwRjlGOS1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIRmRxRmZxLUYsNiVRI2FERidGL0YyRl1xRltwRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0Zoby8lJmRlcHRoR0Zocy8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GLDYlUSNVMkYnRi9GMkY1Rk8tRlM2JC1GIzYoRlctRlM2JC1GIzY3RmluLUZTNiYtRiM2JkZXRmNvRmBvRjlGOUZdcEZgcEZjcEZncEZqcC1GUzYmLUYjNiRGYG9GOUY5Rl1wRmBwRmFxRmluLUZTNiYtRiM2JkZXRmNvRldGOUY5Rl1wRmBwRmNwRmdwRmpwRltyRmFxRmluLUZTNiYtRiM2JkZXRmNvRmNyRjlGOUZdcEZgcEZjcEZncEZqcEZmckY5RjlGanJGXXNGW3JGOUY5RmBzRmNzLUYsNiVRI1UzRidGL0YyRjVGTy1GUzYkLUYjNihGVy1GUzYkLUYjNjdGaW4tRlM2Ji1GIzYmRmNyRmNvRmBvRjlGOUZdcEZgcEZjcEZncEZqcEZfdUZhcUZpbi1GUzYmLUYjNiZGY3JGY29GV0Y5RjlGXXBGYHBGY3BGZ3BGanBGW3JGYXFGaW4tRlM2Ji1GIzYmRmNyRmNvRmNyRjlGOUZdcEZgcEZjcEZncEZqcEZmckY5RjlGanJGXXNGZnJGOUY5RmBzRltwRjk=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L928" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY3LUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVEjRXRGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictRiw2LVEqJmNvbG9uZXE7RidGL0YyRjVGN0Y5RjtGPUY/L0ZCUSwwLjI3Nzc3NzhlbUYnL0ZFRlMtRkc2JVEnZXZhbERHRidGSkZNLUkobWZlbmNlZEdGJDYkLUYjNiktRkc2JVE/RGlyZWN0aW9uYWxDb3ZhcmlhbnREZXJpdmF0aXZlRidGSkZNLUZZNiQtRiM2KC1GRzYlUSREX3RGJ0ZKRk0tRiw2LVEiLEYnRi9GMi9GNkZMRjdGOUY7Rj1GP0ZBL0ZFUSwwLjMzMzMzMzNlbUYnLUZHNiVRImdGJ0ZKRk1GYW8tRkc2JVEiQ0YnRkpGTUYvRi8tRiw2LVEoJm1pbnVzO0YnRi9GMkY1RjdGOUY7Rj1GPy9GQlEsMC4yMjIyMjIyZW1GJy9GRUZhcC1GRzYlUSNVMUYnRkpGTS1GLDYtUScmc2RvdDtGJ0YvRjJGNUY3RjlGO0Y9Rj9GQUZERmdvRi9GLy1GLDYtUSI6RidGL0YyRjVGN0Y5RjtGPUY/RlJGVC1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0ZDLyUmZGVwdGhHRmFxLyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUZdcTYmRl9xRmJxRmRxL0ZncVElYXV0b0YnLUZHNiVRI0V4RidGSkZNRk9GVS1GWTYkLUYjNipGZ24tRlk2JC1GIzYpLUZHNiVRJERfeEYnRkpGTUZhb0Znb0Zhb0Zqby8lK2V4ZWN1dGFibGVHRjRGL0YvRl1wLUZHNiVRI1UyRidGSkZNRmZwRmdvRltzRi9GL0ZpcEZccS1GRzYlUSNFeUYnRkpGTUZPRlUtRlk2JC1GIzYpRmduLUZZNiQtRiM2KC1GRzYlUSREX3lGJ0ZKRk1GYW9GZ29GYW9Gam9GL0YvRl1wLUZHNiVRI1UzRidGSkZNRmZwRmdvRi9GL0ZpcEZbc0Yv">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY3LUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVEjRXRGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictRiw2LVEqJmNvbG9uZXE7RidGL0YyRjVGN0Y5RjtGPUY/L0ZCUSwwLjI3Nzc3NzhlbUYnL0ZFRlMtRkc2JVEnZXZhbERHRidGSkZNLUkobWZlbmNlZEdGJDYkLUYjNiktRkc2JVE/RGlyZWN0aW9uYWxDb3ZhcmlhbnREZXJpdmF0aXZlRidGSkZNLUZZNiQtRiM2KC1GRzYlUSREX3RGJ0ZKRk0tRiw2LVEiLEYnRi9GMi9GNkZMRjdGOUY7Rj1GP0ZBL0ZFUSwwLjMzMzMzMzNlbUYnLUZHNiVRImdGJ0ZKRk1GYW8tRkc2JVEiQ0YnRkpGTUYvRi8tRiw2LVEoJm1pbnVzO0YnRi9GMkY1RjdGOUY7Rj1GPy9GQlEsMC4yMjIyMjIyZW1GJy9GRUZhcC1GRzYlUSNVMUYnRkpGTS1GLDYtUScmc2RvdDtGJ0YvRjJGNUY3RjlGO0Y9Rj9GQUZERmdvRi9GLy1GLDYtUSI6RidGL0YyRjVGN0Y5RjtGPUY/RlJGVC1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0ZDLyUmZGVwdGhHRmFxLyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUZdcTYmRl9xRmJxRmRxL0ZncVElYXV0b0YnLUZHNiVRI0V4RidGSkZNRk9GVS1GWTYkLUYjNipGZ24tRlk2JC1GIzYpLUZHNiVRJERfeEYnRkpGTUZhb0Znb0Zhb0Zqby8lK2V4ZWN1dGFibGVHRjRGL0YvRl1wLUZHNiVRI1UyRidGSkZNRmZwRmdvRltzRi9GL0ZpcEZccS1GRzYlUSNFeUYnRkpGTUZPRlUtRlk2JC1GIzYpRmduLUZZNiQtRiM2KC1GRzYlUSREX3lGJ0ZKRk1GYW9GZ29GYW9Gam9GL0YvRl1wLUZHNiVRI1UzRidGSkZNRmZwRmdvRi9GL0ZpcEZbc0Yv</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L929" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L930" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjc0FGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSZzb2x2ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUZTNiYtRiM2ZW8tRiw2JVEmRXEwMDBGJ0YvRjItRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIwRidGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRJkVxMDAxRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDAyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDExRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDEyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDIyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTAwRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTAxRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTAyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTExRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTEyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTIyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjAwRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjAxRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjAyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjExRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjEyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjIyRidGL0YyRmhuRltvLyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRl9vLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGY28vRk5GZG8tRlM2Ji1GIzZHLUYsNiVRJWEwMDBGJ0YvRjJGX28tRiw2JVElYTAwMUYnRi9GMkZfby1GLDYlUSVhMDAyRidGL0YyRl9vLUYsNiVRJWEwMTBGJ0YvRjJGX28tRiw2JVElYTAxMUYnRi9GMkZfby1GLDYlUSVhMDEyRidGL0YyRl9vLUYsNiVRJWEwMjBGJ0YvRjJGX28tRiw2JVElYTAyMUYnRi9GMkZfby1GLDYlUSVhMDIyRidGL0YyRl9vLUYsNiVRJWExMDFGJ0YvRjJGX28tRiw2JVElYTEwMkYnRi9GMkZfby1GLDYlUSVhMTExRidGL0YyRl9vLUYsNiVRJWExMTJGJ0YvRjJGX28tRiw2JVElYTEyMUYnRi9GMkZfby1GLDYlUSVhMTIyRidGL0YyRl9vLUYsNiVRJWEyMDJGJ0YvRjJGX28tRiw2JVElYTIxMkYnRi9GMkZfby1GLDYlUSVhMjIyRidGL0YyRmpyRjlGOS9GXXNRIltGJy9GYHNRIl1GJ0ZqckY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GanJGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjc0FGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSZzb2x2ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUZTNiYtRiM2ZW8tRiw2JVEmRXEwMDBGJ0YvRjItRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIwRidGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRJkVxMDAxRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDAyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDExRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDEyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMDIyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTAwRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTAxRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTAyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTExRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTEyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMTIyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjAwRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjAxRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjAyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjExRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjEyRidGL0YyRmhuRltvRl9vLUYsNiVRJkVxMjIyRidGL0YyRmhuRltvLyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRl9vLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGY28vRk5GZG8tRlM2Ji1GIzZHLUYsNiVRJWEwMDBGJ0YvRjJGX28tRiw2JVElYTAwMUYnRi9GMkZfby1GLDYlUSVhMDAyRidGL0YyRl9vLUYsNiVRJWEwMTBGJ0YvRjJGX28tRiw2JVElYTAxMUYnRi9GMkZfby1GLDYlUSVhMDEyRidGL0YyRl9vLUYsNiVRJWEwMjBGJ0YvRjJGX28tRiw2JVElYTAyMUYnRi9GMkZfby1GLDYlUSVhMDIyRidGL0YyRl9vLUYsNiVRJWExMDFGJ0YvRjJGX28tRiw2JVElYTEwMkYnRi9GMkZfby1GLDYlUSVhMTExRidGL0YyRl9vLUYsNiVRJWExMTJGJ0YvRjJGX28tRiw2JVElYTEyMUYnRi9GMkZfby1GLDYlUSVhMTIyRidGL0YyRl9vLUYsNiVRJWEyMDJGJ0YvRjJGX28tRiw2JVElYTIxMkYnRi9GMkZfby1GLDYlUSVhMjIyRidGL0YyRmpyRjlGOS9GXXNRIltGJy9GYHNRIl1GJ0ZqckY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GanJGOQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L931" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjQzFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSdldmFsREdGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Jy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmVuLUYsNiVRJXN1YnNGJ0YvRjItRlM2JC1GIzYmLUZTNiYtRiM2JS1GLDYlUSNvcEYnRi9GMi1GUzYkLUYjNiVGYm8tRlM2JC1GIzYkLUYsNiVRI3NBRidGL0YyRjlGOUY5RjlGOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRlovRk5RLDAuMzMzMzMzM2VtRictRiw2JVEiQ0YnRi9GMkY5RjlGV0Y5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjQzFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSdldmFsREdGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Jy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmVuLUYsNiVRJXN1YnNGJ0YvRjItRlM2JC1GIzYmLUZTNiYtRiM2JS1GLDYlUSNvcEYnRi9GMi1GUzYkLUYjNiVGYm8tRlM2JC1GIzYkLUYsNiVRI3NBRidGL0YyRjlGOUY5RjlGOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRlovRk5RLDAuMzMzMzMzM2VtRictRiw2JVEiQ0YnRi9GMkY5RjlGV0Y5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L938" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEnZXZhbERHRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNi0tRiw2JVE0Q292YXJpYW50RGVyaXZhdGl2ZUYnRi9GMi1GNjYkLUYjNiYtRiw2JVEiZ0YnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGTC8lKnN5bW1ldHJpY0dGTC8lKGxhcmdlb3BHRkwvJS5tb3ZhYmxlbGltaXRzR0ZMLyUnYWNjZW50R0ZMLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEjQzFGJ0YvRjJGSEZILUZFNi1RKCZtaW51cztGJ0ZIRkovRk5GTEZPRlFGU0ZVRlcvRlpRLDAuMjIyMjIyMmVtRicvRmduRmFvLUZFNi1RIn5GJ0ZIRkpGX29GT0ZRRlNGVUZXRlkvRmduRmVuRkFGY28tRkU2LVEiJkYnRkhGSkZfb0ZPRlFGU0ZVRldGWUZmby1GLDYlUSJ0RidGL0YyRmNvLUY2NiQtRiM2MS1GLDYlUSNVMUYnRi9GMi1GRTYtUScmc2RvdDtGJ0ZIRkpGX29GT0ZRRlNGVUZXRllGZm8tRiw2JVEjZHRGJ0YvRjItRkU2LVEiK0YnRkhGSkZfb0ZPRlFGU0ZVRldGYG9GYm9GY28tRiw2JVEjVTJGJ0YvRjJGZHAtRiw2JVEjZHhGJ0YvRjJGanBGY28tRiw2JVEjVTNGJ0YvRjJGY29GZHAtRiw2JVEjZHlGJ0YvRjJGSEZIRkhGSC1GRTYtUSI7RidGSEZKRk1GT0ZRRlNGVUZXRlkvRmduUSwwLjI3Nzc3NzhlbUYnLyUrZXhlY3V0YWJsZUdGTEZI">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEnZXZhbERHRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNi0tRiw2JVE0Q292YXJpYW50RGVyaXZhdGl2ZUYnRi9GMi1GNjYkLUYjNiYtRiw2JVEiZ0YnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGTC8lKnN5bW1ldHJpY0dGTC8lKGxhcmdlb3BHRkwvJS5tb3ZhYmxlbGltaXRzR0ZMLyUnYWNjZW50R0ZMLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEjQzFGJ0YvRjJGSEZILUZFNi1RKCZtaW51cztGJ0ZIRkovRk5GTEZPRlFGU0ZVRlcvRlpRLDAuMjIyMjIyMmVtRicvRmduRmFvLUZFNi1RIn5GJ0ZIRkpGX29GT0ZRRlNGVUZXRlkvRmduRmVuRkFGY28tRkU2LVEiJkYnRkhGSkZfb0ZPRlFGU0ZVRldGWUZmby1GLDYlUSJ0RidGL0YyRmNvLUY2NiQtRiM2MS1GLDYlUSNVMUYnRi9GMi1GRTYtUScmc2RvdDtGJ0ZIRkpGX29GT0ZRRlNGVUZXRllGZm8tRiw2JVEjZHRGJ0YvRjItRkU2LVEiK0YnRkhGSkZfb0ZPRlFGU0ZVRldGYG9GYm9GY28tRiw2JVEjVTJGJ0YvRjJGZHAtRiw2JVEjZHhGJ0YvRjJGanBGY28tRiw2JVEjVTNGJ0YvRjJGY29GZHAtRiw2JVEjZHlGJ0YvRjJGSEZIRkhGSC1GRTYtUSI7RidGSEZKRk1GT0ZRRlNGVUZXRlkvRmduUSwwLjI3Nzc3NzhlbUYnLyUrZXhlY3V0YWJsZUdGTEZI</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEiMEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSNkdEYnRi9GMkY1Rk9GNUZPRjk=">LUkkX0RHRzYiNiM3JDclUSd0ZW5zb3JGJEkiTUdGJDckNyVRKGNvdl9iYXNGJEYsRiw3IjcjNyQ3JSIiIkYxRjEiIiE=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L937" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY+LUkjbWlHRiQ2JVEjUjFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSJ+RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkwtRjY2LVEqJmNvbG9uZXE7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjI3Nzc3NzhlbUYnL0ZORlNGNS1GLDYlUTBDdXJ2YXR1cmVUZW5zb3JGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSNDMUYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGUkZULUYsNiVRJVJpYzFGJ0YvRjJGNUZPRjUtRiw2JVEsUmljY2lUZW5zb3JGJ0YvRjItRlk2JC1GIzYlRitGam5GOUY5RlxvLUYsNiVRI1QxRidGL0YyRjVGT0Y1LUYsNiVRMlN5bW1ldHJpemVJbmRpY2VzRidGL0YyLUZZNiQtRiM2LEZfby1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRkovRk5RLDAuMzMzMzMzM2VtRidGNS1GWTYmLUYjNigtSSNtbkdGJDYkUSIxRidGOUZjcEY1LUZecTYkUSIyRidGOUZqbkY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGY3BGNS1JI21zR0YkNiNRKlN5bW1ldHJpY0YnLUYsNiNRIUYnRmpuRjlGOUZcby1GLDYlUSRSZXNGJ0YvRjJGTy1GLDYlUSdldmFsREdGJ0YvRjItRlk2JC1GIzYqRmlvRjUtRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORl9zRjUtRiw2JVEiVkYnRi9GMi1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRImdGJ0YvRjJGOUY5RlxvRmpuRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY+LUkjbWlHRiQ2JVEjUjFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSJ+RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkwtRjY2LVEqJmNvbG9uZXE7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjI3Nzc3NzhlbUYnL0ZORlNGNS1GLDYlUTBDdXJ2YXR1cmVUZW5zb3JGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSNDMUYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGUkZULUYsNiVRJVJpYzFGJ0YvRjJGNUZPRjUtRiw2JVEsUmljY2lUZW5zb3JGJ0YvRjItRlk2JC1GIzYlRitGam5GOUY5RlxvLUYsNiVRI1QxRidGL0YyRjVGT0Y1LUYsNiVRMlN5bW1ldHJpemVJbmRpY2VzRidGL0YyLUZZNiQtRiM2LEZfby1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRkovRk5RLDAuMzMzMzMzM2VtRidGNS1GWTYmLUYjNigtSSNtbkdGJDYkUSIxRidGOUZjcEY1LUZecTYkUSIyRidGOUZqbkY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGY3BGNS1JI21zR0YkNiNRKlN5bW1ldHJpY0YnLUYsNiNRIUYnRmpuRjlGOUZcby1GLDYlUSRSZXNGJ0YvRjJGTy1GLDYlUSdldmFsREdGJ0YvRjItRlk2JC1GIzYqRmlvRjUtRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORl9zRjUtRiw2JVEiVkYnRi9GMi1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRImdGJ0YvRjJGOUY5RlxvRmpuRjk=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L968" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZFLUkjbWlHRiQ2JVEmTkVRdHRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUTBDb250cmFjdEluZGljZXNGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Li1GLDYlUSRSZXNGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmhuL0ZORmluLUYsNiVRJERfdEYnRi9GMkZcby1GNjYtUSImRidGOUY7Rj5GQEZCRkRGRkZIRmhuRl9vLUYsNiVRInRGJ0YvRjJGXG9GYG9GWi1GUzYmLUYjNiYtRlM2Ji1GIzYmLUkjbW5HRiQ2JFEiMUYnRjlGWkZhcEY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGWi1GUzYmLUYjNiYtRmJwNiRRIjJGJ0Y5RlpGX3FGOUY5RmVwRmhwRjlGOUZlcEZocEY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEmTkVRdHhGJ0YvRjJGNUZPLUZTNiQtRiM2LkZXRlpGXG9GYG9GXG9GY29GZm9GXG8tRiw2JVEkRF94RidGL0YyRlpGaW9GOUY5RmJxLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRmluLyUmZGVwdGhHRmRyLyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUYsNiVRJk5FUXR5RidGL0YyRjVGTy1GUzYkLUYjNi5GV0ZaRlxvRmBvRlxvRmNvRmZvRlxvLUYsNiVRJERfeUYnRi9GMkZaRmlvRjlGOUZicS1GLDYlUSZORVF4eEYnRi9GMkY1Rk8tRlM2JC1GIzYuRldGWkZcb0ZcckZcb0Zjb0Zmb0Zcb0ZcckZaRmlvRjlGOUZicUZfci1GLDYlUSZORVF4eUYnRi9GMkY1Rk8tRlM2JC1GIzYuRldGWkZcb0ZcckZcb0Zjb0Zmb0Zcb0Zjc0ZaRmlvRjlGOUZicUZcby1GLDYlUSZORVF5eUYnRi9GMkY1Rk8tRlM2JC1GIzYuRldGWkZcb0Zjc0Zcb0Zjb0Zmb0Zcb0Zjc0ZaRmlvRjlGOUZicS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZFLUkjbWlHRiQ2JVEmTkVRdHRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUTBDb250cmFjdEluZGljZXNGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Li1GLDYlUSRSZXNGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmhuL0ZORmluLUYsNiVRJERfdEYnRi9GMkZcby1GNjYtUSImRidGOUY7Rj5GQEZCRkRGRkZIRmhuRl9vLUYsNiVRInRGJ0YvRjJGXG9GYG9GWi1GUzYmLUYjNiYtRlM2Ji1GIzYmLUkjbW5HRiQ2JFEiMUYnRjlGWkZhcEY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGWi1GUzYmLUYjNiYtRmJwNiRRIjJGJ0Y5RlpGX3FGOUY5RmVwRmhwRjlGOUZlcEZocEY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEmTkVRdHhGJ0YvRjJGNUZPLUZTNiQtRiM2LkZXRlpGXG9GYG9GXG9GY29GZm9GXG8tRiw2JVEkRF94RidGL0YyRlpGaW9GOUY5RmJxLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRmluLyUmZGVwdGhHRmRyLyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUYsNiVRJk5FUXR5RidGL0YyRjVGTy1GUzYkLUYjNi5GV0ZaRlxvRmBvRlxvRmNvRmZvRlxvLUYsNiVRJERfeUYnRi9GMkZaRmlvRjlGOUZicS1GLDYlUSZORVF4eEYnRi9GMkY1Rk8tRlM2JC1GIzYuRldGWkZcb0ZcckZcb0Zjb0Zmb0Zcb0ZcckZaRmlvRjlGOUZicUZfci1GLDYlUSZORVF4eUYnRi9GMkY1Rk8tRlM2JC1GIzYuRldGWkZcb0ZcckZcb0Zjb0Zmb0Zcb0Zjc0ZaRmlvRjlGOUZicUZcby1GLDYlUSZORVF5eUYnRi9GMkY1Rk8tRlM2JC1GIzYuRldGWkZcb0Zjc0Zcb0Zjb0Zmb0Zcb0Zjc0ZaRmlvRjlGOUZicS8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L941" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L942" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYqLUY2NiYtRiM2KC1GLDYlUSJ0RidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJ4RidGL0YyRkEtRiw2JVEieUYnRi9GMkZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GNjYmLUYjNiQtRiw2JVEidUYnRi9GMkZFRkVGXG9GX29GQS1GLDYlUSNKMkYnRi9GMkZBLUkjbW5HRiQ2JFEiNEYnRkVGRUZFLUZCNi1RIjpGJ0ZFRkcvRktGSUZMRk5GUEZSRlQvRldRLDAuMjc3Nzc3OGVtRicvRlpGZXAvJStleGVjdXRhYmxlR0ZJRkU=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYqLUY2NiYtRiM2KC1GLDYlUSJ0RidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSJ4RidGL0YyRkEtRiw2JVEieUYnRi9GMkZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GNjYmLUYjNiQtRiw2JVEidUYnRi9GMkZFRkVGXG9GX29GQS1GLDYlUSNKMkYnRi9GMkZBLUkjbW5HRiQ2JFEiNEYnRkVGRUZFLUZCNi1RIjpGJ0ZFRkcvRktGSUZMRk5GUEZSRlQvRldRLDAuMjc3Nzc3OGVtRicvRlpGZXAvJStleGVjdXRhYmxlR0ZJRkU=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L939" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2Jy1GLDYlUSNkZUYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSomY29sb25lcTtGJ0Y3LyUmZmVuY2VHRjYvJSpzZXBhcmF0b3JHRjYvJSlzdHJldGNoeUdGNi8lKnN5bW1ldHJpY0dGNi8lKGxhcmdlb3BHRjYvJS5tb3ZhYmxlbGltaXRzR0Y2LyUnYWNjZW50R0Y2LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYlUTlEaWZmZXJlbnRpYWxFcXVhdGlvbkRhdGFGJy9GNVEldHJ1ZUYnL0Y4USdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYmLUZZNiYtRiM2JC1GLDYlUSJGRidGNEY3RjdGNy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GOzYtUSIsRidGN0Y+L0ZBRlVGQkZERkZGSEZKL0ZNUSYwLjBlbUYnL0ZQUSwwLjMzMzMzMzNlbUYnLUZZNiYtRiM2JS1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGVEZWLUYjNiYtSSNtbkdGJDYkUSIxRidGN0Zkb0ZocEY3LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGK0Y3RjdGXm9GYW9GN0Y3RjdGKy8lK2V4ZWN1dGFibGVHRjZGNw==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2Jy1GLDYlUSNkZUYnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSomY29sb25lcTtGJ0Y3LyUmZmVuY2VHRjYvJSpzZXBhcmF0b3JHRjYvJSlzdHJldGNoeUdGNi8lKnN5bW1ldHJpY0dGNi8lKGxhcmdlb3BHRjYvJS5tb3ZhYmxlbGltaXRzR0Y2LyUnYWNjZW50R0Y2LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTi1GLDYlUTlEaWZmZXJlbnRpYWxFcXVhdGlvbkRhdGFGJy9GNVEldHJ1ZUYnL0Y4USdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYmLUZZNiYtRiM2JC1GLDYlUSJGRidGNEY3RjdGNy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GOzYtUSIsRidGN0Y+L0ZBRlVGQkZERkZGSEZKL0ZNUSYwLjBlbUYnL0ZQUSwwLjMzMzMzMzNlbUYnLUZZNiYtRiM2JS1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGVEZWLUYjNiYtSSNtbkdGJDYkUSIxRidGN0Zkb0ZocEY3LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGK0Y3RjdGXm9GYW9GN0Y3RjdGKy8lK2V4ZWN1dGFibGVHRjZGNw==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjZGVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNigtRlA2Ji1GIzYmLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2KC1JI21uR0YkNiRRIjFGJ0Y5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRidGam4vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRmZvRmlvRjlGOS8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRidGXm8tRlA2Ji1GIzYmLUYjNihGWC1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORl5xLUkmbWZyYWNHRiQ2KC1GIzYmLUZZNiVGZW4tRiM2KC1GW282JFEiMkYnRjlGXm8tRltvNiRRIjNGJ0Y5RmZvRmlvRjlGW3BGZm9GaW9GOS1GIzYmLUZZNiVGZW4tRiM2KEZqbkZeb0ZpcUZmb0Zpb0Y5RltwRmZvRmlvRjkvJS5saW5ldGhpY2tuZXNzR0Zdby8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zpci8lKWJldmVsbGVkR0Y9RmpwLUYjNigtRmFxNihGam4tRltvNiRRIjZGJ0Y5RmVyRmdyRmpyRlxzLUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkhGYm8vRk5GY28tRiM2Ji1GIzYoLUYsNiVRImZGJ0YvRjItRjY2LlEwJkFwcGx5RnVuY3Rpb247RicvJStleGVjdXRhYmxlR0Y9RjlGO0Y+RkBGQkZERkZGSEZib0Zocy1GUDYkLUYjNiYtRlk2JUZlbi1GIzYoRmlxRl5vRmlxRmZvRmlvRjlGW3BGZm9GaW9GOUY5RmZvRmlvRjlGZXMtSShtc3Vic3VwR0YkNidGZW5GY3JGaXEvJTFzdXBlcnNjcmlwdHNoaWZ0R0ZdcEZbcEY5RmZvRmlvRjlGOUZmb0Zpb0Y5RjkvRl9wUSJbRicvRmJwUSJdRidGZm9GaW9GOUY5RmJ1RmR1RmZvRmlvRjk=">LUkkX0RHRzYiNiM3JDcnUSNERUYkUS5fVGVtcERHRnJhbWUxRiQ3JFEtZXZvbHV0aW9uYXJ5RiQiIiE8IyZJInVHRiQ2JCIiIkYxSSNKMkdGJDcjNyQ3IyIiJiwoRi5GMSomJkYvNiQiIiMiIiRGMSZGLzYkRjFGOyEiIkY/KigjRjEiIidGMS1JImZHRiQ2IyZGLzYkRjtGO0YxKUY9RjtGMUY/</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L940" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEkZGUyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEoUHJvbG9uZ0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRI2RlRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictSSNtbkdGJDYkUSIyRidGOUY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEmZGVUUkFGJ0YvRjJGNS1GLDYlUS9UcmFuc2Zvcm1hdGlvbkYnRi9GMi1GUzYkLUYjNiRGK0Y5RjlGYG8vJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEkZGUyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEoUHJvbG9uZ0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRI2RlRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictSSNtbkdGJDYkUSIyRidGOUY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEmZGVUUkFGJ0YvRjJGNS1GLDYlUS9UcmFuc2Zvcm1hdGlvbkYnRi9GMi1GUzYkLUYjNiRGK0Y5RjlGYG8vJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L950" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L936" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkRXEwRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEpUHVsbGJhY2tGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSZkZVRSQUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRJlRvSmV0RidGL0YyLUZTNiQtRiM2Ki1GLDYlUSZORVF0dEYnRi9GMkZaLUYsNiVRKERlcFZhcnNGJ0YvRjJGWi1GLDYlUSlub3RhdGlvbkYnRi9GMi1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUStqZXRudW1iZXJzRidGL0YyRjlGOS8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmJwRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkRXEwRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEpUHVsbGJhY2tGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSZkZVRSQUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRJlRvSmV0RidGL0YyLUZTNiQtRiM2Ki1GLDYlUSZORVF0dEYnRi9GMkZaLUYsNiVRKERlcFZhcnNGJ0YvRjJGWi1GLDYlUSlub3RhdGlvbkYnRi9GMi1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUStqZXRudW1iZXJzRidGL0YyRjlGOS8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmJwRjk=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L935" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjVlNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSZzb2x2ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRJEVxMEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRIlZGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZfb0Y5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjVlNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSZzb2x2ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRJEVxMEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRIlZGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZfb0Y5</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L934" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZDLUkjbWlHRiQ2JVEkRXExRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEmbnVtZXJGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVzdWJzRidGL0YyLUZTNiQtRiM2Ky1GLDYlUSJWRidGL0YyLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRI1ZTRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEpUHVsbGJhY2tGJ0YvRjItRlM2JC1GIzYnLUYsNiVRJmRlVFJBRidGL0YyRmFvLUYsNiVRJlRvSmV0RidGL0YyLUZTNiQtRiM2Ki1GLDYlUSZORVF0eEYnRi9GMkZhby1GLDYlUShEZXBWYXJzRidGL0YyRmFvLUYsNiVRKW5vdGF0aW9uRidGL0YyRltvLUYsNiVRK2pldG51bWJlcnNGJ0YvRjJGOUY5RjlGOS1GLDYjUSFGJy8lK2V4ZWN1dGFibGVHRj1GOUY5RmlxRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0Zmby8lJmRlcHRoR0Zjci8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GLDYlUSRFcTJGJ0YvRjJGNUZPLUZTNiQtRiM2JUZXLUZTNiQtRiM2KkZobkZbb0Zeb0Zhb0Zpby1GUzYkLUYjNidGYHBGYW9GY3AtRlM2JC1GIzYqLUYsNiVRJk5FUXR5RidGL0YyRmFvRl1xRmFvRmBxRltvRmNxRjlGOUY5RjlGZnFGOUY5RjlGOUZbckZeci1GLDYlUSRFcTNGJ0YvRjJGNUZPLUZTNiQtRiM2JUZXLUZTNiQtRiM2KkZobkZbb0Zeb0Zhb0Zpby1GUzYkLUYjNidGYHBGYW9GY3AtRlM2JC1GIzYqLUYsNiVRJk5FUXh4RidGL0YyRmFvRl1xRmFvRmBxRltvRmNxRjlGOUY5RjlGZnFGOUY5RjlGOS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmVvL0ZORmZvRltyRl5yLUYsNiVRJEVxNEYnRi9GMkY1Rk8tRlM2JC1GIzYlRlctRlM2JC1GIzYqRmhuRltvRl5vRmFvRmlvLUZTNiQtRiM2J0ZgcEZhb0ZjcC1GUzYkLUYjNiotRiw2JVEmTkVReHlGJ0YvRjJGYW9GXXFGYW9GYHFGW29GY3FGOUY5RjlGOUZmcUY5RjlGOUY5RltyRl5yLUYsNiVRJEVxNUYnRi9GMkY1Rk8tRlM2JC1GIzYlRlctRlM2JC1GIzYqRmhuRltvRl5vRmFvRmlvLUZTNiQtRiM2J0ZgcEZhb0ZjcC1GUzYkLUYjNiotRiw2JVEmTkVReXlGJ0YvRjJGYW9GXXFGYW9GYHFGW29GY3FGOUY5RjlGOUZmcUY5RjlGOUY5Rmd1RltyRmlxRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZDLUkjbWlHRiQ2JVEkRXExRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEmbnVtZXJGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSVzdWJzRidGL0YyLUZTNiQtRiM2Ky1GLDYlUSJWRidGL0YyLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRI1ZTRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEpUHVsbGJhY2tGJ0YvRjItRlM2JC1GIzYnLUYsNiVRJmRlVFJBRidGL0YyRmFvLUYsNiVRJlRvSmV0RidGL0YyLUZTNiQtRiM2Ki1GLDYlUSZORVF0eEYnRi9GMkZhby1GLDYlUShEZXBWYXJzRidGL0YyRmFvLUYsNiVRKW5vdGF0aW9uRidGL0YyRltvLUYsNiVRK2pldG51bWJlcnNGJ0YvRjJGOUY5RjlGOS1GLDYjUSFGJy8lK2V4ZWN1dGFibGVHRj1GOUY5RmlxRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0Zmby8lJmRlcHRoR0Zjci8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GLDYlUSRFcTJGJ0YvRjJGNUZPLUZTNiQtRiM2JUZXLUZTNiQtRiM2KkZobkZbb0Zeb0Zhb0Zpby1GUzYkLUYjNidGYHBGYW9GY3AtRlM2JC1GIzYqLUYsNiVRJk5FUXR5RidGL0YyRmFvRl1xRmFvRmBxRltvRmNxRjlGOUY5RjlGZnFGOUY5RjlGOUZbckZeci1GLDYlUSRFcTNGJ0YvRjJGNUZPLUZTNiQtRiM2JUZXLUZTNiQtRiM2KkZobkZbb0Zeb0Zhb0Zpby1GUzYkLUYjNidGYHBGYW9GY3AtRlM2JC1GIzYqLUYsNiVRJk5FUXh4RidGL0YyRmFvRl1xRmFvRmBxRltvRmNxRjlGOUY5RjlGZnFGOUY5RjlGOS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmVvL0ZORmZvRltyRl5yLUYsNiVRJEVxNEYnRi9GMkY1Rk8tRlM2JC1GIzYlRlctRlM2JC1GIzYqRmhuRltvRl5vRmFvRmlvLUZTNiQtRiM2J0ZgcEZhb0ZjcC1GUzYkLUYjNiotRiw2JVEmTkVReHlGJ0YvRjJGYW9GXXFGYW9GYHFGW29GY3FGOUY5RjlGOUZmcUY5RjlGOUY5RltyRl5yLUYsNiVRJEVxNUYnRi9GMkY1Rk8tRlM2JC1GIzYlRlctRlM2JC1GIzYqRmhuRltvRl5vRmFvRmlvLUZTNiQtRiM2J0ZgcEZhb0ZjcC1GUzYkLUYjNiotRiw2JVEmTkVReXlGJ0YvRjJGYW9GXXFGYW9GYHFGW29GY3FGOUY5RjlGOUZmcUY5RjlGOUY5Rmd1RltyRmlxRjk=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L997" drawlabel="true">
<Input>
<Text-field prompt="J2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GNjYmLUYjNistRiw2JVEkRXExRidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSRFcTJGJ0YvRjJGQS1GLDYlUSRFcTNGJ0YvRjJGQS1GLDYlUSRFcTRGJ0YvRjIvJStleGVjdXRhYmxlR0ZJRkVGRS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zfb0ZFRkVGX29GRQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GNjYmLUYjNistRiw2JVEkRXExRidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZJLyUqc3ltbWV0cmljR0ZJLyUobGFyZ2VvcEdGSS8lLm1vdmFibGVsaW1pdHNHRkkvJSdhY2NlbnRHRkkvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUSRFcTJGJ0YvRjJGQS1GLDYlUSRFcTNGJ0YvRjJGQS1GLDYlUSRFcTRGJ0YvRjIvJStleGVjdXRhYmxlR0ZJRkVGRS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zfb0ZFRkVGX29GRQ==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NyYiIiFGI0YjRiM=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L955" drawlabel="true">
<Input>
<Text-field prompt="J2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSRFcTVGJ0YvRjIvJStleGVjdXRhYmxlR1EmZmFsc2VGJy9GM1Enbm9ybWFsRidGQEY9RkA=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSRFcTVGJ0YvRjIvJStleGVjdXRhYmxlR1EmZmFsc2VGJy9GM1Enbm9ybWFsRidGQEY9RkA=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">KiYpJkkidUc2IjYkIiIiIiIjIiM1RigsQCoqKUYkIiIlRigtSSVkaWZmRyUqcHJvdGVjdGVkRzYkLUkiZkdGJjYjJkYlNiRGKUYpRjZGKC1GMDYkLUYwNiRGL0Y2RjZGKCkmRiU2JUYpRilGKUYpRihGKCoqIiM9RigpRi9GKUYoKUYkRilGKCkmRiU2JUYoRilGKUYpRihGKCoqIiIkRihGLUYoKUYvRkdGKEY8RighIiIqKiIiJ0YoRkJGKEY4RihGQ0YoRkkqLiIjN0YoRjpGKEY9RigmRiU2JEYpRkdGKEZERihGM0YoRkkqLEZLRihGJEYoRjhGKCZGJTYlRilGKUZHRihGPUYoRigqLEZARihGJEYoRlFGKEZBRihGPUYoRkkqLEZNRihGQkYoRkNGKEYzRihGOkYoRkkqLEZARihGQUYoRkRGKEZORihGPUYoRigqLkZLRihGQUYoKUYkRkdGKEZERihGM0YoRj1GKEZJKi5GLkYoRjpGKEY9RihGV0YoKUYzRilGKEZERihGKCouRk1GKEY6RihGPUYoRiRGKEYzRihGUUYoRigqLkYpRihGOkYoRjxGKEYtRihGM0YoRi9GKEYoKi5GKUYoRldGKEYzRihGOEYoRj1GKEZERihGKCosRktGKEZORihGOEYoRj1GKEZERihGSUYo</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L999" drawlabel="true">
<Input>
<Text-field prompt="J2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEmc29sdmVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSIlRidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYqLUkmbWZyYWNHRiQ2KC1GIzYoLUklbXN1cEdGJDYlLUY+Ni1RMCZEaWZmZXJlbnRpYWxEO0YnRkFGQy9GR0ZFRkhGSkZMRk5GUEZSL0ZWRlQtSSNtbkdGJDYkUSIzRidGQS8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRicvJStmb3JlZ3JvdW5kR1EqWzAsMCwyNTVdRicvJStleGVjdXRhYmxlR0ZFLyUpcmVhZG9ubHlHRjEvJTBmb250X3N0eWxlX25hbWVHUSoyRH5PdXRwdXRGJ0ZBLUYjNigtRiM2KUZcby1Gam42JS1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNiotRmJvNiRRIjJGJ0ZBRj1GYHFGaG9GW3BGXXBGX3BGQS8lL3N1YnNjcmlwdHNoaWZ0R0Znb0Zhb0Zlb0Zob0ZbcEZdcEZfcEZBRmhvRltwRl1wRl9wRkEvJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmpxLyUpYmV2ZWxsZWRHRkUtRj42LVExJkludmlzaWJsZVRpbWVzO0YnRkFGQ0Zfb0ZIRkpGTEZORlBGUkZgby1GIzYqLUYsNiVRImZGJ0YvRjItRj42LlEwJkFwcGx5RnVuY3Rpb247RidGW3BGQUZDRl9vRkhGSkZMRk5GUEZSRmBvLUY2NiQtRiM2KEZocEZob0ZbcEZdcEZfcEZBRkFGaG9GW3BGXXBGX3BGQUZob0ZbcEZdcEZfcEZBLUYsNiNRIUYnRltwRkFGQUZbcEZB">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEmc29sdmVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSIlRidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYqLUkmbWZyYWNHRiQ2KC1GIzYoLUklbXN1cEdGJDYlLUY+Ni1RMCZEaWZmZXJlbnRpYWxEO0YnRkFGQy9GR0ZFRkhGSkZMRk5GUEZSL0ZWRlQtSSNtbkdGJDYkUSIzRidGQS8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRicvJStmb3JlZ3JvdW5kR1EqWzAsMCwyNTVdRicvJStleGVjdXRhYmxlR0ZFLyUpcmVhZG9ubHlHRjEvJTBmb250X3N0eWxlX25hbWVHUSoyRH5PdXRwdXRGJ0ZBLUYjNigtRiM2KUZcby1Gam42JS1JJW1zdWJHRiQ2JS1GLDYlUSJ1RidGL0YyLUYjNiotRmJvNiRRIjJGJ0ZBRj1GYHFGaG9GW3BGXXBGX3BGQS8lL3N1YnNjcmlwdHNoaWZ0R0Znb0Zhb0Zlb0Zob0ZbcEZdcEZfcEZBRmhvRltwRl1wRl9wRkEvJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmpxLyUpYmV2ZWxsZWRHRkUtRj42LVExJkludmlzaWJsZVRpbWVzO0YnRkFGQ0Zfb0ZIRkpGTEZORlBGUkZgby1GIzYqLUYsNiVRImZGJ0YvRjItRj42LlEwJkFwcGx5RnVuY3Rpb247RidGW3BGQUZDRl9vRkhGSkZMRk5GUEZSRmBvLUY2NiQtRiM2KEZocEZob0ZbcEZdcEZfcEZBRkFGaG9GW3BGXXBGX3BGQUZob0ZbcEZdcEZfcEZBLUYsNiNRIUYnRltwRkFGQUZbcEZB</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtRiM2KC1JI21uR0YkNiRRIjJGJ0YvLUYsNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRJjAuMGVtRicvRkVGUC1JKG1mZW5jZWRHRiQ2JC1GIzYoLUkmbWZyYWNHRiQ2KC1GIzYmLUklbXN1cEdGJDYlLUYsNi1RMCZEaWZmZXJlbnRpYWxEO0YnRi9GMkY1RjdGOUY7Rj1GP0ZPRlFGSC8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjRGLy1GIzYmLUYjNidGaW4tRmduNiUtSSVtc3ViR0YkNiUtSSNtaUdGJDYlUSJ1RicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLUYjNihGSC1GLDYtUSIsRidGL0YyL0Y2RmNwRjdGOUY7Rj1GP0ZPL0ZFUSwwLjMzMzMzMzNlbUYnRkhGX29GYm9GLy8lL3N1YnNjcmlwdHNoaWZ0R0Zeb0ZIRlxvRl9vRmJvRi9GX29GYm9GLy8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZXEvJSliZXZlbGxlZEdGNEZMLUYjNigtRl5wNiVRImZGJ0ZhcEZkcC1GLDYuUTAmQXBwbHlGdW5jdGlvbjtGJy8lK2V4ZWN1dGFibGVHRjRGL0YyRjVGN0Y5RjtGPUY/Rk9GUS1GUzYkLUYjNiZGam9GX29GYm9GL0YvRl9vRmJvRi9GX29GYm9GL0YvRkxGanFGLy1GLDYtUSIrRidGL0YyRjVGN0Y5RjtGPUY/RkFGRC1GIzYmLUZJNiRRIjNGJ0YvRkwtRmduNiUtRlM2JC1GIzYoLUZYNigtRiM2JkZpbkZfb0Zib0YvLUYjNiYtRiM2J0ZpbkZqb0Zfb0Zib0YvRl9vRmJvRi9GYHFGY3FGZnFGaHFGTEZqcUZfb0Zib0YvRi9GSEZcb0YvRi8=">LCYqKCIiIyIiIi1JJWRpZmZHJSpwcm90ZWN0ZWRHNiQtRic2JC1JImZHNiI2IyZJInVHRi42JEYkRiRGMEYwRiVGLEYlISIiKiYiIiRGJSlGKkYkRiVGJQ==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L998" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L853" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">Perfect! This means precisely that f is the solution to the Chazy equation</Font></Text-field>
</Input>
</Group>
<Group labelreference="L1089" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1088" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1087" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1086" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1085" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L851" drawlabel="true">
<Input>
<Text-field prompt="J2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEmVG9KZXRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Jy1GLDYlUSNVMUYnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEoRGVwVmFyc0YnRi9GMi8lK2V4ZWN1dGFibGVHRkVGQUZBRmVuRkE=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEmVG9KZXRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Jy1GLDYlUSNVMUYnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEoRGVwVmFyc0YnRi9GMi8lK2V4ZWN1dGFibGVHRkVGQUZBRmVuRkE=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtRiM2KC1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSIxRidGLy1GTDYkUSIzRidGLy8lLmxpbmV0aGlja25lc3NHRk4vJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGVi8lKWJldmVsbGVkR0Y0LUYsNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRJjAuMGVtRicvRkVGaW4tRkk2KC1GIzYmLUYjNiwtRiM2KEZPRmVuLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEidUYnLyUnaXRhbGljR1EldHJ1ZUYnL0YwUSdpdGFsaWNGJy1GIzYqLUZnbzYlUSJ0RidGam9GXXAtRiw2LVEiLEYnRi9GMi9GNkZccEY3RjlGO0Y9Rj9GaG4vRkVRLDAuMzMzMzMzM2VtRictRmdvNiVRInhGJ0Zqb0ZdcEZkcEZqcC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGNEYvLyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGZW4tRmRvNiVGZm8tRiM2KEZqcEZkcC1GZ282JVEieUYnRmpvRl1wRl1xRmBxRi9GYnFGLy1GLDYtUSIrRidGL0YyRjVGN0Y5RjtGPUY/RkFGRC1GIzYqLUZMNiRRIjJGJ0YvRmVuRmNvRmVuLUYjNigtRmdvNiVRImZGJ0Zqb0ZdcC1GLDYuUTAmQXBwbHlGdW5jdGlvbjtGJy8lK2V4ZWN1dGFibGVHRjRGL0YyRjVGN0Y5RjtGPUY/RmhuRmpuLUkobWZlbmNlZEdGJDYkLUYjNiYtRmRvNiVGZm8tRiM2KEZqcEZkcEZqcEZdcUZgcUYvRmJxRl1xRmBxRi9GL0ZdcUZgcUYvRmVuLUkobXN1YnN1cEdGJDYnRmZvLUYjNihGYXBGZHBGanBGXXFGYHFGL0ZPLyUxc3VwZXJzY3JpcHRzaGlmdEdGZHFGYnFGL0Zcci1GIzYoLUZfczYkLUYjNigtRkk2KC1GIzYmLUYsNi1RMCZEaWZmZXJlbnRpYWxEO0YnRi9GMkY1RjdGOUY7Rj1GP0ZobkZqbkZdcUZgcUYvLUYjNiYtRiM2J0ZodEZjc0ZdcUZgcUYvRl1xRmBxRi9GUkZURldGWUZlbkZkckZdcUZgcUYvRi9GZW4tRmhzNidGZm9GanMtRkw2JFEiNEYnRi9GXHRGYnFGZW4tRmRvNiVGZm8tRiM2KkZqcEZkcEZqcEZkcEZqcEZdcUZgcUYvRmJxRi8tRiw2LVEoJm1pbnVzO0YnRi9GMkY1RjdGOUY7Rj1GP0ZBRkQtRiM2KEZPRmVuLUZkbzYlRmZvLUYjNipGanBGZHBGanBGZHBGaXFGXXFGYHFGL0ZicUZlbi1GZG82JUZmb0Zqc0ZicUYvRmh1LUYjNigtRkw2JFEiNkYnRi9GZW4tRmRvNiVGZm8tRiM2KkZhcEZkcEZhcEZkcEZqcEZdcUZgcUYvRmJxRmVuLUZoczYnRmZvRmpzRmFyRlx0RmJxRi9GL0ZdcUZgcUYvLUYjNiZGZ3NGXXFGYHFGL0ZSRlRGV0ZZRl1xRmBxRi9GXXFGYHFGLw==">LCQqKCMiIiIiIiRGJSwsKihGJkYlJkkidUc2IjYlSSJ0RyUqcHJvdGVjdGVkR0kieEdGLkYvRiUmRio2JEYvSSJ5R0YuRiVGJSoqIiIjRiVGKUYlLUkiZkdGKzYjJkYqNiRGL0YvRiUpJkYqNiRGLUYvRiZGJUYlKigtSSVkaWZmR0YuNiRGNUY4RiUpRjsiIiVGJSZGKjYlRi9GL0YvRiVGJSooRiZGJSZGKjYlRi9GL0YyRiVGO0YlISIiKigiIidGJSZGKjYlRi1GLUYvRiUpRjtGNEYlRkhGJUY6RkhGSA==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L850" drawlabel="true">
<Input>
<Text-field prompt="J2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSZUb0pldEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRI1UyRidGNEY3LUkjbW9HRiQ2LVEiLEYnL0Y4USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNi8lKXN0cmV0Y2h5R0ZKLyUqc3ltbWV0cmljR0ZKLyUobGFyZ2VvcEdGSi8lLm1vdmFibGVsaW1pdHNHRkovJSdhY2NlbnRHRkovJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUShEZXBWYXJzRidGNEY3RkZGRkZGRisvJStleGVjdXRhYmxlR0ZKRkY=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSZUb0pldEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRI1UyRidGNEY3LUkjbW9HRiQ2LVEiLEYnL0Y4USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNi8lKXN0cmV0Y2h5R0ZKLyUqc3ltbWV0cmljR0ZKLyUobGFyZ2VvcEdGSi8lLm1vdmFibGVsaW1pdHNHRkovJSdhY2NlbnRHRkovJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUShEZXBWYXJzRidGNEY3RkZGRkZGRisvJStleGVjdXRhYmxlR0ZKRkY=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiIh</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L849" drawlabel="true">
<Input>
<Text-field prompt="J2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEoY29sbGVjdEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRJ2V4cGFuZEYnRi9GMi1GNjYkLUYjNiYtRiw2JVEmVG9KZXRGJ0YvRjItRjY2JC1GIzYmLUYsNiVRI1UzRidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZTLyUqc3ltbWV0cmljR0ZTLyUobGFyZ2VvcEdGUy8lLm1vdmFibGVsaW1pdHNHRlMvJSdhY2NlbnRHRlMvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUShEZXBWYXJzRidGL0YyRk9GTy8lK2V4ZWN1dGFibGVHRlNGT0ZPRkstRjY2Ji1GIzYrLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2LC1GLDYlUSJ0RidGL0YyRktGYXBGSy1GLDYlUSJ4RidGL0YyLyUrZm9yZWdyb3VuZEdRKlswLDAsMjU1XUYnRmNvLyUpcmVhZG9ubHlHRjEvJTBmb250X3N0eWxlX25hbWVHUSoyRH5PdXRwdXRGJ0ZPLyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGSy1Gam82JUZccC1GIzYsRmFwRktGZHBGS0ZkcEZncEZjb0ZqcEZccUZPRl9xRkstRmpvNiVGXHAtRiM2LEZkcEZLRmRwRktGZHBGZ3BGY29GanBGXHFGT0ZfcUZLLUZqbzYlRlxwLUYjNixGZHBGS0ZkcEZLLUYsNiVRInlGJ0YvRjJGZ3BGY29GanBGXHFGT0ZfcUZjb0ZPRk8vJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRmNvRk9GT0Zjb0ZP">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEoY29sbGVjdEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRJ2V4cGFuZEYnRi9GMi1GNjYkLUYjNiYtRiw2JVEmVG9KZXRGJ0YvRjItRjY2JC1GIzYmLUYsNiVRI1UzRidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZTLyUqc3ltbWV0cmljR0ZTLyUobGFyZ2VvcEdGUy8lLm1vdmFibGVsaW1pdHNHRlMvJSdhY2NlbnRHRlMvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYlUShEZXBWYXJzRidGL0YyRk9GTy8lK2V4ZWN1dGFibGVHRlNGT0ZPRkstRjY2Ji1GIzYrLUklbXN1YkdGJDYlLUYsNiVRInVGJ0YvRjItRiM2LC1GLDYlUSJ0RidGL0YyRktGYXBGSy1GLDYlUSJ4RidGL0YyLyUrZm9yZWdyb3VuZEdRKlswLDAsMjU1XUYnRmNvLyUpcmVhZG9ubHlHRjEvJTBmb250X3N0eWxlX25hbWVHUSoyRH5PdXRwdXRGJ0ZPLyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGSy1Gam82JUZccC1GIzYsRmFwRktGZHBGS0ZkcEZncEZjb0ZqcEZccUZPRl9xRkstRmpvNiVGXHAtRiM2LEZkcEZLRmRwRktGZHBGZ3BGY29GanBGXHFGT0ZfcUZLLUZqbzYlRlxwLUYjNixGZHBGS0ZkcEZLLUYsNiVRInlGJ0YvRjJGZ3BGY29GanBGXHFGT0ZfcUZjb0ZPRk8vJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRmNvRk9GT0Zjb0ZP</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LCwqJiwmKigjIiIjIiIkIiIiJkkidUc2IjYkSSJ0RyUqcHJvdGVjdGVkR0kieEdGL0YpLUkiZkdGLDYjJkYrNiRGMEYwRilGKSooIiIlRikpRipGJyEiIiZGKzYkRjBJInlHRi9GKUYpRikmRis2JUYuRi5GMEYpRikqJiwqKiYpRipGN0Y5KUY6RidGKUY5KigjRiciIipGKUY4RikpRjFGJ0YpRikqKCMiIilGKEYpRjhGKS1JJWRpZmZHRi82JEYxRjRGKUYpKiojRilGKEYpRipGOUY6RilGMUYpRjlGKSZGKzYlRi5GMEYwRilGKSomLCgqKEZPRilGOkYpRktGKUY5KiojRilGRkYpRjFGKSlGKkYoRilGS0YpRikqKEYmRilGV0YpLUZMNiRGS0Y0RilGKUYpJkYrNiVGMEYwRjBGKUYpKiYsJiomRk9GKUYxRilGOSomRjpGKUZXRjlGKUYpJkYrNiVGMEYwRjxGKUYpKihGJ0YpRipGOSZGKzYlRi5GMEY8RilGOQ==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L848" drawlabel="true">
<Input>
<Text-field prompt="J2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L841" drawlabel="true">
<Input>
<Text-field prompt="J2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEmbGF0ZXhGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSIlRidGL0YyLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvRjNRJ25vcm1hbEYnRkBGPUZA">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEmbGF0ZXhGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSIlRidGL0YyLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvRjNRJ25vcm1hbEYnRkBGPUZA</Equation></Text-field>
</Input>
<Output>
<Text-field style="Line Printed Output" layout="Line Printed Output"><Font encoding="UTF-8"> \134left( 2/3\134,u_{{t,x}}f \134left( u_{{x,x}} \134right) +4\134,{\134frac {u_{{x,y}}</Font></Text-field>
<Text-field style="Line Printed Output" layout="Line Printed Output"><Font encoding="UTF-8">}{{u_{{t,x}}}^{2}}} \134right) u_{{t,t,x}}+ \134left( -{\134frac {{u_{{x,y}}}^{
2}}{{u_{{t,x}}}^{4}}}+2/9\134,{u_{{t,x}}}^{2} \134left( f \134left( u_{{x,x}}
 \134right)  \134right) ^{2}+8/3\134,{u_{{t,x}}}^{2}{\134frac {d}{du_{{x,x}}}}f
 \134left( u_{{x,x}} \134right) -1/3\134,{\134frac {u_{{x,y}}f \134left( u_{{x,x}}
 \134right) }{u_{{t,x}}}} \134right) u_{{t,x,x}}+ \134left( -1/3\134,u_{{x,y}}{
\134frac {d}{du_{{x,x}}}}f \134left( u_{{x,x}} \134right) +1/9\134,f \134left( u_{{x,
x}} \134right) {u_{{t,x}}}^{3}{\134frac {d}{du_{{x,x}}}}f \134left( u_{{x,x}}
 \134right) +2/3\134,{u_{{t,x}}}^{3}{\134frac {d^{2}}{d{u_{{x,x}}}^{2}}}f
 \134left( u_{{x,x}} \134right)  \134right) u_{{x,x,x}}+ \134left( -1/3\134,f \134left( 
u_{{x,x}} \134right) +{\134frac {u_{{x,y}}}{{u_{{t,x}}}^{3}}} \134right) u_{{x,
x,y}}-2\134,{\134frac {u_{{t,x,y}}}{u_{{t,x}}}}</Font></Text-field>
</Output>
</Group>
<Group labelreference="L840" drawlabel="true">
<Input>
<Text-field prompt="J2 &gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
</Worksheet>

==> anc/Integrability_conditions-2D_component.txt <==
{aVV == (r[V, W]*(-(r[V, W]*Derivative[0, 1][a][V, W]^2) + 
      Derivative[1, 0][a][V, W]*((-p[V, W] + s[V, W])*Derivative[0, 1][a][V, 
          W] + 2*(a[V, W] - b[V, W])*Derivative[0, 1][p][V, W] + 
        q[V, W]*(2*Derivative[1, 0][a][V, W] + Derivative[1, 0][b][V, W])) + 
      (-a[V, W] + b[V, W])*Derivative[0, 1][a][V, W]*Derivative[1, 0][p][V, 
        W]) + (a[V, W] - b[V, W])*q[V, W]*Derivative[1, 0][a][V, W]*
     Derivative[1, 0][r][V, W])/((a[V, W] - b[V, W])*q[V, W]*r[V, W]), 
 aVW == (((a[V, W] - b[V, W])*r[V, W]*Derivative[0, 1][q][V, W] + 
     q[V, W]*(r[V, W]*(Derivative[0, 1][a][V, W] + Derivative[0, 1][b][V, 
          W]) + (a[V, W] - b[V, W])*Derivative[0, 1][r][V, W]))*
    Derivative[1, 0][a][V, W])/((a[V, W] - b[V, W])*q[V, W]*r[V, W]), 
 aWW == ((a[V, W] - b[V, W])*r[V, W]*Derivative[0, 1][a][V, W]*
     Derivative[0, 1][q][V, W] + 
    q[V, W]*(r[V, W]*Derivative[0, 1][a][V, W]^2 + 
      ((-p[V, W] + s[V, W])*Derivative[0, 1][b][V, W] + 
        (a[V, W] - b[V, W])*Derivative[0, 1][s][V, W])*
       Derivative[1, 0][a][V, W]) + q[V, W]^2*Derivative[1, 0][a][V, W]*
     Derivative[1, 0][b][V, W])/((a[V, W] - b[V, W])*q[V, W]*r[V, W]), 
 bVV == (r[V, W]*(-(q[V, W]*Derivative[1, 0][b][V, W]^2) - 
      Derivative[0, 1][b][V, W]*(r[V, W]*Derivative[0, 1][a][V, W] + 
        (p[V, W] - s[V, W])*Derivative[1, 0][a][V, W] + 
        (-a[V, W] + b[V, W])*Derivative[1, 0][p][V, W])) + 
    (a[V, W] - b[V, W])*q[V, W]*Derivative[1, 0][b][V, W]*
     Derivative[1, 0][r][V, W])/((a[V, W] - b[V, W])*q[V, W]*r[V, W]), 
 bVW == Derivative[0, 1][b][V, W]*
   (-((Derivative[1, 0][a][V, W] + Derivative[1, 0][b][V, W])/
      (a[V, W] - b[V, W])) + Derivative[1, 0][q][V, W]/q[V, W] + 
    Derivative[1, 0][r][V, W]/r[V, W]), 
 bWW == ((a[V, W] - b[V, W])*r[V, W]*Derivative[0, 1][b][V, W]*
     Derivative[0, 1][q][V, W] + q[V, W]^2*Derivative[1, 0][b][V, W]^2 + 
    q[V, W]*(-(r[V, W]*Derivative[0, 1][b][V, W]*(Derivative[0, 1][a][V, W] + 
         2*Derivative[0, 1][b][V, W])) + 
      ((-p[V, W] + s[V, W])*Derivative[0, 1][b][V, W] + 
        (-a[V, W] + b[V, W])*Derivative[0, 1][s][V, W])*
       Derivative[1, 0][b][V, W] + 2*(a[V, W] - b[V, W])*
       Derivative[0, 1][b][V, W]*Derivative[1, 0][s][V, W]))/
   ((a[V, W] - b[V, W])*q[V, W]*r[V, W]), 
 pVV == (2*q[V, W]*r[V, W]*(r[V, W]*Derivative[0, 1][b][V, W]*
       Derivative[1, 0][a][V, W] - (r[V, W]*Derivative[0, 1][a][V, W] + 
        (p[V, W] - s[V, W])*Derivative[1, 0][a][V, W])*
       Derivative[1, 0][b][V, W]) + a[V, W]^2*Derivative[1, 0][p][V, W]*
     (r[V, W]*Derivative[0, 1][p][V, W] + q[V, W]*Derivative[1, 0][r][V, 
        W]) + b[V, W]^2*Derivative[1, 0][p][V, W]*
     (r[V, W]*Derivative[0, 1][p][V, W] + q[V, W]*Derivative[1, 0][r][V, 
        W]) + b[V, W]*r[V, W]*(s[V, W]*Derivative[0, 1][p][V, W]*
       Derivative[1, 0][a][V, W] - 2*q[V, W]*Derivative[0, 1][r][V, W]*
       Derivative[1, 0][a][V, W] - 2*s[V, W]*Derivative[0, 1][a][V, W]*
       Derivative[1, 0][p][V, W] - 2*q[V, W]*Derivative[1, 0][a][V, W]*
       Derivative[1, 0][p][V, W] - q[V, W]*Derivative[1, 0][b][V, W]*
       Derivative[1, 0][p][V, W] + 
      p[V, W]*(-(Derivative[0, 1][p][V, W]*Derivative[1, 0][a][V, W]) + 
        2*Derivative[0, 1][a][V, W]*Derivative[1, 0][p][V, W]) + 
      r[V, W]*(-2*Derivative[0, 1][q][V, W]*Derivative[1, 0][a][V, W] + 
        Derivative[0, 1][a][V, W]*(Derivative[0, 1][p][V, W] + 
          2*Derivative[1, 0][q][V, W])) + 2*q[V, W]*Derivative[0, 1][a][V, W]*
       Derivative[1, 0][r][V, W] - 2*q[V, W]*Derivative[1, 0][a][V, W]*
       Derivative[1, 0][s][V, W]) + 
    a[V, W]*(-(r[V, W]^2*(-2*Derivative[0, 1][q][V, W]*Derivative[1, 0][a][V, 
           W] + Derivative[0, 1][a][V, W]*(Derivative[0, 1][p][V, W] + 
           2*Derivative[1, 0][q][V, W]))) - 2*b[V, W]*q[V, W]*
       Derivative[1, 0][p][V, W]*Derivative[1, 0][r][V, W] + 
      r[V, W]*(-2*b[V, W]*Derivative[0, 1][p][V, W]*Derivative[1, 0][p][V, 
          W] + p[V, W]*(Derivative[0, 1][p][V, W]*Derivative[1, 0][a][V, W] - 
          2*Derivative[0, 1][a][V, W]*Derivative[1, 0][p][V, W]) + 
        s[V, W]*(-(Derivative[0, 1][p][V, W]*Derivative[1, 0][a][V, W]) + 
          2*Derivative[0, 1][a][V, W]*Derivative[1, 0][p][V, W]) + 
        q[V, W]*(2*Derivative[0, 1][r][V, W]*Derivative[1, 0][a][V, W] + 
          Derivative[1, 0][b][V, W]*Derivative[1, 0][p][V, W] - 
          2*Derivative[0, 1][a][V, W]*Derivative[1, 0][r][V, W] + 
          2*Derivative[1, 0][a][V, W]*(Derivative[1, 0][p][V, W] + 
            Derivative[1, 0][s][V, W])))))/((a[V, W] - b[V, W])^2*q[V, W]*
    r[V, W]), 
 pVW == (q[V, W]*r[V, W]*(2*(-p[V, W] + s[V, W])*Derivative[0, 1][b][V, W] + 
      (a[V, W] - b[V, W])*(Derivative[0, 1][p][V, W] + 
        2*Derivative[0, 1][s][V, W]))*Derivative[1, 0][a][V, W] + 
    (a[V, W] - b[V, W])*((a[V, W] - b[V, W])*r[V, W]*Derivative[0, 1][q][V, 
        W] + q[V, W]*(r[V, W]*Derivative[0, 1][b][V, W] + 
        (a[V, W] - b[V, W])*Derivative[0, 1][r][V, W]))*
     Derivative[1, 0][p][V, W])/((a[V, W] - b[V, W])^2*q[V, W]*r[V, W]), 
 pWW == (r[V, W]*(-2*p[V, W]*q[V, W]*Derivative[0, 1][a][V, W]*
       Derivative[0, 1][b][V, W] + (a[V, W] - b[V, W])^2*
       Derivative[0, 1][p][V, W]*Derivative[0, 1][q][V, W] + 
      q[V, W]*Derivative[0, 1][a][V, W]*
       (2*s[V, W]*Derivative[0, 1][b][V, W] + (a[V, W] - b[V, W])*
         (Derivative[0, 1][p][V, W] + 2*Derivative[0, 1][s][V, W])) + 
      q[V, W]^2*(-2*Derivative[0, 1][b][V, W]*Derivative[1, 0][a][V, W] + 
        2*Derivative[0, 1][a][V, W]*Derivative[1, 0][b][V, W])) + 
    (a[V, W] - b[V, W])*q[V, W]*((-p[V, W] + s[V, W])*Derivative[0, 1][b][V, 
        W] + (a[V, W] - b[V, W])*Derivative[0, 1][s][V, W] + 
      q[V, W]*Derivative[1, 0][b][V, W])*Derivative[1, 0][p][V, W])/
   ((a[V, W] - b[V, W])^2*q[V, W]*r[V, W]), 
 sVV == 
  (r[V, W]*(2*q[V, W]*(-(r[V, W]*Derivative[0, 1][b][V, W]*
          Derivative[1, 0][a][V, W]) + (r[V, W]*Derivative[0, 1][a][V, W] + 
          (p[V, W] - s[V, W])*Derivative[1, 0][a][V, W])*
         Derivative[1, 0][b][V, W]) + a[V, W]^2*Derivative[0, 1][s][V, W]*
       Derivative[1, 0][p][V, W] + b[V, W]^2*Derivative[0, 1][s][V, W]*
       Derivative[1, 0][p][V, W] + b[V, W]*(Derivative[0, 1][s][V, W]*
         (r[V, W]*Derivative[0, 1][a][V, W] + (p[V, W] - s[V, W])*
           Derivative[1, 0][a][V, W]) + 2*q[V, W]*Derivative[1, 0][b][V, W]*
         Derivative[1, 0][p][V, W]) + 
      a[V, W]*(-(Derivative[0, 1][s][V, W]*(r[V, W]*Derivative[0, 1][a][V, 
             W] + (p[V, W] - s[V, W])*Derivative[1, 0][a][V, W])) - 
        2*(b[V, W]*Derivative[0, 1][s][V, W] + q[V, W]*Derivative[1, 0][b][V, 
            W])*Derivative[1, 0][p][V, W])) + (a[V, W] - b[V, W])*q[V, W]*
     (-(r[V, W]*Derivative[1, 0][b][V, W]) + (a[V, W] - b[V, W])*
       Derivative[1, 0][r][V, W])*Derivative[1, 0][s][V, W])/
   ((a[V, W] - b[V, W])^2*q[V, W]*r[V, W]), 
 sVW == (2*p[V, W]*q[V, W]*r[V, W]*Derivative[0, 1][b][V, W]*
     Derivative[1, 0][a][V, W] + (a[V, W] - b[V, W])^2*r[V, W]*
     Derivative[0, 1][s][V, W]*Derivative[1, 0][q][V, W] + 
    q[V, W]*((a[V, W] - b[V, W])^2*Derivative[0, 1][s][V, W]*
       Derivative[1, 0][r][V, W] + 
      r[V, W]*(-2*s[V, W]*Derivative[0, 1][b][V, W]*Derivative[1, 0][a][V, 
          W] - (a[V, W] - b[V, W])*(Derivative[0, 1][s][V, W]*
           Derivative[1, 0][a][V, W] + Derivative[0, 1][b][V, W]*
           (2*Derivative[1, 0][p][V, W] + Derivative[1, 0][s][V, W])))))/
   ((a[V, W] - b[V, W])^2*q[V, W]*r[V, W]), 
 sWW == ((a[V, W] - b[V, W])^2*r[V, W]*Derivative[0, 1][q][V, W]*
     Derivative[0, 1][s][V, W] + p[V, W]*q[V, W]*
     (2*r[V, W]*Derivative[0, 1][a][V, W]*Derivative[0, 1][b][V, W] - 
      (a[V, W] - b[V, W])*(2*Derivative[0, 1][s][V, W]*Derivative[1, 0][b][V, 
          W] - Derivative[0, 1][b][V, W]*Derivative[1, 0][s][V, W])) + 
    q[V, W]*(r[V, W]*(-2*s[V, W]*Derivative[0, 1][a][V, W]*
         Derivative[0, 1][b][V, W] - (a[V, W] - b[V, W])*
         (Derivative[0, 1][a][V, W]*Derivative[0, 1][s][V, W] - 
          2*Derivative[0, 1][q][V, W]*Derivative[1, 0][b][V, W] + 
          2*Derivative[0, 1][b][V, W]*(Derivative[0, 1][p][V, W] + 
            Derivative[0, 1][s][V, W] + Derivative[1, 0][q][V, W]))) + 
      (a[V, W] - b[V, W])*(2*s[V, W]*Derivative[0, 1][s][V, W]*
         Derivative[1, 0][b][V, W] - (s[V, W]*Derivative[0, 1][b][V, W] + 
          (-a[V, W] + b[V, W])*Derivative[0, 1][s][V, W])*
         Derivative[1, 0][s][V, W])) + 
    q[V, W]^2*(2*r[V, W]*(Derivative[0, 1][b][V, W]*Derivative[1, 0][a][V, 
          W] - Derivative[0, 1][a][V, W]*Derivative[1, 0][b][V, W]) + 
      (a[V, W] - b[V, W])*(-2*Derivative[0, 1][b][V, W]*Derivative[1, 0][r][
          V, W] + Derivative[1, 0][b][V, W]*(2*Derivative[0, 1][r][V, W] + 
          Derivative[1, 0][s][V, W]))))/((a[V, W] - b[V, W])^2*q[V, W]*
    r[V, W]), qVW == (p[V, W]^2*q[V, W]*Derivative[0, 1][b][V, W]*
     Derivative[1, 0][a][V, W] + p[V, W]*q[V, W]*
     (-(r[V, W]*Derivative[0, 1][a][V, W]*Derivative[0, 1][b][V, W]) - 
      Derivative[1, 0][a][V, W]*(2*s[V, W]*Derivative[0, 1][b][V, W] + 
        (a[V, W] - b[V, W])*Derivative[0, 1][s][V, W] + 
        q[V, W]*Derivative[1, 0][b][V, W]) + (-a[V, W] + b[V, W])*
       Derivative[0, 1][b][V, W]*Derivative[1, 0][p][V, W]) + 
    q[V, W]*(r[V, W]*(s[V, W]*Derivative[0, 1][a][V, W]*Derivative[0, 1][b][
          V, W] + (a[V, W] - b[V, W])*(Derivative[0, 1][a][V, W]*
           Derivative[0, 1][s][V, W] + Derivative[0, 1][q][V, W]*
           Derivative[1, 0][a][V, W])) + Derivative[1, 0][a][V, W]*
       ((a[V, W] - b[V, W])*q[V, W]*Derivative[0, 1][r][V, W] + 
        s[V, W]*(s[V, W]*Derivative[0, 1][b][V, W] + (a[V, W] - b[V, W])*
           Derivative[0, 1][s][V, W] + q[V, W]*Derivative[1, 0][b][V, W])) + 
      (a[V, W] - b[V, W])*(s[V, W]*Derivative[0, 1][b][V, W] + 
        (a[V, W] - b[V, W])*Derivative[0, 1][s][V, W] + 
        q[V, W]*Derivative[1, 0][b][V, W])*Derivative[1, 0][p][V, W]) + 
    (a[V, W] - b[V, W])^2*r[V, W]*Derivative[0, 1][q][V, W]*
     Derivative[1, 0][q][V, W])/((a[V, W] - b[V, W])^2*q[V, W]*r[V, W]), 
 rVV == (2*q[V, W]*r[V, W]*(p[V, W] - s[V, W])*
     (-(r[V, W]*Derivative[0, 1][b][V, W]*Derivative[1, 0][a][V, W]) + 
      (r[V, W]*Derivative[0, 1][a][V, W] + (p[V, W] - s[V, W])*
         Derivative[1, 0][a][V, W])*Derivative[1, 0][b][V, W]) + 
    b[V, W]*r[V, W]*(r[V, W]^2*Derivative[0, 1][a][V, W]*
       Derivative[0, 1][q][V, W] + 
      q[V, W]*(q[V, W]*(-2*Derivative[1, 0][a][V, W] + Derivative[1, 0][b][V, 
           W])*Derivative[1, 0][r][V, W] + 
        p[V, W]*(2*Derivative[1, 0][b][V, W]*Derivative[1, 0][p][V, W] + 
          Derivative[1, 0][a][V, W]*(Derivative[0, 1][r][V, W] + 
            2*Derivative[1, 0][s][V, W])) - 
        s[V, W]*(2*Derivative[1, 0][b][V, W]*Derivative[1, 0][p][V, W] + 
          Derivative[1, 0][a][V, W]*(Derivative[0, 1][r][V, W] + 
            2*Derivative[1, 0][s][V, W]))) + 
      r[V, W]*((p[V, W] - s[V, W])*Derivative[0, 1][q][V, W]*
         Derivative[1, 0][a][V, W] + q[V, W]*
         (-2*(Derivative[0, 1][p][V, W] + Derivative[0, 1][s][V, W])*
           Derivative[1, 0][a][V, W] + (-2*Derivative[1, 0][a][V, W] + 
            Derivative[1, 0][b][V, W])*Derivative[1, 0][q][V, W] + 
          Derivative[0, 1][a][V, W]*(Derivative[0, 1][r][V, W] + 
            2*(Derivative[1, 0][p][V, W] + Derivative[1, 0][s][V, W]))))) + 
    a[V, W]^2*(q[V, W]^2*Derivative[1, 0][r][V, W]^2 + 
      q[V, W]*r[V, W]*(-(Derivative[1, 0][q][V, W]*Derivative[1, 0][r][V, 
           W]) + Derivative[1, 0][p][V, W]*(Derivative[0, 1][r][V, W] + 
          2*Derivative[1, 0][s][V, W])) + 
      r[V, W]^2*(Derivative[0, 1][q][V, W]*Derivative[1, 0][p][V, W] - 
        q[V, W]*Derivative[2, 0][q][V, W])) + 
    b[V, W]^2*(q[V, W]^2*Derivative[1, 0][r][V, W]^2 + 
      q[V, W]*r[V, W]*(-(Derivative[1, 0][q][V, W]*Derivative[1, 0][r][V, 
           W]) + Derivative[1, 0][p][V, W]*(Derivative[0, 1][r][V, W] + 
          2*Derivative[1, 0][s][V, W])) + 
      r[V, W]^2*(Derivative[0, 1][q][V, W]*Derivative[1, 0][p][V, W] - 
        q[V, W]*Derivative[2, 0][q][V, W])) - 
    a[V, W]*(r[V, W]^3*Derivative[0, 1][a][V, W]*Derivative[0, 1][q][V, W] + 
      2*b[V, W]*q[V, W]^2*Derivative[1, 0][r][V, W]^2 + 
      q[V, W]*r[V, W]*(q[V, W]*(-2*Derivative[1, 0][a][V, W] + 
          Derivative[1, 0][b][V, W])*Derivative[1, 0][r][V, W] + 
        p[V, W]*(2*Derivative[1, 0][b][V, W]*Derivative[1, 0][p][V, W] + 
          Derivative[1, 0][a][V, W]*(Derivative[0, 1][r][V, W] + 
            2*Derivative[1, 0][s][V, W])) - 
        s[V, W]*(2*Derivative[1, 0][b][V, W]*Derivative[1, 0][p][V, W] + 
          Derivative[1, 0][a][V, W]*(Derivative[0, 1][r][V, W] + 
            2*Derivative[1, 0][s][V, W])) + 2*b[V, W]*
         (-(Derivative[1, 0][q][V, W]*Derivative[1, 0][r][V, W]) + 
          Derivative[1, 0][p][V, W]*(Derivative[0, 1][r][V, W] + 
            2*Derivative[1, 0][s][V, W]))) + 
      r[V, W]^2*(Derivative[0, 1][q][V, W]*((p[V, W] - s[V, W])*
           Derivative[1, 0][a][V, W] + 2*b[V, W]*Derivative[1, 0][p][V, W]) + 
        q[V, W]*(-2*(Derivative[0, 1][p][V, W] + Derivative[0, 1][s][V, W])*
           Derivative[1, 0][a][V, W] + (-2*Derivative[1, 0][a][V, W] + 
            Derivative[1, 0][b][V, W])*Derivative[1, 0][q][V, W] + 
          Derivative[0, 1][a][V, W]*(Derivative[0, 1][r][V, W] + 
            2*(Derivative[1, 0][p][V, W] + Derivative[1, 0][s][V, W])) - 
          2*b[V, W]*Derivative[2, 0][q][V, W]))))/
   ((a[V, W] - b[V, W])^2*q[V, W]^2*r[V, W]), 
 rVW == (p[V, W]^2*r[V, W]*Derivative[0, 1][b][V, W]*
     Derivative[1, 0][a][V, W] + p[V, W]*r[V, W]*
     (r[V, W]*Derivative[0, 1][a][V, W]*Derivative[0, 1][b][V, W] + 
      Derivative[1, 0][a][V, W]*(-2*s[V, W]*Derivative[0, 1][b][V, W] + 
        (-a[V, W] + b[V, W])*Derivative[0, 1][s][V, W] + 
        q[V, W]*Derivative[1, 0][b][V, W]) + (-a[V, W] + b[V, W])*
       Derivative[0, 1][b][V, W]*Derivative[1, 0][p][V, W]) + 
    r[V, W]*((s[V, W]*Derivative[0, 1][b][V, W] + (a[V, W] - b[V, W])*
         Derivative[0, 1][s][V, W] - q[V, W]*Derivative[1, 0][b][V, W])*
       (s[V, W]*Derivative[1, 0][a][V, W] + (a[V, W] - b[V, W])*
         Derivative[1, 0][p][V, W]) + 
      r[V, W]*(-(s[V, W]*Derivative[0, 1][a][V, W]*Derivative[0, 1][b][V, 
           W]) - (a[V, W] - b[V, W])*(Derivative[0, 1][a][V, W]*
           Derivative[0, 1][s][V, W] + Derivative[0, 1][b][V, W]*
           Derivative[1, 0][q][V, W]))) + (a[V, W] - b[V, W])*q[V, W]*
     (-(r[V, W]*Derivative[0, 1][b][V, W]) + (a[V, W] - b[V, W])*
       Derivative[0, 1][r][V, W])*Derivative[1, 0][r][V, W])/
   ((a[V, W] - b[V, W])^2*q[V, W]*r[V, W]), 
 rWW == (2*p[V, W]^2*q[V, W]*r[V, W]*Derivative[0, 1][a][V, W]*
     Derivative[0, 1][b][V, W] + (a[V, W] - b[V, W])^2*r[V, W]^2*
     Derivative[0, 1][q][V, W]^2 + q[V, W]*r[V, W]*
     (2*s[V, W]^2*Derivative[0, 1][a][V, W]*Derivative[0, 1][b][V, W] + 
      (a[V, W] - b[V, W])*s[V, W]*(2*Derivative[0, 1][a][V, W]*
         Derivative[0, 1][s][V, W] + Derivative[0, 1][b][V, W]*
         (2*Derivative[0, 1][p][V, W] + Derivative[1, 0][q][V, W])) + 
      (a[V, W] - b[V, W])*(r[V, W]*((Derivative[0, 1][a][V, W] - 
            2*Derivative[0, 1][b][V, W])*Derivative[0, 1][q][V, W] + 
          (-a[V, W] + b[V, W])*Derivative[0, 2][q][V, W]) - 
        (a[V, W] - b[V, W])*(Derivative[0, 1][q][V, W]*Derivative[0, 1][r][V, 
            W] - Derivative[0, 1][s][V, W]*(2*Derivative[0, 1][p][V, W] + 
            Derivative[1, 0][q][V, W])))) + (a[V, W] - b[V, W])*q[V, W]^3*
     Derivative[1, 0][b][V, W]*Derivative[1, 0][r][V, W] + 
    p[V, W]*q[V, W]*(r[V, W]*(-4*s[V, W]*Derivative[0, 1][a][V, W]*
         Derivative[0, 1][b][V, W] + 
        2*(-(a[V, W]*(Derivative[0, 1][b][V, W]*Derivative[0, 1][p][V, W] + 
             Derivative[0, 1][a][V, W]*Derivative[0, 1][s][V, W])) + 
          b[V, W]*(Derivative[0, 1][b][V, W]*Derivative[0, 1][p][V, W] + 
            Derivative[0, 1][a][V, W]*Derivative[0, 1][s][V, W]) + 
          q[V, W]*(Derivative[0, 1][b][V, W]*Derivative[1, 0][a][V, W] - 
            Derivative[0, 1][a][V, W]*Derivative[1, 0][b][V, W])) + 
        (-a[V, W] + b[V, W])*Derivative[0, 1][b][V, W]*Derivative[1, 0][q][V, 
          W]) + (-a[V, W] + b[V, W])*q[V, W]*Derivative[0, 1][b][V, W]*
       Derivative[1, 0][r][V, W]) + 
    q[V, W]^2*(2*r[V, W]*s[V, W]*(-(Derivative[0, 1][b][V, W]*
          Derivative[1, 0][a][V, W]) + Derivative[0, 1][a][V, W]*
         Derivative[1, 0][b][V, W]) + a[V, W]^2*Derivative[0, 1][s][V, W]*
       Derivative[1, 0][r][V, W] + b[V, W]^2*Derivative[0, 1][s][V, W]*
       Derivative[1, 0][r][V, W] - b[V, W]*(s[V, W]*Derivative[0, 1][b][V, W]*
         Derivative[1, 0][r][V, W] + r[V, W]*(Derivative[0, 1][a][V, W]*
           Derivative[0, 1][r][V, W] + Derivative[1, 0][b][V, W]*
           (2*(Derivative[0, 1][p][V, W] + Derivative[0, 1][s][V, W]) + 
            Derivative[1, 0][q][V, W]) - 2*Derivative[0, 1][b][V, W]*
           (Derivative[0, 1][r][V, W] + Derivative[1, 0][p][V, W] + 
            Derivative[1, 0][s][V, W]))) + 
      a[V, W]*((s[V, W]*Derivative[0, 1][b][V, W] - 
          2*b[V, W]*Derivative[0, 1][s][V, W])*Derivative[1, 0][r][V, W] + 
        r[V, W]*(Derivative[0, 1][a][V, W]*Derivative[0, 1][r][V, W] + 
          Derivative[1, 0][b][V, W]*(2*(Derivative[0, 1][p][V, W] + 
              Derivative[0, 1][s][V, W]) + Derivative[1, 0][q][V, W]) - 
          2*Derivative[0, 1][b][V, W]*(Derivative[0, 1][r][V, W] + 
            Derivative[1, 0][p][V, W] + Derivative[1, 0][s][V, W])))))/
   ((a[V, W] - b[V, W])^2*q[V, W]^2*r[V, W])}


==> anc/Integrability_conditions-2D_component_n.txt <==
{D[1,1](a)(u,v) = 
  (r(u,v)*(-(r(u,v)*D[2](a)(u,v)^2) + D[1](a)(u,v)*((-p(u,v) + s(u,v))*D[2](a)(u,v) + 2*(a(u,v)
  - b(u,v))*D[2](p)(u,v) + q(u,v)*(2*D[1](a)(u,v) + D[1](b)(u,v))) + (-a(u,v) + b(u,v))*D[2](a)(u,v)*D[1](p)(u,v))
  + (a(u,v) - b(u,v))*q(u,v)*D[1](a)(u,v)*D[1](r)(u,v))/((a(u,v) - b(u,v))*q(u,v)*r(u,v)), 
D[1,2](a)(u,v) = 
  (((a(u,v) - b(u,v))*r(u,v)*D[2](q)(u,v) + q(u,v)*(r(u,v)*(D[2](a)(u,v) + D[2](b)(u,v)) + (a(u,v)
  - b(u,v))*D[2](r)(u,v)))*D[1](a)(u,v))/((a(u,v) - b(u,v))*q(u,v)*r(u,v)), 
D[2,2](a)(u,v) = 
  ((a(u,v) - b(u,v))*r(u,v)*D[2](a)(u,v)*D[2](q)(u,v) + q(u,v)*(r(u,v)*D[2](a)(u,v)^2 + 
  ((-p(u,v) + s(u,v))*D[2](b)(u,v) + (a(u,v) - b(u,v))*D[2](s)(u,v))*D[1](a)(u,v))
  + q(u,v)^2*D[1](a)(u,v)*D[1](b)(u,v))/((a(u,v) - b(u,v))*q(u,v)*r(u,v)), 
D[1,1](b)(u,v) =
  (r(u,v)*(-(q(u,v)*D[1](b)(u,v)^2) - D[2](b)(u,v)*(r(u,v)*D[2](a)(u,v) + (p(u,v) - s(u,v))*D[1](a)(u,v) + 
  (-a(u,v) + b(u,v))*D[1](p)(u,v))) + (a(u,v) - b(u,v))*q(u,v)*D[1](b)(u,v)*D[1](r)(u,v))/((a(u,v) - b(u,v))*q(u,v)*r(u,v)), 
D[1,2](b)(u,v) =
  D[2](b)(u,v)*(-((D[1](a)(u,v) + D[1](b)(u,v))/(a(u,v) - b(u,v))) + D[1](q)(u,v)/q(u,v) + D[1](r)(u,v)/r(u,v)), 
D[2,2](b)(u,v) =
  ((a(u,v) - b(u,v))*r(u,v)*D[2](b)(u,v)*D[2](q)(u,v) + q(u,v)^2*D[1](b)(u,v)^2 + 
  q(u,v)*(-(r(u,v)*D[2](b)(u,v)*(D[2](a)(u,v) + 2*D[2](b)(u,v))) + ((-p(u,v) + s(u,v))*D[2](b)(u,v) + 
  (-a(u,v) + b(u,v))*D[2](s)(u,v))*D[1](b)(u,v) + 2*(a(u,v)
  - b(u,v))*D[2](b)(u,v)*D[1](s)(u,v)))/((a(u,v) - b(u,v))*q(u,v)*r(u,v)), 
D[1,1](p)(u,v) =
  (2*q(u,v)*r(u,v)*(r(u,v)*D[2](b)(u,v)*D[1](a)(u,v) - (r(u,v)*D[2](a)(u,v) + (p(u,v) - s(u,v))*D[1](a)(u,v))*
  D[1](b)(u,v)) + a(u,v)^2*D[1](p)(u,v)*(r(u,v)*D[2](p)(u,v) + q(u,v)*D[1](r)(u,v)) + b(u,v)^2*D[1](p)(u,v)*
  (r(u,v)*D[2](p)(u,v) + q(u,v)*D[1](r)(u,v)) + b(u,v)*r(u,v)*(s(u,v)*D[2](p)(u,v)*D[1](a)(u,v)
  - 2*q(u,v)*D[2](r)(u,v)*D[1](a)(u,v) - 2*s(u,v)*D[2](a)(u,v)*D[1](p)(u,v) - 2*q(u,v)*D[1](a)(u,v)*
  D[1](p)(u,v) - q(u,v)*D[1](b)(u,v)*D[1](p)(u,v) + p(u,v)*(-(D[2](p)(u,v)*D[1](a)(u,v)) + 
  2*D[2](a)(u,v)*D[1](p)(u,v)) + r(u,v)*(-2*D[2](q)(u,v)*D[1](a)(u,v) + D[2](a)(u,v)*(D[2](p)(u,v) + 
  2*D[1](q)(u,v))) + 2*q(u,v)*D[2](a)(u,v)*D[1](r)(u,v) - 2*q(u,v)*D[1](a)(u,v)*D[1](s)(u,v)) + 
  a(u,v)*(-(r(u,v)^2*(-2*D[2](q)(u,v)*D[1](a)(u,v) + D[2](a)(u,v)*(D[2](p)(u,v) + 2*D[1](q)(u,v)))) - 2*b(u,v)*q(u,v)*
  D[1](p)(u,v)*D[1](r)(u,v) + r(u,v)*(-2*b(u,v)*D[2](p)(u,v)*D[1](p)(u,v) + p(u,v)*(D[2](p)(u,v)*D[1](a)(u,v) - 
  2*D[2](a)(u,v)*D[1](p)(u,v)) + s(u,v)*(-(D[2](p)(u,v)*D[1](a)(u,v)) + 2*D[2](a)(u,v)*D[1](p)(u,v)) + 
  q(u,v)*(2*D[2](r)(u,v)*D[1](a)(u,v) + D[1](b)(u,v)*D[1](p)(u,v) - 2*D[2](a)(u,v)*D[1](r)(u,v) + 
  2*D[1](a)(u,v)*(D[1](p)(u,v) + D[1](s)(u,v))))))/((a(u,v) - b(u,v))^2*q(u,v)*r(u,v)), 
D[1,2](p)(u,v) =
  (q(u,v)*r(u,v)*(2*(-p(u,v) + s(u,v))*D[2](b)(u,v) + (a(u,v) - b(u,v))*(D[2](p)(u,v) + 2*D[2](s)(u,v)))*D[1](a)(u,v) + 
  (a(u,v) - b(u,v))*((a(u,v) - b(u,v))*r(u,v)*D[2](q)(u,v) + q(u,v)*(r(u,v)*D[2](b)(u,v) + (a(u,v)
  - b(u,v))*D[2](r)(u,v)))*D[1](p)(u,v))/((a(u,v) - b(u,v))^2*q(u,v)*r(u,v)), 
D[2,2](p)(u,v) =
  (r(u,v)*(-2*p(u,v)*q(u,v)*D[2](a)(u,v)*D[2](b)(u,v) + (a(u,v) - b(u,v))^2*D[2](p)(u,v)*D[2](q)(u,v) + 
  q(u,v)*D[2](a)(u,v)*(2*s(u,v)*D[2](b)(u,v) + (a(u,v) - b(u,v))*(D[2](p)(u,v) + 2*D[2](s)(u,v))) + 
  q(u,v)^2*(-2*D[2](b)(u,v)*D[1](a)(u,v) + 2*D[2](a)(u,v)*D[1](b)(u,v))) + (a(u,v) - b(u,v))*q(u,v)*((-p(u,v) +
  s(u,v))*D[2](b)(u,v) + (a(u,v) - b(u,v))*D[2](s)(u,v) + q(u,v)*D[1](b)(u,v))*D[1](p)(u,v))/((a(u,v) - b(u,v))^2*q(u,v)*r(u,v)), 
D[1,1](s)(u,v) = 
  (r(u,v)*(2*q(u,v)*(-(r(u,v)*D[2](b)(u,v)*D[1](a)(u,v)) + (r(u,v)*D[2](a)(u,v) + (p(u,v) - s(u,v))*D[1](a)(u,v))*
  D[1](b)(u,v)) + a(u,v)^2*D[2](s)(u,v)*D[1](p)(u,v) + b(u,v)^2*D[2](s)(u,v)*D[1](p)(u,v) + b(u,v)*(D[2](s)(u,v)*
  (r(u,v)*D[2](a)(u,v) + (p(u,v) - s(u,v))*D[1](a)(u,v)) + 2*q(u,v)*D[1](b)(u,v)*D[1](p)(u,v)) + 
  a(u,v)*(-(D[2](s)(u,v)*(r(u,v)*D[2](a)(u,v) + (p(u,v) - s(u,v))*D[1](a)(u,v))) - 
  2*(b(u,v)*D[2](s)(u,v) + q(u,v)*D[1](b)(u,v))*D[1](p)(u,v))) + (a(u,v) - b(u,v))*q(u,v)*(-(r(u,v)*D[1](b)(u,v))
  + (a(u,v) - b(u,v))*D[1](r)(u,v))*D[1](s)(u,v))/((a(u,v) - b(u,v))^2*q(u,v)*r(u,v)), 
D[1,2](s)(u,v) =
  (2*p(u,v)*q(u,v)*r(u,v)*D[2](b)(u,v)*D[1](a)(u,v) + (a(u,v) - b(u,v))^2*r(u,v)*D[2](s)(u,v)*D[1](q)(u,v) + 
  q(u,v)*((a(u,v) - b(u,v))^2*D[2](s)(u,v)*D[1](r)(u,v) + r(u,v)*(-2*s(u,v)*D[2](b)(u,v)*D[1](a)(u,v) - (a(u,v) -
  b(u,v))*(D[2](s)(u,v)*D[1](a)(u,v) + D[2](b)(u,v)*(2*D[1](p)(u,v) + D[1](s)(u,v))))))/((a(u,v) - b(u,v))^2*q(u,v)*r(u,v)), 
D[2,2](s)(u,v) =
  ((a(u,v) - b(u,v))^2*r(u,v)*D[2](q)(u,v)*D[2](s)(u,v) + p(u,v)*q(u,v)*(2*r(u,v)*D[2](a)(u,v)*D[2](b)(u,v) - 
  (a(u,v) - b(u,v))*(2*D[2](s)(u,v)*D[1](b)(u,v) - D[2](b)(u,v)*D[1](s)(u,v))) + q(u,v)*(r(u,v)*(-2*s(u,v)*D[2](a)(u,v)*
  D[2](b)(u,v) - (a(u,v) - b(u,v))*(D[2](a)(u,v)*D[2](s)(u,v) - 2*D[2](q)(u,v)*D[1](b)(u,v) + 2*D[2](b)(u,v)*(D[2](p)(u,v) + 
  D[2](s)(u,v) + D[1](q)(u,v)))) + (a(u,v) - b(u,v))*(2*s(u,v)*D[2](s)(u,v)*D[1](b)(u,v) - (s(u,v)*D[2](b)(u,v) + 
  (-a(u,v) + b(u,v))*D[2](s)(u,v))*D[1](s)(u,v))) + q(u,v)^2*(2*r(u,v)*(D[2](b)(u,v)*D[1](a)(u,v) - D[2](a)(u,v)*D[1](b)(u,v)) + 
  (a(u,v) - b(u,v))*(-2*D[2](b)(u,v)*D[1](r)(u,v) + D[1](b)(u,v)*(2*D[2](r)(u,v)
  + D[1](s)(u,v)))))/((a(u,v) - b(u,v))^2*q(u,v)*r(u,v)), 
D[1,2](q)(u,v) =
  (p(u,v)^2*q(u,v)*D[2](b)(u,v)*D[1](a)(u,v) + p(u,v)*q(u,v)*(-(r(u,v)*D[2](a)(u,v)*D[2](b)(u,v)) -
  D[1](a)(u,v)*(2*s(u,v)*D[2](b)(u,v) + (a(u,v) - b(u,v))*D[2](s)(u,v) + q(u,v)*D[1](b)(u,v)) + (-a(u,v) + b(u,v))*
  D[2](b)(u,v)*D[1](p)(u,v)) + q(u,v)*(r(u,v)*(s(u,v)*D[2](a)(u,v)*D[2](b)(u,v) + (a(u,v) - b(u,v))*(D[2](a)(u,v)*
  D[2](s)(u,v) + D[2](q)(u,v)*D[1](a)(u,v))) + D[1](a)(u,v)*((a(u,v) - b(u,v))*q(u,v)*D[2](r)(u,v) + 
  s(u,v)*(s(u,v)*D[2](b)(u,v) + (a(u,v) - b(u,v))*D[2](s)(u,v) + q(u,v)*D[1](b)(u,v))) + (a(u,v) - b(u,v))*(s(u,v)*D[2](b)(u,v) + 
  (a(u,v) - b(u,v))*D[2](s)(u,v) + q(u,v)*D[1](b)(u,v))*D[1](p)(u,v)) + (a(u,v) - b(u,v))^2*r(u,v)*D[2](q)(u,v)*
  D[1](q)(u,v))/((a(u,v) - b(u,v))^2*q(u,v)*r(u,v)), 
D[1,1](r)(u,v) =
  (2*q(u,v)*r(u,v)*(p(u,v) - s(u,v))*(-(r(u,v)*D[2](b)(u,v)*D[1](a)(u,v)) + (r(u,v)*D[2](a)(u,v) + (p(u,v) - s(u,v))*
  D[1](a)(u,v))*D[1](b)(u,v)) + b(u,v)*r(u,v)*(r(u,v)^2*D[2](a)(u,v)*D[2](q)(u,v) + 
  q(u,v)*(q(u,v)*(-2*D[1](a)(u,v) + D[1](b)(u,v))*D[1](r)(u,v) + p(u,v)*(2*D[1](b)(u,v)*D[1](p)(u,v) + 
  D[1](a)(u,v)*(D[2](r)(u,v) + 2*D[1](s)(u,v))) - s(u,v)*(2*D[1](b)(u,v)*D[1](p)(u,v) + D[1](a)(u,v)*(D[2](r)(u,v) + 
  2*D[1](s)(u,v)))) + r(u,v)*((p(u,v) - s(u,v))*D[2](q)(u,v)*D[1](a)(u,v) + q(u,v)*(-2*(D[2](p)(u,v) + D[2](s)(u,v))*
  D[1](a)(u,v) + (-2*D[1](a)(u,v) + D[1](b)(u,v))*D[1](q)(u,v) + D[2](a)(u,v)*(D[2](r)(u,v) + 2*(D[1](p)(u,v) + D[1](s)(u,v)))))) + 
  a(u,v)^2*(q(u,v)^2*D[1](r)(u,v)^2 + q(u,v)*r(u,v)*(-(D[1](q)(u,v)*D[1](r)(u,v)) + D[1](p)(u,v)*(D[2](r)(u,v) + 
  2*D[1](s)(u,v))) + r(u,v)^2*(D[2](q)(u,v)*D[1](p)(u,v) - q(u,v)*D[1,1](q)(u,v))) + b(u,v)^2*(q(u,v)^2*D[1](r)(u,v)^2 + 
  q(u,v)*r(u,v)*(-(D[1](q)(u,v)*D[1](r)(u,v)) + D[1](p)(u,v)*(D[2](r)(u,v) + 2*D[1](s)(u,v))) + 
  r(u,v)^2*(D[2](q)(u,v)*D[1](p)(u,v) - q(u,v)*D[1,1](q)(u,v))) - a(u,v)*(r(u,v)^3*D[2](a)(u,v)*D[2](q)(u,v) + 
  2*b(u,v)*q(u,v)^2*D[1](r)(u,v)^2 + q(u,v)*r(u,v)*(q(u,v)*(-2*D[1](a)(u,v) + D[1](b)(u,v))*D[1](r)(u,v) + 
  p(u,v)*(2*D[1](b)(u,v)*D[1](p)(u,v) + D[1](a)(u,v)*(D[2](r)(u,v) + 2*D[1](s)(u,v))) - s(u,v)*(2*D[1](b)(u,v)*D[1](p)(u,v) + 
  D[1](a)(u,v)*(D[2](r)(u,v) + 2*D[1](s)(u,v))) + 2*b(u,v)*(-(D[1](q)(u,v)*D[1](r)(u,v)) + D[1](p)(u,v)*(D[2](r)(u,v) + 
  2*D[1](s)(u,v)))) + r(u,v)^2*(D[2](q)(u,v)*((p(u,v) - s(u,v))*D[1](a)(u,v) + 2*b(u,v)*D[1](p)(u,v)) + 
  q(u,v)*(-2*(D[2](p)(u,v) + D[2](s)(u,v))*D[1](a)(u,v) + (-2*D[1](a)(u,v) + D[1](b)(u,v))*D[1](q)(u,v) + 
  D[2](a)(u,v)*(D[2](r)(u,v) + 2*(D[1](p)(u,v) + D[1](s)(u,v))) - 2*b(u,v)*D[1,1](q)(u,v)))))/((a(u,v) - b(u,v))^2*q(u,v)^2*r(u,v)), 
D[1,2](r)(u,v) =
  (p(u,v)^2*r(u,v)*D[2](b)(u,v)*D[1](a)(u,v) + p(u,v)*r(u,v)*(r(u,v)*D[2](a)(u,v)*D[2](b)(u,v) + 
  D[1](a)(u,v)*(-2*s(u,v)*D[2](b)(u,v) + (-a(u,v) + b(u,v))*D[2](s)(u,v) + q(u,v)*D[1](b)(u,v)) + (-a(u,v) + b(u,v))*
  D[2](b)(u,v)*D[1](p)(u,v)) + r(u,v)*((s(u,v)*D[2](b)(u,v) + (a(u,v) - b(u,v))*D[2](s)(u,v) - q(u,v)*D[1](b)(u,v))*
  (s(u,v)*D[1](a)(u,v) + (a(u,v) - b(u,v))*D[1](p)(u,v)) + r(u,v)*(-(s(u,v)*D[2](a)(u,v)*D[2](b)(u,v)) - (a(u,v)
  - b(u,v))*(D[2](a)(u,v)*D[2](s)(u,v) + D[2](b)(u,v)*D[1](q)(u,v)))) + (a(u,v) - b(u,v))*q(u,v)*(-(r(u,v)*D[2](b)(u,v))
  + (a(u,v) - b(u,v))*D[2](r)(u,v))*D[1](r)(u,v))/((a(u,v) - b(u,v))^2*q(u,v)*r(u,v)), 
D[2,2](r)(u,v) =
  (2*p(u,v)^2*q(u,v)*r(u,v)*D[2](a)(u,v)*D[2](b)(u,v) + (a(u,v) - b(u,v))^2*r(u,v)^2*D[2](q)(u,v)^2 + q(u,v)*r(u,v)*
  (2*s(u,v)^2*D[2](a)(u,v)*D[2](b)(u,v) + (a(u,v) - b(u,v))*s(u,v)*(2*D[2](a)(u,v)*D[2](s)(u,v) + D[2](b)(u,v)*
  (2*D[2](p)(u,v) + D[1](q)(u,v))) + (a(u,v) - b(u,v))*(r(u,v)*((D[2](a)(u,v) - 2*D[2](b)(u,v))*D[2](q)(u,v) + 
  (-a(u,v) + b(u,v))*D[2,2](q)(u,v)) - (a(u,v) - b(u,v))*(D[2](q)(u,v)*D[2](r)(u,v) - D[2](s)(u,v)*(2*D[2](p)(u,v) + 
  D[1](q)(u,v))))) + (a(u,v) - b(u,v))*q(u,v)^3*D[1](b)(u,v)*D[1](r)(u,v) + p(u,v)*q(u,v)*(r(u,v)*(-4*s(u,v)*D[2](a)(u,v)*
  D[2](b)(u,v) + 2*(-(a(u,v)*(D[2](b)(u,v)*D[2](p)(u,v) + D[2](a)(u,v)*D[2](s)(u,v))) + b(u,v)*(D[2](b)(u,v)*D[2](p)(u,v) + 
  D[2](a)(u,v)*D[2](s)(u,v)) + q(u,v)*(D[2](b)(u,v)*D[1](a)(u,v) - D[2](a)(u,v)*D[1](b)(u,v))) + 
  (-a(u,v) + b(u,v))*D[2](b)(u,v)*D[1](q)(u,v)) + (-a(u,v) + b(u,v))*q(u,v)*D[2](b)(u,v)*D[1](r)(u,v)) + 
  q(u,v)^2*(2*r(u,v)*s(u,v)*(-(D[2](b)(u,v)*D[1](a)(u,v)) + D[2](a)(u,v)*D[1](b)(u,v)) + a(u,v)^2*D[2](s)(u,v)*
  D[1](r)(u,v) + b(u,v)^2*D[2](s)(u,v)*D[1](r)(u,v) - b(u,v)*(s(u,v)*D[2](b)(u,v)*D[1](r)(u,v) + r(u,v)*(D[2](a)(u,v)*
  D[2](r)(u,v) + D[1](b)(u,v)*(2*(D[2](p)(u,v) + D[2](s)(u,v)) + D[1](q)(u,v)) - 2*D[2](b)(u,v)*(D[2](r)(u,v) + D[1](p)(u,v) + 
  D[1](s)(u,v)))) + a(u,v)*((s(u,v)*D[2](b)(u,v) - 2*b(u,v)*D[2](s)(u,v))*D[1](r)(u,v) + r(u,v)*(D[2](a)(u,v)*D[2](r)(u,v) + 
  D[1](b)(u,v)*(2*(D[2](p)(u,v) + D[2](s)(u,v)) + D[1](q)(u,v)) - 2*D[2](b)(u,v)*(D[2](r)(u,v) + 
  D[1](p)(u,v) + D[1](s)(u,v))))))/((a(u,v) - b(u,v))^2*q(u,v)^2*r(u,v))}

==> anc/Integrability_conditions-Hirota_form.txt <==
{Derivative[0, 0, 0, 0, 3][f][r, s, t, a, b] - 
  (-2*Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]^3*
     (Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]^2 - 
      Derivative[0, 0, 0, 0, 2][f][r, s, t, a, b]*
       Derivative[0, 0, 0, 2, 0][f][r, s, t, a, b]) - 
    Derivative[0, 0, 0, 0, 2][f][r, s, t, a, b]^2*
     Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*Derivative[0, 1, 0, 0, 0][f][
      r, s, t, a, b] + Derivative[0, 0, 0, 0, 2][f][r, s, t, a, b]*
     (Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]^2*
       Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b] - 
      2*Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]*
       Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b] - 
      2*Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*
       Derivative[0, 1, 0, 0, 1][f][r, s, t, a, b] + 
      4*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
       Derivative[0, 1, 0, 1, 0][f][r, s, t, a, b] + 
      2*Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*
       (Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]*
         Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b] - 
        Derivative[0, 1, 1, 0, 0][f][r, s, t, a, b]) + 
      4*Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b]*
       Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] + 
      4*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
       Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b]) + 
    Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]^2*
     (4*Derivative[0, 0, 0, 2, 0][f][r, s, t, a, b]*
       Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b] - 
      4*Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]*
       (Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b] + 
        Derivative[0, 1, 0, 0, 1][f][r, s, t, a, b]) + 
      Derivative[0, 0, 0, 0, 2][f][r, s, t, a, b]*
       (4*Derivative[0, 1, 0, 1, 0][f][r, s, t, a, b] + 
        Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b])) + 
    2*(2*Derivative[0, 0, 0, 2, 0][f][r, s, t, a, b]*
       Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
       Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b] - 
      2*Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*
       Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b]*
       Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b] + 
      Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*
       Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b]*
       Derivative[0, 1, 0, 0, 1][f][r, s, t, a, b] + 
      Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]*
       (2*Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*
         Derivative[0, 0, 2, 0, 0][f][r, s, t, a, b] + 
        Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b]*
         Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b] - 
        2*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
         (Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b] + 
          Derivative[0, 1, 0, 0, 1][f][r, s, t, a, b])) + 
      2*Derivative[0, 0, 2, 0, 0][f][r, s, t, a, b]*
       Derivative[0, 1, 0, 1, 0][f][r, s, t, a, b] - 
      2*Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]*
       Derivative[0, 1, 1, 0, 0][f][r, s, t, a, b] - 
      2*Derivative[0, 1, 0, 0, 1][f][r, s, t, a, b]*
       Derivative[0, 1, 1, 0, 0][f][r, s, t, a, b] + 
      2*Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b]*
       Derivative[0, 2, 0, 0, 0][f][r, s, t, a, b] + 
      2*Derivative[0, 0, 2, 0, 0][f][r, s, t, a, b]*
       Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b] - 
      2*Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b]*
       Derivative[1, 0, 1, 0, 0][f][r, s, t, a, b]) - 
    Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
     (4*Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]^2*
       Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b] + 
      Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]*
       (-4*Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*
         Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b] + 
        Derivative[0, 0, 0, 0, 2][f][r, s, t, a, b]*
         Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b] + 
        4*Derivative[0, 1, 1, 0, 0][f][r, s, t, a, b]) - 
      2*Derivative[0, 0, 0, 0, 2][f][r, s, t, a, b]^2*
       Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] + 
      2*(Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]^2 - 
        Derivative[0, 0, 0, 2, 0][f][r, s, t, a, b]*
         Derivative[0, 0, 2, 0, 0][f][r, s, t, a, b] + 
        2*Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]*
         Derivative[0, 1, 0, 0, 1][f][r, s, t, a, b] + 
        Derivative[0, 1, 0, 0, 1][f][r, s, t, a, b]^2 - 
        4*Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b]*
         Derivative[0, 1, 0, 1, 0][f][r, s, t, a, b] - 
        Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b]*
         Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b]) + 
      Derivative[0, 0, 0, 0, 2][f][r, s, t, a, b]*
       (-4*Derivative[0, 0, 0, 2, 0][f][r, s, t, a, b]*
         Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b] + 
        Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*
         (4*Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b] + 
          Derivative[0, 1, 0, 0, 1][f][r, s, t, a, b]) - 
        2*Derivative[0, 2, 0, 0, 0][f][r, s, t, a, b] + 
        2*Derivative[1, 0, 1, 0, 0][f][r, s, t, a, b])))/
   (Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]^2*
     Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b] - 
    Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*Derivative[0, 0, 0, 1, 0][f][
      r, s, t, a, b]*Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b] - 
    Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]^2 + 
    (Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]^2 + 
      4*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b])*
     Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]), 
 Derivative[0, 0, 1, 0, 2][f][r, s, t, a, b] - 
  (-2*Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]^2*
     Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]^2 + 
    2*Derivative[0, 0, 0, 0, 2][f][r, s, t, a, b]*
     Derivative[0, 0, 0, 2, 0][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]^2 - 
    2*Derivative[0, 0, 0, 0, 2][f][r, s, t, a, b]*
     Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*Derivative[0, 0, 1, 0, 0][f][
      r, s, t, a, b]*Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b] - 
    2*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]^2 + 
    Derivative[0, 0, 0, 0, 2][f][r, s, t, a, b]*
     Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]^2*
     Derivative[0, 0, 2, 0, 0][f][r, s, t, a, b] + 
    2*Derivative[0, 0, 0, 2, 0][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*Derivative[0, 0, 2, 0, 0][f][
      r, s, t, a, b] - Derivative[0, 0, 0, 0, 2][f][r, s, t, a, b]*
     Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*Derivative[0, 0, 1, 0, 1][f][
      r, s, t, a, b]*Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b] - 
    2*Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]*Derivative[0, 1, 0, 0, 0][f][
      r, s, t, a, b] - 4*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]*Derivative[0, 1, 0, 0, 1][f][
      r, s, t, a, b] + 2*Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*
     Derivative[0, 0, 2, 0, 0][f][r, s, t, a, b]*Derivative[0, 1, 0, 0, 1][f][
      r, s, t, a, b] - 2*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 0, 1][f][r, s, t, a, b]^2 + 
    8*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b]*Derivative[0, 1, 0, 1, 0][f][
      r, s, t, a, b] - 2*Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b]*Derivative[0, 1, 1, 0, 0][f][
      r, s, t, a, b] - 2*Derivative[0, 0, 0, 0, 2][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*Derivative[0, 1, 1, 0, 0][f][
      r, s, t, a, b] - 2*Derivative[0, 1, 1, 0, 0][f][r, s, t, a, b]^2 + 
    2*Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]*
     (2*Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*
       Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
       Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b] + 
      Derivative[0, 0, 2, 0, 0][f][r, s, t, a, b]*
       Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b] - 
      2*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
       Derivative[0, 1, 1, 0, 0][f][r, s, t, a, b]) + 
    2*Derivative[0, 0, 0, 0, 2][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*Derivative[0, 2, 0, 0, 0][f][
      r, s, t, a, b] + 2*Derivative[0, 0, 2, 0, 0][f][r, s, t, a, b]*
     Derivative[0, 2, 0, 0, 0][f][r, s, t, a, b] + 
    2*Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b]^2*
     Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] + 
    2*Derivative[0, 0, 0, 0, 2][f][r, s, t, a, b]*
     Derivative[0, 0, 2, 0, 0][f][r, s, t, a, b]*Derivative[1, 0, 0, 0, 0][f][
      r, s, t, a, b] + 4*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b]*Derivative[1, 0, 0, 0, 1][f][
      r, s, t, a, b] + Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
     (4*Derivative[0, 0, 0, 2, 0][f][r, s, t, a, b]*
       Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
       Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b] - 
      Derivative[0, 0, 0, 0, 2][f][r, s, t, a, b]*
       Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]*
       Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b] - 
      4*Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]*
       Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
       (Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b] + 
        Derivative[0, 1, 0, 0, 1][f][r, s, t, a, b]) + 
      4*Derivative[0, 0, 0, 0, 2][f][r, s, t, a, b]*
       Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
       Derivative[0, 1, 0, 1, 0][f][r, s, t, a, b] - 
      Derivative[0, 0, 0, 0, 2][f][r, s, t, a, b]*
       Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*
       Derivative[0, 1, 1, 0, 0][f][r, s, t, a, b] + 
      2*Derivative[0, 0, 0, 0, 2][f][r, s, t, a, b]*
       Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b]*
       Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] - 
      2*Derivative[0, 0, 2, 0, 0][f][r, s, t, a, b]*
       Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b] + 
      2*Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b]*
       Derivative[1, 0, 1, 0, 0][f][r, s, t, a, b]) + 
    Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]^2*
     (-2*Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]^2*
       Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b] + 
      Derivative[0, 0, 0, 0, 2][f][r, s, t, a, b]*
       (2*Derivative[0, 0, 0, 2, 0][f][r, s, t, a, b]*
         Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b] + 
        Derivative[1, 0, 1, 0, 0][f][r, s, t, a, b])))/
   (Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]^2*
     Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b] - 
    Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*Derivative[0, 0, 0, 1, 0][f][
      r, s, t, a, b]*Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b] - 
    Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]^2 + 
    (Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]^2 + 
      4*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b])*
     Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]), 
 Derivative[0, 0, 2, 0, 1][f][r, s, t, a, b] - 
  (4*Derivative[0, 0, 0, 2, 0][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]^2*
     Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b] - 
    4*Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]^2*
     Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b] + 
    2*Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*
     Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]*Derivative[0, 0, 1, 0, 0][f][
      r, s, t, a, b]*Derivative[0, 0, 2, 0, 0][f][r, s, t, a, b] + 
    Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]^2*
     Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b]*Derivative[0, 0, 2, 0, 0][f][
      r, s, t, a, b] + 2*Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*Derivative[0, 0, 1, 0, 1][f][
      r, s, t, a, b]*Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b] - 
    2*Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b]^2*
     Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b] - 
    2*Derivative[0, 0, 0, 0, 2][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*Derivative[0, 0, 1, 1, 0][f][
      r, s, t, a, b]*Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b] + 
    Derivative[0, 0, 0, 0, 2][f][r, s, t, a, b]*Derivative[0, 0, 0, 1, 0][f][
      r, s, t, a, b]*Derivative[0, 0, 2, 0, 0][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b] - 
    4*Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]^2*
     Derivative[0, 1, 0, 0, 1][f][r, s, t, a, b] + 
    2*Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*Derivative[0, 0, 1, 0, 1][f][
      r, s, t, a, b]*Derivative[0, 1, 0, 0, 1][f][r, s, t, a, b] + 
    2*Derivative[0, 0, 2, 0, 0][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*Derivative[0, 1, 0, 0, 1][f][
      r, s, t, a, b] + 4*Derivative[0, 0, 0, 0, 2][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]^2*
     Derivative[0, 1, 0, 1, 0][f][r, s, t, a, b] + 
    4*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
     Derivative[0, 0, 2, 0, 0][f][r, s, t, a, b]*Derivative[0, 1, 0, 1, 0][f][
      r, s, t, a, b] - 2*Derivative[0, 0, 0, 0, 2][f][r, s, t, a, b]*
     Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*Derivative[0, 0, 1, 0, 0][f][
      r, s, t, a, b]*Derivative[0, 1, 1, 0, 0][f][r, s, t, a, b] - 
    4*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]*Derivative[0, 1, 1, 0, 0][f][
      r, s, t, a, b] - 4*Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*Derivative[0, 1, 1, 0, 0][f][
      r, s, t, a, b] - 4*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 0, 1][f][r, s, t, a, b]*Derivative[0, 1, 1, 0, 0][f][
      r, s, t, a, b] + 4*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b]*Derivative[0, 2, 0, 0, 0][f][
      r, s, t, a, b] + 4*Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b]*
     Derivative[0, 0, 2, 0, 0][f][r, s, t, a, b]*Derivative[1, 0, 0, 0, 0][f][
      r, s, t, a, b] + Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]^2*
     Derivative[0, 0, 2, 0, 0][f][r, s, t, a, b]*Derivative[1, 0, 0, 0, 1][f][
      r, s, t, a, b] + 4*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b]*Derivative[1, 0, 1, 0, 0][f][
      r, s, t, a, b] - Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
     (2*Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]^2*
       Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]^2 + 
      Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]*
       Derivative[0, 0, 2, 0, 0][f][r, s, t, a, b]*
       Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b] + 
      Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*
       Derivative[0, 0, 2, 0, 0][f][r, s, t, a, b]*
       Derivative[0, 1, 0, 0, 1][f][r, s, t, a, b] - 
      2*Derivative[0, 1, 1, 0, 0][f][r, s, t, a, b]^2 + 
      2*Derivative[0, 0, 2, 0, 0][f][r, s, t, a, b]*
       Derivative[0, 2, 0, 0, 0][f][r, s, t, a, b] - 
      2*Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b]^2*
       Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] + 
      2*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
       Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b]*
       Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b] - 
      2*Derivative[0, 0, 0, 0, 2][f][r, s, t, a, b]*
       Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
       (Derivative[0, 0, 0, 2, 0][f][r, s, t, a, b]*
         Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b] + 
        Derivative[1, 0, 1, 0, 0][f][r, s, t, a, b])))/
   (Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]^2*
     Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b] - 
    Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*Derivative[0, 0, 0, 1, 0][f][
      r, s, t, a, b]*Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b] - 
    Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]^2 + 
    (Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]^2 + 
      4*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b])*
     Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]), 
 Derivative[0, 0, 3, 0, 0][f][r, s, t, a, b] - 
  (-2*Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]^2*
     Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]^3 - 
    2*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]^2*
     Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]^2 + 
    2*Derivative[0, 0, 0, 2, 0][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]^2*
     Derivative[0, 0, 2, 0, 0][f][r, s, t, a, b] + 
    2*Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*Derivative[0, 0, 1, 1, 0][f][
      r, s, t, a, b]*Derivative[0, 0, 2, 0, 0][f][r, s, t, a, b] + 
    Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]^2*
     Derivative[0, 0, 2, 0, 0][f][r, s, t, a, b]^2 - 
    2*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b]*Derivative[0, 0, 1, 1, 0][f][
      r, s, t, a, b]*Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b] - 
    Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*Derivative[0, 0, 1, 0, 1][f][
      r, s, t, a, b]*Derivative[0, 0, 2, 0, 0][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b] - 
    Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*Derivative[0, 0, 1, 1, 0][f][
      r, s, t, a, b]*Derivative[0, 0, 2, 0, 0][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b] - 
    2*Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b]^2*
     Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]^2 - 
    4*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]^2*
     Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]*Derivative[0, 1, 0, 0, 1][f][
      r, s, t, a, b] + 2*Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*Derivative[0, 0, 2, 0, 0][f][
      r, s, t, a, b]*Derivative[0, 1, 0, 0, 1][f][r, s, t, a, b] + 
    4*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b]*Derivative[0, 1, 0, 0, 0][f][
      r, s, t, a, b]*Derivative[0, 1, 0, 0, 1][f][r, s, t, a, b] - 
    4*Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
     Derivative[0, 0, 2, 0, 0][f][r, s, t, a, b]*Derivative[0, 1, 0, 0, 0][f][
      r, s, t, a, b]*Derivative[0, 1, 0, 0, 1][f][r, s, t, a, b] - 
    2*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]^2*
     Derivative[0, 1, 0, 0, 1][f][r, s, t, a, b]^2 + 
    8*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]^2*
     Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b]*Derivative[0, 1, 0, 1, 0][f][
      r, s, t, a, b] - 4*Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*Derivative[0, 0, 2, 0, 0][f][
      r, s, t, a, b]*Derivative[0, 1, 0, 1, 0][f][r, s, t, a, b] - 
    2*Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*Derivative[0, 0, 1, 0, 1][f][
      r, s, t, a, b]*Derivative[0, 1, 1, 0, 0][f][r, s, t, a, b] + 
    4*Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*Derivative[0, 0, 1, 1, 0][f][
      r, s, t, a, b]*Derivative[0, 1, 1, 0, 0][f][r, s, t, a, b] - 
    Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*Derivative[0, 0, 0, 1, 0][f][
      r, s, t, a, b]*Derivative[0, 0, 2, 0, 0][f][r, s, t, a, b]*
     Derivative[0, 1, 1, 0, 0][f][r, s, t, a, b] + 
    4*Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b]*Derivative[0, 1, 0, 0, 0][f][
      r, s, t, a, b]*Derivative[0, 1, 1, 0, 0][f][r, s, t, a, b] - 
    2*Derivative[0, 0, 2, 0, 0][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*Derivative[0, 1, 1, 0, 0][f][
      r, s, t, a, b] + 4*Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*Derivative[0, 1, 0, 0, 1][f][
      r, s, t, a, b]*Derivative[0, 1, 1, 0, 0][f][r, s, t, a, b] - 
    2*Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]^2*
     Derivative[0, 1, 1, 0, 0][f][r, s, t, a, b]^2 - 
    2*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
     Derivative[0, 1, 1, 0, 0][f][r, s, t, a, b]^2 + 
    2*Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
     (Derivative[0, 0, 2, 0, 0][f][r, s, t, a, b]*
       Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b] - 
      2*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
       Derivative[0, 1, 1, 0, 0][f][r, s, t, a, b]) - 
    4*Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*Derivative[0, 0, 1, 0, 1][f][
      r, s, t, a, b]*Derivative[0, 2, 0, 0, 0][f][r, s, t, a, b] + 
    2*Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]^2*
     Derivative[0, 0, 2, 0, 0][f][r, s, t, a, b]*Derivative[0, 2, 0, 0, 0][f][
      r, s, t, a, b] + 2*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
     Derivative[0, 0, 2, 0, 0][f][r, s, t, a, b]*Derivative[0, 2, 0, 0, 0][f][
      r, s, t, a, b] + 2*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b]^2*
     Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] + 
    2*Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b]*Derivative[0, 0, 2, 0, 0][f][
      r, s, t, a, b]*Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] + 
    4*Derivative[0, 0, 2, 0, 0][f][r, s, t, a, b]^2*
     Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] - 
    4*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]^2*
     Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b]*Derivative[1, 0, 0, 0, 1][f][
      r, s, t, a, b] + 2*Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*Derivative[0, 0, 2, 0, 0][f][
      r, s, t, a, b]*Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b] - 
    2*Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*Derivative[0, 0, 1, 0, 1][f][
      r, s, t, a, b]*Derivative[1, 0, 1, 0, 0][f][r, s, t, a, b] + 
    Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]^2*
     Derivative[0, 0, 2, 0, 0][f][r, s, t, a, b]*Derivative[1, 0, 1, 0, 0][f][
      r, s, t, a, b] + 4*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
     Derivative[0, 0, 2, 0, 0][f][r, s, t, a, b]*Derivative[1, 0, 1, 0, 0][f][
      r, s, t, a, b] + 2*Derivative[0, 0, 0, 0, 2][f][r, s, t, a, b]*
     (Derivative[0, 0, 0, 2, 0][f][r, s, t, a, b]*
       Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]^3 + 
      Derivative[0, 0, 2, 0, 0][f][r, s, t, a, b]*
       (Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]^2 - 
        Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
         Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]) + 
      Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
       (-2*Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*
         Derivative[0, 1, 1, 0, 0][f][r, s, t, a, b] + 
        Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
         (Derivative[0, 2, 0, 0, 0][f][r, s, t, a, b] + 
          2*Derivative[1, 0, 1, 0, 0][f][r, s, t, a, b]))))/
   (Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]^2*
     Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b] - 
    Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*Derivative[0, 0, 0, 1, 0][f][
      r, s, t, a, b]*Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b] - 
    Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]^2 + 
    (Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]^2 + 
      4*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b])*
     Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]), 
 Derivative[0, 0, 0, 1, 2][f][r, s, t, a, b] - 
  (Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]^2*
     (-2*Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*
       (Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]^2 - 
        Derivative[0, 0, 0, 0, 2][f][r, s, t, a, b]*
         Derivative[0, 0, 0, 2, 0][f][r, s, t, a, b]) - 
      2*Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]*
       Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b] + 
      3*Derivative[0, 0, 0, 0, 2][f][r, s, t, a, b]*
       Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b]) - 
    Derivative[0, 0, 0, 0, 2][f][r, s, t, a, b]*
     (Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]^2*
       Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b] - 
      4*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
       Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b] + 
      Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*
       (-2*Derivative[0, 0, 0, 2, 0][f][r, s, t, a, b]*
         Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b] + 
        Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]*
         Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b] + 
        2*Derivative[1, 0, 1, 0, 0][f][r, s, t, a, b])) + 
    Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
     (-2*Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]^2*
       Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b] + 
      Derivative[0, 0, 0, 0, 2][f][r, s, t, a, b]*
       Derivative[0, 0, 0, 2, 0][f][r, s, t, a, b]*
       Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b] + 
      Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*
       (4*Derivative[0, 0, 0, 2, 0][f][r, s, t, a, b]*
         Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b] - 
        2*Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]*
         (2*Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b] + 
          Derivative[0, 1, 0, 0, 1][f][r, s, t, a, b]) + 
        Derivative[0, 0, 0, 0, 2][f][r, s, t, a, b]*
         Derivative[0, 1, 0, 1, 0][f][r, s, t, a, b]) + 
      2*Derivative[0, 0, 0, 0, 2][f][r, s, t, a, b]*
       Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]*
       Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] - 
      2*Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]*
       Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b] - 
      2*Derivative[0, 1, 0, 0, 1][f][r, s, t, a, b]*
       Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b] + 
      6*Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b]*
       Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b] - 
      4*Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]*
       Derivative[1, 0, 1, 0, 0][f][r, s, t, a, b] + 
      2*Derivative[0, 0, 0, 0, 2][f][r, s, t, a, b]*
       Derivative[1, 1, 0, 0, 0][f][r, s, t, a, b]) + 
    2*(Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]^2*
       Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]*
       Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b] + 
      Derivative[0, 0, 0, 2, 0][f][r, s, t, a, b]*
       Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b]*
       Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b] - 
      Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]*
       Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]*
       Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b] - 
      Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]*
       Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*
       Derivative[0, 1, 0, 0, 1][f][r, s, t, a, b] + 
      2*Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]*
       Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b]*
       Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] + 
      Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*
       (-Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]^2 + 
        Derivative[0, 0, 0, 2, 0][f][r, s, t, a, b]*
         Derivative[0, 0, 2, 0, 0][f][r, s, t, a, b] - 
        Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]*
         Derivative[0, 1, 0, 0, 1][f][r, s, t, a, b] + 
        Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b]*
         (Derivative[0, 1, 0, 1, 0][f][r, s, t, a, b] + 
          Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b])) + 
      2*Derivative[0, 0, 2, 0, 0][f][r, s, t, a, b]*
       Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b] - 
      2*Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]*
       Derivative[1, 0, 1, 0, 0][f][r, s, t, a, b] - 
      2*Derivative[0, 1, 0, 0, 1][f][r, s, t, a, b]*
       Derivative[1, 0, 1, 0, 0][f][r, s, t, a, b] + 
      2*Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b]*
       Derivative[1, 1, 0, 0, 0][f][r, s, t, a, b]))/
   (Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]^2*
     Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b] - 
    Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*Derivative[0, 0, 0, 1, 0][f][
      r, s, t, a, b]*Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b] - 
    Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]^2 + 
    (Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]^2 + 
      4*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b])*
     Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]), 
 Derivative[0, 0, 1, 1, 1][f][r, s, t, a, b] - 
  (Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]^2*Derivative[0, 0, 0, 1, 1][f][
      r, s, t, a, b]*Derivative[0, 0, 2, 0, 0][f][r, s, t, a, b] - 
    Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]^2*
     Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*Derivative[0, 1, 0, 0, 0][f][
      r, s, t, a, b] + Derivative[0, 0, 0, 0, 2][f][r, s, t, a, b]*
     Derivative[0, 0, 0, 2, 0][f][r, s, t, a, b]*Derivative[0, 0, 1, 0, 0][f][
      r, s, t, a, b]*Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b] - 
    Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]^2*
     Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b] + 
    Derivative[0, 0, 0, 2, 0][f][r, s, t, a, b]*Derivative[0, 0, 2, 0, 0][f][
      r, s, t, a, b]*Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b] - 
    Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]*Derivative[0, 1, 0, 0, 0][f][
      r, s, t, a, b]*Derivative[0, 1, 0, 0, 1][f][r, s, t, a, b] - 
    Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]*Derivative[0, 1, 0, 0, 0][f][
      r, s, t, a, b]*Derivative[0, 1, 1, 0, 0][f][r, s, t, a, b] + 
    2*Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]*Derivative[1, 0, 0, 0, 0][f][
      r, s, t, a, b] + 2*Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]*
     Derivative[0, 0, 2, 0, 0][f][r, s, t, a, b]*Derivative[1, 0, 0, 0, 0][f][
      r, s, t, a, b] - 2*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]*Derivative[1, 0, 0, 0, 1][f][
      r, s, t, a, b] + Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*Derivative[1, 0, 0, 0, 1][f][
      r, s, t, a, b] - 2*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 0, 1][f][r, s, t, a, b]*Derivative[1, 0, 0, 0, 1][f][
      r, s, t, a, b] + 8*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b]*Derivative[1, 0, 0, 1, 0][f][
      r, s, t, a, b] + Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]^2*
     Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]*Derivative[1, 0, 1, 0, 0][f][
      r, s, t, a, b] - 2*Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*Derivative[1, 0, 1, 0, 0][f][
      r, s, t, a, b] - Derivative[0, 0, 0, 0, 2][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*Derivative[1, 0, 1, 0, 0][f][
      r, s, t, a, b] - 2*Derivative[0, 1, 1, 0, 0][f][r, s, t, a, b]*
     Derivative[1, 0, 1, 0, 0][f][r, s, t, a, b] + 
    Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*
     (4*Derivative[0, 0, 0, 2, 0][f][r, s, t, a, b]*
       Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
       Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b] - 
      Derivative[0, 0, 0, 0, 2][f][r, s, t, a, b]*
       Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]*
       Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b] - 
      Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]*
       Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
       (2*Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b] + 
        Derivative[0, 1, 0, 0, 1][f][r, s, t, a, b]) + 
      Derivative[0, 0, 0, 0, 2][f][r, s, t, a, b]*
       Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
       Derivative[0, 1, 0, 1, 0][f][r, s, t, a, b] + 
      Derivative[0, 0, 2, 0, 0][f][r, s, t, a, b]*
       Derivative[0, 1, 0, 1, 0][f][r, s, t, a, b] - 
      Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]*
       Derivative[0, 1, 1, 0, 0][f][r, s, t, a, b] + 
      Derivative[0, 0, 2, 0, 0][f][r, s, t, a, b]*
       Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b] - 
      Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b]*
       Derivative[1, 0, 1, 0, 0][f][r, s, t, a, b]) + 
    Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
     (-(Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*
        (2*Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]^2*
          Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b] - 
         2*Derivative[0, 0, 0, 0, 2][f][r, s, t, a, b]*
          Derivative[0, 0, 0, 2, 0][f][r, s, t, a, b]*
          Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b] + 
         Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]*
          Derivative[0, 1, 1, 0, 0][f][r, s, t, a, b])) + 
      Derivative[0, 0, 0, 0, 2][f][r, s, t, a, b]*
       Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]*
       Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] - 
      Derivative[0, 1, 1, 0, 0][f][r, s, t, a, b]*
       Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b] + 
      Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]*
       (-(Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]*
          Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]) + 
        Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b]*
         Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] - 
        3*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
         Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b]) + 
      3*Derivative[0, 0, 0, 0, 2][f][r, s, t, a, b]*
       Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
       Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b] - 
      Derivative[0, 0, 2, 0, 0][f][r, s, t, a, b]*
       Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b] + 
      Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]*
       Derivative[1, 0, 1, 0, 0][f][r, s, t, a, b] + 
      Derivative[0, 1, 0, 0, 1][f][r, s, t, a, b]*
       Derivative[1, 0, 1, 0, 0][f][r, s, t, a, b]) + 
    2*Derivative[0, 0, 0, 0, 2][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*Derivative[1, 1, 0, 0, 0][f][
      r, s, t, a, b] + 2*Derivative[0, 0, 2, 0, 0][f][r, s, t, a, b]*
     Derivative[1, 1, 0, 0, 0][f][r, s, t, a, b])/
   (Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]^2*
     Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b] - 
    Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*Derivative[0, 0, 0, 1, 0][f][
      r, s, t, a, b]*Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b] - 
    Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]^2 + 
    (Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]^2 + 
      4*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b])*
     Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]), 
 Derivative[0, 1, 0, 0, 2][f][r, s, t, a, b] - 
  (-2*Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]^2*
     Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*Derivative[0, 1, 0, 0, 0][f][
      r, s, t, a, b] + 2*Derivative[0, 0, 0, 0, 2][f][r, s, t, a, b]*
     Derivative[0, 0, 0, 2, 0][f][r, s, t, a, b]*Derivative[0, 0, 1, 0, 0][f][
      r, s, t, a, b]*Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b] - 
    2*Derivative[0, 0, 0, 0, 2][f][r, s, t, a, b]*
     Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*Derivative[0, 0, 1, 1, 0][f][
      r, s, t, a, b]*Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b] - 
    2*Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]^2*
     Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b] + 
    2*Derivative[0, 0, 0, 2, 0][f][r, s, t, a, b]*
     Derivative[0, 0, 2, 0, 0][f][r, s, t, a, b]*Derivative[0, 1, 0, 0, 0][f][
      r, s, t, a, b] - Derivative[0, 0, 0, 0, 2][f][r, s, t, a, b]*
     Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*Derivative[0, 1, 0, 0, 0][f][
      r, s, t, a, b]*Derivative[0, 1, 0, 0, 1][f][r, s, t, a, b] - 
    4*Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*Derivative[0, 1, 0, 0, 1][f][
      r, s, t, a, b] - 2*Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 0, 1][f][r, s, t, a, b]^2 + 
    6*Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*Derivative[0, 1, 0, 1, 0][f][
      r, s, t, a, b] + Derivative[0, 0, 0, 0, 2][f][r, s, t, a, b]*
     Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]^2*
     Derivative[0, 1, 1, 0, 0][f][r, s, t, a, b] + 
    2*Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 0, 1][f][r, s, t, a, b]*Derivative[0, 1, 1, 0, 0][f][
      r, s, t, a, b] - 2*Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b]*Derivative[0, 2, 0, 0, 0][f][
      r, s, t, a, b] - 4*Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]*Derivative[1, 0, 0, 0, 0][f][
      r, s, t, a, b] + 4*Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 0, 1][f][r, s, t, a, b]*Derivative[1, 0, 0, 0, 0][f][
      r, s, t, a, b] + 2*Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*Derivative[1, 0, 0, 0, 1][f][
      r, s, t, a, b] + 4*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b]*Derivative[1, 0, 0, 1, 0][f][
      r, s, t, a, b] - 2*Derivative[0, 0, 0, 0, 2][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*Derivative[1, 0, 1, 0, 0][f][
      r, s, t, a, b] - 4*Derivative[0, 1, 1, 0, 0][f][r, s, t, a, b]*
     Derivative[1, 0, 1, 0, 0][f][r, s, t, a, b] + 
    2*Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]*
     (Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*
       (Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b]*
         Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b] + 
        Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
         Derivative[0, 1, 0, 0, 1][f][r, s, t, a, b]) - 
      Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*
       Derivative[0, 1, 1, 0, 0][f][r, s, t, a, b] + 
      2*Derivative[0, 0, 2, 0, 0][f][r, s, t, a, b]*
       Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] - 
      2*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
       Derivative[1, 0, 1, 0, 0][f][r, s, t, a, b]) + 
    4*Derivative[0, 0, 0, 0, 2][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*Derivative[1, 1, 0, 0, 0][f][
      r, s, t, a, b] + 4*Derivative[0, 0, 2, 0, 0][f][r, s, t, a, b]*
     Derivative[1, 1, 0, 0, 0][f][r, s, t, a, b] + 
    Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
     (4*Derivative[0, 0, 0, 2, 0][f][r, s, t, a, b]*
       Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b]*
       Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b] + 
      3*Derivative[0, 0, 0, 0, 2][f][r, s, t, a, b]*
       Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*
       Derivative[0, 1, 0, 1, 0][f][r, s, t, a, b] - 
      Derivative[0, 0, 0, 0, 2][f][r, s, t, a, b]*
       Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*
       Derivative[0, 2, 0, 0, 0][f][r, s, t, a, b] - 
      2*Derivative[0, 0, 0, 0, 2][f][r, s, t, a, b]*
       Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]*
       Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] + 
      2*Derivative[0, 0, 0, 0, 2][f][r, s, t, a, b]*
       Derivative[0, 1, 0, 0, 1][f][r, s, t, a, b]*
       Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] - 
      2*Derivative[0, 1, 1, 0, 0][f][r, s, t, a, b]*
       Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b] - 
      2*Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]*
       (2*Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]*
         Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b] + 
        2*Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*
         Derivative[0, 1, 0, 0, 1][f][r, s, t, a, b] - 
        Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b]*
         Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] + 
        Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
         Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b]) + 
      2*Derivative[0, 0, 0, 0, 2][f][r, s, t, a, b]*
       Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
       Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b] + 
      2*Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b]*
       Derivative[1, 1, 0, 0, 0][f][r, s, t, a, b]) + 
    Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]^2*
     (-2*Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]^2*
       Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b] + 
      Derivative[0, 0, 0, 0, 2][f][r, s, t, a, b]*
       (2*Derivative[0, 0, 0, 2, 0][f][r, s, t, a, b]*
         Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b] + 
        Derivative[1, 1, 0, 0, 0][f][r, s, t, a, b])))/
   (Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]^2*
     Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b] - 
    Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*Derivative[0, 0, 0, 1, 0][f][
      r, s, t, a, b]*Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b] - 
    Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]^2 + 
    (Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]^2 + 
      4*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b])*
     Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]), 
 Derivative[0, 1, 1, 0, 1][f][r, s, t, a, b] - 
  (4*Derivative[0, 0, 0, 2, 0][f][r, s, t, a, b]*Derivative[0, 0, 1, 0, 0][f][
      r, s, t, a, b]*Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b] - 
    4*Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*Derivative[0, 0, 1, 1, 0][f][
      r, s, t, a, b]*Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b] - 
    Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*Derivative[0, 0, 1, 0, 1][f][
      r, s, t, a, b]*Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b] + 
    Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*Derivative[0, 0, 0, 1, 1][f][
      r, s, t, a, b]*Derivative[0, 0, 2, 0, 0][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b] + 
    Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]*Derivative[0, 0, 1, 0, 1][f][
      r, s, t, a, b]*Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]^2 - 
    Derivative[0, 0, 0, 0, 2][f][r, s, t, a, b]*Derivative[0, 0, 1, 1, 0][f][
      r, s, t, a, b]*Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]^2 + 
    Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*Derivative[0, 0, 1, 0, 0][f][
      r, s, t, a, b]*Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 0, 1][f][r, s, t, a, b] - 
    3*Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*Derivative[0, 1, 0, 0, 0][f][
      r, s, t, a, b]*Derivative[0, 1, 0, 0, 1][f][r, s, t, a, b] - 
    Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*Derivative[0, 0, 1, 0, 1][f][
      r, s, t, a, b]*Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 0, 1][f][r, s, t, a, b] + 
    Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*Derivative[0, 0, 1, 0, 0][f][
      r, s, t, a, b]*Derivative[0, 1, 0, 0, 1][f][r, s, t, a, b]^2 + 
    3*Derivative[0, 0, 0, 0, 2][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*Derivative[0, 1, 0, 0, 0][f][
      r, s, t, a, b]*Derivative[0, 1, 0, 1, 0][f][r, s, t, a, b] + 
    3*Derivative[0, 0, 2, 0, 0][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*Derivative[0, 1, 0, 1, 0][f][
      r, s, t, a, b] + Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*
     Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]*Derivative[0, 0, 1, 0, 0][f][
      r, s, t, a, b]*Derivative[0, 1, 1, 0, 0][f][r, s, t, a, b] + 
    Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]^2*
     Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b]*Derivative[0, 1, 1, 0, 0][f][
      r, s, t, a, b] - 3*Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*Derivative[0, 1, 1, 0, 0][f][
      r, s, t, a, b] - 2*Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 0, 1][f][r, s, t, a, b]*Derivative[0, 1, 1, 0, 0][f][
      r, s, t, a, b] + Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*
     Derivative[0, 1, 1, 0, 0][f][r, s, t, a, b]^2 - 
    Derivative[0, 0, 0, 0, 2][f][r, s, t, a, b]*Derivative[0, 0, 0, 1, 0][f][
      r, s, t, a, b]*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
     Derivative[0, 2, 0, 0, 0][f][r, s, t, a, b] - 
    Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*Derivative[0, 0, 2, 0, 0][f][
      r, s, t, a, b]*Derivative[0, 2, 0, 0, 0][f][r, s, t, a, b] + 
    2*Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*Derivative[0, 0, 1, 0, 1][f][
      r, s, t, a, b]*Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] - 
    Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b]^2*
     Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] - 
    2*Derivative[0, 0, 0, 0, 2][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*Derivative[0, 0, 1, 1, 0][f][
      r, s, t, a, b]*Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] + 
    Derivative[0, 0, 0, 0, 2][f][r, s, t, a, b]*Derivative[0, 0, 0, 1, 0][f][
      r, s, t, a, b]*Derivative[0, 0, 2, 0, 0][f][r, s, t, a, b]*
     Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] + 
    4*Derivative[0, 0, 2, 0, 0][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 0, 1][f][r, s, t, a, b]*Derivative[1, 0, 0, 0, 0][f][
      r, s, t, a, b] - 2*Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]^2*
     Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b] + 
    Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*Derivative[0, 0, 1, 0, 0][f][
      r, s, t, a, b]*Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b]*
     Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b] + 
    Derivative[0, 0, 2, 0, 0][f][r, s, t, a, b]*Derivative[0, 1, 0, 0, 0][f][
      r, s, t, a, b]*Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b] + 
    Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]^2*
     Derivative[0, 1, 1, 0, 0][f][r, s, t, a, b]*Derivative[1, 0, 0, 0, 1][f][
      r, s, t, a, b] - 2*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
     Derivative[0, 1, 1, 0, 0][f][r, s, t, a, b]*Derivative[1, 0, 0, 0, 1][f][
      r, s, t, a, b] + 2*Derivative[0, 0, 0, 0, 2][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]^2*
     Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b] + 
    2*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
     Derivative[0, 0, 2, 0, 0][f][r, s, t, a, b]*Derivative[1, 0, 0, 1, 0][f][
      r, s, t, a, b] - Derivative[0, 0, 0, 0, 2][f][r, s, t, a, b]*
     Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*Derivative[0, 0, 1, 0, 0][f][
      r, s, t, a, b]*Derivative[1, 0, 1, 0, 0][f][r, s, t, a, b] - 
    2*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]*Derivative[1, 0, 1, 0, 0][f][
      r, s, t, a, b] - Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*Derivative[1, 0, 1, 0, 0][f][
      r, s, t, a, b] - 2*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 0, 1][f][r, s, t, a, b]*Derivative[1, 0, 1, 0, 0][f][
      r, s, t, a, b] + 8*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b]*Derivative[1, 1, 0, 0, 0][f][
      r, s, t, a, b] - Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
     (2*Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]^2*
       Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
       Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b] + 
      Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*
       Derivative[0, 1, 0, 0, 1][f][r, s, t, a, b]*
       Derivative[0, 1, 1, 0, 0][f][r, s, t, a, b] - 
      Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b]*
       Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]*
       Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] - 
      2*Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b]*
       Derivative[0, 1, 0, 0, 1][f][r, s, t, a, b]*
       Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] + 
      Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
       Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]*
       Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b] + 
      Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b]*
       Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*
       Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b] + 
      Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
       Derivative[0, 1, 0, 0, 1][f][r, s, t, a, b]*
       Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b] - 
      3*Derivative[0, 1, 1, 0, 0][f][r, s, t, a, b]*
       Derivative[1, 0, 1, 0, 0][f][r, s, t, a, b] + 
      Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]*
       (Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*
         Derivative[0, 1, 1, 0, 0][f][r, s, t, a, b] + 
        Derivative[0, 0, 2, 0, 0][f][r, s, t, a, b]*
         Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] - 
        Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
         Derivative[1, 0, 1, 0, 0][f][r, s, t, a, b]) + 
      3*Derivative[0, 0, 2, 0, 0][f][r, s, t, a, b]*
       Derivative[1, 1, 0, 0, 0][f][r, s, t, a, b] - 
      Derivative[0, 0, 0, 0, 2][f][r, s, t, a, b]*
       (2*Derivative[0, 0, 0, 2, 0][f][r, s, t, a, b]*
         Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
         Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b] + 
        Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*
         Derivative[1, 0, 1, 0, 0][f][r, s, t, a, b] + 
        Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
         Derivative[1, 1, 0, 0, 0][f][r, s, t, a, b])))/
   (Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]^2*
     Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b] - 
    Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*Derivative[0, 0, 0, 1, 0][f][
      r, s, t, a, b]*Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b] - 
    Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]^2 + 
    (Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]^2 + 
      4*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b])*
     Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]), 
 Derivative[0, 0, 2, 1, 0][f][r, s, t, a, b] - 
  (Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]^2*Derivative[0, 0, 1, 1, 0][f][
      r, s, t, a, b]*Derivative[0, 0, 2, 0, 0][f][r, s, t, a, b] - 
    2*Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*Derivative[0, 0, 1, 1, 0][f][
      r, s, t, a, b]*Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b] + 
    Derivative[0, 0, 0, 2, 0][f][r, s, t, a, b]*
     (2*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
       Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b] - 
      Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
       Derivative[0, 0, 2, 0, 0][f][r, s, t, a, b])*
     Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b] - 
    2*Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*Derivative[0, 1, 1, 0, 0][f][
      r, s, t, a, b] + Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*
     (-2*Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]^2*
       Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]^2 + 
      2*Derivative[0, 0, 0, 0, 2][f][r, s, t, a, b]*
       Derivative[0, 0, 0, 2, 0][f][r, s, t, a, b]*
       Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]^2 + 
      2*Derivative[0, 0, 0, 2, 0][f][r, s, t, a, b]*
       Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
       Derivative[0, 0, 2, 0, 0][f][r, s, t, a, b] - 
      2*Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b]*
       Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]*
       Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b] + 
      2*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
       Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b]*
       Derivative[0, 1, 0, 1, 0][f][r, s, t, a, b] - 
      Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
       Derivative[0, 0, 2, 0, 0][f][r, s, t, a, b]*
       Derivative[0, 1, 0, 1, 0][f][r, s, t, a, b] + 
      Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]*
       (Derivative[0, 0, 2, 0, 0][f][r, s, t, a, b]*
         Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b] - 
        2*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
         Derivative[0, 1, 1, 0, 0][f][r, s, t, a, b])) + 
    2*Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b]*Derivative[0, 0, 1, 1, 0][f][
      r, s, t, a, b]*Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] + 
    4*Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]*
     Derivative[0, 0, 2, 0, 0][f][r, s, t, a, b]*Derivative[1, 0, 0, 0, 0][f][
      r, s, t, a, b] - 4*Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]^2*
     Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b] + 
    2*Derivative[0, 0, 2, 0, 0][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*Derivative[1, 0, 0, 0, 1][f][
      r, s, t, a, b] - 4*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
     Derivative[0, 1, 1, 0, 0][f][r, s, t, a, b]*Derivative[1, 0, 0, 0, 1][f][
      r, s, t, a, b] + 4*Derivative[0, 0, 0, 0, 2][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]^2*
     Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b] - 
    2*Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*Derivative[0, 0, 1, 0, 1][f][
      r, s, t, a, b]*Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b] + 
    Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]^2*
     Derivative[0, 0, 2, 0, 0][f][r, s, t, a, b]*Derivative[1, 0, 0, 1, 0][f][
      r, s, t, a, b] + 4*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
     Derivative[0, 0, 2, 0, 0][f][r, s, t, a, b]*Derivative[1, 0, 0, 1, 0][f][
      r, s, t, a, b] + 2*Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
     Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]*Derivative[0, 0, 1, 0, 0][f][
      r, s, t, a, b]*Derivative[1, 0, 1, 0, 0][f][r, s, t, a, b] - 
    2*Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*Derivative[1, 0, 1, 0, 0][f][
      r, s, t, a, b] + 2*Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
     Derivative[0, 1, 1, 0, 0][f][r, s, t, a, b]*Derivative[1, 0, 1, 0, 0][f][
      r, s, t, a, b] + 4*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b]*Derivative[1, 1, 0, 0, 0][f][
      r, s, t, a, b] - 2*Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
     Derivative[0, 0, 2, 0, 0][f][r, s, t, a, b]*Derivative[1, 1, 0, 0, 0][f][
      r, s, t, a, b])/(Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]^2*
     Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b] - 
    Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*Derivative[0, 0, 0, 1, 0][f][
      r, s, t, a, b]*Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b] - 
    Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]^2 + 
    (Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]^2 + 
      4*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b])*
     Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]), 
 Derivative[0, 1, 2, 0, 0][f][r, s, t, a, b] - 
  (-2*Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]^2*
     Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]^2*
     Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b] - 
    2*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]^2*
     Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b] + 
    2*Derivative[0, 0, 0, 2, 0][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*Derivative[0, 0, 2, 0, 0][f][
      r, s, t, a, b]*Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b] - 
    2*Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]^2 - 
    2*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]*Derivative[0, 1, 0, 0, 0][f][
      r, s, t, a, b]*Derivative[0, 1, 0, 0, 1][f][r, s, t, a, b] - 
    Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*Derivative[0, 0, 2, 0, 0][f][
      r, s, t, a, b]*Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 0, 1][f][r, s, t, a, b] + 
    6*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b]*Derivative[0, 1, 0, 0, 0][f][
      r, s, t, a, b]*Derivative[0, 1, 0, 1, 0][f][r, s, t, a, b] - 
    3*Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
     Derivative[0, 0, 2, 0, 0][f][r, s, t, a, b]*Derivative[0, 1, 0, 0, 0][f][
      r, s, t, a, b]*Derivative[0, 1, 0, 1, 0][f][r, s, t, a, b] + 
    2*Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*Derivative[0, 0, 1, 1, 0][f][
      r, s, t, a, b]*Derivative[0, 1, 1, 0, 0][f][r, s, t, a, b] + 
    Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]^2*
     Derivative[0, 0, 2, 0, 0][f][r, s, t, a, b]*Derivative[0, 1, 1, 0, 0][f][
      r, s, t, a, b] + 2*Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]*Derivative[0, 1, 0, 0, 0][f][
      r, s, t, a, b]*Derivative[0, 1, 1, 0, 0][f][r, s, t, a, b] + 
    2*Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*Derivative[0, 1, 0, 0, 1][f][
      r, s, t, a, b]*Derivative[0, 1, 1, 0, 0][f][r, s, t, a, b] - 
    2*Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
     Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*
     Derivative[0, 1, 1, 0, 0][f][r, s, t, a, b]^2 - 
    2*Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*
     Derivative[0, 1, 1, 0, 0][f][r, s, t, a, b]^2 + 
    2*Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*
     (Derivative[0, 0, 2, 0, 0][f][r, s, t, a, b]*
       Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b] - 
      2*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
       Derivative[0, 1, 1, 0, 0][f][r, s, t, a, b]) - 
    2*Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*Derivative[0, 0, 1, 0, 1][f][
      r, s, t, a, b]*Derivative[0, 2, 0, 0, 0][f][r, s, t, a, b] + 
    Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*Derivative[0, 0, 0, 1, 0][f][
      r, s, t, a, b]*Derivative[0, 0, 2, 0, 0][f][r, s, t, a, b]*
     Derivative[0, 2, 0, 0, 0][f][r, s, t, a, b] - 
    2*Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b]^2*
     Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*Derivative[1, 0, 0, 0, 0][f][
      r, s, t, a, b] + 4*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b]*Derivative[0, 1, 0, 0, 1][f][
      r, s, t, a, b]*Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] - 
    2*Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
     Derivative[0, 0, 2, 0, 0][f][r, s, t, a, b]*Derivative[0, 1, 0, 0, 1][f][
      r, s, t, a, b]*Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] + 
    4*Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b]*Derivative[0, 1, 1, 0, 0][f][
      r, s, t, a, b]*Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] + 
    4*Derivative[0, 0, 2, 0, 0][f][r, s, t, a, b]*
     Derivative[0, 1, 1, 0, 0][f][r, s, t, a, b]*Derivative[1, 0, 0, 0, 0][f][
      r, s, t, a, b] - 4*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]^2*
     Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]*Derivative[1, 0, 0, 0, 1][f][
      r, s, t, a, b] + 2*Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*Derivative[0, 0, 2, 0, 0][f][
      r, s, t, a, b]*Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b] - 
    2*Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
     Derivative[0, 0, 2, 0, 0][f][r, s, t, a, b]*Derivative[0, 1, 0, 0, 0][f][
      r, s, t, a, b]*Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b] - 
    4*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]^2*
     Derivative[0, 1, 0, 0, 1][f][r, s, t, a, b]*Derivative[1, 0, 0, 0, 1][f][
      r, s, t, a, b] + 4*Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*Derivative[0, 1, 1, 0, 0][f][
      r, s, t, a, b]*Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b] + 
    4*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]^2*
     Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b]*Derivative[1, 0, 0, 1, 0][f][
      r, s, t, a, b] - 2*Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*Derivative[0, 0, 2, 0, 0][f][
      r, s, t, a, b]*Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b] - 
    2*Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*Derivative[0, 0, 1, 0, 1][f][
      r, s, t, a, b]*Derivative[1, 0, 1, 0, 0][f][r, s, t, a, b] + 
    2*Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*Derivative[0, 0, 1, 1, 0][f][
      r, s, t, a, b]*Derivative[1, 0, 1, 0, 0][f][r, s, t, a, b] + 
    2*Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b]*Derivative[0, 1, 0, 0, 0][f][
      r, s, t, a, b]*Derivative[1, 0, 1, 0, 0][f][r, s, t, a, b] + 
    2*Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*Derivative[0, 1, 0, 0, 1][f][
      r, s, t, a, b]*Derivative[1, 0, 1, 0, 0][f][r, s, t, a, b] - 
    2*Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]^2*
     Derivative[0, 1, 1, 0, 0][f][r, s, t, a, b]*Derivative[1, 0, 1, 0, 0][f][
      r, s, t, a, b] - 6*Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*Derivative[0, 0, 1, 0, 1][f][
      r, s, t, a, b]*Derivative[1, 1, 0, 0, 0][f][r, s, t, a, b] + 
    3*Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]^2*
     Derivative[0, 0, 2, 0, 0][f][r, s, t, a, b]*Derivative[1, 1, 0, 0, 0][f][
      r, s, t, a, b] + 4*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
     Derivative[0, 0, 2, 0, 0][f][r, s, t, a, b]*Derivative[1, 1, 0, 0, 0][f][
      r, s, t, a, b] + 2*Derivative[0, 0, 0, 0, 2][f][r, s, t, a, b]*
     (Derivative[0, 0, 0, 2, 0][f][r, s, t, a, b]*
       Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]^2*
       Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b] + 
      Derivative[0, 0, 2, 0, 0][f][r, s, t, a, b]*
       Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*
       Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] - 
      2*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
       Derivative[0, 1, 1, 0, 0][f][r, s, t, a, b]*
       Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] + 
      2*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]^2*
       Derivative[1, 1, 0, 0, 0][f][r, s, t, a, b]))/
   (Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]^2*
     Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b] - 
    Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*Derivative[0, 0, 0, 1, 0][f][
      r, s, t, a, b]*Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b] - 
    Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]^2 + 
    (Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]^2 + 
      4*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b])*
     Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]), 
 Derivative[0, 0, 0, 2, 1][f][r, s, t, a, b] - 
  (Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]^2*
     (3*Derivative[0, 0, 0, 2, 0][f][r, s, t, a, b]*
       Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b] - 
      2*Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]*
       Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]) - 
    2*Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*Derivative[0, 1, 0, 1, 0][f][
      r, s, t, a, b] + 4*Derivative[0, 0, 0, 2, 0][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b]*Derivative[1, 0, 0, 0, 0][f][
      r, s, t, a, b] - 2*Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*Derivative[1, 0, 0, 0, 1][f][
      r, s, t, a, b] + 4*Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*Derivative[1, 0, 0, 1, 0][f][
      r, s, t, a, b] + 2*Derivative[0, 0, 0, 0, 2][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*Derivative[1, 0, 0, 1, 0][f][
      r, s, t, a, b] + 4*Derivative[0, 1, 1, 0, 0][f][r, s, t, a, b]*
     Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b] + 
    Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]^2*
     (-(Derivative[0, 0, 0, 2, 0][f][r, s, t, a, b]*
        Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b]) + 
      2*Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]*
       Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b]) + 
    Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*
     (-2*Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]^2*
       Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b] + 
      Derivative[0, 0, 0, 0, 2][f][r, s, t, a, b]*
       Derivative[0, 0, 0, 2, 0][f][r, s, t, a, b]*
       Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b] - 
      2*Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]*
       Derivative[0, 1, 0, 1, 0][f][r, s, t, a, b] + 
      2*Derivative[0, 0, 0, 2, 0][f][r, s, t, a, b]*
       Derivative[0, 1, 1, 0, 0][f][r, s, t, a, b] - 
      2*Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]*
       Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b] + 
      6*Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b]*
       Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b] + 
      2*Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]*
       (Derivative[0, 0, 0, 2, 0][f][r, s, t, a, b]*
         Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b] - 
        2*Derivative[1, 0, 1, 0, 0][f][r, s, t, a, b])) - 
    4*Derivative[0, 1, 0, 1, 0][f][r, s, t, a, b]*
     Derivative[1, 0, 1, 0, 0][f][r, s, t, a, b] - 
    4*Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b]*
     Derivative[1, 0, 1, 0, 0][f][r, s, t, a, b] + 
    4*Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b]*
     Derivative[2, 0, 0, 0, 0][f][r, s, t, a, b] + 
    Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
     (-2*Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]^2*
       (Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]^2 - 
        Derivative[0, 0, 0, 0, 2][f][r, s, t, a, b]*
         Derivative[0, 0, 0, 2, 0][f][r, s, t, a, b]) - 
      Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]*
       Derivative[0, 0, 0, 2, 0][f][r, s, t, a, b]*
       Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b] + 
      Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*
       (Derivative[0, 0, 0, 2, 0][f][r, s, t, a, b]*
         Derivative[0, 1, 0, 0, 1][f][r, s, t, a, b] - 
        2*Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]*
         (Derivative[0, 1, 0, 1, 0][f][r, s, t, a, b] + 
          2*Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b]) + 
        4*Derivative[0, 0, 0, 0, 2][f][r, s, t, a, b]*
         Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b]) + 
      2*(-(Derivative[0, 1, 0, 1, 0][f][r, s, t, a, b]*
          Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b]) - 
        Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b]^2 + 
        Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]*
         Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b] + 
        Derivative[0, 1, 0, 0, 1][f][r, s, t, a, b]*
         Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b] - 
        Derivative[0, 0, 0, 2, 0][f][r, s, t, a, b]*
         Derivative[1, 0, 1, 0, 0][f][r, s, t, a, b] + 
        Derivative[0, 0, 0, 0, 2][f][r, s, t, a, b]*
         (Derivative[0, 0, 0, 2, 0][f][r, s, t, a, b]*
           Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] + 
          Derivative[2, 0, 0, 0, 0][f][r, s, t, a, b]))))/
   (Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]^2*
     Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b] - 
    Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*Derivative[0, 0, 0, 1, 0][f][
      r, s, t, a, b]*Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b] - 
    Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]^2 + 
    (Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]^2 + 
      4*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b])*
     Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]), 
 Derivative[0, 0, 1, 2, 0][f][r, s, t, a, b] - 
  (Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]^2*
     (-2*Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]^2*
       Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b] + 
      Derivative[0, 0, 0, 2, 0][f][r, s, t, a, b]*
       (2*Derivative[0, 0, 0, 0, 2][f][r, s, t, a, b]*
         Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b] + 
        Derivative[0, 0, 2, 0, 0][f][r, s, t, a, b])) + 
    Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]^2*
     Derivative[0, 0, 0, 2, 0][f][r, s, t, a, b]*Derivative[1, 0, 1, 0, 0][f][
      r, s, t, a, b] + Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*
     (Derivative[0, 0, 0, 2, 0][f][r, s, t, a, b]*
       (Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b]*
         Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b] + 
        2*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
         (Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b] + 
          Derivative[0, 1, 0, 0, 1][f][r, s, t, a, b]) - 
        Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
         Derivative[0, 1, 1, 0, 0][f][r, s, t, a, b]) - 
      2*(Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]*
         (Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]*
           Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b] + 
          Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
           (Derivative[0, 1, 0, 1, 0][f][r, s, t, a, b] + 
            2*Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b])) - 
        2*Derivative[0, 0, 0, 0, 2][f][r, s, t, a, b]*
         Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
         Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b] - 
        Derivative[0, 0, 2, 0, 0][f][r, s, t, a, b]*
         Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b] + 
        Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]*
         Derivative[1, 0, 1, 0, 0][f][r, s, t, a, b])) + 
    Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
     (-(Derivative[0, 0, 0, 2, 0][f][r, s, t, a, b]*
        (Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]*
          Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b] + 
         2*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
          Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b])) + 
      2*(-(Derivative[0, 1, 1, 0, 0][f][r, s, t, a, b]*
          Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b]) + 
        Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]*
         (Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]*
           Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] + 
          Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
           Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b]) + 
        Derivative[0, 1, 0, 1, 0][f][r, s, t, a, b]*
         Derivative[1, 0, 1, 0, 0][f][r, s, t, a, b])) + 
    2*(-(Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]^2*
        Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
        Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]) + 
      Derivative[0, 0, 0, 0, 2][f][r, s, t, a, b]*
       Derivative[0, 0, 0, 2, 0][f][r, s, t, a, b]*
       Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
       Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] + 
      Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]^2*
       Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] + 
      Derivative[0, 0, 0, 2, 0][f][r, s, t, a, b]*
       Derivative[0, 0, 2, 0, 0][f][r, s, t, a, b]*
       Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] - 
      2*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
       Derivative[0, 1, 0, 1, 0][f][r, s, t, a, b]*
       Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b] - 
      Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
       Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b]^2 + 
      Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b]*
       Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*
       Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b] + 
      2*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
       Derivative[0, 1, 0, 0, 1][f][r, s, t, a, b]*
       Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b] + 
      Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]*
       (-(Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*
          Derivative[0, 1, 0, 1, 0][f][r, s, t, a, b]) + 
        2*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
         Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b]) - 
      Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]*
       Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*
       Derivative[1, 0, 1, 0, 0][f][r, s, t, a, b] - 
      Derivative[1, 0, 1, 0, 0][f][r, s, t, a, b]^2 + 
      Derivative[0, 0, 0, 0, 2][f][r, s, t, a, b]*
       Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
       Derivative[2, 0, 0, 0, 0][f][r, s, t, a, b] + 
      Derivative[0, 0, 2, 0, 0][f][r, s, t, a, b]*
       Derivative[2, 0, 0, 0, 0][f][r, s, t, a, b]))/
   (Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]^2*
     Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b] - 
    Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*Derivative[0, 0, 0, 1, 0][f][
      r, s, t, a, b]*Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b] - 
    Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]^2 + 
    (Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]^2 + 
      4*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b])*
     Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]), 
 Derivative[0, 1, 0, 1, 1][f][r, s, t, a, b] - 
  (-(Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]^2*
      Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]^2) + 
    Derivative[0, 0, 0, 0, 2][f][r, s, t, a, b]*Derivative[0, 0, 0, 2, 0][f][
      r, s, t, a, b]*Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]^2 - 
    Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]*Derivative[0, 1, 0, 0, 0][f][
      r, s, t, a, b]*Derivative[0, 1, 0, 1, 0][f][r, s, t, a, b] - 
    Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*Derivative[0, 1, 0, 0, 1][f][
      r, s, t, a, b]*Derivative[0, 1, 0, 1, 0][f][r, s, t, a, b] + 
    Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]^2*
     Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]*Derivative[0, 1, 1, 0, 0][f][
      r, s, t, a, b] + Derivative[0, 0, 0, 2, 0][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*Derivative[0, 1, 1, 0, 0][f][
      r, s, t, a, b] - Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*Derivative[0, 2, 0, 0, 0][f][
      r, s, t, a, b] - 2*Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]^2*
     Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] + 
    2*Derivative[0, 0, 0, 2, 0][f][r, s, t, a, b]*
     Derivative[0, 0, 2, 0, 0][f][r, s, t, a, b]*Derivative[1, 0, 0, 0, 0][f][
      r, s, t, a, b] + 2*Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 1, 0][f][r, s, t, a, b]*Derivative[1, 0, 0, 0, 0][f][
      r, s, t, a, b] + 2*Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]*
     Derivative[0, 1, 1, 0, 0][f][r, s, t, a, b]*Derivative[1, 0, 0, 0, 0][f][
      r, s, t, a, b] - 3*Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*Derivative[1, 0, 0, 0, 1][f][
      r, s, t, a, b] - Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 0, 1][f][r, s, t, a, b]*Derivative[1, 0, 0, 0, 1][f][
      r, s, t, a, b] + 2*Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b]*
     Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]*Derivative[1, 0, 0, 0, 1][f][
      r, s, t, a, b] - 2*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
     Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b]^2 + 
    2*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]*Derivative[1, 0, 0, 1, 0][f][
      r, s, t, a, b] + 7*Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*Derivative[1, 0, 0, 1, 0][f][
      r, s, t, a, b] + 2*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 0, 1][f][r, s, t, a, b]*Derivative[1, 0, 0, 1, 0][f][
      r, s, t, a, b] - 2*Derivative[0, 0, 0, 2, 0][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*Derivative[1, 0, 1, 0, 0][f][
      r, s, t, a, b] - 4*Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*Derivative[1, 0, 1, 0, 0][f][
      r, s, t, a, b] - 2*Derivative[0, 2, 0, 0, 0][f][r, s, t, a, b]*
     Derivative[1, 0, 1, 0, 0][f][r, s, t, a, b] - 
    2*Derivative[0, 0, 0, 0, 2][f][r, s, t, a, b]*
     Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]*Derivative[1, 0, 1, 0, 0][f][
      r, s, t, a, b] - 2*Derivative[1, 0, 1, 0, 0][f][r, s, t, a, b]^2 + 
    Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]^2*
     Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]*Derivative[1, 1, 0, 0, 0][f][
      r, s, t, a, b] + 2*Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*Derivative[1, 1, 0, 0, 0][f][
      r, s, t, a, b] + Derivative[0, 0, 0, 0, 2][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*Derivative[1, 1, 0, 0, 0][f][
      r, s, t, a, b] + 2*Derivative[0, 1, 1, 0, 0][f][r, s, t, a, b]*
     Derivative[1, 1, 0, 0, 0][f][r, s, t, a, b] + 
    Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*
     (Derivative[0, 0, 0, 2, 0][f][r, s, t, a, b]*
       (3*Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b]*
         Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b] + 
        Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
         Derivative[0, 1, 0, 0, 1][f][r, s, t, a, b]) + 
      Derivative[0, 1, 0, 1, 0][f][r, s, t, a, b]*
       Derivative[0, 1, 1, 0, 0][f][r, s, t, a, b] - 
      Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]*
       Derivative[0, 2, 0, 0, 0][f][r, s, t, a, b] - 
      Derivative[0, 0, 0, 0, 2][f][r, s, t, a, b]*
       Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]*
       Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] + 
      Derivative[0, 1, 1, 0, 0][f][r, s, t, a, b]*
       Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b] + 
      Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]*
       (-3*Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]*
         Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b] - 
        Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*
         Derivative[0, 1, 0, 0, 1][f][r, s, t, a, b] + 
        Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
         Derivative[0, 1, 0, 1, 0][f][r, s, t, a, b] + 
        Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b]*
         Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] - 
        Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
         Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b]) + 
      Derivative[0, 0, 0, 0, 2][f][r, s, t, a, b]*
       Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
       Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b] - 
      Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b]*
       Derivative[1, 1, 0, 0, 0][f][r, s, t, a, b]) + 
    Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
     (-(Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*
        (2*Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]^2*
          Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b] - 
         2*Derivative[0, 0, 0, 0, 2][f][r, s, t, a, b]*
          Derivative[0, 0, 0, 2, 0][f][r, s, t, a, b]*
          Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b] + 
         Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]*
          Derivative[0, 2, 0, 0, 0][f][r, s, t, a, b])) + 
      Derivative[0, 0, 0, 2, 0][f][r, s, t, a, b]*
       Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b]*
       Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] + 
      Derivative[0, 0, 0, 0, 2][f][r, s, t, a, b]*
       Derivative[0, 1, 0, 1, 0][f][r, s, t, a, b]*
       Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] - 
      Derivative[0, 0, 0, 2, 0][f][r, s, t, a, b]*
       Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
       Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b] - 
      Derivative[0, 2, 0, 0, 0][f][r, s, t, a, b]*
       Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b] + 
      3*Derivative[0, 0, 0, 0, 2][f][r, s, t, a, b]*
       Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*
       Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b] - 
      Derivative[0, 1, 1, 0, 0][f][r, s, t, a, b]*
       Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b] + 
      Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]*
       (-(Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]*
          Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]) + 
        Derivative[0, 1, 0, 0, 1][f][r, s, t, a, b]*
         Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] - 
        Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*
         (Derivative[0, 1, 0, 1, 0][f][r, s, t, a, b] + 
          3*Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b]) + 
        Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
         Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b]) + 
      Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]*
       Derivative[1, 1, 0, 0, 0][f][r, s, t, a, b] + 
      Derivative[0, 1, 0, 0, 1][f][r, s, t, a, b]*
       Derivative[1, 1, 0, 0, 0][f][r, s, t, a, b]) + 
    2*Derivative[0, 0, 0, 0, 2][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*Derivative[2, 0, 0, 0, 0][f][
      r, s, t, a, b] + 2*Derivative[0, 0, 2, 0, 0][f][r, s, t, a, b]*
     Derivative[2, 0, 0, 0, 0][f][r, s, t, a, b])/
   (Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]^2*
     Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b] - 
    Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*Derivative[0, 0, 0, 1, 0][f][
      r, s, t, a, b]*Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b] - 
    Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]^2 + 
    (Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]^2 + 
      4*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b])*
     Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]), 
 Derivative[1, 0, 0, 0, 2][f][r, s, t, a, b] - 
  (-2*Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]^2*
     Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*Derivative[1, 0, 0, 0, 0][f][
      r, s, t, a, b] + 2*Derivative[0, 0, 0, 0, 2][f][r, s, t, a, b]*
     Derivative[0, 0, 0, 2, 0][f][r, s, t, a, b]*Derivative[0, 0, 1, 0, 0][f][
      r, s, t, a, b]*Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] - 
    2*Derivative[0, 0, 0, 0, 2][f][r, s, t, a, b]*
     Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*Derivative[0, 0, 1, 1, 0][f][
      r, s, t, a, b]*Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] - 
    2*Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]^2*
     Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] + 
    2*Derivative[0, 0, 0, 2, 0][f][r, s, t, a, b]*
     Derivative[0, 0, 2, 0, 0][f][r, s, t, a, b]*Derivative[1, 0, 0, 0, 0][f][
      r, s, t, a, b] - 4*Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 0, 1][f][r, s, t, a, b]*Derivative[1, 0, 0, 0, 0][f][
      r, s, t, a, b] + 4*Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 1, 0][f][r, s, t, a, b]*Derivative[1, 0, 0, 0, 0][f][
      r, s, t, a, b] - Derivative[0, 0, 0, 0, 2][f][r, s, t, a, b]*
     Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*Derivative[0, 1, 0, 0, 0][f][
      r, s, t, a, b]*Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b] - 
    2*Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 0, 1][f][r, s, t, a, b]*Derivative[1, 0, 0, 0, 1][f][
      r, s, t, a, b] + 4*Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b]*
     Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]*Derivative[1, 0, 0, 0, 1][f][
      r, s, t, a, b] + 2*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
     Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b]^2 + 
    2*Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*Derivative[1, 0, 0, 1, 0][f][
      r, s, t, a, b] + Derivative[0, 0, 0, 0, 2][f][r, s, t, a, b]*
     Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]^2*
     Derivative[1, 0, 1, 0, 0][f][r, s, t, a, b] + 
    2*Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 0, 1][f][r, s, t, a, b]*Derivative[1, 0, 1, 0, 0][f][
      r, s, t, a, b] - 2*Derivative[1, 0, 1, 0, 0][f][r, s, t, a, b]^2 + 
    2*Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]*
     (Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*
       (Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b]*
         Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] + 
        Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
         Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b]) - 
      Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*
       Derivative[1, 0, 1, 0, 0][f][r, s, t, a, b]) - 
    2*Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b]*Derivative[1, 1, 0, 0, 0][f][
      r, s, t, a, b] + 2*Derivative[0, 0, 0, 0, 2][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*Derivative[2, 0, 0, 0, 0][f][
      r, s, t, a, b] + 2*Derivative[0, 0, 2, 0, 0][f][r, s, t, a, b]*
     Derivative[2, 0, 0, 0, 0][f][r, s, t, a, b] + 
    Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
     (4*Derivative[0, 0, 0, 2, 0][f][r, s, t, a, b]*
       Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b]*
       Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] + 
      2*Derivative[0, 0, 0, 0, 2][f][r, s, t, a, b]*
       Derivative[0, 1, 0, 1, 0][f][r, s, t, a, b]*
       Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] + 
      2*Derivative[0, 0, 0, 0, 2][f][r, s, t, a, b]*
       Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]*
       Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b] - 
      2*Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]*
       (2*Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]*
         Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] + 
        Derivative[0, 1, 0, 0, 1][f][r, s, t, a, b]*
         Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] + 
        Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*
         Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b]) + 
      Derivative[0, 0, 0, 0, 2][f][r, s, t, a, b]*
       Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*
       Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b] - 
      2*Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b]*
       Derivative[1, 0, 1, 0, 0][f][r, s, t, a, b] - 
      Derivative[0, 0, 0, 0, 2][f][r, s, t, a, b]*
       Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*
       Derivative[1, 1, 0, 0, 0][f][r, s, t, a, b] + 
      2*Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b]*
       Derivative[2, 0, 0, 0, 0][f][r, s, t, a, b]) + 
    Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]^2*
     (-2*Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]^2*
       Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] + 
      Derivative[0, 0, 0, 0, 2][f][r, s, t, a, b]*
       (2*Derivative[0, 0, 0, 2, 0][f][r, s, t, a, b]*
         Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] + 
        Derivative[2, 0, 0, 0, 0][f][r, s, t, a, b])))/
   (Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]^2*
     Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b] - 
    Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*Derivative[0, 0, 0, 1, 0][f][
      r, s, t, a, b]*Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b] - 
    Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]^2 + 
    (Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]^2 + 
      4*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b])*
     Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]), 
 Derivative[0, 2, 0, 0, 1][f][r, s, t, a, b] - 
  (4*Derivative[0, 0, 0, 2, 0][f][r, s, t, a, b]*Derivative[0, 0, 1, 0, 1][f][
      r, s, t, a, b]*Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]^2 - 
    4*Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]^2 - 
    2*Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]^2*
     Derivative[0, 1, 0, 0, 1][f][r, s, t, a, b] - 
    2*Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b]*Derivative[0, 1, 0, 0, 0][f][
      r, s, t, a, b]*Derivative[0, 1, 0, 1, 0][f][r, s, t, a, b] + 
    2*Derivative[0, 0, 0, 0, 2][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]^2*
     Derivative[0, 1, 0, 1, 0][f][r, s, t, a, b] + 
    2*Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*Derivative[0, 1, 0, 0, 1][f][
      r, s, t, a, b]*Derivative[0, 1, 0, 1, 0][f][r, s, t, a, b] + 
    2*Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*
     Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]*Derivative[0, 1, 0, 0, 0][f][
      r, s, t, a, b]*Derivative[0, 1, 1, 0, 0][f][r, s, t, a, b] + 
    2*Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 1, 0][f][r, s, t, a, b]*Derivative[0, 1, 1, 0, 0][f][
      r, s, t, a, b] + Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]^2*
     Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b]*Derivative[0, 2, 0, 0, 0][f][
      r, s, t, a, b] - Derivative[0, 0, 0, 0, 2][f][r, s, t, a, b]*
     Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*Derivative[0, 1, 0, 0, 0][f][
      r, s, t, a, b]*Derivative[0, 2, 0, 0, 0][f][r, s, t, a, b] - 
    2*Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*Derivative[0, 2, 0, 0, 0][f][
      r, s, t, a, b] - 2*Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 0, 1][f][r, s, t, a, b]*Derivative[0, 2, 0, 0, 0][f][
      r, s, t, a, b] + 4*Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b]*Derivative[0, 1, 0, 0, 0][f][
      r, s, t, a, b]*Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] - 
    4*Derivative[0, 0, 0, 0, 2][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]*Derivative[0, 1, 0, 0, 0][f][
      r, s, t, a, b]*Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] - 
    2*Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b]*Derivative[0, 1, 0, 0, 1][f][
      r, s, t, a, b]*Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] + 
    4*Derivative[0, 0, 2, 0, 0][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 1, 0][f][r, s, t, a, b]*Derivative[1, 0, 0, 0, 0][f][
      r, s, t, a, b] + 2*Derivative[0, 0, 0, 0, 2][f][r, s, t, a, b]*
     Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*Derivative[0, 1, 1, 0, 0][f][
      r, s, t, a, b]*Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] - 
    4*Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]*
     Derivative[0, 1, 1, 0, 0][f][r, s, t, a, b]*Derivative[1, 0, 0, 0, 0][f][
      r, s, t, a, b] + 4*Derivative[0, 1, 0, 0, 1][f][r, s, t, a, b]*
     Derivative[0, 1, 1, 0, 0][f][r, s, t, a, b]*Derivative[1, 0, 0, 0, 0][f][
      r, s, t, a, b] - 4*Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*Derivative[0, 1, 0, 0, 0][f][
      r, s, t, a, b]*Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b] + 
    2*Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*Derivative[0, 1, 0, 0, 1][f][
      r, s, t, a, b]*Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b] - 
    2*Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*
     Derivative[0, 1, 1, 0, 0][f][r, s, t, a, b]*Derivative[1, 0, 0, 0, 1][f][
      r, s, t, a, b] + Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]^2*
     Derivative[0, 2, 0, 0, 0][f][r, s, t, a, b]*Derivative[1, 0, 0, 0, 1][f][
      r, s, t, a, b] + 4*Derivative[0, 0, 2, 0, 0][f][r, s, t, a, b]*
     Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]*Derivative[1, 0, 0, 0, 1][f][
      r, s, t, a, b] + 4*Derivative[0, 0, 0, 0, 2][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*Derivative[0, 1, 0, 0, 0][f][
      r, s, t, a, b]*Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b] + 
    4*Derivative[0, 0, 2, 0, 0][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*Derivative[1, 0, 0, 1, 0][f][
      r, s, t, a, b] - 4*Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*Derivative[1, 0, 1, 0, 0][f][
      r, s, t, a, b] - 4*Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 0, 1][f][r, s, t, a, b]*Derivative[1, 0, 1, 0, 0][f][
      r, s, t, a, b] - 4*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 1, 0][f][r, s, t, a, b]*Derivative[1, 0, 1, 0, 0][f][
      r, s, t, a, b] + 4*Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*
     Derivative[0, 1, 1, 0, 0][f][r, s, t, a, b]*Derivative[1, 0, 1, 0, 0][f][
      r, s, t, a, b] - 4*Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b]*
     Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]*Derivative[1, 0, 1, 0, 0][f][
      r, s, t, a, b] - 4*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
     Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b]*Derivative[1, 0, 1, 0, 0][f][
      r, s, t, a, b] - 2*Derivative[0, 0, 0, 0, 2][f][r, s, t, a, b]*
     Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*Derivative[0, 0, 1, 0, 0][f][
      r, s, t, a, b]*Derivative[1, 1, 0, 0, 0][f][r, s, t, a, b] + 
    4*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]*Derivative[1, 1, 0, 0, 0][f][
      r, s, t, a, b] - 4*Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*
     Derivative[0, 0, 2, 0, 0][f][r, s, t, a, b]*Derivative[1, 1, 0, 0, 0][f][
      r, s, t, a, b] + 6*Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*Derivative[1, 1, 0, 0, 0][f][
      r, s, t, a, b] + 4*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 0, 1][f][r, s, t, a, b]*Derivative[1, 1, 0, 0, 0][f][
      r, s, t, a, b] + 4*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b]*Derivative[2, 0, 0, 0, 0][f][
      r, s, t, a, b] - Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
     (2*Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]^2*
       Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]^2 + 
      Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*
       Derivative[0, 1, 0, 0, 1][f][r, s, t, a, b]*
       Derivative[0, 2, 0, 0, 0][f][r, s, t, a, b] - 
      2*Derivative[0, 1, 0, 0, 1][f][r, s, t, a, b]^2*
       Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] - 
      2*Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b]*
       Derivative[0, 1, 0, 1, 0][f][r, s, t, a, b]*
       Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] + 
      2*Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*
       Derivative[0, 1, 0, 0, 1][f][r, s, t, a, b]*
       Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b] + 
      2*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
       Derivative[0, 1, 0, 1, 0][f][r, s, t, a, b]*
       Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b] - 
      2*Derivative[0, 2, 0, 0, 0][f][r, s, t, a, b]*
       Derivative[1, 0, 1, 0, 0][f][r, s, t, a, b] - 
      2*Derivative[1, 0, 1, 0, 0][f][r, s, t, a, b]^2 + 
      2*Derivative[0, 1, 1, 0, 0][f][r, s, t, a, b]*
       Derivative[1, 1, 0, 0, 0][f][r, s, t, a, b] - 
      2*Derivative[0, 0, 0, 0, 2][f][r, s, t, a, b]*
       Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*
       (Derivative[0, 0, 0, 2, 0][f][r, s, t, a, b]*
         Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b] + 
        Derivative[1, 1, 0, 0, 0][f][r, s, t, a, b]) + 
      Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]*
       (Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*
         Derivative[0, 2, 0, 0, 0][f][r, s, t, a, b] + 
        2*Derivative[0, 1, 1, 0, 0][f][r, s, t, a, b]*
         Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] - 
        2*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
         Derivative[1, 1, 0, 0, 0][f][r, s, t, a, b]) + 
      2*Derivative[0, 0, 2, 0, 0][f][r, s, t, a, b]*
       Derivative[2, 0, 0, 0, 0][f][r, s, t, a, b]))/
   (Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]^2*
     Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b] - 
    Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*Derivative[0, 0, 0, 1, 0][f][
      r, s, t, a, b]*Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b] - 
    Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]^2 + 
    (Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]^2 + 
      4*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b])*
     Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]), 
 Derivative[0, 1, 1, 1, 0][f][r, s, t, a, b] - 
  (-(Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]*Derivative[0, 0, 1, 1, 0][f][
       r, s, t, a, b]*Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]^2) - 
    Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]*Derivative[0, 0, 1, 0, 0][f][
      r, s, t, a, b]*Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 1, 0][f][r, s, t, a, b] + 
    Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]^2*
     Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]*Derivative[0, 1, 1, 0, 0][f][
      r, s, t, a, b] - Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 1, 0][f][r, s, t, a, b]*Derivative[0, 1, 1, 0, 0][f][
      r, s, t, a, b] - Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*Derivative[0, 2, 0, 0, 0][f][
      r, s, t, a, b] - 2*Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*Derivative[0, 0, 1, 1, 0][f][
      r, s, t, a, b]*Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] + 
    Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]^2*
     Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] + 
    Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*Derivative[0, 0, 1, 1, 0][f][
      r, s, t, a, b]*Derivative[0, 1, 0, 0, 1][f][r, s, t, a, b]*
     Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] + 
    Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*Derivative[0, 0, 1, 0, 1][f][
      r, s, t, a, b]*Derivative[0, 1, 0, 1, 0][f][r, s, t, a, b]*
     Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] + 
    2*Derivative[0, 0, 2, 0, 0][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 1, 0][f][r, s, t, a, b]*Derivative[1, 0, 0, 0, 0][f][
      r, s, t, a, b] + 2*Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]*
     Derivative[0, 1, 1, 0, 0][f][r, s, t, a, b]*Derivative[1, 0, 0, 0, 0][f][
      r, s, t, a, b] - 4*Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*Derivative[0, 1, 0, 0, 0][f][
      r, s, t, a, b]*Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b] - 
    2*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
     Derivative[0, 2, 0, 0, 0][f][r, s, t, a, b]*Derivative[1, 0, 0, 0, 1][f][
      r, s, t, a, b] + 2*Derivative[0, 0, 2, 0, 0][f][r, s, t, a, b]*
     Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]*Derivative[1, 0, 0, 0, 1][f][
      r, s, t, a, b] + 2*Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]^2*
     Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b] - 
    Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*Derivative[0, 0, 1, 0, 0][f][
      r, s, t, a, b]*Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]*
     Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b] + 
    4*Derivative[0, 0, 0, 0, 2][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*Derivative[0, 1, 0, 0, 0][f][
      r, s, t, a, b]*Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b] - 
    Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*Derivative[0, 0, 1, 0, 1][f][
      r, s, t, a, b]*Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*
     Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b] + 
    3*Derivative[0, 0, 2, 0, 0][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*Derivative[1, 0, 0, 1, 0][f][
      r, s, t, a, b] - Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*Derivative[0, 1, 0, 0, 1][f][
      r, s, t, a, b]*Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b] + 
    Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]^2*
     Derivative[0, 1, 1, 0, 0][f][r, s, t, a, b]*Derivative[1, 0, 0, 1, 0][f][
      r, s, t, a, b] + 2*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
     Derivative[0, 1, 1, 0, 0][f][r, s, t, a, b]*Derivative[1, 0, 0, 1, 0][f][
      r, s, t, a, b] + Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
     Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]*Derivative[0, 1, 0, 0, 0][f][
      r, s, t, a, b]*Derivative[1, 0, 1, 0, 0][f][r, s, t, a, b] - 
    3*Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*Derivative[1, 0, 1, 0, 0][f][
      r, s, t, a, b] - Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 0, 1][f][r, s, t, a, b]*Derivative[1, 0, 1, 0, 0][f][
      r, s, t, a, b] + Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
     Derivative[0, 2, 0, 0, 0][f][r, s, t, a, b]*Derivative[1, 0, 1, 0, 0][f][
      r, s, t, a, b] - 2*Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b]*
     Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]*Derivative[1, 0, 1, 0, 0][f][
      r, s, t, a, b] - 4*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
     Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b]*Derivative[1, 0, 1, 0, 0][f][
      r, s, t, a, b] + 2*Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
     Derivative[1, 0, 1, 0, 0][f][r, s, t, a, b]^2 + 
    Derivative[0, 0, 0, 2, 0][f][r, s, t, a, b]*
     (Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b]*
       (Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]^2 + 
        2*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
         Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]) - 
      Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
       (Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*
         Derivative[0, 1, 1, 0, 0][f][r, s, t, a, b] + 
        Derivative[0, 0, 2, 0, 0][f][r, s, t, a, b]*
         Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]) - 
      2*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]^2*
       Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b] + 
      Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
       (Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*
         Derivative[0, 1, 0, 0, 1][f][r, s, t, a, b] + 
        Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
         Derivative[1, 0, 1, 0, 0][f][r, s, t, a, b])) + 
    Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*Derivative[0, 0, 0, 1, 1][f][
      r, s, t, a, b]*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
     Derivative[1, 1, 0, 0, 0][f][r, s, t, a, b] + 
    2*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]*Derivative[1, 1, 0, 0, 0][f][
      r, s, t, a, b] + Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*Derivative[1, 1, 0, 0, 0][f][
      r, s, t, a, b] + 2*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 0, 1][f][r, s, t, a, b]*Derivative[1, 1, 0, 0, 0][f][
      r, s, t, a, b] - Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
     Derivative[0, 1, 1, 0, 0][f][r, s, t, a, b]*Derivative[1, 1, 0, 0, 0][f][
      r, s, t, a, b] + Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*
     (-2*Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]^2*
       Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
       Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b] + 
      2*Derivative[0, 0, 0, 0, 2][f][r, s, t, a, b]*
       Derivative[0, 0, 0, 2, 0][f][r, s, t, a, b]*
       Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
       Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b] - 
      Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]^2*
       Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b] + 
      Derivative[0, 0, 0, 2, 0][f][r, s, t, a, b]*
       Derivative[0, 0, 2, 0, 0][f][r, s, t, a, b]*
       Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b] - 
      Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]*
       Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*
       Derivative[0, 1, 0, 0, 1][f][r, s, t, a, b] + 
      Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
       Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]*
       Derivative[0, 1, 0, 1, 0][f][r, s, t, a, b] + 
      Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
       Derivative[0, 1, 0, 0, 1][f][r, s, t, a, b]*
       Derivative[0, 1, 0, 1, 0][f][r, s, t, a, b] + 
      Derivative[0, 0, 0, 2, 0][f][r, s, t, a, b]*
       Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
       Derivative[0, 1, 1, 0, 0][f][r, s, t, a, b] - 
      Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
       Derivative[0, 1, 0, 1, 0][f][r, s, t, a, b]*
       Derivative[0, 1, 1, 0, 0][f][r, s, t, a, b] - 
      Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b]*
       Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]*
       Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] + 
      Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
       Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b]*
       Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b] + 
      Derivative[0, 1, 1, 0, 0][f][r, s, t, a, b]*
       Derivative[1, 0, 1, 0, 0][f][r, s, t, a, b] - 
      Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]*
       (-(Derivative[0, 0, 2, 0, 0][f][r, s, t, a, b]*
          Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]) + 
        Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
         (Derivative[0, 2, 0, 0, 0][f][r, s, t, a, b] + 
          Derivative[1, 0, 1, 0, 0][f][r, s, t, a, b])) - 
      Derivative[0, 0, 2, 0, 0][f][r, s, t, a, b]*
       Derivative[1, 1, 0, 0, 0][f][r, s, t, a, b]) + 
    4*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b]*Derivative[2, 0, 0, 0, 0][f][
      r, s, t, a, b] - 2*Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
     Derivative[0, 0, 2, 0, 0][f][r, s, t, a, b]*Derivative[2, 0, 0, 0, 0][f][
      r, s, t, a, b])/(Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]^2*
     Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b] - 
    Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*Derivative[0, 0, 0, 1, 0][f][
      r, s, t, a, b]*Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b] - 
    Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]^2 + 
    (Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]^2 + 
      4*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b])*
     Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]), 
 Derivative[1, 0, 1, 0, 1][f][r, s, t, a, b] - 
  (4*Derivative[0, 0, 0, 2, 0][f][r, s, t, a, b]*Derivative[0, 0, 1, 0, 0][f][
      r, s, t, a, b]*Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b]*
     Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] - 
    4*Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*Derivative[0, 0, 1, 1, 0][f][
      r, s, t, a, b]*Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] - 
    Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*Derivative[0, 0, 1, 0, 1][f][
      r, s, t, a, b]*Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]*
     Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] + 
    Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*Derivative[0, 0, 0, 1, 1][f][
      r, s, t, a, b]*Derivative[0, 0, 2, 0, 0][f][r, s, t, a, b]*
     Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] + 
    Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]*Derivative[0, 0, 1, 0, 1][f][
      r, s, t, a, b]*Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*
     Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] - 
    Derivative[0, 0, 0, 0, 2][f][r, s, t, a, b]*Derivative[0, 0, 1, 1, 0][f][
      r, s, t, a, b]*Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*
     Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] - 
    2*Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*Derivative[0, 1, 0, 0, 1][f][
      r, s, t, a, b]*Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] + 
    2*Derivative[0, 0, 0, 0, 2][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*Derivative[0, 1, 0, 1, 0][f][
      r, s, t, a, b]*Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] + 
    2*Derivative[0, 0, 2, 0, 0][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 1, 0][f][r, s, t, a, b]*Derivative[1, 0, 0, 0, 0][f][
      r, s, t, a, b] - 2*Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]*
     Derivative[0, 1, 1, 0, 0][f][r, s, t, a, b]*Derivative[1, 0, 0, 0, 0][f][
      r, s, t, a, b] + Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*Derivative[0, 0, 1, 1, 0][f][
      r, s, t, a, b]*Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b] - 
    Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]*Derivative[0, 0, 1, 0, 0][f][
      r, s, t, a, b]*Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*
     Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b] - 
    Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*Derivative[0, 0, 1, 0, 1][f][
      r, s, t, a, b]*Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*
     Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b] + 
    Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*Derivative[0, 0, 1, 0, 0][f][
      r, s, t, a, b]*Derivative[0, 1, 0, 0, 1][f][r, s, t, a, b]*
     Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b] - 
    Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*Derivative[0, 1, 1, 0, 0][f][
      r, s, t, a, b]*Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b] + 
    2*Derivative[0, 0, 2, 0, 0][f][r, s, t, a, b]*
     Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]*Derivative[1, 0, 0, 0, 1][f][
      r, s, t, a, b] + Derivative[0, 0, 0, 0, 2][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*Derivative[0, 1, 0, 0, 0][f][
      r, s, t, a, b]*Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b] + 
    Derivative[0, 0, 2, 0, 0][f][r, s, t, a, b]*Derivative[0, 1, 0, 0, 0][f][
      r, s, t, a, b]*Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b] + 
    Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*Derivative[0, 0, 0, 1, 1][f][
      r, s, t, a, b]*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
     Derivative[1, 0, 1, 0, 0][f][r, s, t, a, b] + 
    Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]^2*
     Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b]*Derivative[1, 0, 1, 0, 0][f][
      r, s, t, a, b] - Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*Derivative[1, 0, 1, 0, 0][f][
      r, s, t, a, b] - Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 0, 1][f][r, s, t, a, b]*Derivative[1, 0, 1, 0, 0][f][
      r, s, t, a, b] + Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*
     Derivative[0, 1, 1, 0, 0][f][r, s, t, a, b]*Derivative[1, 0, 1, 0, 0][f][
      r, s, t, a, b] + 2*Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b]*
     Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]*Derivative[1, 0, 1, 0, 0][f][
      r, s, t, a, b] + Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]^2*
     Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b]*Derivative[1, 0, 1, 0, 0][f][
      r, s, t, a, b] - Derivative[0, 0, 0, 0, 2][f][r, s, t, a, b]*
     Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*Derivative[0, 0, 1, 0, 0][f][
      r, s, t, a, b]*Derivative[1, 1, 0, 0, 0][f][r, s, t, a, b] - 
    Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*Derivative[0, 0, 2, 0, 0][f][
      r, s, t, a, b]*Derivative[1, 1, 0, 0, 0][f][r, s, t, a, b] + 
    4*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b]*Derivative[2, 0, 0, 0, 0][f][
      r, s, t, a, b] + Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
     (-2*Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]^2*
       Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
       Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] + 
      Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]*
       Derivative[0, 1, 0, 0, 1][f][r, s, t, a, b]*
       Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] - 
      Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]*
       Derivative[0, 1, 1, 0, 0][f][r, s, t, a, b]*
       Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] - 
      Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]*
       Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*
       Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b] + 
      Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b]*
       Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]*
       Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b] - 
      Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
       Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b]^2 - 
      Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*
       Derivative[0, 1, 0, 0, 1][f][r, s, t, a, b]*
       Derivative[1, 0, 1, 0, 0][f][r, s, t, a, b] + 
      Derivative[1, 0, 1, 0, 0][f][r, s, t, a, b]^2 - 
      Derivative[0, 0, 2, 0, 0][f][r, s, t, a, b]*
       Derivative[2, 0, 0, 0, 0][f][r, s, t, a, b] + 
      Derivative[0, 0, 0, 0, 2][f][r, s, t, a, b]*
       (2*Derivative[0, 0, 0, 2, 0][f][r, s, t, a, b]*
         Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
         Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] + 
        Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]*
         Derivative[1, 0, 1, 0, 0][f][r, s, t, a, b] + 
        Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
         Derivative[2, 0, 0, 0, 0][f][r, s, t, a, b])))/
   (Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]^2*
     Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b] - 
    Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*Derivative[0, 0, 0, 1, 0][f][
      r, s, t, a, b]*Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b] - 
    Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]^2 + 
    (Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]^2 + 
      4*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b])*
     Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]), 
 Derivative[1, 0, 2, 0, 0][f][r, s, t, a, b] - 
  (-2*Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]^2*
     Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]^2*
     Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] - 
    2*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]^2*
     Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] + 
    2*Derivative[0, 0, 0, 2, 0][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*Derivative[0, 0, 2, 0, 0][f][
      r, s, t, a, b]*Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] - 
    2*Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]*Derivative[0, 1, 0, 0, 0][f][
      r, s, t, a, b]*Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] + 
    4*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b]*Derivative[0, 1, 0, 1, 0][f][
      r, s, t, a, b]*Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] - 
    2*Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
     Derivative[0, 0, 2, 0, 0][f][r, s, t, a, b]*Derivative[0, 1, 0, 1, 0][f][
      r, s, t, a, b]*Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] + 
    2*Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]*Derivative[0, 1, 1, 0, 0][f][
      r, s, t, a, b]*Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] + 
    2*Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]*
     (Derivative[0, 0, 2, 0, 0][f][r, s, t, a, b]*
       Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b] - 
      2*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
       Derivative[0, 1, 1, 0, 0][f][r, s, t, a, b])*
     Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] - 
    2*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]*Derivative[0, 1, 0, 0, 0][f][
      r, s, t, a, b]*Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b] - 
    Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*Derivative[0, 0, 2, 0, 0][f][
      r, s, t, a, b]*Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*
     Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b] + 
    2*Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*Derivative[0, 1, 1, 0, 0][f][
      r, s, t, a, b]*Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b] - 
    2*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]^2*
     Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b]^2 + 
    2*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b]*Derivative[0, 1, 0, 0, 0][f][
      r, s, t, a, b]*Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b] - 
    Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*Derivative[0, 0, 2, 0, 0][f][
      r, s, t, a, b]*Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*
     Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b] + 
    2*Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*Derivative[0, 0, 1, 1, 0][f][
      r, s, t, a, b]*Derivative[1, 0, 1, 0, 0][f][r, s, t, a, b] + 
    Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]^2*
     Derivative[0, 0, 2, 0, 0][f][r, s, t, a, b]*Derivative[1, 0, 1, 0, 0][f][
      r, s, t, a, b] - 2*Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
     Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*Derivative[0, 1, 1, 0, 0][f][
      r, s, t, a, b]*Derivative[1, 0, 1, 0, 0][f][r, s, t, a, b] - 
    2*Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*
     Derivative[0, 1, 1, 0, 0][f][r, s, t, a, b]*Derivative[1, 0, 1, 0, 0][f][
      r, s, t, a, b] + 2*Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b]*Derivative[1, 0, 0, 0, 0][f][
      r, s, t, a, b]*Derivative[1, 0, 1, 0, 0][f][r, s, t, a, b] + 
    4*Derivative[0, 0, 2, 0, 0][f][r, s, t, a, b]*
     Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]*Derivative[1, 0, 1, 0, 0][f][
      r, s, t, a, b] + 2*Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*Derivative[1, 0, 0, 0, 1][f][
      r, s, t, a, b]*Derivative[1, 0, 1, 0, 0][f][r, s, t, a, b] + 
    2*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
     Derivative[1, 0, 1, 0, 0][f][r, s, t, a, b]^2 - 
    2*Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*Derivative[0, 0, 1, 0, 1][f][
      r, s, t, a, b]*Derivative[1, 1, 0, 0, 0][f][r, s, t, a, b] + 
    Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*Derivative[0, 0, 0, 1, 0][f][
      r, s, t, a, b]*Derivative[0, 0, 2, 0, 0][f][r, s, t, a, b]*
     Derivative[1, 1, 0, 0, 0][f][r, s, t, a, b] - 
    2*Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*Derivative[0, 0, 1, 0, 1][f][
      r, s, t, a, b]*Derivative[2, 0, 0, 0, 0][f][r, s, t, a, b] + 
    Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]^2*
     Derivative[0, 0, 2, 0, 0][f][r, s, t, a, b]*Derivative[2, 0, 0, 0, 0][f][
      r, s, t, a, b] + 2*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
     Derivative[0, 0, 2, 0, 0][f][r, s, t, a, b]*Derivative[2, 0, 0, 0, 0][f][
      r, s, t, a, b] + 2*Derivative[0, 0, 0, 0, 2][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]^2*
     (Derivative[0, 0, 0, 2, 0][f][r, s, t, a, b]*
       Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] + 
      Derivative[2, 0, 0, 0, 0][f][r, s, t, a, b]))/
   (Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]^2*
     Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b] - 
    Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*Derivative[0, 0, 0, 1, 0][f][
      r, s, t, a, b]*Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b] - 
    Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]^2 + 
    (Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]^2 + 
      4*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b])*
     Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]), 
 Derivative[0, 2, 1, 0, 0][f][r, s, t, a, b] - 
  (-2*Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]^2*
     Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]^2 - 
    2*Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]^2*
     Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]^2 + 
    2*Derivative[0, 0, 0, 2, 0][f][r, s, t, a, b]*
     Derivative[0, 0, 2, 0, 0][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]^2 - 
    2*Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]^2*
     Derivative[0, 1, 0, 0, 1][f][r, s, t, a, b] - 
    2*Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*
     Derivative[0, 0, 2, 0, 0][f][r, s, t, a, b]*Derivative[0, 1, 0, 0, 0][f][
      r, s, t, a, b]*Derivative[0, 1, 0, 1, 0][f][r, s, t, a, b] + 
    2*Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]^2*
     Derivative[0, 1, 0, 1, 0][f][r, s, t, a, b] + 
    2*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*Derivative[0, 1, 0, 0, 1][f][
      r, s, t, a, b]*Derivative[0, 1, 0, 1, 0][f][r, s, t, a, b] + 
    2*Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]*Derivative[0, 1, 0, 0, 0][f][
      r, s, t, a, b]*Derivative[0, 1, 1, 0, 0][f][r, s, t, a, b] + 
    2*Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*Derivative[0, 1, 0, 1, 0][f][
      r, s, t, a, b]*Derivative[0, 1, 1, 0, 0][f][r, s, t, a, b] - 
    2*Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*Derivative[0, 1, 0, 1, 0][f][
      r, s, t, a, b]*Derivative[0, 1, 1, 0, 0][f][r, s, t, a, b] + 
    Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]^2*
     Derivative[0, 0, 2, 0, 0][f][r, s, t, a, b]*Derivative[0, 2, 0, 0, 0][f][
      r, s, t, a, b] - Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b]*Derivative[0, 1, 0, 0, 0][f][
      r, s, t, a, b]*Derivative[0, 2, 0, 0, 0][f][r, s, t, a, b] + 
    Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*Derivative[0, 0, 1, 1, 0][f][
      r, s, t, a, b]*Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*
     Derivative[0, 2, 0, 0, 0][f][r, s, t, a, b] - 
    Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*Derivative[0, 0, 0, 1, 0][f][
      r, s, t, a, b]*Derivative[0, 1, 1, 0, 0][f][r, s, t, a, b]*
     Derivative[0, 2, 0, 0, 0][f][r, s, t, a, b] - 
    2*Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*
     Derivative[0, 1, 1, 0, 0][f][r, s, t, a, b]*Derivative[0, 2, 0, 0, 0][f][
      r, s, t, a, b] - 4*Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]*Derivative[0, 1, 0, 0, 0][f][
      r, s, t, a, b]*Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] - 
    2*Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*
     Derivative[0, 0, 2, 0, 0][f][r, s, t, a, b]*Derivative[0, 1, 0, 0, 1][f][
      r, s, t, a, b]*Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] + 
    2*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 0, 1][f][r, s, t, a, b]^2*
     Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] + 
    4*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b]*Derivative[0, 1, 0, 1, 0][f][
      r, s, t, a, b]*Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] - 
    2*Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
     Derivative[0, 0, 2, 0, 0][f][r, s, t, a, b]*Derivative[0, 1, 0, 1, 0][f][
      r, s, t, a, b]*Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] + 
    2*Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b]*Derivative[0, 1, 1, 0, 0][f][
      r, s, t, a, b]*Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] + 
    2*Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]*Derivative[0, 1, 1, 0, 0][f][
      r, s, t, a, b]*Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] + 
    2*Derivative[0, 1, 1, 0, 0][f][r, s, t, a, b]^2*
     Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] + 
    2*Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b]*Derivative[0, 2, 0, 0, 0][f][
      r, s, t, a, b]*Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] + 
    2*Derivative[0, 0, 2, 0, 0][f][r, s, t, a, b]*
     Derivative[0, 2, 0, 0, 0][f][r, s, t, a, b]*Derivative[1, 0, 0, 0, 0][f][
      r, s, t, a, b] - 2*Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b]^2*
     Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]^2 - 
    4*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]*Derivative[0, 1, 0, 0, 0][f][
      r, s, t, a, b]*Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b] - 
    4*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*Derivative[0, 1, 0, 0, 1][f][
      r, s, t, a, b]*Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b] - 
    4*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]^2*
     Derivative[0, 1, 0, 1, 0][f][r, s, t, a, b]*Derivative[1, 0, 0, 0, 1][f][
      r, s, t, a, b] + 4*Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*Derivative[0, 1, 1, 0, 0][f][
      r, s, t, a, b]*Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b] + 
    2*Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*Derivative[0, 2, 0, 0, 0][f][
      r, s, t, a, b]*Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b] + 
    4*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b]*Derivative[1, 0, 0, 0, 0][f][
      r, s, t, a, b]*Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b] - 
    4*Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
     Derivative[0, 0, 2, 0, 0][f][r, s, t, a, b]*Derivative[1, 0, 0, 0, 0][f][
      r, s, t, a, b]*Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b] - 
    2*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]^2*
     Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b]^2 + 
    8*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b]*Derivative[0, 1, 0, 0, 0][f][
      r, s, t, a, b]*Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b] - 
    4*Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
     Derivative[0, 0, 2, 0, 0][f][r, s, t, a, b]*Derivative[0, 1, 0, 0, 0][f][
      r, s, t, a, b]*Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b] + 
    4*Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]*Derivative[0, 1, 0, 0, 0][f][
      r, s, t, a, b]*Derivative[1, 0, 1, 0, 0][f][r, s, t, a, b] + 
    2*Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*Derivative[0, 1, 0, 0, 1][f][
      r, s, t, a, b]*Derivative[1, 0, 1, 0, 0][f][r, s, t, a, b] + 
    2*Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*Derivative[0, 1, 0, 0, 1][f][
      r, s, t, a, b]*Derivative[1, 0, 1, 0, 0][f][r, s, t, a, b] + 
    2*Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*Derivative[0, 1, 0, 1, 0][f][
      r, s, t, a, b]*Derivative[1, 0, 1, 0, 0][f][r, s, t, a, b] - 
    4*Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
     Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*Derivative[0, 1, 1, 0, 0][f][
      r, s, t, a, b]*Derivative[1, 0, 1, 0, 0][f][r, s, t, a, b] - 
    2*Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*
     Derivative[0, 1, 1, 0, 0][f][r, s, t, a, b]*Derivative[1, 0, 1, 0, 0][f][
      r, s, t, a, b] - Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]^2*
     Derivative[0, 2, 0, 0, 0][f][r, s, t, a, b]*Derivative[1, 0, 1, 0, 0][f][
      r, s, t, a, b] + 4*Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b]*Derivative[1, 0, 0, 0, 0][f][
      r, s, t, a, b]*Derivative[1, 0, 1, 0, 0][f][r, s, t, a, b] + 
    4*Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*Derivative[1, 0, 0, 0, 1][f][
      r, s, t, a, b]*Derivative[1, 0, 1, 0, 0][f][r, s, t, a, b] - 
    2*Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]^2*
     Derivative[1, 0, 1, 0, 0][f][r, s, t, a, b]^2 - 
    2*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
     Derivative[1, 0, 1, 0, 0][f][r, s, t, a, b]^2 - 
    6*Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*Derivative[0, 0, 1, 0, 1][f][
      r, s, t, a, b]*Derivative[1, 1, 0, 0, 0][f][r, s, t, a, b] - 
    2*Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*Derivative[0, 0, 1, 1, 0][f][
      r, s, t, a, b]*Derivative[1, 1, 0, 0, 0][f][r, s, t, a, b] + 
    4*Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
     Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*Derivative[0, 0, 2, 0, 0][f][
      r, s, t, a, b]*Derivative[1, 1, 0, 0, 0][f][r, s, t, a, b] - 
    2*Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b]*Derivative[0, 1, 0, 0, 0][f][
      r, s, t, a, b]*Derivative[1, 1, 0, 0, 0][f][r, s, t, a, b] + 
    2*Derivative[0, 0, 2, 0, 0][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*Derivative[1, 1, 0, 0, 0][f][
      r, s, t, a, b] - 2*Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*Derivative[0, 1, 0, 0, 1][f][
      r, s, t, a, b]*Derivative[1, 1, 0, 0, 0][f][r, s, t, a, b] + 
    2*Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]^2*
     Derivative[0, 1, 1, 0, 0][f][r, s, t, a, b]*Derivative[1, 1, 0, 0, 0][f][
      r, s, t, a, b] + 4*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
     Derivative[0, 1, 1, 0, 0][f][r, s, t, a, b]*Derivative[1, 1, 0, 0, 0][f][
      r, s, t, a, b] + Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]*
     (4*Derivative[0, 0, 2, 0, 0][f][r, s, t, a, b]*
       Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*
       Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] - 
      2*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
       (2*Derivative[0, 1, 1, 0, 0][f][r, s, t, a, b]*
         Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] + 
        Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*
         (Derivative[0, 2, 0, 0, 0][f][r, s, t, a, b] + 
          2*Derivative[1, 0, 1, 0, 0][f][r, s, t, a, b])) + 
      4*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]^2*
       Derivative[1, 1, 0, 0, 0][f][r, s, t, a, b]) - 
    4*Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*Derivative[0, 0, 1, 0, 1][f][
      r, s, t, a, b]*Derivative[2, 0, 0, 0, 0][f][r, s, t, a, b] + 
    2*Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]^2*
     Derivative[0, 0, 2, 0, 0][f][r, s, t, a, b]*Derivative[2, 0, 0, 0, 0][f][
      r, s, t, a, b] + 2*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
     Derivative[0, 0, 2, 0, 0][f][r, s, t, a, b]*Derivative[2, 0, 0, 0, 0][f][
      r, s, t, a, b] + 2*Derivative[0, 0, 0, 0, 2][f][r, s, t, a, b]*
     (Derivative[0, 0, 0, 2, 0][f][r, s, t, a, b]*
       Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
       Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]^2 + 
      Derivative[0, 0, 2, 0, 0][f][r, s, t, a, b]*
       Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]^2 - 
      Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
       (Derivative[0, 2, 0, 0, 0][f][r, s, t, a, b]*
         Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] + 
        2*Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]*
         Derivative[1, 0, 1, 0, 0][f][r, s, t, a, b] - 
        2*Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*
         Derivative[1, 1, 0, 0, 0][f][r, s, t, a, b]) + 
      Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]^2*
       Derivative[2, 0, 0, 0, 0][f][r, s, t, a, b]))/
   (Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]^2*
     Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b] - 
    Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*Derivative[0, 0, 0, 1, 0][f][
      r, s, t, a, b]*Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b] - 
    Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]^2 + 
    (Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]^2 + 
      4*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b])*
     Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]), 
 Derivative[0, 0, 0, 3, 0][f][r, s, t, a, b] - 
  (-2*Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]^3*
     (Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]^2 - 
      Derivative[0, 0, 0, 0, 2][f][r, s, t, a, b]*
       Derivative[0, 0, 0, 2, 0][f][r, s, t, a, b]) - 
    2*Derivative[0, 0, 0, 2, 0][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*Derivative[0, 1, 0, 1, 0][f][
      r, s, t, a, b] + 4*Derivative[0, 0, 0, 2, 0][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]*Derivative[1, 0, 0, 0, 0][f][
      r, s, t, a, b] + 4*Derivative[0, 0, 0, 2, 0][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 0, 1][f][r, s, t, a, b]*Derivative[1, 0, 0, 0, 0][f][
      r, s, t, a, b] - 4*Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 1, 0][f][r, s, t, a, b]*Derivative[1, 0, 0, 0, 0][f][
      r, s, t, a, b] - 2*Derivative[0, 0, 0, 2, 0][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*Derivative[1, 0, 0, 0, 1][f][
      r, s, t, a, b] - 4*Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]*
     Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]*Derivative[1, 0, 0, 0, 1][f][
      r, s, t, a, b] + Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]^2*
     Derivative[0, 0, 0, 2, 0][f][r, s, t, a, b]*Derivative[1, 0, 0, 1, 0][f][
      r, s, t, a, b] + 4*Derivative[0, 0, 0, 2, 0][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*Derivative[1, 0, 0, 1, 0][f][
      r, s, t, a, b] + 2*Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*Derivative[1, 0, 0, 1, 0][f][
      r, s, t, a, b] + 4*Derivative[0, 2, 0, 0, 0][f][r, s, t, a, b]*
     Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b] + 
    4*Derivative[0, 0, 0, 0, 2][f][r, s, t, a, b]*
     Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]*Derivative[1, 0, 0, 1, 0][f][
      r, s, t, a, b] + Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]^2*
     (Derivative[0, 0, 0, 2, 0][f][r, s, t, a, b]*
       (Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b] + 
        4*Derivative[0, 1, 0, 0, 1][f][r, s, t, a, b]) - 
      4*(Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]*
         (Derivative[0, 1, 0, 1, 0][f][r, s, t, a, b] + 
          Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b]) - 
        Derivative[0, 0, 0, 0, 2][f][r, s, t, a, b]*
         Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b])) - 
    4*Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b]*
     Derivative[1, 0, 1, 0, 0][f][r, s, t, a, b] - 
    4*Derivative[0, 1, 0, 1, 0][f][r, s, t, a, b]*
     Derivative[1, 1, 0, 0, 0][f][r, s, t, a, b] - 
    4*Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b]*
     Derivative[1, 1, 0, 0, 0][f][r, s, t, a, b] + 
    4*Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]*
     Derivative[2, 0, 0, 0, 0][f][r, s, t, a, b] + 
    4*Derivative[0, 1, 0, 0, 1][f][r, s, t, a, b]*
     Derivative[2, 0, 0, 0, 0][f][r, s, t, a, b] + 
    Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
     (-(Derivative[0, 0, 0, 2, 0][f][r, s, t, a, b]^2*
        Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]) + 
      2*Derivative[0, 1, 0, 1, 0][f][r, s, t, a, b]*
       Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b] - 
      4*Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b]*
       Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b] + 
      2*Derivative[0, 0, 0, 2, 0][f][r, s, t, a, b]*
       (Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]*
         Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] - 
        Derivative[1, 1, 0, 0, 0][f][r, s, t, a, b]) + 
      4*Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]*
       Derivative[2, 0, 0, 0, 0][f][r, s, t, a, b]) + 
    Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*
     (2*Derivative[0, 0, 0, 2, 0][f][r, s, t, a, b]^2*
       Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b] - 
      Derivative[0, 0, 0, 2, 0][f][r, s, t, a, b]*
       (Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]*
         Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b] + 
        Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
         (Derivative[0, 1, 0, 1, 0][f][r, s, t, a, b] + 
          4*Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b]) - 
        2*(Derivative[0, 2, 0, 0, 0][f][r, s, t, a, b] + 
          2*Derivative[0, 0, 0, 0, 2][f][r, s, t, a, b]*
           Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] - 
          Derivative[1, 0, 1, 0, 0][f][r, s, t, a, b])) - 
      2*(Derivative[0, 1, 0, 1, 0][f][r, s, t, a, b]^2 + 
        2*Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]^2*
         Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] + 
        2*Derivative[0, 1, 0, 1, 0][f][r, s, t, a, b]*
         Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b] + 
        Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b]^2 - 
        Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]*
         Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b] - 
        4*Derivative[0, 1, 0, 0, 1][f][r, s, t, a, b]*
         Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b] + 
        Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]*
         (-2*Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
           Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b] + 
          2*Derivative[1, 1, 0, 0, 0][f][r, s, t, a, b]) - 
        Derivative[0, 0, 0, 0, 2][f][r, s, t, a, b]*
         Derivative[2, 0, 0, 0, 0][f][r, s, t, a, b])))/
   (Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]^2*
     Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b] - 
    Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*Derivative[0, 0, 0, 1, 0][f][
      r, s, t, a, b]*Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b] - 
    Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]^2 + 
    (Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]^2 + 
      4*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b])*
     Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]), 
 Derivative[1, 0, 0, 1, 1][f][r, s, t, a, b] - 
  (-(Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]^2*
      Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*
      Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]) + 
    Derivative[0, 0, 0, 0, 2][f][r, s, t, a, b]*Derivative[0, 0, 0, 2, 0][f][
      r, s, t, a, b]*Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*
     Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] - 
    2*Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 1, 0][f][r, s, t, a, b]*Derivative[1, 0, 0, 0, 0][f][
      r, s, t, a, b] + 2*Derivative[0, 0, 0, 2, 0][f][r, s, t, a, b]*
     Derivative[0, 1, 1, 0, 0][f][r, s, t, a, b]*Derivative[1, 0, 0, 0, 0][f][
      r, s, t, a, b] - Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 1, 0][f][r, s, t, a, b]*Derivative[1, 0, 0, 0, 1][f][
      r, s, t, a, b] - 2*Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]*
     Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]*Derivative[1, 0, 0, 0, 1][f][
      r, s, t, a, b] - Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*
     Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b]^2 + 
    Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]*Derivative[0, 1, 0, 0, 0][f][
      r, s, t, a, b]*Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b] + 
    8*Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b]*
     Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]*Derivative[1, 0, 0, 1, 0][f][
      r, s, t, a, b] + 2*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
     Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b]*Derivative[1, 0, 0, 1, 0][f][
      r, s, t, a, b] + Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]^2*
     Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]*Derivative[1, 0, 1, 0, 0][f][
      r, s, t, a, b] - Derivative[0, 0, 0, 2, 0][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*Derivative[1, 0, 1, 0, 0][f][
      r, s, t, a, b] - 2*Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]*
     Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]*Derivative[1, 0, 1, 0, 0][f][
      r, s, t, a, b] - Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*Derivative[1, 1, 0, 0, 0][f][
      r, s, t, a, b] - 2*Derivative[1, 0, 1, 0, 0][f][r, s, t, a, b]*
     Derivative[1, 1, 0, 0, 0][f][r, s, t, a, b] + 
    Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]^2*
     Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]*Derivative[2, 0, 0, 0, 0][f][
      r, s, t, a, b] + 2*Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*Derivative[2, 0, 0, 0, 0][f][
      r, s, t, a, b] + Derivative[0, 0, 0, 0, 2][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*Derivative[2, 0, 0, 0, 0][f][
      r, s, t, a, b] + 2*Derivative[0, 1, 1, 0, 0][f][r, s, t, a, b]*
     Derivative[2, 0, 0, 0, 0][f][r, s, t, a, b] + 
    Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*
     (Derivative[0, 0, 0, 2, 0][f][r, s, t, a, b]*
       (3*Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b]*
         Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] + 
        Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
         Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b]) + 
      Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]*
       (-3*Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]*
         Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] - 
        Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*
         Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b] + 
        Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
         Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b]) + 
      Derivative[0, 1, 0, 1, 0][f][r, s, t, a, b]*
       Derivative[1, 0, 1, 0, 0][f][r, s, t, a, b] + 
      Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b]*
       Derivative[1, 0, 1, 0, 0][f][r, s, t, a, b] - 
      Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]*
       Derivative[1, 1, 0, 0, 0][f][r, s, t, a, b] - 
      Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b]*
       Derivative[2, 0, 0, 0, 0][f][r, s, t, a, b]) - 
    Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
     (Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]*
       Derivative[0, 1, 0, 1, 0][f][r, s, t, a, b]*
       Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] + 
      2*Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]*
       Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]*
       Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b] + 
      Derivative[0, 0, 0, 2, 0][f][r, s, t, a, b]*
       (-(Derivative[0, 1, 0, 0, 1][f][r, s, t, a, b]*
          Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]) + 
        Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*
         Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b]) - 
      4*Derivative[0, 0, 0, 0, 2][f][r, s, t, a, b]*
       Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]*
       Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b] + 
      Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b]*
       Derivative[1, 0, 1, 0, 0][f][r, s, t, a, b] + 
      Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b]*
       Derivative[1, 1, 0, 0, 0][f][r, s, t, a, b] + 
      Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*
       (2*Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]^2*
         Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] - 
        2*Derivative[0, 0, 0, 0, 2][f][r, s, t, a, b]*
         Derivative[0, 0, 0, 2, 0][f][r, s, t, a, b]*
         Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] + 
        Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]*
         Derivative[1, 1, 0, 0, 0][f][r, s, t, a, b]) - 
      Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]*
       Derivative[2, 0, 0, 0, 0][f][r, s, t, a, b] - 
      Derivative[0, 1, 0, 0, 1][f][r, s, t, a, b]*
       Derivative[2, 0, 0, 0, 0][f][r, s, t, a, b]))/
   (Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]^2*
     Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b] - 
    Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*Derivative[0, 0, 0, 1, 0][f][
      r, s, t, a, b]*Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b] - 
    Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]^2 + 
    (Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]^2 + 
      4*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b])*
     Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]), 
 Derivative[0, 1, 0, 2, 0][f][r, s, t, a, b] - 
  (Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]^2*
     (-2*Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]^2*
       Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b] + 
      Derivative[0, 0, 0, 2, 0][f][r, s, t, a, b]*
       (2*Derivative[0, 0, 0, 0, 2][f][r, s, t, a, b]*
         Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b] + 
        Derivative[0, 1, 1, 0, 0][f][r, s, t, a, b])) + 
    Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]^2*
     Derivative[0, 0, 0, 2, 0][f][r, s, t, a, b]*Derivative[1, 1, 0, 0, 0][f][
      r, s, t, a, b] + Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*
     (Derivative[0, 0, 0, 2, 0][f][r, s, t, a, b]*
       (3*Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*
         Derivative[0, 1, 0, 0, 1][f][r, s, t, a, b] - 
        Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
         Derivative[0, 2, 0, 0, 0][f][r, s, t, a, b] + 
        2*Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b]*
         Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] + 
        2*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
         (Derivative[0, 1, 0, 1, 0][f][r, s, t, a, b] - 
          Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b])) + 
      2*(2*Derivative[0, 0, 0, 0, 2][f][r, s, t, a, b]*
         Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*
         Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b] + 
        Derivative[0, 1, 1, 0, 0][f][r, s, t, a, b]*
         Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b] - 
        Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]*
         (Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]*
           Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] + 
          2*Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*
           (Derivative[0, 1, 0, 1, 0][f][r, s, t, a, b] + 
            Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b]) - 
          Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
           Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b]) - 
        Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]*
         Derivative[1, 1, 0, 0, 0][f][r, s, t, a, b])) + 
    Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
     (-(Derivative[0, 0, 0, 2, 0][f][r, s, t, a, b]*
        Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*
        (Derivative[0, 1, 0, 1, 0][f][r, s, t, a, b] + 
         2*Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b])) + 
      2*(-(Derivative[0, 2, 0, 0, 0][f][r, s, t, a, b]*
          Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b]) + 
        Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]*
         (Derivative[0, 1, 0, 1, 0][f][r, s, t, a, b]*
           Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] + 
          Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*
           Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b]) + 
        Derivative[0, 1, 0, 1, 0][f][r, s, t, a, b]*
         Derivative[1, 1, 0, 0, 0][f][r, s, t, a, b])) - 
    2*(Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*
       (Derivative[0, 1, 0, 1, 0][f][r, s, t, a, b]^2 + 
        Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]^2*
         Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] - 
        Derivative[0, 0, 0, 0, 2][f][r, s, t, a, b]*
         Derivative[0, 0, 0, 2, 0][f][r, s, t, a, b]*
         Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] + 
        2*Derivative[0, 1, 0, 1, 0][f][r, s, t, a, b]*
         Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b] + 
        Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b]^2 - 
        Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]*
         Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b] - 
        3*Derivative[0, 1, 0, 0, 1][f][r, s, t, a, b]*
         Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b] + 
        Derivative[0, 0, 0, 2, 0][f][r, s, t, a, b]*
         Derivative[1, 0, 1, 0, 0][f][r, s, t, a, b] + 
        Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]*
         Derivative[1, 1, 0, 0, 0][f][r, s, t, a, b] - 
        Derivative[0, 0, 0, 0, 2][f][r, s, t, a, b]*
         Derivative[2, 0, 0, 0, 0][f][r, s, t, a, b]) - 
      2*(Derivative[0, 0, 0, 2, 0][f][r, s, t, a, b]*
         Derivative[0, 1, 1, 0, 0][f][r, s, t, a, b]*
         Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] + 
        Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b]*
         Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]*
         Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b] - 
        Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]*
         Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]*
         Derivative[1, 0, 1, 0, 0][f][r, s, t, a, b] - 
        Derivative[1, 0, 1, 0, 0][f][r, s, t, a, b]*
         Derivative[1, 1, 0, 0, 0][f][r, s, t, a, b] + 
        Derivative[0, 1, 1, 0, 0][f][r, s, t, a, b]*
         Derivative[2, 0, 0, 0, 0][f][r, s, t, a, b] + 
        Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
         (Derivative[0, 1, 0, 1, 0][f][r, s, t, a, b]*
           Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b] - 
          Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b]*
           Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b] + 
          Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]*
           Derivative[2, 0, 0, 0, 0][f][r, s, t, a, b]))))/
   (Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]^2*
     Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b] - 
    Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*Derivative[0, 0, 0, 1, 0][f][
      r, s, t, a, b]*Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b] - 
    Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]^2 + 
    (Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]^2 + 
      4*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b])*
     Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]), 
 Derivative[0, 2, 0, 1, 0][f][r, s, t, a, b] - 
  (-2*Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]^2*
     Derivative[0, 1, 0, 1, 0][f][r, s, t, a, b] + 
    Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]^2*
     Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]*Derivative[0, 2, 0, 0, 0][f][
      r, s, t, a, b] - 2*Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 1, 0][f][r, s, t, a, b]*Derivative[0, 2, 0, 0, 0][f][
      r, s, t, a, b] - 4*Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]*Derivative[0, 1, 0, 0, 0][f][
      r, s, t, a, b]*Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] + 
    2*Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]*Derivative[0, 1, 0, 1, 0][f][
      r, s, t, a, b]*Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] + 
    2*Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 0, 1][f][r, s, t, a, b]*Derivative[0, 1, 0, 1, 0][f][
      r, s, t, a, b]*Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] + 
    4*Derivative[0, 1, 0, 1, 0][f][r, s, t, a, b]*
     Derivative[0, 1, 1, 0, 0][f][r, s, t, a, b]*Derivative[1, 0, 0, 0, 0][f][
      r, s, t, a, b] - 4*Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]^2*
     Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b] - 
    2*Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*
     Derivative[0, 2, 0, 0, 0][f][r, s, t, a, b]*Derivative[1, 0, 0, 0, 1][f][
      r, s, t, a, b] + 4*Derivative[0, 1, 1, 0, 0][f][r, s, t, a, b]*
     Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]*Derivative[1, 0, 0, 0, 1][f][
      r, s, t, a, b] + 4*Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*Derivative[0, 1, 0, 0, 0][f][
      r, s, t, a, b]*Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b] + 
    4*Derivative[0, 0, 0, 0, 2][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]^2*
     Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b] - 
    2*Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*Derivative[0, 1, 0, 0, 1][f][
      r, s, t, a, b]*Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b] - 
    2*Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*Derivative[0, 1, 0, 1, 0][f][
      r, s, t, a, b]*Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b] + 
    6*Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*
     Derivative[0, 1, 1, 0, 0][f][r, s, t, a, b]*Derivative[1, 0, 0, 1, 0][f][
      r, s, t, a, b] + Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]^2*
     Derivative[0, 2, 0, 0, 0][f][r, s, t, a, b]*Derivative[1, 0, 0, 1, 0][f][
      r, s, t, a, b] + 4*Derivative[0, 0, 2, 0, 0][f][r, s, t, a, b]*
     Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]*Derivative[1, 0, 0, 1, 0][f][
      r, s, t, a, b] - 4*Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 1, 0][f][r, s, t, a, b]*Derivative[1, 0, 1, 0, 0][f][
      r, s, t, a, b] - 4*Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]*
     Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]*Derivative[1, 0, 1, 0, 0][f][
      r, s, t, a, b] - 4*Derivative[0, 1, 0, 0, 1][f][r, s, t, a, b]*
     Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]*Derivative[1, 0, 1, 0, 0][f][
      r, s, t, a, b] - 4*Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*
     Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b]*Derivative[1, 0, 1, 0, 0][f][
      r, s, t, a, b] - 4*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
     Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b]*Derivative[1, 0, 1, 0, 0][f][
      r, s, t, a, b] + 2*Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
     Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]*Derivative[0, 1, 0, 0, 0][f][
      r, s, t, a, b]*Derivative[1, 1, 0, 0, 0][f][r, s, t, a, b] - 
    2*Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*Derivative[1, 1, 0, 0, 0][f][
      r, s, t, a, b] + 2*Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 0, 1][f][r, s, t, a, b]*Derivative[1, 1, 0, 0, 0][f][
      r, s, t, a, b] + 4*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 1, 0][f][r, s, t, a, b]*Derivative[1, 1, 0, 0, 0][f][
      r, s, t, a, b] - 4*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
     Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b]*Derivative[1, 1, 0, 0, 0][f][
      r, s, t, a, b] + 4*Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
     Derivative[1, 0, 1, 0, 0][f][r, s, t, a, b]*Derivative[1, 1, 0, 0, 0][f][
      r, s, t, a, b] + Derivative[0, 0, 0, 2, 0][f][r, s, t, a, b]*
     (2*Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]^2*
       Derivative[0, 1, 0, 0, 1][f][r, s, t, a, b] - 
      Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*
       (Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
         Derivative[0, 2, 0, 0, 0][f][r, s, t, a, b] - 
        4*Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b]*
         Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] + 
        4*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
         Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b]) + 
      2*Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
       (-(Derivative[0, 1, 1, 0, 0][f][r, s, t, a, b]*
          Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]) + 
        Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
         Derivative[1, 1, 0, 0, 0][f][r, s, t, a, b])) + 
    4*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]*Derivative[2, 0, 0, 0, 0][f][
      r, s, t, a, b] + 4*Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*Derivative[2, 0, 0, 0, 0][f][
      r, s, t, a, b] + 4*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 0, 1][f][r, s, t, a, b]*Derivative[2, 0, 0, 0, 0][f][
      r, s, t, a, b] - 4*Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
     Derivative[0, 1, 1, 0, 0][f][r, s, t, a, b]*Derivative[2, 0, 0, 0, 0][f][
      r, s, t, a, b] - Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*
     (2*Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]^2*
       Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]^2 - 
      2*Derivative[0, 0, 0, 0, 2][f][r, s, t, a, b]*
       Derivative[0, 0, 0, 2, 0][f][r, s, t, a, b]*
       Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]^2 + 
      2*Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]*
       Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*
       Derivative[0, 1, 0, 1, 0][f][r, s, t, a, b] - 
      2*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
       Derivative[0, 1, 0, 1, 0][f][r, s, t, a, b]^2 - 
      2*Derivative[0, 0, 0, 2, 0][f][r, s, t, a, b]*
       Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*
       Derivative[0, 1, 1, 0, 0][f][r, s, t, a, b] + 
      Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
       Derivative[0, 1, 0, 1, 0][f][r, s, t, a, b]*
       Derivative[0, 2, 0, 0, 0][f][r, s, t, a, b] + 
      2*Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]*
       Derivative[0, 1, 0, 0, 1][f][r, s, t, a, b]*
       Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] - 
      2*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
       Derivative[0, 1, 0, 0, 1][f][r, s, t, a, b]*
       Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b] - 
      2*Derivative[0, 2, 0, 0, 0][f][r, s, t, a, b]*
       Derivative[1, 0, 1, 0, 0][f][r, s, t, a, b] - 
      2*Derivative[1, 0, 1, 0, 0][f][r, s, t, a, b]^2 + 
      2*Derivative[0, 1, 1, 0, 0][f][r, s, t, a, b]*
       Derivative[1, 1, 0, 0, 0][f][r, s, t, a, b] + 
      Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]*
       (Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*
         Derivative[0, 2, 0, 0, 0][f][r, s, t, a, b] - 
        2*Derivative[0, 1, 1, 0, 0][f][r, s, t, a, b]*
         Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] + 
        2*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
         Derivative[1, 1, 0, 0, 0][f][r, s, t, a, b]) + 
      2*Derivative[0, 0, 2, 0, 0][f][r, s, t, a, b]*
       Derivative[2, 0, 0, 0, 0][f][r, s, t, a, b]))/
   (Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]^2*
     Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b] - 
    Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*Derivative[0, 0, 0, 1, 0][f][
      r, s, t, a, b]*Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b] - 
    Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]^2 + 
    (Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]^2 + 
      4*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b])*
     Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]), 
 Derivative[1, 0, 1, 1, 0][f][r, s, t, a, b] - 
  (-(Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]*Derivative[0, 0, 1, 1, 0][f][
       r, s, t, a, b]*Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*
      Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]) - 
    2*Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*Derivative[0, 1, 0, 1, 0][f][
      r, s, t, a, b]*Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] + 
    Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*Derivative[0, 0, 1, 1, 0][f][
      r, s, t, a, b]*Derivative[0, 1, 0, 1, 0][f][r, s, t, a, b]*
     Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] - 
    4*Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*Derivative[1, 0, 0, 0, 0][f][
      r, s, t, a, b]*Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b] + 
    Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*Derivative[0, 0, 1, 1, 0][f][
      r, s, t, a, b]*Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]*
     Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b] + 
    Derivative[0, 0, 0, 2, 0][f][r, s, t, a, b]*
     (Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b]*
       Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*
       Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] - 
      Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
       Derivative[0, 1, 1, 0, 0][f][r, s, t, a, b]*
       Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] + 
      Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
       (2*Derivative[0, 1, 0, 0, 1][f][r, s, t, a, b]*
         Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] - 
        Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*
         Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b])) + 
    Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]*Derivative[0, 0, 1, 0, 0][f][
      r, s, t, a, b]*Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*
     Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b] - 
    Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*Derivative[0, 0, 1, 1, 0][f][
      r, s, t, a, b]*Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*
     Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b] + 
    4*Derivative[0, 0, 0, 0, 2][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*Derivative[1, 0, 0, 0, 0][f][
      r, s, t, a, b]*Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b] + 
    4*Derivative[0, 0, 2, 0, 0][f][r, s, t, a, b]*
     Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]*Derivative[1, 0, 0, 1, 0][f][
      r, s, t, a, b] - Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*Derivative[1, 0, 0, 0, 1][f][
      r, s, t, a, b]*Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b] + 
    Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]^2*
     Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]*Derivative[1, 0, 1, 0, 0][f][
      r, s, t, a, b] - Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 1, 0][f][r, s, t, a, b]*Derivative[1, 0, 1, 0, 0][f][
      r, s, t, a, b] + Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
     Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]*Derivative[1, 0, 0, 0, 0][f][
      r, s, t, a, b]*Derivative[1, 0, 1, 0, 0][f][r, s, t, a, b] - 
    Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*Derivative[1, 0, 0, 0, 1][f][
      r, s, t, a, b]*Derivative[1, 0, 1, 0, 0][f][r, s, t, a, b] + 
    Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]^2*
     Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b]*Derivative[1, 0, 1, 0, 0][f][
      r, s, t, a, b] + 2*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
     Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b]*Derivative[1, 0, 1, 0, 0][f][
      r, s, t, a, b] - Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*Derivative[1, 1, 0, 0, 0][f][
      r, s, t, a, b] - 2*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
     Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b]*Derivative[1, 1, 0, 0, 0][f][
      r, s, t, a, b] + Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
     Derivative[1, 0, 1, 0, 0][f][r, s, t, a, b]*Derivative[1, 1, 0, 0, 0][f][
      r, s, t, a, b] + Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
     Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]*Derivative[0, 0, 1, 0, 0][f][
      r, s, t, a, b]*Derivative[2, 0, 0, 0, 0][f][r, s, t, a, b] + 
    2*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]*Derivative[2, 0, 0, 0, 0][f][
      r, s, t, a, b] + Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*Derivative[2, 0, 0, 0, 0][f][
      r, s, t, a, b] + 2*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 0, 1][f][r, s, t, a, b]*Derivative[2, 0, 0, 0, 0][f][
      r, s, t, a, b] - Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
     Derivative[0, 1, 1, 0, 0][f][r, s, t, a, b]*Derivative[2, 0, 0, 0, 0][f][
      r, s, t, a, b] + Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*
     (-2*Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]^2*
       Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
       Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] + 
      2*Derivative[0, 0, 0, 0, 2][f][r, s, t, a, b]*
       Derivative[0, 0, 0, 2, 0][f][r, s, t, a, b]*
       Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
       Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] - 
      Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]^2*
       Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] + 
      Derivative[0, 0, 0, 2, 0][f][r, s, t, a, b]*
       Derivative[0, 0, 2, 0, 0][f][r, s, t, a, b]*
       Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] - 
      Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]*
       Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*
       Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b] + 
      Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
       Derivative[0, 1, 0, 1, 0][f][r, s, t, a, b]*
       Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b] + 
      Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
       Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]*
       Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b] + 
      Derivative[0, 0, 0, 2, 0][f][r, s, t, a, b]*
       Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
       Derivative[1, 0, 1, 0, 0][f][r, s, t, a, b] - 
      Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
       Derivative[0, 1, 0, 1, 0][f][r, s, t, a, b]*
       Derivative[1, 0, 1, 0, 0][f][r, s, t, a, b] + 
      Derivative[1, 0, 1, 0, 0][f][r, s, t, a, b]^2 - 
      Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]*
       Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
       Derivative[1, 1, 0, 0, 0][f][r, s, t, a, b] - 
      Derivative[0, 0, 2, 0, 0][f][r, s, t, a, b]*
       Derivative[2, 0, 0, 0, 0][f][r, s, t, a, b]))/
   (Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]^2*
     Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b] - 
    Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*Derivative[0, 0, 0, 1, 0][f][
      r, s, t, a, b]*Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b] - 
    Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]^2 + 
    (Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]^2 + 
      4*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b])*
     Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]), 
 Derivative[1, 1, 0, 0, 1][f][r, s, t, a, b] - 
  (4*Derivative[0, 0, 0, 2, 0][f][r, s, t, a, b]*Derivative[0, 0, 1, 0, 1][f][
      r, s, t, a, b]*Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*
     Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] - 
    4*Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]*Derivative[0, 1, 0, 0, 0][f][
      r, s, t, a, b]*Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] - 
    Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]*Derivative[0, 1, 0, 0, 0][f][
      r, s, t, a, b]*Derivative[0, 1, 0, 0, 1][f][r, s, t, a, b]*
     Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] - 
    Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*Derivative[0, 0, 1, 0, 1][f][
      r, s, t, a, b]*Derivative[0, 1, 0, 1, 0][f][r, s, t, a, b]*
     Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] + 
    Derivative[0, 0, 0, 0, 2][f][r, s, t, a, b]*Derivative[0, 1, 0, 0, 0][f][
      r, s, t, a, b]*Derivative[0, 1, 0, 1, 0][f][r, s, t, a, b]*
     Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] + 
    Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*Derivative[0, 0, 0, 1, 1][f][
      r, s, t, a, b]*Derivative[0, 1, 1, 0, 0][f][r, s, t, a, b]*
     Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] + 
    2*Derivative[0, 1, 0, 1, 0][f][r, s, t, a, b]*
     Derivative[0, 1, 1, 0, 0][f][r, s, t, a, b]*Derivative[1, 0, 0, 0, 0][f][
      r, s, t, a, b] - 2*Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]*
     Derivative[0, 2, 0, 0, 0][f][r, s, t, a, b]*Derivative[1, 0, 0, 0, 0][f][
      r, s, t, a, b] + 2*Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b]*
     Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]^2 - 
    2*Derivative[0, 0, 0, 0, 2][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]*
     Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]^2 - 
    Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]^2*
     Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b] + 
    Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*Derivative[0, 0, 1, 0, 0][f][
      r, s, t, a, b]*Derivative[0, 1, 0, 1, 0][f][r, s, t, a, b]*
     Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b] - 
    Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*Derivative[0, 2, 0, 0, 0][f][
      r, s, t, a, b]*Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b] - 
    2*Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*Derivative[1, 0, 0, 0, 0][f][
      r, s, t, a, b]*Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b] - 
    Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*Derivative[0, 0, 1, 0, 1][f][
      r, s, t, a, b]*Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]*
     Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b] + 
    2*Derivative[0, 1, 1, 0, 0][f][r, s, t, a, b]*
     Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]*Derivative[1, 0, 0, 0, 1][f][
      r, s, t, a, b] + Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
     Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b]^2 - 
    Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*Derivative[0, 0, 1, 0, 1][f][
      r, s, t, a, b]*Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*
     Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b] + 
    Derivative[0, 0, 0, 0, 2][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]^2*
     Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b] + 
    Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*Derivative[0, 0, 1, 0, 0][f][
      r, s, t, a, b]*Derivative[0, 1, 0, 0, 1][f][r, s, t, a, b]*
     Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b] + 
    Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*Derivative[0, 1, 1, 0, 0][f][
      r, s, t, a, b]*Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b] + 
    2*Derivative[0, 0, 0, 0, 2][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*Derivative[1, 0, 0, 0, 0][f][
      r, s, t, a, b]*Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b] + 
    4*Derivative[0, 0, 2, 0, 0][f][r, s, t, a, b]*
     Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]*Derivative[1, 0, 0, 1, 0][f][
      r, s, t, a, b] + Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*
     Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]*Derivative[0, 1, 0, 0, 0][f][
      r, s, t, a, b]*Derivative[1, 0, 1, 0, 0][f][r, s, t, a, b] - 
    Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*Derivative[0, 1, 0, 1, 0][f][
      r, s, t, a, b]*Derivative[1, 0, 1, 0, 0][f][r, s, t, a, b] + 
    Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*Derivative[0, 2, 0, 0, 0][f][
      r, s, t, a, b]*Derivative[1, 0, 1, 0, 0][f][r, s, t, a, b] + 
    Derivative[0, 0, 0, 0, 2][f][r, s, t, a, b]*Derivative[0, 0, 0, 1, 0][f][
      r, s, t, a, b]*Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]*
     Derivative[1, 0, 1, 0, 0][f][r, s, t, a, b] - 
    4*Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]*
     Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]*Derivative[1, 0, 1, 0, 0][f][
      r, s, t, a, b] - 3*Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*
     Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b]*Derivative[1, 0, 1, 0, 0][f][
      r, s, t, a, b] - 2*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
     Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b]*Derivative[1, 0, 1, 0, 0][f][
      r, s, t, a, b] + 2*Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*
     Derivative[1, 0, 1, 0, 0][f][r, s, t, a, b]^2 + 
    Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]^2*
     Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b]*Derivative[1, 1, 0, 0, 0][f][
      r, s, t, a, b] - Derivative[0, 0, 0, 0, 2][f][r, s, t, a, b]*
     Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*Derivative[0, 1, 0, 0, 0][f][
      r, s, t, a, b]*Derivative[1, 1, 0, 0, 0][f][r, s, t, a, b] - 
    Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*Derivative[0, 1, 0, 0, 1][f][
      r, s, t, a, b]*Derivative[1, 1, 0, 0, 0][f][r, s, t, a, b] - 
    Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*Derivative[0, 1, 1, 0, 0][f][
      r, s, t, a, b]*Derivative[1, 1, 0, 0, 0][f][r, s, t, a, b] + 
    2*Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b]*
     Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]*Derivative[1, 1, 0, 0, 0][f][
      r, s, t, a, b] + Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]^2*
     Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b]*Derivative[1, 1, 0, 0, 0][f][
      r, s, t, a, b] + 2*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
     Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b]*Derivative[1, 1, 0, 0, 0][f][
      r, s, t, a, b] - Derivative[0, 0, 0, 0, 2][f][r, s, t, a, b]*
     Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*Derivative[0, 0, 1, 0, 0][f][
      r, s, t, a, b]*Derivative[2, 0, 0, 0, 0][f][r, s, t, a, b] + 
    2*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]*Derivative[2, 0, 0, 0, 0][f][
      r, s, t, a, b] - 2*Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*
     Derivative[0, 0, 2, 0, 0][f][r, s, t, a, b]*Derivative[2, 0, 0, 0, 0][f][
      r, s, t, a, b] + 3*Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*Derivative[2, 0, 0, 0, 0][f][
      r, s, t, a, b] + 2*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 0, 1][f][r, s, t, a, b]*Derivative[2, 0, 0, 0, 0][f][
      r, s, t, a, b] + Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
     (-2*Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]^2*
       Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*
       Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] + 
      Derivative[0, 1, 0, 0, 1][f][r, s, t, a, b]*
       Derivative[0, 1, 0, 1, 0][f][r, s, t, a, b]*
       Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] - 
      Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*
       Derivative[0, 1, 0, 1, 0][f][r, s, t, a, b]*
       Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b] + 
      Derivative[0, 1, 0, 0, 1][f][r, s, t, a, b]*
       Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]*
       Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b] - 
      Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*
       Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b]^2 + 
      Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b]*
       Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]*
       Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b] - 
      Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
       Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b]*
       Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b] - 
      Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*
       Derivative[0, 1, 0, 0, 1][f][r, s, t, a, b]*
       Derivative[1, 1, 0, 0, 0][f][r, s, t, a, b] + 
      Derivative[1, 0, 1, 0, 0][f][r, s, t, a, b]*
       Derivative[1, 1, 0, 0, 0][f][r, s, t, a, b] - 
      Derivative[0, 1, 1, 0, 0][f][r, s, t, a, b]*
       Derivative[2, 0, 0, 0, 0][f][r, s, t, a, b] - 
      Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]*
       (Derivative[0, 2, 0, 0, 0][f][r, s, t, a, b]*
         Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] + 
        Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]*
         Derivative[1, 0, 1, 0, 0][f][r, s, t, a, b] - 
        Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
         Derivative[2, 0, 0, 0, 0][f][r, s, t, a, b]) + 
      Derivative[0, 0, 0, 0, 2][f][r, s, t, a, b]*
       (2*Derivative[0, 0, 0, 2, 0][f][r, s, t, a, b]*
         Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*
         Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] + 
        Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]*
         Derivative[1, 1, 0, 0, 0][f][r, s, t, a, b] + 
        Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*
         Derivative[2, 0, 0, 0, 0][f][r, s, t, a, b])))/
   (Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]^2*
     Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b] - 
    Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*Derivative[0, 0, 0, 1, 0][f][
      r, s, t, a, b]*Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b] - 
    Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]^2 + 
    (Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]^2 + 
      4*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b])*
     Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]), 
 Derivative[1, 1, 1, 0, 0][f][r, s, t, a, b] - 
  (-2*Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]^2*
     Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*Derivative[0, 1, 0, 0, 0][f][
      r, s, t, a, b]*Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] - 
    2*Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]^2*
     Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*Derivative[1, 0, 0, 0, 0][f][
      r, s, t, a, b] + 2*Derivative[0, 0, 0, 2, 0][f][r, s, t, a, b]*
     Derivative[0, 0, 2, 0, 0][f][r, s, t, a, b]*Derivative[0, 1, 0, 0, 0][f][
      r, s, t, a, b]*Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] - 
    Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]*Derivative[0, 1, 0, 0, 0][f][
      r, s, t, a, b]*Derivative[0, 1, 0, 0, 1][f][r, s, t, a, b]*
     Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] - 
    Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*Derivative[0, 0, 2, 0, 0][f][
      r, s, t, a, b]*Derivative[0, 1, 0, 1, 0][f][r, s, t, a, b]*
     Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] + 
    Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b]*Derivative[0, 1, 0, 0, 0][f][
      r, s, t, a, b]*Derivative[0, 1, 0, 1, 0][f][r, s, t, a, b]*
     Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] + 
    2*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 0, 1][f][r, s, t, a, b]*Derivative[0, 1, 0, 1, 0][f][
      r, s, t, a, b]*Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] + 
    Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*Derivative[0, 0, 1, 1, 0][f][
      r, s, t, a, b]*Derivative[0, 1, 1, 0, 0][f][r, s, t, a, b]*
     Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] - 
    Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*Derivative[0, 1, 0, 1, 0][f][
      r, s, t, a, b]*Derivative[0, 1, 1, 0, 0][f][r, s, t, a, b]*
     Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] + 
    Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*Derivative[0, 0, 1, 1, 0][f][
      r, s, t, a, b]*Derivative[0, 2, 0, 0, 0][f][r, s, t, a, b]*
     Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] - 
    2*Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]*
     Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]^2 - 
    Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]^2*
     Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b] - 
    Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*Derivative[0, 1, 0, 0, 0][f][
      r, s, t, a, b]*Derivative[0, 1, 0, 1, 0][f][r, s, t, a, b]*
     Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b] + 
    Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*Derivative[0, 0, 1, 0, 0][f][
      r, s, t, a, b]*Derivative[0, 2, 0, 0, 0][f][r, s, t, a, b]*
     Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b] - 
    2*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]*Derivative[1, 0, 0, 0, 0][f][
      r, s, t, a, b]*Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b] - 
    Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*Derivative[0, 0, 2, 0, 0][f][
      r, s, t, a, b]*Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]*
     Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b] - 
    2*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*
     Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b]^2 - 
    Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*Derivative[0, 0, 2, 0, 0][f][
      r, s, t, a, b]*Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*
     Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b] + 
    Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]^2*
     Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b] + 
    Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*Derivative[0, 1, 0, 0, 0][f][
      r, s, t, a, b]*Derivative[0, 1, 0, 0, 1][f][r, s, t, a, b]*
     Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b] + 
    Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*Derivative[0, 0, 1, 0, 0][f][
      r, s, t, a, b]*Derivative[0, 1, 1, 0, 0][f][r, s, t, a, b]*
     Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b] - 
    Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*Derivative[0, 1, 0, 0, 0][f][
      r, s, t, a, b]*Derivative[0, 1, 1, 0, 0][f][r, s, t, a, b]*
     Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b] + 
    6*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b]*Derivative[1, 0, 0, 0, 0][f][
      r, s, t, a, b]*Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b] - 
    3*Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
     Derivative[0, 0, 2, 0, 0][f][r, s, t, a, b]*Derivative[1, 0, 0, 0, 0][f][
      r, s, t, a, b]*Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b] - 
    2*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]^2*
     Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b]*Derivative[1, 0, 0, 1, 0][f][
      r, s, t, a, b] + Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]*Derivative[0, 1, 0, 0, 0][f][
      r, s, t, a, b]*Derivative[1, 0, 1, 0, 0][f][r, s, t, a, b] + 
    Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*Derivative[0, 0, 1, 0, 0][f][
      r, s, t, a, b]*Derivative[0, 1, 0, 1, 0][f][r, s, t, a, b]*
     Derivative[1, 0, 1, 0, 0][f][r, s, t, a, b] - 
    Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*Derivative[0, 0, 0, 1, 0][f][
      r, s, t, a, b]*Derivative[0, 2, 0, 0, 0][f][r, s, t, a, b]*
     Derivative[1, 0, 1, 0, 0][f][r, s, t, a, b] - 
    Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*Derivative[0, 2, 0, 0, 0][f][
      r, s, t, a, b]*Derivative[1, 0, 1, 0, 0][f][r, s, t, a, b] + 
    Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*Derivative[0, 0, 1, 0, 1][f][
      r, s, t, a, b]*Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]*
     Derivative[1, 0, 1, 0, 0][f][r, s, t, a, b] + 
    3*Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]*Derivative[1, 0, 0, 0, 0][f][
      r, s, t, a, b]*Derivative[1, 0, 1, 0, 0][f][r, s, t, a, b] + 
    Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*Derivative[0, 1, 0, 0, 1][f][
      r, s, t, a, b]*Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]*
     Derivative[1, 0, 1, 0, 0][f][r, s, t, a, b] + 
    2*Derivative[0, 1, 1, 0, 0][f][r, s, t, a, b]*
     Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]*Derivative[1, 0, 1, 0, 0][f][
      r, s, t, a, b] + 3*Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*Derivative[1, 0, 0, 0, 1][f][
      r, s, t, a, b]*Derivative[1, 0, 1, 0, 0][f][r, s, t, a, b] + 
    Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*Derivative[0, 1, 0, 0, 0][f][
      r, s, t, a, b]*Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b]*
     Derivative[1, 0, 1, 0, 0][f][r, s, t, a, b] + 
    Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*Derivative[0, 0, 1, 0, 0][f][
      r, s, t, a, b]*Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b]*
     Derivative[1, 0, 1, 0, 0][f][r, s, t, a, b] - 
    2*Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
     Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*
     Derivative[1, 0, 1, 0, 0][f][r, s, t, a, b]^2 - 
    Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*
     Derivative[1, 0, 1, 0, 0][f][r, s, t, a, b]^2 + 
    Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]^2*
     Derivative[0, 0, 2, 0, 0][f][r, s, t, a, b]*Derivative[1, 1, 0, 0, 0][f][
      r, s, t, a, b] - Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b]*Derivative[0, 1, 0, 0, 0][f][
      r, s, t, a, b]*Derivative[1, 1, 0, 0, 0][f][r, s, t, a, b] - 
    Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*Derivative[0, 0, 1, 0, 0][f][
      r, s, t, a, b]*Derivative[0, 1, 0, 0, 1][f][r, s, t, a, b]*
     Derivative[1, 1, 0, 0, 0][f][r, s, t, a, b] - 
    Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*Derivative[0, 1, 1, 0, 0][f][
      r, s, t, a, b]*Derivative[1, 1, 0, 0, 0][f][r, s, t, a, b] + 
    Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*Derivative[0, 0, 1, 0, 1][f][
      r, s, t, a, b]*Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]*
     Derivative[1, 1, 0, 0, 0][f][r, s, t, a, b] + 
    2*Derivative[0, 0, 2, 0, 0][f][r, s, t, a, b]*
     Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]*Derivative[1, 1, 0, 0, 0][f][
      r, s, t, a, b] + Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*Derivative[1, 0, 0, 0, 1][f][
      r, s, t, a, b]*Derivative[1, 1, 0, 0, 0][f][r, s, t, a, b] + 
    2*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
     Derivative[1, 0, 1, 0, 0][f][r, s, t, a, b]*Derivative[1, 1, 0, 0, 0][f][
      r, s, t, a, b] - 3*Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*Derivative[0, 0, 1, 0, 1][f][
      r, s, t, a, b]*Derivative[2, 0, 0, 0, 0][f][r, s, t, a, b] - 
    Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*Derivative[0, 0, 1, 0, 0][f][
      r, s, t, a, b]*Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]*
     Derivative[2, 0, 0, 0, 0][f][r, s, t, a, b] + 
    2*Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
     Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*Derivative[0, 0, 2, 0, 0][f][
      r, s, t, a, b]*Derivative[2, 0, 0, 0, 0][f][r, s, t, a, b] - 
    Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*Derivative[0, 0, 1, 0, 1][f][
      r, s, t, a, b]*Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*
     Derivative[2, 0, 0, 0, 0][f][r, s, t, a, b] + 
    Derivative[0, 0, 2, 0, 0][f][r, s, t, a, b]*Derivative[0, 1, 0, 0, 0][f][
      r, s, t, a, b]*Derivative[2, 0, 0, 0, 0][f][r, s, t, a, b] - 
    Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*Derivative[0, 0, 1, 0, 0][f][
      r, s, t, a, b]*Derivative[0, 1, 0, 0, 1][f][r, s, t, a, b]*
     Derivative[2, 0, 0, 0, 0][f][r, s, t, a, b] + 
    Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]^2*
     Derivative[0, 1, 1, 0, 0][f][r, s, t, a, b]*Derivative[2, 0, 0, 0, 0][f][
      r, s, t, a, b] + 2*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
     Derivative[0, 1, 1, 0, 0][f][r, s, t, a, b]*Derivative[2, 0, 0, 0, 0][f][
      r, s, t, a, b] + 2*Derivative[0, 0, 0, 0, 2][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*Derivative[0, 1, 0, 0, 0][f][
      r, s, t, a, b]*(Derivative[0, 0, 0, 2, 0][f][r, s, t, a, b]*
       Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] + 
      Derivative[2, 0, 0, 0, 0][f][r, s, t, a, b]) + 
    2*Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]*
     (Derivative[0, 0, 2, 0, 0][f][r, s, t, a, b]*
       Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]^2 - 
      Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
       Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]*
       (Derivative[0, 2, 0, 0, 0][f][r, s, t, a, b] + 
        2*Derivative[1, 0, 1, 0, 0][f][r, s, t, a, b]) + 
      Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]^2*
       Derivative[2, 0, 0, 0, 0][f][r, s, t, a, b]))/
   (Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]^2*
     Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b] - 
    Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*Derivative[0, 0, 0, 1, 0][f][
      r, s, t, a, b]*Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b] - 
    Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]^2 + 
    (Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]^2 + 
      4*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b])*
     Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]), 
 Derivative[0, 3, 0, 0, 0][f][r, s, t, a, b] - 
  (-2*Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]^2*
     Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]^3 - 
    4*Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]^2*
     Derivative[0, 1, 0, 1, 0][f][r, s, t, a, b] + 
    2*Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]^2*
     Derivative[0, 1, 0, 0, 1][f][r, s, t, a, b]*Derivative[0, 1, 0, 1, 0][f][
      r, s, t, a, b] + 2*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 1, 0][f][r, s, t, a, b]^2 + 
    4*Derivative[0, 0, 0, 2, 0][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]^2*
     Derivative[0, 1, 1, 0, 0][f][r, s, t, a, b] - 
    2*Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*Derivative[0, 1, 0, 1, 0][f][
      r, s, t, a, b]*Derivative[0, 1, 1, 0, 0][f][r, s, t, a, b] - 
    2*Derivative[0, 0, 0, 2, 0][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*Derivative[0, 1, 0, 0, 0][f][
      r, s, t, a, b]*Derivative[0, 2, 0, 0, 0][f][r, s, t, a, b] + 
    2*Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]*Derivative[0, 1, 0, 0, 0][f][
      r, s, t, a, b]*Derivative[0, 2, 0, 0, 0][f][r, s, t, a, b] - 
    Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*Derivative[0, 1, 0, 0, 0][f][
      r, s, t, a, b]*Derivative[0, 1, 0, 0, 1][f][r, s, t, a, b]*
     Derivative[0, 2, 0, 0, 0][f][r, s, t, a, b] + 
    2*Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*Derivative[0, 1, 0, 1, 0][f][
      r, s, t, a, b]*Derivative[0, 2, 0, 0, 0][f][r, s, t, a, b] - 
    Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*Derivative[0, 1, 0, 0, 0][f][
      r, s, t, a, b]*Derivative[0, 1, 0, 1, 0][f][r, s, t, a, b]*
     Derivative[0, 2, 0, 0, 0][f][r, s, t, a, b] + 
    Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]^2*
     Derivative[0, 1, 1, 0, 0][f][r, s, t, a, b]*Derivative[0, 2, 0, 0, 0][f][
      r, s, t, a, b] - Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
     Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*
     Derivative[0, 2, 0, 0, 0][f][r, s, t, a, b]^2 - 
    2*Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*
     Derivative[0, 2, 0, 0, 0][f][r, s, t, a, b]^2 - 
    4*Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]^2*
     Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*Derivative[1, 0, 0, 0, 0][f][
      r, s, t, a, b] + 4*Derivative[0, 0, 0, 2, 0][f][r, s, t, a, b]*
     Derivative[0, 0, 2, 0, 0][f][r, s, t, a, b]*Derivative[0, 1, 0, 0, 0][f][
      r, s, t, a, b]*Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] - 
    8*Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*Derivative[0, 1, 0, 0, 1][f][
      r, s, t, a, b]*Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] + 
    2*Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 0, 1][f][r, s, t, a, b]^2*
     Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] + 
    4*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]*Derivative[0, 1, 0, 1, 0][f][
      r, s, t, a, b]*Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] - 
    4*Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*
     Derivative[0, 0, 2, 0, 0][f][r, s, t, a, b]*Derivative[0, 1, 0, 1, 0][f][
      r, s, t, a, b]*Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] + 
    4*Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*Derivative[0, 1, 0, 1, 0][f][
      r, s, t, a, b]*Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] + 
    4*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 0, 1][f][r, s, t, a, b]*Derivative[0, 1, 0, 1, 0][f][
      r, s, t, a, b]*Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] - 
    4*Derivative[0, 0, 0, 2, 0][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*Derivative[0, 1, 1, 0, 0][f][
      r, s, t, a, b]*Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] + 
    4*Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]*Derivative[0, 1, 1, 0, 0][f][
      r, s, t, a, b]*Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] - 
    2*Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 0, 1][f][r, s, t, a, b]*Derivative[0, 1, 1, 0, 0][f][
      r, s, t, a, b]*Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] - 
    2*Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 1, 0][f][r, s, t, a, b]*Derivative[0, 1, 1, 0, 0][f][
      r, s, t, a, b]*Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] + 
    2*Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b]*Derivative[0, 2, 0, 0, 0][f][
      r, s, t, a, b]*Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] + 
    2*Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]*Derivative[0, 2, 0, 0, 0][f][
      r, s, t, a, b]*Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] + 
    2*Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 0, 1][f][r, s, t, a, b]*Derivative[0, 2, 0, 0, 0][f][
      r, s, t, a, b]*Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] + 
    4*Derivative[0, 1, 1, 0, 0][f][r, s, t, a, b]*
     Derivative[0, 2, 0, 0, 0][f][r, s, t, a, b]*Derivative[1, 0, 0, 0, 0][f][
      r, s, t, a, b] - 4*Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]*
     Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]^2 - 
    4*Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 0, 1][f][r, s, t, a, b]*
     Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]^2 - 
    4*Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]^2*
     Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b] - 
    4*Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]^2*
     Derivative[0, 1, 0, 0, 1][f][r, s, t, a, b]*Derivative[1, 0, 0, 0, 1][f][
      r, s, t, a, b] - 8*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*Derivative[0, 1, 0, 1, 0][f][
      r, s, t, a, b]*Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b] + 
    4*Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*Derivative[0, 1, 1, 0, 0][f][
      r, s, t, a, b]*Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b] + 
    2*Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*Derivative[0, 2, 0, 0, 0][f][
      r, s, t, a, b]*Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b] + 
    2*Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*Derivative[0, 2, 0, 0, 0][f][
      r, s, t, a, b]*Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b] + 
    4*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]*Derivative[1, 0, 0, 0, 0][f][
      r, s, t, a, b]*Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b] - 
    4*Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*
     Derivative[0, 0, 2, 0, 0][f][r, s, t, a, b]*Derivative[1, 0, 0, 0, 0][f][
      r, s, t, a, b]*Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b] + 
    4*Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*Derivative[1, 0, 0, 0, 0][f][
      r, s, t, a, b]*Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b] + 
    4*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 0, 1][f][r, s, t, a, b]*Derivative[1, 0, 0, 0, 0][f][
      r, s, t, a, b]*Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b] - 
    8*Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
     Derivative[0, 1, 1, 0, 0][f][r, s, t, a, b]*Derivative[1, 0, 0, 0, 0][f][
      r, s, t, a, b]*Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b] - 
    4*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*
     Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b]^2 + 
    4*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]*Derivative[0, 1, 0, 0, 0][f][
      r, s, t, a, b]*Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b] - 
    4*Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*
     Derivative[0, 0, 2, 0, 0][f][r, s, t, a, b]*Derivative[0, 1, 0, 0, 0][f][
      r, s, t, a, b]*Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b] + 
    8*Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]^2*
     Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b] + 
    4*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*Derivative[0, 1, 0, 0, 1][f][
      r, s, t, a, b]*Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b] - 
    4*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]^2*
     Derivative[0, 1, 0, 1, 0][f][r, s, t, a, b]*Derivative[1, 0, 0, 1, 0][f][
      r, s, t, a, b] + 4*Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*Derivative[0, 1, 1, 0, 0][f][
      r, s, t, a, b]*Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b] - 
    8*Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*Derivative[0, 1, 1, 0, 0][f][
      r, s, t, a, b]*Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b] + 
    2*Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*Derivative[0, 2, 0, 0, 0][f][
      r, s, t, a, b]*Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b] + 
    4*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b]*Derivative[1, 0, 0, 0, 0][f][
      r, s, t, a, b]*Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b] - 
    4*Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
     Derivative[0, 0, 2, 0, 0][f][r, s, t, a, b]*Derivative[1, 0, 0, 0, 0][f][
      r, s, t, a, b]*Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b] - 
    4*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]^2*
     Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b]*Derivative[1, 0, 0, 1, 0][f][
      r, s, t, a, b] - 4*Derivative[0, 0, 0, 2, 0][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*Derivative[0, 1, 0, 0, 0][f][
      r, s, t, a, b]*Derivative[1, 0, 1, 0, 0][f][r, s, t, a, b] + 
    4*Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]*Derivative[0, 1, 0, 0, 0][f][
      r, s, t, a, b]*Derivative[1, 0, 1, 0, 0][f][r, s, t, a, b] + 
    4*Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*Derivative[0, 1, 0, 0, 1][f][
      r, s, t, a, b]*Derivative[1, 0, 1, 0, 0][f][r, s, t, a, b] + 
    4*Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*Derivative[0, 1, 0, 1, 0][f][
      r, s, t, a, b]*Derivative[1, 0, 1, 0, 0][f][r, s, t, a, b] + 
    4*Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*Derivative[0, 1, 0, 1, 0][f][
      r, s, t, a, b]*Derivative[1, 0, 1, 0, 0][f][r, s, t, a, b] - 
    4*Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]^2*
     Derivative[0, 1, 1, 0, 0][f][r, s, t, a, b]*Derivative[1, 0, 1, 0, 0][f][
      r, s, t, a, b] - 4*Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
     Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*Derivative[0, 2, 0, 0, 0][f][
      r, s, t, a, b]*Derivative[1, 0, 1, 0, 0][f][r, s, t, a, b] - 
    2*Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*
     Derivative[0, 2, 0, 0, 0][f][r, s, t, a, b]*Derivative[1, 0, 1, 0, 0][f][
      r, s, t, a, b] + 4*Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b]*Derivative[1, 0, 0, 0, 0][f][
      r, s, t, a, b]*Derivative[1, 0, 1, 0, 0][f][r, s, t, a, b] + 
    4*Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]*Derivative[1, 0, 0, 0, 0][f][
      r, s, t, a, b]*Derivative[1, 0, 1, 0, 0][f][r, s, t, a, b] + 
    4*Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 0, 1][f][r, s, t, a, b]*Derivative[1, 0, 0, 0, 0][f][
      r, s, t, a, b]*Derivative[1, 0, 1, 0, 0][f][r, s, t, a, b] - 
    4*Derivative[0, 1, 1, 0, 0][f][r, s, t, a, b]*
     Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]*Derivative[1, 0, 1, 0, 0][f][
      r, s, t, a, b] + 4*Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*Derivative[1, 0, 0, 0, 1][f][
      r, s, t, a, b]*Derivative[1, 0, 1, 0, 0][f][r, s, t, a, b] + 
    4*Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*Derivative[1, 0, 0, 0, 1][f][
      r, s, t, a, b]*Derivative[1, 0, 1, 0, 0][f][r, s, t, a, b] + 
    4*Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*Derivative[1, 0, 0, 1, 0][f][
      r, s, t, a, b]*Derivative[1, 0, 1, 0, 0][f][r, s, t, a, b] - 
    4*Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
     Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*
     Derivative[1, 0, 1, 0, 0][f][r, s, t, a, b]^2 - 
    2*Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*
     Derivative[1, 0, 1, 0, 0][f][r, s, t, a, b]^2 + 
    4*Derivative[0, 0, 0, 2, 0][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]^2*
     Derivative[1, 1, 0, 0, 0][f][r, s, t, a, b] - 
    8*Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*Derivative[0, 0, 1, 1, 0][f][
      r, s, t, a, b]*Derivative[1, 1, 0, 0, 0][f][r, s, t, a, b] + 
    4*Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]^2*
     Derivative[0, 0, 2, 0, 0][f][r, s, t, a, b]*Derivative[1, 1, 0, 0, 0][f][
      r, s, t, a, b] - 8*Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b]*Derivative[0, 1, 0, 0, 0][f][
      r, s, t, a, b]*Derivative[1, 1, 0, 0, 0][f][r, s, t, a, b] + 
    4*Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]*Derivative[0, 1, 0, 0, 0][f][
      r, s, t, a, b]*Derivative[1, 1, 0, 0, 0][f][r, s, t, a, b] - 
    2*Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*Derivative[0, 1, 0, 0, 1][f][
      r, s, t, a, b]*Derivative[1, 1, 0, 0, 0][f][r, s, t, a, b] - 
    2*Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*Derivative[0, 1, 0, 0, 1][f][
      r, s, t, a, b]*Derivative[1, 1, 0, 0, 0][f][r, s, t, a, b] - 
    2*Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*Derivative[0, 1, 0, 1, 0][f][
      r, s, t, a, b]*Derivative[1, 1, 0, 0, 0][f][r, s, t, a, b] + 
    4*Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
     Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*Derivative[0, 1, 1, 0, 0][f][
      r, s, t, a, b]*Derivative[1, 1, 0, 0, 0][f][r, s, t, a, b] + 
    2*Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*
     Derivative[0, 1, 1, 0, 0][f][r, s, t, a, b]*Derivative[1, 1, 0, 0, 0][f][
      r, s, t, a, b] + Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]^2*
     Derivative[0, 2, 0, 0, 0][f][r, s, t, a, b]*Derivative[1, 1, 0, 0, 0][f][
      r, s, t, a, b] + 4*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
     Derivative[0, 2, 0, 0, 0][f][r, s, t, a, b]*Derivative[1, 1, 0, 0, 0][f][
      r, s, t, a, b] + 4*Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b]*Derivative[1, 0, 0, 0, 0][f][
      r, s, t, a, b]*Derivative[1, 1, 0, 0, 0][f][r, s, t, a, b] + 
    4*Derivative[0, 0, 2, 0, 0][f][r, s, t, a, b]*
     Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]*Derivative[1, 1, 0, 0, 0][f][
      r, s, t, a, b] + 4*Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*Derivative[1, 0, 0, 0, 1][f][
      r, s, t, a, b]*Derivative[1, 1, 0, 0, 0][f][r, s, t, a, b] - 
    4*Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]^2*
     Derivative[1, 0, 1, 0, 0][f][r, s, t, a, b]*Derivative[1, 1, 0, 0, 0][f][
      r, s, t, a, b] - 4*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
     Derivative[1, 0, 1, 0, 0][f][r, s, t, a, b]*Derivative[1, 1, 0, 0, 0][f][
      r, s, t, a, b] - 4*Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*Derivative[0, 0, 1, 0, 1][f][
      r, s, t, a, b]*Derivative[2, 0, 0, 0, 0][f][r, s, t, a, b] - 
    4*Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*Derivative[0, 0, 1, 1, 0][f][
      r, s, t, a, b]*Derivative[2, 0, 0, 0, 0][f][r, s, t, a, b] + 
    4*Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
     Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*Derivative[0, 0, 2, 0, 0][f][
      r, s, t, a, b]*Derivative[2, 0, 0, 0, 0][f][r, s, t, a, b] - 
    4*Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b]*Derivative[0, 1, 0, 0, 0][f][
      r, s, t, a, b]*Derivative[2, 0, 0, 0, 0][f][r, s, t, a, b] + 
    2*Derivative[0, 0, 2, 0, 0][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*Derivative[2, 0, 0, 0, 0][f][
      r, s, t, a, b] - 4*Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*Derivative[0, 1, 0, 0, 1][f][
      r, s, t, a, b]*Derivative[2, 0, 0, 0, 0][f][r, s, t, a, b] + 
    4*Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]^2*
     Derivative[0, 1, 1, 0, 0][f][r, s, t, a, b]*Derivative[2, 0, 0, 0, 0][f][
      r, s, t, a, b] + 4*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
     Derivative[0, 1, 1, 0, 0][f][r, s, t, a, b]*Derivative[2, 0, 0, 0, 0][f][
      r, s, t, a, b] + 2*Derivative[0, 0, 0, 0, 2][f][r, s, t, a, b]*
     (Derivative[0, 0, 0, 2, 0][f][r, s, t, a, b]*
       Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]^3 + 
      2*Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]^2*
       Derivative[1, 1, 0, 0, 0][f][r, s, t, a, b] + 
      2*Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]*
       (Derivative[0, 1, 1, 0, 0][f][r, s, t, a, b]*
         Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] - 
        Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
         Derivative[1, 1, 0, 0, 0][f][r, s, t, a, b]) - 
      Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*
       (Derivative[0, 2, 0, 0, 0][f][r, s, t, a, b]*
         Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] + 
        2*Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]*
         Derivative[1, 0, 1, 0, 0][f][r, s, t, a, b] - 
        2*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
         Derivative[2, 0, 0, 0, 0][f][r, s, t, a, b])) + 
    Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]*
     (-2*Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]^2*
       (Derivative[0, 2, 0, 0, 0][f][r, s, t, a, b] + 
        2*Derivative[1, 0, 1, 0, 0][f][r, s, t, a, b]) + 
      4*Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*
       (Derivative[0, 1, 1, 0, 0][f][r, s, t, a, b]*
         Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] + 
        Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
         Derivative[1, 1, 0, 0, 0][f][r, s, t, a, b]) + 
      4*(Derivative[0, 0, 2, 0, 0][f][r, s, t, a, b]*
         Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]^2 - 
        Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
         Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]*
         (Derivative[0, 2, 0, 0, 0][f][r, s, t, a, b] + 
          2*Derivative[1, 0, 1, 0, 0][f][r, s, t, a, b]) + 
        Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]^2*
         Derivative[2, 0, 0, 0, 0][f][r, s, t, a, b])))/
   (Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]^2*
     Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b] - 
    Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*Derivative[0, 0, 0, 1, 0][f][
      r, s, t, a, b]*Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b] - 
    Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]^2 + 
    (Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]^2 + 
      4*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b])*
     Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]), 
 Derivative[1, 0, 0, 2, 0][f][r, s, t, a, b] - 
  (-2*Derivative[0, 1, 0, 1, 0][f][r, s, t, a, b]^2*
     Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] + 
    2*Derivative[0, 0, 0, 2, 0][f][r, s, t, a, b]*
     Derivative[0, 2, 0, 0, 0][f][r, s, t, a, b]*Derivative[1, 0, 0, 0, 0][f][
      r, s, t, a, b] - 2*Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]^2*
     Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]^2 + 
    2*Derivative[0, 0, 0, 0, 2][f][r, s, t, a, b]*
     Derivative[0, 0, 0, 2, 0][f][r, s, t, a, b]*
     Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]^2 - 
    2*Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
     Derivative[0, 0, 0, 2, 0][f][r, s, t, a, b]*Derivative[1, 0, 0, 0, 0][f][
      r, s, t, a, b]*Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b] - 
    2*Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]*
     Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b]^2 - 
    Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*Derivative[0, 0, 0, 2, 0][f][
      r, s, t, a, b]*Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*
     Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b] + 
    4*Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
     Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]*Derivative[1, 0, 0, 0, 0][f][
      r, s, t, a, b]*Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b] + 
    4*Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]*
     Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]*Derivative[1, 0, 0, 1, 0][f][
      r, s, t, a, b] + 8*Derivative[0, 1, 0, 0, 1][f][r, s, t, a, b]*
     Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]*Derivative[1, 0, 0, 1, 0][f][
      r, s, t, a, b] - 2*Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*
     Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b]*Derivative[1, 0, 0, 1, 0][f][
      r, s, t, a, b] + 2*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
     Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b]^2 + 
    Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]^2*
     (-2*Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]^2*
       Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] + 
      Derivative[0, 0, 0, 2, 0][f][r, s, t, a, b]*
       (2*Derivative[0, 0, 0, 0, 2][f][r, s, t, a, b]*
         Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] + 
        Derivative[1, 0, 1, 0, 0][f][r, s, t, a, b])) - 
    2*Derivative[0, 0, 0, 2, 0][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*Derivative[1, 1, 0, 0, 0][f][
      r, s, t, a, b] - 4*Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]*
     Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]*Derivative[1, 1, 0, 0, 0][f][
      r, s, t, a, b] - 2*Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
     Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b]*Derivative[1, 1, 0, 0, 0][f][
      r, s, t, a, b] - 2*Derivative[1, 1, 0, 0, 0][f][r, s, t, a, b]^2 + 
    Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]^2*
     Derivative[0, 0, 0, 2, 0][f][r, s, t, a, b]*Derivative[2, 0, 0, 0, 0][f][
      r, s, t, a, b] + 2*Derivative[0, 0, 0, 2, 0][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*Derivative[2, 0, 0, 0, 0][f][
      r, s, t, a, b] + 2*Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*Derivative[2, 0, 0, 0, 0][f][
      r, s, t, a, b] + 2*Derivative[0, 2, 0, 0, 0][f][r, s, t, a, b]*
     Derivative[2, 0, 0, 0, 0][f][r, s, t, a, b] + 
    2*Derivative[0, 0, 0, 0, 2][f][r, s, t, a, b]*
     Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]*Derivative[2, 0, 0, 0, 0][f][
      r, s, t, a, b] + Derivative[0, 1, 0, 1, 0][f][r, s, t, a, b]*
     (-4*Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]*
       Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b] + 
      2*Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
       Derivative[2, 0, 0, 0, 0][f][r, s, t, a, b]) + 
    Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*
     (-4*Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]*
       Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]*
       (Derivative[0, 1, 0, 1, 0][f][r, s, t, a, b] + 
        Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b]) + 
      4*Derivative[0, 0, 0, 0, 2][f][r, s, t, a, b]*
       Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]*
       Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b] + 
      2*Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b]*
       Derivative[1, 0, 1, 0, 0][f][r, s, t, a, b] + 
      Derivative[0, 0, 0, 2, 0][f][r, s, t, a, b]*
       (4*Derivative[0, 1, 0, 0, 1][f][r, s, t, a, b]*
         Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] - 
        Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*
         Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b] + 
        2*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
         Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b] - 
        Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
         Derivative[1, 1, 0, 0, 0][f][r, s, t, a, b]) - 
      2*Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]*
       Derivative[2, 0, 0, 0, 0][f][r, s, t, a, b]))/
   (Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]^2*
     Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b] - 
    Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*Derivative[0, 0, 0, 1, 0][f][
      r, s, t, a, b]*Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b] - 
    Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]^2 + 
    (Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]^2 + 
      4*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b])*
     Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]), 
 Derivative[1, 1, 0, 1, 0][f][r, s, t, a, b] - 
  (-3*Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*Derivative[0, 1, 0, 1, 0][f][
      r, s, t, a, b]*Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] + 
    Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 1, 0][f][r, s, t, a, b]^2*
     Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] - 
    2*Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]*
     Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]^2 - 
    4*Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*Derivative[1, 0, 0, 0, 0][f][
      r, s, t, a, b]*Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b] + 
    Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*Derivative[0, 1, 0, 1, 0][f][
      r, s, t, a, b]*Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]*
     Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b] + 
    Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]^2*
     Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b] - 
    Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*Derivative[0, 1, 0, 0, 0][f][
      r, s, t, a, b]*Derivative[0, 1, 0, 1, 0][f][r, s, t, a, b]*
     Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b] + 
    2*Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*Derivative[1, 0, 0, 0, 0][f][
      r, s, t, a, b]*Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b] + 
    Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*Derivative[0, 0, 1, 1, 0][f][
      r, s, t, a, b]*Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]*
     Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b] + 
    4*Derivative[0, 0, 0, 0, 2][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*Derivative[1, 0, 0, 0, 0][f][
      r, s, t, a, b]*Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b] + 
    8*Derivative[0, 1, 1, 0, 0][f][r, s, t, a, b]*
     Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]*Derivative[1, 0, 0, 1, 0][f][
      r, s, t, a, b] - Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*Derivative[1, 0, 0, 0, 1][f][
      r, s, t, a, b]*Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b] - 
    Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*Derivative[0, 0, 1, 0, 0][f][
      r, s, t, a, b]*Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b]^2 - 
    2*Derivative[0, 1, 0, 1, 0][f][r, s, t, a, b]*
     Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]*Derivative[1, 0, 1, 0, 0][f][
      r, s, t, a, b] - 2*Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]*
     Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b]*Derivative[1, 0, 1, 0, 0][f][
      r, s, t, a, b] - Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*
     Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b]*Derivative[1, 0, 1, 0, 0][f][
      r, s, t, a, b] + Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]^2*
     Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]*Derivative[1, 1, 0, 0, 0][f][
      r, s, t, a, b] - 2*Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 1, 0][f][r, s, t, a, b]*Derivative[1, 1, 0, 0, 0][f][
      r, s, t, a, b] + Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
     Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]*Derivative[1, 0, 0, 0, 0][f][
      r, s, t, a, b]*Derivative[1, 1, 0, 0, 0][f][r, s, t, a, b] - 
    2*Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]*
     Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]*Derivative[1, 1, 0, 0, 0][f][
      r, s, t, a, b] - 3*Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*
     Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b]*Derivative[1, 1, 0, 0, 0][f][
      r, s, t, a, b] + Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]^2*
     Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b]*Derivative[1, 1, 0, 0, 0][f][
      r, s, t, a, b] + Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
     Derivative[1, 1, 0, 0, 0][f][r, s, t, a, b]^2 + 
    Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*Derivative[0, 0, 0, 1, 1][f][
      r, s, t, a, b]*Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*
     Derivative[2, 0, 0, 0, 0][f][r, s, t, a, b] + 
    Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]*Derivative[0, 1, 0, 0, 0][f][
      r, s, t, a, b]*Derivative[2, 0, 0, 0, 0][f][r, s, t, a, b] + 
    3*Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 0, 1][f][r, s, t, a, b]*Derivative[2, 0, 0, 0, 0][f][
      r, s, t, a, b] + 4*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 1, 0][f][r, s, t, a, b]*Derivative[2, 0, 0, 0, 0][f][
      r, s, t, a, b] - Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
     Derivative[0, 2, 0, 0, 0][f][r, s, t, a, b]*Derivative[2, 0, 0, 0, 0][f][
      r, s, t, a, b] + 2*Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b]*
     Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]*Derivative[2, 0, 0, 0, 0][f][
      r, s, t, a, b] - Derivative[0, 0, 0, 2, 0][f][r, s, t, a, b]*
     (-3*Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*
       Derivative[0, 1, 0, 0, 1][f][r, s, t, a, b]*
       Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] + 
      Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]^2*
       Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b] + 
      2*Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]*
       (-(Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b]*
          Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]) + 
        Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
         Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b]) + 
      Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
       (Derivative[0, 2, 0, 0, 0][f][r, s, t, a, b]*
         Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] + 
        Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]*
         Derivative[1, 0, 1, 0, 0][f][r, s, t, a, b] - 
        Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
         Derivative[2, 0, 0, 0, 0][f][r, s, t, a, b])) - 
    Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*
     (2*Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]^2*
       Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*
       Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] - 
      2*Derivative[0, 0, 0, 0, 2][f][r, s, t, a, b]*
       Derivative[0, 0, 0, 2, 0][f][r, s, t, a, b]*
       Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*
       Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] + 
      Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]*
       Derivative[0, 1, 0, 1, 0][f][r, s, t, a, b]*
       Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] - 
      Derivative[0, 0, 0, 2, 0][f][r, s, t, a, b]*
       Derivative[0, 1, 1, 0, 0][f][r, s, t, a, b]*
       Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] + 
      Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]*
       Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]*
       Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b] + 
      Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]*
       Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*
       Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b] - 
      2*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
       Derivative[0, 1, 0, 1, 0][f][r, s, t, a, b]*
       Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b] - 
      Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
       Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b]*
       Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b] - 
      Derivative[0, 0, 0, 2, 0][f][r, s, t, a, b]*
       Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*
       Derivative[1, 0, 1, 0, 0][f][r, s, t, a, b] + 
      Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
       Derivative[0, 1, 0, 1, 0][f][r, s, t, a, b]*
       Derivative[1, 1, 0, 0, 0][f][r, s, t, a, b] - 
      3*Derivative[1, 0, 1, 0, 0][f][r, s, t, a, b]*
       Derivative[1, 1, 0, 0, 0][f][r, s, t, a, b] + 
      3*Derivative[0, 1, 1, 0, 0][f][r, s, t, a, b]*
       Derivative[2, 0, 0, 0, 0][f][r, s, t, a, b] + 
      Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]*
       (-(Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]*
          Derivative[1, 0, 1, 0, 0][f][r, s, t, a, b]) + 
        Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*
         Derivative[1, 1, 0, 0, 0][f][r, s, t, a, b] + 
        Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
         Derivative[2, 0, 0, 0, 0][f][r, s, t, a, b])))/
   (Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]^2*
     Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b] - 
    Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*Derivative[0, 0, 0, 1, 0][f][
      r, s, t, a, b]*Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b] - 
    Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]^2 + 
    (Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]^2 + 
      4*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b])*
     Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]), 
 Derivative[1, 2, 0, 0, 0][f][r, s, t, a, b] - 
  (-2*Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]^2*
     Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]^2*
     Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] - 
    4*Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*Derivative[0, 1, 0, 1, 0][f][
      r, s, t, a, b]*Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] + 
    2*Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 0, 1][f][r, s, t, a, b]*Derivative[0, 1, 0, 1, 0][f][
      r, s, t, a, b]*Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] + 
    2*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 1, 0][f][r, s, t, a, b]^2*
     Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] + 
    4*Derivative[0, 0, 0, 2, 0][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*Derivative[0, 1, 1, 0, 0][f][
      r, s, t, a, b]*Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] - 
    2*Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 1, 0][f][r, s, t, a, b]*Derivative[0, 1, 1, 0, 0][f][
      r, s, t, a, b]*Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] - 
    2*Derivative[0, 0, 0, 2, 0][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*Derivative[0, 2, 0, 0, 0][f][
      r, s, t, a, b]*Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] + 
    2*Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]*Derivative[0, 2, 0, 0, 0][f][
      r, s, t, a, b]*Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] - 
    2*Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]^2*
     Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]^2 + 
    2*Derivative[0, 0, 0, 2, 0][f][r, s, t, a, b]*
     Derivative[0, 0, 2, 0, 0][f][r, s, t, a, b]*
     Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]^2 - 
    4*Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 0, 1][f][r, s, t, a, b]*
     Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]^2 - 
    2*Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]^2*
     Derivative[0, 1, 0, 1, 0][f][r, s, t, a, b]*Derivative[1, 0, 0, 0, 1][f][
      r, s, t, a, b] + Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*Derivative[0, 2, 0, 0, 0][f][
      r, s, t, a, b]*Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b] - 
    4*Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*Derivative[1, 0, 0, 0, 0][f][
      r, s, t, a, b]*Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b] - 
    2*Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*
     Derivative[0, 1, 1, 0, 0][f][r, s, t, a, b]*Derivative[1, 0, 0, 0, 0][f][
      r, s, t, a, b]*Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b] - 
    2*Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]^2*
     Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b]^2 + 
    2*Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]^2*
     Derivative[0, 1, 0, 0, 1][f][r, s, t, a, b]*Derivative[1, 0, 0, 1, 0][f][
      r, s, t, a, b] - 2*Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*Derivative[0, 1, 1, 0, 0][f][
      r, s, t, a, b]*Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b] + 
    2*Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*Derivative[0, 2, 0, 0, 0][f][
      r, s, t, a, b]*Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b] - 
    Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*Derivative[0, 1, 0, 0, 0][f][
      r, s, t, a, b]*Derivative[0, 2, 0, 0, 0][f][r, s, t, a, b]*
     Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b] + 
    4*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]*Derivative[1, 0, 0, 0, 0][f][
      r, s, t, a, b]*Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b] - 
    4*Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*
     Derivative[0, 0, 2, 0, 0][f][r, s, t, a, b]*Derivative[1, 0, 0, 0, 0][f][
      r, s, t, a, b]*Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b] + 
    8*Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*Derivative[1, 0, 0, 0, 0][f][
      r, s, t, a, b]*Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b] + 
    4*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 0, 1][f][r, s, t, a, b]*Derivative[1, 0, 0, 0, 0][f][
      r, s, t, a, b]*Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b] - 
    6*Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
     Derivative[0, 1, 1, 0, 0][f][r, s, t, a, b]*Derivative[1, 0, 0, 0, 0][f][
      r, s, t, a, b]*Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b] - 
    4*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*Derivative[1, 0, 0, 0, 1][f][
      r, s, t, a, b]*Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b] - 
    2*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]^2*
     Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b]^2 + 
    2*Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*Derivative[0, 1, 0, 1, 0][f][
      r, s, t, a, b]*Derivative[1, 0, 1, 0, 0][f][r, s, t, a, b] - 
    Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]^2*
     Derivative[0, 2, 0, 0, 0][f][r, s, t, a, b]*Derivative[1, 0, 1, 0, 0][f][
      r, s, t, a, b] - 4*Derivative[0, 0, 0, 2, 0][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*Derivative[1, 0, 0, 0, 0][f][
      r, s, t, a, b]*Derivative[1, 0, 1, 0, 0][f][r, s, t, a, b] + 
    4*Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]*Derivative[1, 0, 0, 0, 0][f][
      r, s, t, a, b]*Derivative[1, 0, 1, 0, 0][f][r, s, t, a, b] + 
    2*Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 0, 1][f][r, s, t, a, b]*Derivative[1, 0, 0, 0, 0][f][
      r, s, t, a, b]*Derivative[1, 0, 1, 0, 0][f][r, s, t, a, b] + 
    2*Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 1, 0][f][r, s, t, a, b]*Derivative[1, 0, 0, 0, 0][f][
      r, s, t, a, b]*Derivative[1, 0, 1, 0, 0][f][r, s, t, a, b] + 
    4*Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*Derivative[1, 0, 0, 0, 1][f][
      r, s, t, a, b]*Derivative[1, 0, 1, 0, 0][f][r, s, t, a, b] + 
    4*Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*Derivative[1, 0, 0, 1, 0][f][
      r, s, t, a, b]*Derivative[1, 0, 1, 0, 0][f][r, s, t, a, b] - 
    2*Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]^2*
     Derivative[1, 0, 1, 0, 0][f][r, s, t, a, b]^2 - 
    2*Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]*
     Derivative[1, 0, 1, 0, 0][f][r, s, t, a, b]^2 - 
    2*Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*Derivative[0, 1, 0, 0, 1][f][
      r, s, t, a, b]*Derivative[1, 1, 0, 0, 0][f][r, s, t, a, b] + 
    2*Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]^2*
     Derivative[0, 1, 1, 0, 0][f][r, s, t, a, b]*Derivative[1, 1, 0, 0, 0][f][
      r, s, t, a, b] - Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
     Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*Derivative[0, 2, 0, 0, 0][f][
      r, s, t, a, b]*Derivative[1, 1, 0, 0, 0][f][r, s, t, a, b] - 
    2*Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*
     Derivative[0, 2, 0, 0, 0][f][r, s, t, a, b]*Derivative[1, 1, 0, 0, 0][f][
      r, s, t, a, b] + 4*Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]*Derivative[1, 0, 0, 0, 0][f][
      r, s, t, a, b]*Derivative[1, 1, 0, 0, 0][f][r, s, t, a, b] + 
    2*Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 0, 1][f][r, s, t, a, b]*Derivative[1, 0, 0, 0, 0][f][
      r, s, t, a, b]*Derivative[1, 1, 0, 0, 0][f][r, s, t, a, b] + 
    4*Derivative[0, 1, 1, 0, 0][f][r, s, t, a, b]*
     Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]*Derivative[1, 1, 0, 0, 0][f][
      r, s, t, a, b] + 2*Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*Derivative[1, 0, 0, 0, 1][f][
      r, s, t, a, b]*Derivative[1, 1, 0, 0, 0][f][r, s, t, a, b] + 
    2*Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*Derivative[1, 0, 0, 0, 1][f][
      r, s, t, a, b]*Derivative[1, 1, 0, 0, 0][f][r, s, t, a, b] + 
    2*Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*Derivative[1, 0, 0, 1, 0][f][
      r, s, t, a, b]*Derivative[1, 1, 0, 0, 0][f][r, s, t, a, b] - 
    4*Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
     Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*Derivative[1, 0, 1, 0, 0][f][
      r, s, t, a, b]*Derivative[1, 1, 0, 0, 0][f][r, s, t, a, b] - 
    2*Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*
     Derivative[1, 0, 1, 0, 0][f][r, s, t, a, b]*Derivative[1, 1, 0, 0, 0][f][
      r, s, t, a, b] + 2*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
     Derivative[1, 1, 0, 0, 0][f][r, s, t, a, b]^2 + 
    2*Derivative[0, 0, 0, 2, 0][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]^2*
     Derivative[2, 0, 0, 0, 0][f][r, s, t, a, b] - 
    4*Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*Derivative[0, 0, 1, 1, 0][f][
      r, s, t, a, b]*Derivative[2, 0, 0, 0, 0][f][r, s, t, a, b] + 
    2*Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]^2*
     Derivative[0, 0, 2, 0, 0][f][r, s, t, a, b]*Derivative[2, 0, 0, 0, 0][f][
      r, s, t, a, b] - 4*Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b]*Derivative[0, 1, 0, 0, 0][f][
      r, s, t, a, b]*Derivative[2, 0, 0, 0, 0][f][r, s, t, a, b] - 
    2*Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*Derivative[0, 1, 0, 0, 1][f][
      r, s, t, a, b]*Derivative[2, 0, 0, 0, 0][f][r, s, t, a, b] - 
    2*Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*Derivative[0, 1, 0, 0, 1][f][
      r, s, t, a, b]*Derivative[2, 0, 0, 0, 0][f][r, s, t, a, b] - 
    2*Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
     Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*Derivative[0, 1, 0, 1, 0][f][
      r, s, t, a, b]*Derivative[2, 0, 0, 0, 0][f][r, s, t, a, b] + 
    4*Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
     Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*Derivative[0, 1, 1, 0, 0][f][
      r, s, t, a, b]*Derivative[2, 0, 0, 0, 0][f][r, s, t, a, b] + 
    2*Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*
     Derivative[0, 1, 1, 0, 0][f][r, s, t, a, b]*Derivative[2, 0, 0, 0, 0][f][
      r, s, t, a, b] + Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]^2*
     Derivative[0, 2, 0, 0, 0][f][r, s, t, a, b]*Derivative[2, 0, 0, 0, 0][f][
      r, s, t, a, b] + 2*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
     Derivative[0, 2, 0, 0, 0][f][r, s, t, a, b]*Derivative[2, 0, 0, 0, 0][f][
      r, s, t, a, b] + 2*Derivative[0, 0, 2, 0, 0][f][r, s, t, a, b]*
     Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]*Derivative[2, 0, 0, 0, 0][f][
      r, s, t, a, b] + 2*Derivative[0, 0, 0, 0, 2][f][r, s, t, a, b]*
     Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]^2*
     (Derivative[0, 0, 0, 2, 0][f][r, s, t, a, b]*
       Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] + 
      Derivative[2, 0, 0, 0, 0][f][r, s, t, a, b]) - 
    2*Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]*
     (2*Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]*
       (-(Derivative[0, 1, 1, 0, 0][f][r, s, t, a, b]*
          Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]) + 
        Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
         Derivative[1, 1, 0, 0, 0][f][r, s, t, a, b]) + 
      Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*
       (Derivative[0, 2, 0, 0, 0][f][r, s, t, a, b]*
         Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] + 
        2*Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]*
         Derivative[1, 0, 1, 0, 0][f][r, s, t, a, b] - 
        2*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
         Derivative[2, 0, 0, 0, 0][f][r, s, t, a, b])))/
   (Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]^2*
     Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b] - 
    Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*Derivative[0, 0, 0, 1, 0][f][
      r, s, t, a, b]*Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b] - 
    Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]^2 + 
    (Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]^2 + 
      4*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b])*
     Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]), 
 -((4*Derivative[0, 0, 0, 2, 0][f][r, s, t, a, b]*
      Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b]*
      Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]^2 - 
     4*Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]*
      Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]*
      Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]^2 - 
     2*Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]*
      Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*
      Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]*
      Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b] - 
     2*Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*
      Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b]*
      Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]*
      Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b] + 
     2*Derivative[0, 0, 0, 0, 2][f][r, s, t, a, b]*
      Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*
      Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]*
      Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b] + 
     4*Derivative[0, 1, 1, 0, 0][f][r, s, t, a, b]*
      Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]*
      Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b] + 
     2*Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*
      Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
      Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b]*
      Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b] + 
     2*Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*
      Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]*
      Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]*
      Derivative[1, 0, 1, 0, 0][f][r, s, t, a, b] - 
     2*Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*
      Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b]*
      Derivative[1, 0, 1, 0, 0][f][r, s, t, a, b] - 
     4*Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]*
      Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]*
      Derivative[1, 1, 0, 0, 0][f][r, s, t, a, b] - 
     2*Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*
      Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b]*
      Derivative[1, 1, 0, 0, 0][f][r, s, t, a, b] + 
     2*Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*
      Derivative[1, 0, 1, 0, 0][f][r, s, t, a, b]*
      Derivative[1, 1, 0, 0, 0][f][r, s, t, a, b] + 
     Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]^2*
      Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b]*
      Derivative[2, 0, 0, 0, 0][f][r, s, t, a, b] - 
     Derivative[0, 0, 0, 0, 2][f][r, s, t, a, b]*Derivative[0, 0, 0, 1, 0][f][
       r, s, t, a, b]*Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*
      Derivative[2, 0, 0, 0, 0][f][r, s, t, a, b] + 
     2*Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]*
      Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*
      Derivative[2, 0, 0, 0, 0][f][r, s, t, a, b] - 
     2*Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*
      Derivative[0, 1, 1, 0, 0][f][r, s, t, a, b]*
      Derivative[2, 0, 0, 0, 0][f][r, s, t, a, b] + 
     4*Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b]*
      Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]*
      Derivative[2, 0, 0, 0, 0][f][r, s, t, a, b] + 
     Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]^2*
      Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b]*
      Derivative[2, 0, 0, 0, 0][f][r, s, t, a, b] + 
     4*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
      Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b]*
      Derivative[2, 0, 0, 0, 0][f][r, s, t, a, b] + 
     Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
      (-2*Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]^2*
        Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]^2 + 
       2*Derivative[0, 1, 0, 0, 1][f][r, s, t, a, b]*
        Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]*
        Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b] - 
       2*Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*
        Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b]*
        Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b] - 
       Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*
        Derivative[0, 1, 0, 0, 1][f][r, s, t, a, b]*
        Derivative[2, 0, 0, 0, 0][f][r, s, t, a, b] + 
       2*Derivative[0, 0, 0, 0, 2][f][r, s, t, a, b]*
        Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]*
        (Derivative[0, 0, 0, 2, 0][f][r, s, t, a, b]*
          Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] + 
         Derivative[2, 0, 0, 0, 0][f][r, s, t, a, b]) + 
       Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]*
        (-2*Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]*
          Derivative[1, 1, 0, 0, 0][f][r, s, t, a, b] + 
         Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*
          Derivative[2, 0, 0, 0, 0][f][r, s, t, a, b])))/
    (Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]^2*
      Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b] - 
     Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*Derivative[0, 0, 0, 1, 0][f][
       r, s, t, a, b]*Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b] - 
     Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]^2 + 
     (Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]^2 + 
       4*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b])*
      Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b])) + 
  Derivative[2, 0, 0, 0, 1][f][r, s, t, a, b], 
 -((-4*Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]*
      Derivative[0, 1, 0, 1, 0][f][r, s, t, a, b]*
      Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]^2 - 
     4*Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]*
      Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]^2*
      Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b] + 
     2*Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]*
      Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*
      Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]*
      Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b] + 
     2*Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
      Derivative[0, 1, 0, 1, 0][f][r, s, t, a, b]*
      Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]*
      Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b] + 
     4*Derivative[0, 2, 0, 0, 0][f][r, s, t, a, b]*
      Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]*
      Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b] + 
     4*Derivative[0, 0, 0, 0, 2][f][r, s, t, a, b]*
      Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]^2*
      Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b] - 
     2*Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
      Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*
      Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b]^2 + 
     4*Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]*
      Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b]*
      Derivative[1, 0, 1, 0, 0][f][r, s, t, a, b] - 
     4*Derivative[0, 1, 0, 1, 0][f][r, s, t, a, b]*
      Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]*
      Derivative[1, 1, 0, 0, 0][f][r, s, t, a, b] - 
     4*Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]*
      Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b]*
      Derivative[1, 1, 0, 0, 0][f][r, s, t, a, b] - 
     4*Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*
      Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b]*
      Derivative[1, 1, 0, 0, 0][f][r, s, t, a, b] + 
     Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]^2*
      Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]*
      Derivative[2, 0, 0, 0, 0][f][r, s, t, a, b] + 
     2*Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*
      Derivative[0, 1, 0, 1, 0][f][r, s, t, a, b]*
      Derivative[2, 0, 0, 0, 0][f][r, s, t, a, b] + 
     2*Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
      Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]*
      Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]*
      Derivative[2, 0, 0, 0, 0][f][r, s, t, a, b] + 
     4*Derivative[0, 1, 0, 0, 1][f][r, s, t, a, b]*
      Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]*
      Derivative[2, 0, 0, 0, 0][f][r, s, t, a, b] + 
     Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]^2*
      Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b]*
      Derivative[2, 0, 0, 0, 0][f][r, s, t, a, b] + 
     4*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
      Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b]*
      Derivative[2, 0, 0, 0, 0][f][r, s, t, a, b] - 
     Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*
      (2*Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]^2*
        Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]^2 - 
       2*Derivative[0, 0, 0, 0, 2][f][r, s, t, a, b]*
        Derivative[0, 0, 0, 2, 0][f][r, s, t, a, b]*
        Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]^2 + 
       2*Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]*
        Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]*
        Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b] - 
       2*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
        Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b]^2 - 
       2*Derivative[0, 0, 0, 2, 0][f][r, s, t, a, b]*
        Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]*
        Derivative[1, 0, 1, 0, 0][f][r, s, t, a, b] - 
       2*Derivative[1, 1, 0, 0, 0][f][r, s, t, a, b]^2 + 
       Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]*
        Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*
        Derivative[2, 0, 0, 0, 0][f][r, s, t, a, b] + 
       Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
        Derivative[0, 1, 0, 1, 0][f][r, s, t, a, b]*
        Derivative[2, 0, 0, 0, 0][f][r, s, t, a, b] + 
       2*Derivative[0, 2, 0, 0, 0][f][r, s, t, a, b]*
        Derivative[2, 0, 0, 0, 0][f][r, s, t, a, b]) + 
     Derivative[0, 0, 0, 2, 0][f][r, s, t, a, b]*
      (4*Derivative[0, 1, 0, 0, 1][f][r, s, t, a, b]*
        Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]^2 - 
       2*Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
        Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]*
        Derivative[1, 1, 0, 0, 0][f][r, s, t, a, b] + 
       Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*
        (-2*Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]*
          Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b] + 
         Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
          Derivative[2, 0, 0, 0, 0][f][r, s, t, a, b])))/
    (Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]^2*
      Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b] - 
     Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*Derivative[0, 0, 0, 1, 0][f][
       r, s, t, a, b]*Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b] - 
     Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]^2 + 
     (Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]^2 + 
       4*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b])*
      Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b])) + 
  Derivative[2, 0, 0, 1, 0][f][r, s, t, a, b], 
 -((-2*Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]^2*
      Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
      Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]^2 - 
     2*Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]^2*
      Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]^2 + 
     2*Derivative[0, 0, 0, 2, 0][f][r, s, t, a, b]*
      Derivative[0, 0, 2, 0, 0][f][r, s, t, a, b]*
      Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]^2 - 
     2*Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]*
      Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*
      Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]*
      Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b] - 
     2*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
      Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]*
      Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b]^2 - 
     2*Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*
      Derivative[0, 0, 2, 0, 0][f][r, s, t, a, b]*
      Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]*
      Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b] + 
     2*Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b]*
      Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*
      Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]*
      Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b] + 
     4*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
      Derivative[0, 1, 0, 0, 1][f][r, s, t, a, b]*
      Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]*
      Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b] - 
     2*Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
      Derivative[0, 1, 1, 0, 0][f][r, s, t, a, b]*
      Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]*
      Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b] - 
     2*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
      Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*
      Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b]*
      Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b] + 
     2*Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*
      Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]*
      Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]*
      Derivative[1, 0, 1, 0, 0][f][r, s, t, a, b] + 
     2*Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
      Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]*
      Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b]*
      Derivative[1, 0, 1, 0, 0][f][r, s, t, a, b] + 
     2*Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*
      Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
      Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b]*
      Derivative[1, 0, 1, 0, 0][f][r, s, t, a, b] + 
     2*Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]*
      Derivative[1, 0, 1, 0, 0][f][r, s, t, a, b]^2 + 
     2*Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
      Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]*
      Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]*
      Derivative[1, 1, 0, 0, 0][f][r, s, t, a, b] + 
     2*Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*
      Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
      Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b]*
      Derivative[1, 1, 0, 0, 0][f][r, s, t, a, b] - 
     2*Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
      Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*
      Derivative[1, 0, 1, 0, 0][f][r, s, t, a, b]*
      Derivative[1, 1, 0, 0, 0][f][r, s, t, a, b] - 
     2*Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*
      Derivative[1, 0, 1, 0, 0][f][r, s, t, a, b]*
      Derivative[1, 1, 0, 0, 0][f][r, s, t, a, b] + 
     Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]^2*
      Derivative[0, 0, 2, 0, 0][f][r, s, t, a, b]*
      Derivative[2, 0, 0, 0, 0][f][r, s, t, a, b] - 
     Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*Derivative[0, 0, 1, 0, 1][f][
       r, s, t, a, b]*Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*
      Derivative[2, 0, 0, 0, 0][f][r, s, t, a, b] - 
     Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*Derivative[0, 0, 1, 1, 0][f][
       r, s, t, a, b]*Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*
      Derivative[2, 0, 0, 0, 0][f][r, s, t, a, b] - 
     2*Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*
      Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
      Derivative[0, 1, 0, 0, 1][f][r, s, t, a, b]*
      Derivative[2, 0, 0, 0, 0][f][r, s, t, a, b] + 
     Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*Derivative[0, 0, 0, 1, 0][f][
       r, s, t, a, b]*Derivative[0, 1, 1, 0, 0][f][r, s, t, a, b]*
      Derivative[2, 0, 0, 0, 0][f][r, s, t, a, b] + 
     2*Derivative[0, 0, 2, 0, 0][f][r, s, t, a, b]*
      Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]*
      Derivative[2, 0, 0, 0, 0][f][r, s, t, a, b] + 
     Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]^2*
      Derivative[1, 0, 1, 0, 0][f][r, s, t, a, b]*
      Derivative[2, 0, 0, 0, 0][f][r, s, t, a, b] + 
     4*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
      Derivative[1, 0, 1, 0, 0][f][r, s, t, a, b]*
      Derivative[2, 0, 0, 0, 0][f][r, s, t, a, b] + 
     2*Derivative[0, 0, 0, 0, 2][f][r, s, t, a, b]*
      Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
      Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]*
      (Derivative[0, 0, 0, 2, 0][f][r, s, t, a, b]*
        Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] + 
       Derivative[2, 0, 0, 0, 0][f][r, s, t, a, b]) + 
     2*Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]*
      Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
      (-2*Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]*
        Derivative[1, 1, 0, 0, 0][f][r, s, t, a, b] + 
       Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*
        Derivative[2, 0, 0, 0, 0][f][r, s, t, a, b]))/
    (Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]^2*
      Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b] - 
     Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*Derivative[0, 0, 0, 1, 0][f][
       r, s, t, a, b]*Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b] - 
     Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]^2 + 
     (Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]^2 + 
       4*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b])*
      Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b])) + 
  Derivative[2, 0, 1, 0, 0][f][r, s, t, a, b], 
 -((-2*Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]^2*
      Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*
      Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]^2 - 
     4*Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]*
      Derivative[0, 1, 0, 1, 0][f][r, s, t, a, b]*
      Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]^2 + 
     4*Derivative[0, 0, 0, 2, 0][f][r, s, t, a, b]*
      Derivative[0, 1, 1, 0, 0][f][r, s, t, a, b]*
      Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]^2 - 
     2*Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*
      Derivative[0, 1, 0, 1, 0][f][r, s, t, a, b]*
      Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]*
      Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b] - 
     4*Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]*
      Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]^2*
      Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b] - 
     2*Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*
      Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]*
      Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b]^2 + 
     6*Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*
      Derivative[0, 1, 0, 0, 1][f][r, s, t, a, b]*
      Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]*
      Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b] + 
     4*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
      Derivative[0, 1, 0, 1, 0][f][r, s, t, a, b]*
      Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]*
      Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b] - 
     6*Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*
      Derivative[0, 1, 1, 0, 0][f][r, s, t, a, b]*
      Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]*
      Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b] - 
     2*Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
      Derivative[0, 2, 0, 0, 0][f][r, s, t, a, b]*
      Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]*
      Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b] + 
     4*Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b]*
      Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]^2*
      Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b] - 
     2*Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]^2*
      Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b]*
      Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b] - 
     2*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
      Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*
      Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b]^2 + 
     2*Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*
      Derivative[0, 1, 0, 1, 0][f][r, s, t, a, b]*
      Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]*
      Derivative[1, 0, 1, 0, 0][f][r, s, t, a, b] + 
     2*Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*
      Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]*
      Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b]*
      Derivative[1, 0, 1, 0, 0][f][r, s, t, a, b] + 
     2*Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*
      Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*
      Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b]*
      Derivative[1, 0, 1, 0, 0][f][r, s, t, a, b] - 
     2*Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
      Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]*
      Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b]*
      Derivative[1, 0, 1, 0, 0][f][r, s, t, a, b] - 
     4*Derivative[0, 0, 0, 2, 0][f][r, s, t, a, b]*
      Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
      Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]*
      Derivative[1, 1, 0, 0, 0][f][r, s, t, a, b] + 
     4*Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*
      Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]*
      Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]*
      Derivative[1, 1, 0, 0, 0][f][r, s, t, a, b] + 
     2*Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
      Derivative[0, 1, 0, 1, 0][f][r, s, t, a, b]*
      Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]*
      Derivative[1, 1, 0, 0, 0][f][r, s, t, a, b] + 
     2*Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*
      Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*
      Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b]*
      Derivative[1, 1, 0, 0, 0][f][r, s, t, a, b] + 
     2*Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
      Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]*
      Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b]*
      Derivative[1, 1, 0, 0, 0][f][r, s, t, a, b] + 
     4*Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*
      Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
      Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b]*
      Derivative[1, 1, 0, 0, 0][f][r, s, t, a, b] - 
     2*Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]^2*
      Derivative[1, 0, 1, 0, 0][f][r, s, t, a, b]*
      Derivative[1, 1, 0, 0, 0][f][r, s, t, a, b] - 
     2*Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
      Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*
      Derivative[1, 1, 0, 0, 0][f][r, s, t, a, b]^2 - 
     2*Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*
      Derivative[1, 1, 0, 0, 0][f][r, s, t, a, b]^2 + 
     2*Derivative[0, 0, 0, 2, 0][f][r, s, t, a, b]*
      Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
      Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*
      Derivative[2, 0, 0, 0, 0][f][r, s, t, a, b] - 
     2*Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*
      Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]*
      Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*
      Derivative[2, 0, 0, 0, 0][f][r, s, t, a, b] - 
     3*Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*
      Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*
      Derivative[0, 1, 0, 0, 1][f][r, s, t, a, b]*
      Derivative[2, 0, 0, 0, 0][f][r, s, t, a, b] - 
     2*Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*
      Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
      Derivative[0, 1, 0, 1, 0][f][r, s, t, a, b]*
      Derivative[2, 0, 0, 0, 0][f][r, s, t, a, b] - 
     Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*Derivative[0, 1, 0, 0, 0][f][
       r, s, t, a, b]*Derivative[0, 1, 0, 1, 0][f][r, s, t, a, b]*
      Derivative[2, 0, 0, 0, 0][f][r, s, t, a, b] + 
     3*Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]^2*
      Derivative[0, 1, 1, 0, 0][f][r, s, t, a, b]*
      Derivative[2, 0, 0, 0, 0][f][r, s, t, a, b] + 
     Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*Derivative[0, 0, 0, 1, 0][f][
       r, s, t, a, b]*Derivative[0, 2, 0, 0, 0][f][r, s, t, a, b]*
      Derivative[2, 0, 0, 0, 0][f][r, s, t, a, b] - 
     2*Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*
      Derivative[0, 0, 1, 0, 1][f][r, s, t, a, b]*
      Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]*
      Derivative[2, 0, 0, 0, 0][f][r, s, t, a, b] + 
     2*Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
      Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]*
      Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]*
      Derivative[2, 0, 0, 0, 0][f][r, s, t, a, b] + 
     4*Derivative[0, 1, 1, 0, 0][f][r, s, t, a, b]*
      Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]*
      Derivative[2, 0, 0, 0, 0][f][r, s, t, a, b] + 
     Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]^2*
      Derivative[1, 1, 0, 0, 0][f][r, s, t, a, b]*
      Derivative[2, 0, 0, 0, 0][f][r, s, t, a, b] + 
     4*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
      Derivative[1, 1, 0, 0, 0][f][r, s, t, a, b]*
      Derivative[2, 0, 0, 0, 0][f][r, s, t, a, b] + 
     2*Derivative[0, 0, 0, 0, 2][f][r, s, t, a, b]*
      Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*
      Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]*
      (Derivative[0, 0, 0, 2, 0][f][r, s, t, a, b]*
        Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b] + 
       Derivative[2, 0, 0, 0, 0][f][r, s, t, a, b]) + 
     2*Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]*
      Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*
      (-2*Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]*
        Derivative[1, 1, 0, 0, 0][f][r, s, t, a, b] + 
       Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*
        Derivative[2, 0, 0, 0, 0][f][r, s, t, a, b]))/
    (Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]^2*
      Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b] - 
     Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*Derivative[0, 0, 0, 1, 0][f][
       r, s, t, a, b]*Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b] - 
     Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]^2 + 
     (Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]^2 + 
       4*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b])*
      Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b])) + 
  Derivative[2, 1, 0, 0, 0][f][r, s, t, a, b], 
 -((-2*Derivative[0, 1, 0, 1, 0][f][r, s, t, a, b]^2*
      Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]^2 - 
     2*Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]^2*
      Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]^3 - 
     2*Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]^2*
      Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b]^2 - 
     4*Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*
      Derivative[0, 2, 0, 0, 0][f][r, s, t, a, b]*
      Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]*
      Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b] - 
     4*Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]*
      Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]^2*
      Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b] + 
     8*Derivative[0, 1, 0, 0, 1][f][r, s, t, a, b]*
      Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]^2*
      Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b] - 
     2*Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*
      Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]*
      Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b]*
      Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b] - 
     2*Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]^2*
      Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b]^2 + 
     2*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
      Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]*
      Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b]^2 - 
     2*Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*
      Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]*
      Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b]*
      Derivative[1, 0, 1, 0, 0][f][r, s, t, a, b] - 
     4*Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]*
      Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]^2*
      Derivative[1, 1, 0, 0, 0][f][r, s, t, a, b] + 
     4*Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*
      Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]*
      Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b]*
      Derivative[1, 1, 0, 0, 0][f][r, s, t, a, b] + 
     4*Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*
      Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*
      Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b]*
      Derivative[1, 1, 0, 0, 0][f][r, s, t, a, b] - 
     2*Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
      Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]*
      Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b]*
      Derivative[1, 1, 0, 0, 0][f][r, s, t, a, b] - 
     2*Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]^2*
      Derivative[1, 1, 0, 0, 0][f][r, s, t, a, b]^2 - 
     2*Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]*
      Derivative[1, 1, 0, 0, 0][f][r, s, t, a, b]^2 + 
     2*Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]^2*
      Derivative[0, 2, 0, 0, 0][f][r, s, t, a, b]*
      Derivative[2, 0, 0, 0, 0][f][r, s, t, a, b] + 
     2*Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*
      Derivative[0, 0, 1, 1, 0][f][r, s, t, a, b]*
      Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]*
      Derivative[2, 0, 0, 0, 0][f][r, s, t, a, b] + 
     2*Derivative[0, 0, 0, 1, 1][f][r, s, t, a, b]*
      Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*
      Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]*
      Derivative[2, 0, 0, 0, 0][f][r, s, t, a, b] - 
     4*Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*
      Derivative[0, 1, 0, 0, 1][f][r, s, t, a, b]*
      Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]*
      Derivative[2, 0, 0, 0, 0][f][r, s, t, a, b] + 
     2*Derivative[0, 2, 0, 0, 0][f][r, s, t, a, b]*
      Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]*
      Derivative[2, 0, 0, 0, 0][f][r, s, t, a, b] + 
     2*Derivative[0, 0, 0, 0, 2][f][r, s, t, a, b]*
      Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]^2*
      Derivative[2, 0, 0, 0, 0][f][r, s, t, a, b] - 
     Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*Derivative[0, 1, 0, 0, 0][f][
       r, s, t, a, b]*Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b]*
      Derivative[2, 0, 0, 0, 0][f][r, s, t, a, b] + 
     2*Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
      Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]*
      Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b]*
      Derivative[2, 0, 0, 0, 0][f][r, s, t, a, b] + 
     2*Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*
      Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
      Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b]*
      Derivative[2, 0, 0, 0, 0][f][r, s, t, a, b] - 
     Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*Derivative[0, 1, 0, 0, 0][f][
       r, s, t, a, b]*Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b]*
      Derivative[2, 0, 0, 0, 0][f][r, s, t, a, b] + 
     Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]^2*
      Derivative[1, 0, 1, 0, 0][f][r, s, t, a, b]*
      Derivative[2, 0, 0, 0, 0][f][r, s, t, a, b] + 
     4*Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]*
      Derivative[1, 0, 1, 0, 0][f][r, s, t, a, b]*
      Derivative[2, 0, 0, 0, 0][f][r, s, t, a, b] - 
     Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*Derivative[0, 0, 0, 1, 0][f][
       r, s, t, a, b]*Derivative[1, 1, 0, 0, 0][f][r, s, t, a, b]*
      Derivative[2, 0, 0, 0, 0][f][r, s, t, a, b] - 
     2*Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*
      Derivative[1, 1, 0, 0, 0][f][r, s, t, a, b]*
      Derivative[2, 0, 0, 0, 0][f][r, s, t, a, b] + 
     Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]^2*
      Derivative[2, 0, 0, 0, 0][f][r, s, t, a, b]^2 + 
     4*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
      Derivative[2, 0, 0, 0, 0][f][r, s, t, a, b]^2 + 
     2*Derivative[0, 0, 0, 2, 0][f][r, s, t, a, b]*
      (Derivative[0, 2, 0, 0, 0][f][r, s, t, a, b]*
        Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]^2 + 
       Derivative[0, 0, 0, 0, 2][f][r, s, t, a, b]*
        Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]^3 + 
       2*Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]^2*
        Derivative[1, 0, 1, 0, 0][f][r, s, t, a, b] - 
       2*Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*
        Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]*
        Derivative[1, 1, 0, 0, 0][f][r, s, t, a, b] + 
       Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]^2*
        Derivative[2, 0, 0, 0, 0][f][r, s, t, a, b] - 
       Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b]*
        Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]*
        Derivative[2, 0, 0, 0, 0][f][r, s, t, a, b]) + 
     Derivative[0, 1, 0, 1, 0][f][r, s, t, a, b]*
      (-4*Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]^2*
        Derivative[1, 0, 0, 0, 1][f][r, s, t, a, b] - 
       4*Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*
        Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*
        Derivative[2, 0, 0, 0, 0][f][r, s, t, a, b] + 
       2*Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b]*
        (2*Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]*
          Derivative[1, 0, 0, 1, 0][f][r, s, t, a, b] + 
         2*Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]*
          Derivative[1, 1, 0, 0, 0][f][r, s, t, a, b] + 
         Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*
          Derivative[2, 0, 0, 0, 0][f][r, s, t, a, b])))/
    (Derivative[0, 0, 0, 1, 0][f][r, s, t, a, b]^2*
      Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b] - 
     Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]*Derivative[0, 0, 0, 1, 0][f][
       r, s, t, a, b]*Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b] - 
     Derivative[0, 1, 0, 0, 0][f][r, s, t, a, b]^2 + 
     (Derivative[0, 0, 0, 0, 1][f][r, s, t, a, b]^2 + 
       4*Derivative[0, 0, 1, 0, 0][f][r, s, t, a, b])*
      Derivative[1, 0, 0, 0, 0][f][r, s, t, a, b])) + 
  Derivative[3, 0, 0, 0, 0][f][r, s, t, a, b]}


==> anc/Integrability_conditions-Hirota_form_n.txt <==
{ D[1,1,1](f)(r,s,t,a,b)=
     ((-2*D[2,4](f)(r,s,t,a,b)^2*D[1](f)(r,s,t,a,b)^2 - 2*D[4,5](f)(r,s,t,a,b)^2*D[1](f)(r,s,t,a,b)^3 - 2*D[1](f)(r,s,t,a,b)^2*
     D[1,5](f)(r,s,t,a,b)^2 - 4*D[4](f)(r,s,t,a,b)*D[2,2](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b) - 
     4*D[3,4](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b)^2*D[1,4](f)(r,s,t,a,b) + 8*D[2,5](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b)^2*
     D[1,4](f)(r,s,t,a,b) - 2*D[2](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b)*D[1,5](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b) - 
     2*D[2](f)(r,s,t,a,b)^2*D[1,4](f)(r,s,t,a,b)^2 + 2*D[3](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b)^2 - 
     2*D[4](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b) - 4*D[4,5](f)(r,s,t,a,b)*
     D[1](f)(r,s,t,a,b)^2*D[1,2](f)(r,s,t,a,b) + 4*D[4](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b)*D[1,5](f)(r,s,t,a,b)*D[1,2](f)(r,s,t,a,b) + 
     4*D[4](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b)*D[1,2](f)(r,s,t,a,b) - 2*D[5](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b)*
     D[1,4](f)(r,s,t,a,b)*D[1,2](f)(r,s,t,a,b) - 2*D[4](f)(r,s,t,a,b)^2*D[1,2](f)(r,s,t,a,b)^2 - 2*D[1](f)(r,s,t,a,b)*D[1,2](f)(r,s,t,a,b)^2 + 
     2*D[4](f)(r,s,t,a,b)^2*D[2,2](f)(r,s,t,a,b)*D[1,1](f)(r,s,t,a,b) + 2*D[4](f)(r,s,t,a,b)*D[3,4](f)(r,s,t,a,b)*
     D[1](f)(r,s,t,a,b)*D[1,1](f)(r,s,t,a,b) + 2*D[4,5](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b)*D[1,1](f)(r,s,t,a,b) - 
     4*D[4](f)(r,s,t,a,b)*D[2,5](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b)*D[1,1](f)(r,s,t,a,b) + 2*D[2,2](f)(r,s,t,a,b)*
     D[1](f)(r,s,t,a,b)*D[1,1](f)(r,s,t,a,b) + 2*D[5,5](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b)^2*D[1,1](f)(r,s,t,a,b) - 
     D[4](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[1,5](f)(r,s,t,a,b)*D[1,1](f)(r,s,t,a,b) + 2*D[5](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b)*D[1,5](f)(r,s,t,a,b)*
     D[1,1](f)(r,s,t,a,b) + 2*D[4](f)(r,s,t,a,b)*D[3](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b)*D[1,1](f)(r,s,t,a,b) - 
     D[5](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b)*D[1,1](f)(r,s,t,a,b) + D[4](f)(r,s,t,a,b)^2*D[1,3](f)(r,s,t,a,b)*
     D[1,1](f)(r,s,t,a,b) + 4*D[1](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b)*D[1,1](f)(r,s,t,a,b) - 
     D[5](f)(r,s,t,a,b)*D[4](f)(r,s,t,a,b)*D[1,2](f)(r,s,t,a,b)*D[1,1](f)(r,s,t,a,b) - 2*D[2](f)(r,s,t,a,b)*D[1,2](f)(r,s,t,a,b)*
     D[1,1](f)(r,s,t,a,b) + D[5](f)(r,s,t,a,b)^2*D[1,1](f)(r,s,t,a,b)^2 + 4*D[3](f)(r,s,t,a,b)*D[1,1](f)(r,s,t,a,b)^2 + 
     2*D[4,4](f)(r,s,t,a,b)*(D[2,2](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b)^2 + D[5,5](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b)^3 + 
     2*D[1](f)(r,s,t,a,b)^2*D[1,3](f)(r,s,t,a,b) - 2*D[2](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b)*D[1,2](f)(r,s,t,a,b) + 
     D[2](f)(r,s,t,a,b)^2*D[1,1](f)(r,s,t,a,b) - D[3](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b)*D[1,1](f)(r,s,t,a,b)) + 
     D[2,4](f)(r,s,t,a,b)*(-4*D[1](f)(r,s,t,a,b)^2*D[1,5](f)(r,s,t,a,b) - 4*D[4](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*
     D[1,1](f)(r,s,t,a,b) + 2*D[1](f)(r,s,t,a,b)*(2*D[2](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b) + 
     2*D[4](f)(r,s,t,a,b)*D[1,2](f)(r,s,t,a,b) + D[5](f)(r,s,t,a,b)*D[1,1](f)(r,s,t,a,b))))/
    (D[4](f)(r,s,t,a,b)^2*D[3](f)(r,s,t,a,b) - D[5](f)(r,s,t,a,b)*D[4](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b) - 
     D[2](f)(r,s,t,a,b)^2 + (D[5](f)(r,s,t,a,b)^2 + 4*D[3](f)(r,s,t,a,b))*D[1](f)(r,s,t,a,b))),
D[1,1,2](f)(r,s,t,a,b)=
     ((-2*D[4,5](f)(r,s,t,a,b)^2*D[2](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b)^2 - 4*D[3,4](f)(r,s,t,a,b)*D[2,4](f)(r,s,t,a,b)*
     D[1](f)(r,s,t,a,b)^2 + 4*D[4,4](f)(r,s,t,a,b)*D[2,3](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b)^2 - 2*D[2](f)(r,s,t,a,b)*
     D[2,4](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b)*D[1,5](f)(r,s,t,a,b) - 4*D[3,4](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b)^2*
     D[1,5](f)(r,s,t,a,b) - 2*D[2](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b)*D[1,5](f)(r,s,t,a,b)^2 + 6*D[2](f)(r,s,t,a,b)*
     D[2,5](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b) + 4*D[3](f)(r,s,t,a,b)*D[2,4](f)(r,s,t,a,b)*
     D[1](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b) - 6*D[4](f)(r,s,t,a,b)*D[2,3](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b) - 
     2*D[5](f)(r,s,t,a,b)*D[2,2](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b) + 4*D[3,5](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b)^2*
     D[1,4](f)(r,s,t,a,b) - 2*D[2](f)(r,s,t,a,b)^2*D[1,5](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b) - 2*D[3](f)(r,s,t,a,b)*
     D[2](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b)^2 + 2*D[4](f)(r,s,t,a,b)*D[2,4](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b)*
     D[1,3](f)(r,s,t,a,b) + 2*D[4](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b)*D[1,5](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b) + 2*D[4](f)(r,s,t,a,b)*
     D[2](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b) - 2*D[5](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b)*
     D[1,4](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b) - 4*D[4,4](f)(r,s,t,a,b)*D[3](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b)*D[1,2](f)(r,s,t,a,b) + 
     4*D[4](f)(r,s,t,a,b)*D[3,4](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b)*D[1,2](f)(r,s,t,a,b) + 2*D[5](f)(r,s,t,a,b)*D[2,4](f)(r,s,t,a,b)*
     D[1](f)(r,s,t,a,b)*D[1,2](f)(r,s,t,a,b) + 2*D[4](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[1,5](f)(r,s,t,a,b)*
     D[1,2](f)(r,s,t,a,b) + 2*D[5](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b)*D[1,5](f)(r,s,t,a,b)*D[1,2](f)(r,s,t,a,b) + 
     4*D[4](f)(r,s,t,a,b)*D[3](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b)*D[1,2](f)(r,s,t,a,b) - 2*D[4](f)(r,s,t,a,b)^2*
     D[1,3](f)(r,s,t,a,b)*D[1,2](f)(r,s,t,a,b) - 2*D[5](f)(r,s,t,a,b)*D[4](f)(r,s,t,a,b)*D[1,2](f)(r,s,t,a,b)^2 - 2*D[2](f)(r,s,t,a,b)*
     D[1,2](f)(r,s,t,a,b)^2 + 2*D[4,4](f)(r,s,t,a,b)*D[3](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[1,1](f)(r,s,t,a,b) - 2*D[4](f)(r,s,t,a,b)*
     D[3,4](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[1,1](f)(r,s,t,a,b) - 3*D[4](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*
     D[2,5](f)(r,s,t,a,b)*D[1,1](f)(r,s,t,a,b) - 2*D[4](f)(r,s,t,a,b)*D[3](f)(r,s,t,a,b)*D[2,4](f)(r,s,t,a,b)*D[1,1](f)(r,s,t,a,b) - 
     D[5](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[2,4](f)(r,s,t,a,b)*D[1,1](f)(r,s,t,a,b) + 3*D[4](f)(r,s,t,a,b)^2*
     D[2,3](f)(r,s,t,a,b)*D[1,1](f)(r,s,t,a,b) + D[5](f)(r,s,t,a,b)*D[4](f)(r,s,t,a,b)*D[2,2](f)(r,s,t,a,b)*D[1,1](f)(r,s,t,a,b) - 
     2*D[4](f)(r,s,t,a,b)*D[3,5](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b)*D[1,1](f)(r,s,t,a,b) + 2*D[5](f)(r,s,t,a,b)*D[3,4](f)(r,s,t,a,b)*
     D[1](f)(r,s,t,a,b)*D[1,1](f)(r,s,t,a,b) + 4*D[2,3](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b)*D[1,1](f)(r,s,t,a,b) + D[5](f)(r,s,t,a,b)^2*
     D[1,2](f)(r,s,t,a,b)*D[1,1](f)(r,s,t,a,b) + 4*D[3](f)(r,s,t,a,b)*D[1,2](f)(r,s,t,a,b)*D[1,1](f)(r,s,t,a,b) + 2*D[5,5](f)(r,s,t,a,b)*
     D[2](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b)*(D[4,4](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) + D[1,1](f)(r,s,t,a,b)) + 2*D[4,5](f)(r,s,t,a,b)*
     D[2](f)(r,s,t,a,b)*(-2*D[1](f)(r,s,t,a,b)*D[1,2](f)(r,s,t,a,b) + D[2](f)(r,s,t,a,b)*D[1,1](f)(r,s,t,a,b)))/
    (D[4](f)(r,s,t,a,b)^2*D[3](f)(r,s,t,a,b) - D[5](f)(r,s,t,a,b)*D[4](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b) - 
     D[2](f)(r,s,t,a,b)^2 + (D[5](f)(r,s,t,a,b)^2 + 4*D[3](f)(r,s,t,a,b))*D[1](f)(r,s,t,a,b))), 
D[1,1,3](f)(r,s,t,a,b)=
     ((-2*D[4,5](f)(r,s,t,a,b)^2*D[3](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b)^2 - 2*D[3,4](f)(r,s,t,a,b)^2*D[1](f)(r,s,t,a,b)^2 + 
     2*D[4,4](f)(r,s,t,a,b)*D[3,3](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b)^2 - 2*D[3,4](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*
     D[1](f)(r,s,t,a,b)*D[1,5](f)(r,s,t,a,b) - 2*D[3](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b)*D[1,5](f)(r,s,t,a,b)^2 - 
     2*D[4](f)(r,s,t,a,b)*D[3,3](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b) + 2*D[3,5](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*
     D[1](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b) + 4*D[3](f)(r,s,t,a,b)*D[2,5](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b) - 
     2*D[5](f)(r,s,t,a,b)*D[2,3](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b) - 2*D[3](f)(r,s,t,a,b)*
     D[2](f)(r,s,t,a,b)*D[1,5](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b) + 2*D[4](f)(r,s,t,a,b)*D[3,4](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b)*
     D[1,3](f)(r,s,t,a,b) + 2*D[5](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b)*D[1,5](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b) + 2*D[4](f)(r,s,t,a,b)*
     D[3](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b) + 2*D[1](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b)^2 + 
     2*D[5](f)(r,s,t,a,b)*D[3,4](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b)*D[1,2](f)(r,s,t,a,b) + 2*D[4](f)(r,s,t,a,b)*D[3](f)(r,s,t,a,b)*
     D[1,5](f)(r,s,t,a,b)*D[1,2](f)(r,s,t,a,b) - 2*D[5](f)(r,s,t,a,b)*D[4](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b)*D[1,2](f)(r,s,t,a,b) - 
     2*D[2](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b)*D[1,2](f)(r,s,t,a,b) + D[4](f)(r,s,t,a,b)^2*D[3,3](f)(r,s,t,a,b)*D[1,1](f)(r,s,t,a,b) - 
     D[4](f)(r,s,t,a,b)*D[3,5](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[1,1](f)(r,s,t,a,b) - 
     D[5](f)(r,s,t,a,b)*D[3,4](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[1,1](f)(r,s,t,a,b) - 
     2*D[4](f)(r,s,t,a,b)*D[3](f)(r,s,t,a,b)*D[2,5](f)(r,s,t,a,b)*D[1,1](f)(r,s,t,a,b) + 
     D[5](f)(r,s,t,a,b)*D[4](f)(r,s,t,a,b)*D[2,3](f)(r,s,t,a,b)*D[1,1](f)(r,s,t,a,b) + 2*D[3,3](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b)*
     D[1,1](f)(r,s,t,a,b) + D[5](f)(r,s,t,a,b)^2*D[1,3](f)(r,s,t,a,b)*D[1,1](f)(r,s,t,a,b) + 4*D[3](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b)*
     D[1,1](f)(r,s,t,a,b) + 2*D[5,5](f)(r,s,t,a,b)*D[3](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b)*(D[4,4](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) + 
     D[1,1](f)(r,s,t,a,b)) + 2*D[4,5](f)(r,s,t,a,b)*D[3](f)(r,s,t,a,b)*(-2*D[1](f)(r,s,t,a,b)*D[1,2](f)(r,s,t,a,b) + 
     D[2](f)(r,s,t,a,b)*D[1,1](f)(r,s,t,a,b)))/
    (D[4](f)(r,s,t,a,b)^2*D[3](f)(r,s,t,a,b) - D[5](f)(r,s,t,a,b)*D[4](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b) - 
     D[2](f)(r,s,t,a,b)^2 + (D[5](f)(r,s,t,a,b)^2 + 4*D[3](f)(r,s,t,a,b))*D[1](f)(r,s,t,a,b))), 
D[1,1,4](f)(r,s,t,a,b)=
     ((-4*D[4,5](f)(r,s,t,a,b)*D[2,4](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b)^2 - 4*D[4,5](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b)^2*
     D[1,5](f)(r,s,t,a,b) + 2*D[4,5](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b) + 
     2*D[5](f)(r,s,t,a,b)*D[2,4](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b) + 4*D[2,2](f)(r,s,t,a,b)*
     D[1](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b) + 4*D[5,5](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b)^2*D[1,4](f)(r,s,t,a,b) - 2*D[5](f)(r,s,t,a,b)*
     D[2](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b)^2 + 4*D[1](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b) - 
     4*D[2,4](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b)*D[1,2](f)(r,s,t,a,b) - 4*D[1](f)(r,s,t,a,b)*D[1,5](f)(r,s,t,a,b)*D[1,2](f)(r,s,t,a,b) - 
     4*D[2](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b)*D[1,2](f)(r,s,t,a,b) + D[4](f)(r,s,t,a,b)^2*D[3,4](f)(r,s,t,a,b)*D[1,1](f)(r,s,t,a,b) + 
     2*D[2](f)(r,s,t,a,b)*D[2,4](f)(r,s,t,a,b)*D[1,1](f)(r,s,t,a,b) + 2*D[5](f)(r,s,t,a,b)*D[4,5](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b)*
     D[1,1](f)(r,s,t,a,b) + 4*D[2,5](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b)*D[1,1](f)(r,s,t,a,b) + D[5](f)(r,s,t,a,b)^2*
     D[1,4](f)(r,s,t,a,b)*D[1,1](f)(r,s,t,a,b) + 4*D[3](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b)*D[1,1](f)(r,s,t,a,b) - 
     D[4](f)(r,s,t,a,b)*(2*D[4,5](f)(r,s,t,a,b)^2*D[1](f)(r,s,t,a,b)^2 - 2*D[5,5](f)(r,s,t,a,b)*D[4,4](f)(r,s,t,a,b)*
     D[1](f)(r,s,t,a,b)^2 + 2*D[3,4](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b) - 2*D[3](f)(r,s,t,a,b)*
     D[1,4](f)(r,s,t,a,b)^2 - 2*D[4,4](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b) - 2*D[1,2](f)(r,s,t,a,b)^2 + 
     D[4,5](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[1,1](f)(r,s,t,a,b) + D[5](f)(r,s,t,a,b)*D[2,4](f)(r,s,t,a,b)*D[1,1](f)(r,s,t,a,b) + 
     2*D[2,2](f)(r,s,t,a,b)*D[1,1](f)(r,s,t,a,b)) + D[4,4](f)(r,s,t,a,b)*(4*D[2,5](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b)^2 - 2*D[5](f)(r,s,t,a,b)*
     D[1](f)(r,s,t,a,b)*D[1,2](f)(r,s,t,a,b) + D[2](f)(r,s,t,a,b)*(-2*D[1](f)(r,s,t,a,b)*D[1,5](f)(r,s,t,a,b) + 
     D[5](f)(r,s,t,a,b)*D[1,1](f)(r,s,t,a,b))))/
    (D[4](f)(r,s,t,a,b)^2*D[3](f)(r,s,t,a,b) - D[5](f)(r,s,t,a,b)*D[4](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b) - 
     D[2](f)(r,s,t,a,b)^2 + (D[5](f)(r,s,t,a,b)^2 + 4*D[3](f)(r,s,t,a,b))*D[1](f)(r,s,t,a,b))), 
D[1,1,5](f)(r,s,t,a,b)=
    ((4*D[4,4](f)(r,s,t,a,b)*D[3,5](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b)^2 - 4*D[4,5](f)(r,s,t,a,b)*D[3,4](f)(r,s,t,a,b)*
     D[1](f)(r,s,t,a,b)^2 - 2*D[4,5](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b)*D[1,5](f)(r,s,t,a,b) - 
     2*D[4](f)(r,s,t,a,b)*D[3,5](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b) + 2*D[5,5](f)(r,s,t,a,b)*
     D[2](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b) + 4*D[2,3](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b)*
     D[1,4](f)(r,s,t,a,b) + 2*D[4](f)(r,s,t,a,b)*D[3](f)(r,s,t,a,b)*D[1,5](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b) + 2*D[4](f)(r,s,t,a,b)*
     D[4,5](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b) - 2*D[2](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b)*
     D[1,3](f)(r,s,t,a,b) - 4*D[3,4](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b)*D[1,2](f)(r,s,t,a,b) - 2*D[2](f)(r,s,t,a,b)*
     D[1,5](f)(r,s,t,a,b)*D[1,2](f)(r,s,t,a,b) + 2*D[4](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b)*D[1,2](f)(r,s,t,a,b) + 
     D[4](f)(r,s,t,a,b)^2*D[3,5](f)(r,s,t,a,b)*D[1,1](f)(r,s,t,a,b) - D[5,5](f)(r,s,t,a,b)*D[4](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*
     D[1,1](f)(r,s,t,a,b) + 2*D[3,4](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[1,1](f)(r,s,t,a,b) - 2*D[4](f)(r,s,t,a,b)*
     D[2,3](f)(r,s,t,a,b)*D[1,1](f)(r,s,t,a,b) + 4*D[3,5](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b)*D[1,1](f)(r,s,t,a,b) + 
     D[5](f)(r,s,t,a,b)^2*D[1,5](f)(r,s,t,a,b)*D[1,1](f)(r,s,t,a,b) + 4*D[3](f)(r,s,t,a,b)*D[1,5](f)(r,s,t,a,b)*D[1,1](f)(r,s,t,a,b) + 
     D[5](f)(r,s,t,a,b)*(-2*D[4,5](f)(r,s,t,a,b)^2*D[1](f)(r,s,t,a,b)^2 + 2*D[2,5](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b)*
     D[1,4](f)(r,s,t,a,b) - 2*D[2](f)(r,s,t,a,b)*D[1,5](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b) - D[4](f)(r,s,t,a,b)*D[2,5](f)(r,s,t,a,b)*
     D[1,1](f)(r,s,t,a,b) + 2*D[5,5](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b)*(D[4,4](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) + 
     D[1,1](f)(r,s,t,a,b)) + D[4,5](f)(r,s,t,a,b)*(-2*D[1](f)(r,s,t,a,b)*D[1,2](f)(r,s,t,a,b) + D[2](f)(r,s,t,a,b)*D[1,1](f)(r,s,t,a,b))))/
    (D[4](f)(r,s,t,a,b)^2*D[3](f)(r,s,t,a,b) - D[5](f)(r,s,t,a,b)*D[4](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b) - 
     D[2](f)(r,s,t,a,b)^2 + (D[5](f)(r,s,t,a,b)^2 + 4*D[3](f)(r,s,t,a,b))*D[1](f)(r,s,t,a,b))), 
D[1,2,2](f)(r,s,t,a,b)= 
    (-2*D[4,5](f)(r,s,t,a,b)^2*D[2](f)(r,s,t,a,b)^2*D[1](f)(r,s,t,a,b) - 4*D[3,4](f)(r,s,t,a,b)*
    D[2](f)(r,s,t,a,b)*D[2,4](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) + 2*D[2](f)(r,s,t,a,b)*
    D[2,5](f)(r,s,t,a,b)*D[2,4](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) + 2*D[3](f)(r,s,t,a,b)*D[2,4](f)(r,s,t,a,b)^2*
    D[1](f)(r,s,t,a,b) + 4*D[4,4](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[2,3](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) - 
    2*D[4](f)(r,s,t,a,b)*D[2,4](f)(r,s,t,a,b)*D[2,3](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) - 
    2*D[4,4](f)(r,s,t,a,b)*D[3](f)(r,s,t,a,b)*D[2,2](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) + 
    2*D[4](f)(r,s,t,a,b)*D[3,4](f)(r,s,t,a,b)*D[2,2](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) - 
    2*D[3,4](f)(r,s,t,a,b)^2*D[1](f)(r,s,t,a,b)^2 + 2*D[4,4](f)(r,s,t,a,b)*D[3,3](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b)^2 - 
    4*D[3,4](f)(r,s,t,a,b)*D[2,5](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b)^2 - 2*D[2](f)(r,s,t,a,b)^2*
    D[2,4](f)(r,s,t,a,b)*D[1,5](f)(r,s,t,a,b) + D[4](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[2,2](f)(r,s,t,a,b)*D[1,5](f)(r,s,t,a,b) - 
    4*D[3,4](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b)*D[1,5](f)(r,s,t,a,b) - 
    2*D[4](f)(r,s,t,a,b)*D[2,3](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b)*D[1,5](f)(r,s,t,a,b) - 
    2*D[2](f)(r,s,t,a,b)^2*D[1,5](f)(r,s,t,a,b)^2 + 
    2*D[2](f)(r,s,t,a,b)^2*D[2,5](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b) - 2*D[4](f)(r,s,t,a,b)*
    D[2](f)(r,s,t,a,b)*D[2,3](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b) + 2*D[4](f)(r,s,t,a,b)*
    D[3](f)(r,s,t,a,b)*D[2,2](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b) - D[5](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[2,2](f)(r,s,t,a,b)*
    D[1,4](f)(r,s,t,a,b) + 4*D[3](f)(r,s,t,a,b)*D[3,4](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b) - 
    4*D[4](f)(r,s,t,a,b)*D[3,3](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b) + 
    8*D[3,5](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b) + 
    4*D[3](f)(r,s,t,a,b)*D[2,5](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b) - 
    6*D[5](f)(r,s,t,a,b)*D[2,3](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b) - 
    4*D[3](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[1,5](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b) - 
    2*D[3](f)(r,s,t,a,b)^2*D[1,4](f)(r,s,t,a,b)^2 + 
    2*D[4](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[2,4](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b) - 
    D[4](f)(r,s,t,a,b)^2*D[2,2](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b) - 4*D[4,4](f)(r,s,t,a,b)*
    D[3](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b) + 4*D[4](f)(r,s,t,a,b)*
    D[3,4](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b) + 2*D[4](f)(r,s,t,a,b)*
    D[2,5](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b) + 2*D[5](f)(r,s,t,a,b)*
    D[2,4](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b) + 4*D[4](f)(r,s,t,a,b)*
    D[2](f)(r,s,t,a,b)*D[1,5](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b) + 4*D[4](f)(r,s,t,a,b)*
    D[3](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b) - 2*D[4](f)(r,s,t,a,b)^2*D[1,3](f)(r,s,t,a,b)^2 - 
    2*D[1](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b)^2 - 
    2*D[4](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[2,5](f)(r,s,t,a,b)*D[1,2](f)(r,s,t,a,b) + 
    2*D[4](f)(r,s,t,a,b)^2*D[2,3](f)(r,s,t,a,b)*D[1,2](f)(r,s,t,a,b) - D[5](f)(r,s,t,a,b)*
    D[4](f)(r,s,t,a,b)*D[2,2](f)(r,s,t,a,b)*D[1,2](f)(r,s,t,a,b) - 2*D[2](f)(r,s,t,a,b)*
    D[2,2](f)(r,s,t,a,b)*D[1,2](f)(r,s,t,a,b) + 4*D[5](f)(r,s,t,a,b)*D[3,4](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b)*D[1,2](f)(r,s,t,a,b) + 
    2*D[5](f)(r,s,t,a,b)*D[2,5](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b)*D[1,2](f)(r,s,t,a,b) + 
    4*D[2,3](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b)*D[1,2](f)(r,s,t,a,b) + 2*D[4](f)(r,s,t,a,b)*
    D[3](f)(r,s,t,a,b)*D[1,5](f)(r,s,t,a,b)*D[1,2](f)(r,s,t,a,b) + 2*D[5](f)(r,s,t,a,b)*
    D[2](f)(r,s,t,a,b)*D[1,5](f)(r,s,t,a,b)*D[1,2](f)(r,s,t,a,b) + 2*D[5](f)(r,s,t,a,b)*
    D[3](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b)*D[1,2](f)(r,s,t,a,b) - 4*D[5](f)(r,s,t,a,b)*
    D[4](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b)*D[1,2](f)(r,s,t,a,b) - 2*D[2](f)(r,s,t,a,b)*
    D[1,3](f)(r,s,t,a,b)*D[1,2](f)(r,s,t,a,b) + 2*D[3](f)(r,s,t,a,b)*D[1,2](f)(r,s,t,a,b)^2 + 
    2*D[4,4](f)(r,s,t,a,b)*D[3](f)(r,s,t,a,b)^2*D[1,1](f)(r,s,t,a,b) - 4*D[4](f)(r,s,t,a,b)*
    D[3](f)(r,s,t,a,b)*D[3,4](f)(r,s,t,a,b)*D[1,1](f)(r,s,t,a,b) + 2*D[4](f)(r,s,t,a,b)^2*
    D[3,3](f)(r,s,t,a,b)*D[1,1](f)(r,s,t,a,b) - 4*D[4](f)(r,s,t,a,b)*D[3,5](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[1,1](f)(r,s,t,a,b) - 
    2*D[4](f)(r,s,t,a,b)*D[3](f)(r,s,t,a,b)*D[2,5](f)(r,s,t,a,b)*D[1,1](f)(r,s,t,a,b) - 
    2*D[5](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[2,5](f)(r,s,t,a,b)*D[1,1](f)(r,s,t,a,b) - 
    2*D[5](f)(r,s,t,a,b)*D[3](f)(r,s,t,a,b)*D[2,4](f)(r,s,t,a,b)*D[1,1](f)(r,s,t,a,b) + 
    4*D[5](f)(r,s,t,a,b)*D[4](f)(r,s,t,a,b)*D[2,3](f)(r,s,t,a,b)*D[1,1](f)(r,s,t,a,b) + 
    2*D[2](f)(r,s,t,a,b)*D[2,3](f)(r,s,t,a,b)*D[1,1](f)(r,s,t,a,b) + D[5](f)(r,s,t,a,b)^2*
    D[2,2](f)(r,s,t,a,b)*D[1,1](f)(r,s,t,a,b) + 2*D[3](f)(r,s,t,a,b)*D[2,2](f)(r,s,t,a,b)*D[1,1](f)(r,s,t,a,b) + 2*D[3,3](f)(r,s,t,a,b)*
    D[1](f)(r,s,t,a,b)*D[1,1](f)(r,s,t,a,b) + 2*D[5,5](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)^2*(D[4,4](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) + 
    D[1,1](f)(r,s,t,a,b)) - 2*D[4,5](f)(r,s,t,a,b)*(2*D[1](f)(r,s,t,a,b)*(-(D[2,3](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b)) + 
    D[3](f)(r,s,t,a,b)*D[1,2](f)(r,s,t,a,b)) + D[2](f)(r,s,t,a,b)*(D[2,2](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) + 
    2*D[1](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b) - 2*D[3](f)(r,s,t,a,b)*D[1,1](f)(r,s,t,a,b))))/
   (D[4](f)(r,s,t,a,b)^2*D[3](f)(r,s,t,a,b) - D[5](f)(r,s,t,a,b)*D[4](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b) - 
    D[2](f)(r,s,t,a,b)^2 + (D[5](f)(r,s,t,a,b)^2 + 4*D[3](f)(r,s,t,a,b))*D[1](f)(r,s,t,a,b)), 
D[1,2,3](f)(r,s,t,a,b)=
    (-2*D[4,5](f)(r,s,t,a,b)^2*D[3](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) - 2*D[3,4](f)(r,s,t,a,b)^2*
    D[2](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) + 2*D[4,4](f)(r,s,t,a,b)*D[3,3](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) - 
    D[3,4](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[2,5](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) - 
    D[4](f)(r,s,t,a,b)*D[3,3](f)(r,s,t,a,b)*D[2,4](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) + 
    D[3,5](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[2,4](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) + 2*D[3](f)(r,s,t,a,b)*
    D[2,5](f)(r,s,t,a,b)*D[2,4](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) + D[4](f)(r,s,t,a,b)*D[3,4](f)(r,s,t,a,b)*D[2,3](f)(r,s,t,a,b)*
    D[1](f)(r,s,t,a,b) - D[5](f)(r,s,t,a,b)*D[2,4](f)(r,s,t,a,b)*D[2,3](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) + 
    D[5](f)(r,s,t,a,b)*D[3,4](f)(r,s,t,a,b)*D[2,2](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) - 2*D[3,5](f)(r,s,t,a,b)*
    D[3,4](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b)^2 - D[3,4](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)^2*D[1,5](f)(r,s,t,a,b) - 
    D[3](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[2,4](f)(r,s,t,a,b)*D[1,5](f)(r,s,t,a,b) + 
    D[4](f)(r,s,t,a,b)*D[3](f)(r,s,t,a,b)*D[2,2](f)(r,s,t,a,b)*D[1,5](f)(r,s,t,a,b) - 2*D[3](f)(r,s,t,a,b)*
    D[3,4](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b)*D[1,5](f)(r,s,t,a,b) - D[4](f)(r,s,t,a,b)*D[3,3](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b)*
    D[1,5](f)(r,s,t,a,b) - 2*D[3](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[1,5](f)(r,s,t,a,b)^2 - 
    D[4](f)(r,s,t,a,b)*D[3,3](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b) + D[3,5](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)^2*
    D[1,4](f)(r,s,t,a,b) + D[3](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[2,5](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b) + 
    D[4](f)(r,s,t,a,b)*D[3](f)(r,s,t,a,b)*D[2,3](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b) - 
    D[5](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[2,3](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b) + 6*D[3](f)(r,s,t,a,b)*
    D[3,5](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b) - 3*D[5](f)(r,s,t,a,b)*
    D[3,3](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b) - 2*D[3](f)(r,s,t,a,b)^2*
    D[1,5](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b) + D[4](f)(r,s,t,a,b)*D[3,4](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b) + 
    D[4](f)(r,s,t,a,b)*D[3](f)(r,s,t,a,b)*D[2,4](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b) - 
    D[5](f)(r,s,t,a,b)*D[4](f)(r,s,t,a,b)*D[2,2](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b) - 
    D[2](f)(r,s,t,a,b)*D[2,2](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b) + D[4](f)(r,s,t,a,b)*D[3,5](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b)*
    D[1,3](f)(r,s,t,a,b) + 3*D[5](f)(r,s,t,a,b)*D[3,4](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b) + 
    D[5](f)(r,s,t,a,b)*D[2,5](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b) + 2*D[2,3](f)(r,s,t,a,b)*
    D[1](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b) + 3*D[4](f)(r,s,t,a,b)*D[3](f)(r,s,t,a,b)*D[1,5](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b) + 
    D[5](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[1,5](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b) + 
    D[5](f)(r,s,t,a,b)*D[3](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b) - 2*D[5](f)(r,s,t,a,b)*D[4](f)(r,s,t,a,b)*
    D[1,3](f)(r,s,t,a,b)^2 - D[2](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b)^2 + D[4](f)(r,s,t,a,b)^2*
    D[3,3](f)(r,s,t,a,b)*D[1,2](f)(r,s,t,a,b) - D[4](f)(r,s,t,a,b)*D[3,5](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[1,2](f)(r,s,t,a,b) - 
    D[4](f)(r,s,t,a,b)*D[3](f)(r,s,t,a,b)*D[2,5](f)(r,s,t,a,b)*D[1,2](f)(r,s,t,a,b) - 
    D[2](f)(r,s,t,a,b)*D[2,3](f)(r,s,t,a,b)*D[1,2](f)(r,s,t,a,b) + D[5](f)(r,s,t,a,b)*D[3,5](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b)*
    D[1,2](f)(r,s,t,a,b) + 2*D[3,3](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b)*D[1,2](f)(r,s,t,a,b) + D[5](f)(r,s,t,a,b)*
    D[3](f)(r,s,t,a,b)*D[1,5](f)(r,s,t,a,b)*D[1,2](f)(r,s,t,a,b) + 2*D[3](f)(r,s,t,a,b)*
    D[1,3](f)(r,s,t,a,b)*D[1,2](f)(r,s,t,a,b) - 3*D[4](f)(r,s,t,a,b)*D[3](f)(r,s,t,a,b)*D[3,5](f)(r,s,t,a,b)*D[1,1](f)(r,s,t,a,b) - 
    D[5](f)(r,s,t,a,b)*D[3](f)(r,s,t,a,b)*D[3,4](f)(r,s,t,a,b)*D[1,1](f)(r,s,t,a,b) + 
    2*D[5](f)(r,s,t,a,b)*D[4](f)(r,s,t,a,b)*D[3,3](f)(r,s,t,a,b)*D[1,1](f)(r,s,t,a,b) - 
    D[5](f)(r,s,t,a,b)*D[3,5](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[1,1](f)(r,s,t,a,b) + 
    D[3,3](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[1,1](f)(r,s,t,a,b) - D[5](f)(r,s,t,a,b)*D[3](f)(r,s,t,a,b)*D[2,5](f)(r,s,t,a,b)*
    D[1,1](f)(r,s,t,a,b) + D[5](f)(r,s,t,a,b)^2*D[2,3](f)(r,s,t,a,b)*D[1,1](f)(r,s,t,a,b) + 2*D[3](f)(r,s,t,a,b)*
    D[2,3](f)(r,s,t,a,b)*D[1,1](f)(r,s,t,a,b) + 2*D[5,5](f)(r,s,t,a,b)*D[3](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*(D[4,4](f)(r,s,t,a,b)*
    D[1](f)(r,s,t,a,b) + D[1,1](f)(r,s,t,a,b)) + 2*D[4,5](f)(r,s,t,a,b)*(D[3,3](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b)^2 - D[3](f)(r,s,t,a,b)*
    D[1](f)(r,s,t,a,b)*(D[2,2](f)(r,s,t,a,b) + 2*D[1,3](f)(r,s,t,a,b)) + D[3](f)(r,s,t,a,b)^2*D[1,1](f)(r,s,t,a,b)))/
   (D[4](f)(r,s,t,a,b)^2*D[3](f)(r,s,t,a,b) - D[5](f)(r,s,t,a,b)*D[4](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b) - 
    D[2](f)(r,s,t,a,b)^2 + (D[5](f)(r,s,t,a,b)^2 + 4*D[3](f)(r,s,t,a,b))*D[1](f)(r,s,t,a,b)), 
D[1,2,4](f)(r,s,t,a,b)=
    (-3*D[4,5](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[2,4](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) + D[5](f)(r,s,t,a,b)*D[2,4](f)(r,s,t,a,b)^2*
    D[1](f)(r,s,t,a,b) - 2*D[4,5](f)(r,s,t,a,b)*D[3,4](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b)^2 - 4*D[4,5](f)(r,s,t,a,b)*
    D[2](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b)*D[1,5](f)(r,s,t,a,b) + D[5](f)(r,s,t,a,b)*D[2,4](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b)*
    D[1,5](f)(r,s,t,a,b) + D[4,5](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)^2*D[1,4](f)(r,s,t,a,b) - 
    D[5](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[2,4](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b) + 2*D[4,5](f)(r,s,t,a,b)*
    D[3](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b) + D[5](f)(r,s,t,a,b)*D[3,4](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b)*
    D[1,4](f)(r,s,t,a,b) + 4*D[5,5](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b) + 
    8*D[2,3](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b) - D[5](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[1,5](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b) - 
    D[5](f)(r,s,t,a,b)*D[3](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b)^2 - 2*D[2,4](f)(r,s,t,a,b)*
    D[1](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b) - 2*D[1](f)(r,s,t,a,b)*D[1,5](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b) - D[2](f)(r,s,t,a,b)*
    D[1,4](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b) + D[4](f)(r,s,t,a,b)^2*D[3,4](f)(r,s,t,a,b)*D[1,2](f)(r,s,t,a,b) - 2*D[2](f)(r,s,t,a,b)*
    D[2,4](f)(r,s,t,a,b)*D[1,2](f)(r,s,t,a,b) + D[5](f)(r,s,t,a,b)*D[4,5](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b)*D[1,2](f)(r,s,t,a,b) - 
    2*D[3,4](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b)*D[1,2](f)(r,s,t,a,b) - 3*D[2](f)(r,s,t,a,b)*
    D[1,5](f)(r,s,t,a,b)*D[1,2](f)(r,s,t,a,b) + D[5](f)(r,s,t,a,b)^2*D[1,4](f)(r,s,t,a,b)*D[1,2](f)(r,s,t,a,b) + D[5](f)(r,s,t,a,b)*
    D[1,2](f)(r,s,t,a,b)^2 + D[5](f)(r,s,t,a,b)*D[4,5](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[1,1](f)(r,s,t,a,b) + 
    D[3,4](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[1,1](f)(r,s,t,a,b) + 
    3*D[2](f)(r,s,t,a,b)*D[2,5](f)(r,s,t,a,b)*D[1,1](f)(r,s,t,a,b) + 4*D[3](f)(r,s,t,a,b)*D[2,4](f)(r,s,t,a,b)*D[1,1](f)(r,s,t,a,b) - D[5](f)(r,s,t,a,b)*
    D[2,2](f)(r,s,t,a,b)*D[1,1](f)(r,s,t,a,b) + 2*D[3,5](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b)*D[1,1](f)(r,s,t,a,b) - D[4,4](f)(r,s,t,a,b)*
    (-3*D[2](f)(r,s,t,a,b)*D[2,5](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) + D[2](f)(r,s,t,a,b)^2*D[1,5](f)(r,s,t,a,b) + 2*D[1](f)(r,s,t,a,b)*
    (-(D[3,5](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b)) + D[3](f)(r,s,t,a,b)*D[1,5](f)(r,s,t,a,b)) + D[5](f)(r,s,t,a,b)*(D[2,2](f)(r,s,t,a,b)*
    D[1](f)(r,s,t,a,b) + D[1](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b) - D[3](f)(r,s,t,a,b)*D[1,1](f)(r,s,t,a,b))) - D[4](f)(r,s,t,a,b)*
    (2*D[4,5](f)(r,s,t,a,b)^2*D[2](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) - 2*D[5,5](f)(r,s,t,a,b)*D[4,4](f)(r,s,t,a,b)*
    D[2](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) + D[3,4](f)(r,s,t,a,b)*D[2,4](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) - D[4,4](f)(r,s,t,a,b)*
    D[2,3](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) + D[3,4](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b)*D[1,5](f)(r,s,t,a,b) + D[3,4](f)(r,s,t,a,b)*
    D[2](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b) - 2*D[3](f)(r,s,t,a,b)*D[2,4](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b) - D[3](f)(r,s,t,a,b)*
    D[1,5](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b) - D[4,4](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b) + D[5](f)(r,s,t,a,b)*
    D[2,4](f)(r,s,t,a,b)*D[1,2](f)(r,s,t,a,b) - 3*D[1,3](f)(r,s,t,a,b)*D[1,2](f)(r,s,t,a,b) + 3*D[2,3](f)(r,s,t,a,b)*
    D[1,1](f)(r,s,t,a,b) + D[4,5](f)(r,s,t,a,b)*(-(D[1](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b)) + D[2](f)(r,s,t,a,b)*
    D[1,2](f)(r,s,t,a,b) + D[3](f)(r,s,t,a,b)*D[1,1](f)(r,s,t,a,b))))/
   (D[4](f)(r,s,t,a,b)^2*D[3](f)(r,s,t,a,b) - D[5](f)(r,s,t,a,b)*D[4](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b) - 
    D[2](f)(r,s,t,a,b)^2 + (D[5](f)(r,s,t,a,b)^2 + 4*D[3](f)(r,s,t,a,b))*D[1](f)(r,s,t,a,b)), 
D[1,2,5](f)(r,s,t,a,b)=
    (4*D[4,4](f)(r,s,t,a,b)*D[3,5](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) - 4*D[4,5](f)(r,s,t,a,b)*
    D[3,4](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) - D[4,5](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[2,5](f)(r,s,t,a,b)*
    D[1](f)(r,s,t,a,b) - D[4](f)(r,s,t,a,b)*D[3,5](f)(r,s,t,a,b)*D[2,4](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) + 
    D[5,5](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[2,4](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) + 
    D[4](f)(r,s,t,a,b)*D[4,5](f)(r,s,t,a,b)*D[2,3](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) + 2*D[2,4](f)(r,s,t,a,b)*
    D[2,3](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) - 2*D[3,4](f)(r,s,t,a,b)*D[2,2](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) + 2*D[4,5](f)(r,s,t,a,b)*
    D[3,5](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b)^2 - 2*D[5,5](f)(r,s,t,a,b)*D[3,4](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b)^2 - D[4,5](f)(r,s,t,a,b)*
    D[2](f)(r,s,t,a,b)^2*D[1,5](f)(r,s,t,a,b) + D[4](f)(r,s,t,a,b)*D[3](f)(r,s,t,a,b)*D[2,4](f)(r,s,t,a,b)*D[1,5](f)(r,s,t,a,b) - 
    D[2](f)(r,s,t,a,b)*D[2,2](f)(r,s,t,a,b)*D[1,5](f)(r,s,t,a,b) - 2*D[4,5](f)(r,s,t,a,b)*
    D[3](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b)*D[1,5](f)(r,s,t,a,b) - D[4](f)(r,s,t,a,b)*D[3,5](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b)*
    D[1,5](f)(r,s,t,a,b) + 2*D[2,3](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b)*D[1,5](f)(r,s,t,a,b) + D[4](f)(r,s,t,a,b)*
    D[3](f)(r,s,t,a,b)*D[1,5](f)(r,s,t,a,b)^2 - D[4](f)(r,s,t,a,b)*D[3,5](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b) + 
    D[5,5](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)^2*D[1,4](f)(r,s,t,a,b) + D[4](f)(r,s,t,a,b)*D[3](f)(r,s,t,a,b)*D[2,5](f)(r,s,t,a,b)*
    D[1,4](f)(r,s,t,a,b) + D[2](f)(r,s,t,a,b)*D[2,3](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b) + 2*D[5,5](f)(r,s,t,a,b)*
    D[3](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b) + 4*D[3,3](f)(r,s,t,a,b)*
    D[1](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b) + D[4](f)(r,s,t,a,b)*D[4,5](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b) - 
    D[2](f)(r,s,t,a,b)*D[2,4](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b) + D[4](f)(r,s,t,a,b)*D[2,2](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b) + 
    D[5,5](f)(r,s,t,a,b)*D[4](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b) - 4*D[3,4](f)(r,s,t,a,b)*
    D[1](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b) - 3*D[2](f)(r,s,t,a,b)*D[1,5](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b) - 2*D[3](f)(r,s,t,a,b)*
    D[1,4](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b) + 2*D[4](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b)^2 + D[4](f)(r,s,t,a,b)^2*
    D[3,5](f)(r,s,t,a,b)*D[1,2](f)(r,s,t,a,b) - D[5,5](f)(r,s,t,a,b)*D[4](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[1,2](f)(r,s,t,a,b) - 
    D[2](f)(r,s,t,a,b)*D[2,5](f)(r,s,t,a,b)*D[1,2](f)(r,s,t,a,b) - D[4](f)(r,s,t,a,b)*D[2,3](f)(r,s,t,a,b)*D[1,2](f)(r,s,t,a,b) + 
    2*D[3,5](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b)*D[1,2](f)(r,s,t,a,b) + D[5](f)(r,s,t,a,b)^2*
    D[1,5](f)(r,s,t,a,b)*D[1,2](f)(r,s,t,a,b) + 2*D[3](f)(r,s,t,a,b)*D[1,5](f)(r,s,t,a,b)*D[1,2](f)(r,s,t,a,b) - D[5,5](f)(r,s,t,a,b)*
    D[4](f)(r,s,t,a,b)*D[3](f)(r,s,t,a,b)*D[1,1](f)(r,s,t,a,b) + 2*D[3](f)(r,s,t,a,b)*
    D[3,4](f)(r,s,t,a,b)*D[1,1](f)(r,s,t,a,b) - 2*D[4](f)(r,s,t,a,b)*D[3,3](f)(r,s,t,a,b)*D[1,1](f)(r,s,t,a,b) + 3*D[3,5](f)(r,s,t,a,b)*
    D[2](f)(r,s,t,a,b)*D[1,1](f)(r,s,t,a,b) + 2*D[3](f)(r,s,t,a,b)*D[2,5](f)(r,s,t,a,b)*D[1,1](f)(r,s,t,a,b) + D[5](f)(r,s,t,a,b)*
    (-2*D[4,5](f)(r,s,t,a,b)^2*D[2](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) + D[2,5](f)(r,s,t,a,b)*D[2,4](f)(r,s,t,a,b)*
    D[1](f)(r,s,t,a,b) - D[2](f)(r,s,t,a,b)*D[2,4](f)(r,s,t,a,b)*D[1,5](f)(r,s,t,a,b) + D[2,5](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b)*
    D[1,5](f)(r,s,t,a,b) - D[2](f)(r,s,t,a,b)*D[1,5](f)(r,s,t,a,b)^2 + D[3,5](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b) - 
    D[3](f)(r,s,t,a,b)*D[1,5](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b) - D[4](f)(r,s,t,a,b)*D[2,5](f)(r,s,t,a,b)*D[1,2](f)(r,s,t,a,b) + 
    D[1,3](f)(r,s,t,a,b)*D[1,2](f)(r,s,t,a,b) - D[2,3](f)(r,s,t,a,b)*D[1,1](f)(r,s,t,a,b) - D[4,5](f)(r,s,t,a,b)*(D[2,2](f)(r,s,t,a,b)*
    D[1](f)(r,s,t,a,b) + D[1](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b) - D[3](f)(r,s,t,a,b)*D[1,1](f)(r,s,t,a,b)) + D[5,5](f)(r,s,t,a,b)*
    (2*D[4,4](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) + D[1](f)(r,s,t,a,b)*D[1,2](f)(r,s,t,a,b) + 
    D[2](f)(r,s,t,a,b)*D[1,1](f)(r,s,t,a,b))))/
   (D[4](f)(r,s,t,a,b)^2*D[3](f)(r,s,t,a,b) - D[5](f)(r,s,t,a,b)*D[4](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b) - 
    D[2](f)(r,s,t,a,b)^2 + (D[5](f)(r,s,t,a,b)^2 + 4*D[3](f)(r,s,t,a,b))*D[1](f)(r,s,t,a,b)), 
D[1,3,3](f)(r,s,t,a,b)= 
    (-2*D[4,5](f)(r,s,t,a,b)^2*D[3](f)(r,s,t,a,b)^2*D[1](f)(r,s,t,a,b) - 2*D[3](f)(r,s,t,a,b)*D[3,4](f)(r,s,t,a,b)^2*
    D[1](f)(r,s,t,a,b) + 2*D[4,4](f)(r,s,t,a,b)*D[3](f)(r,s,t,a,b)*D[3,3](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) - 2*D[3,5](f)(r,s,t,a,b)*
    D[3,4](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) + 4*D[3](f)(r,s,t,a,b)*D[3,5](f)(r,s,t,a,b)*D[2,4](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) - 
    2*D[5](f)(r,s,t,a,b)*D[3,3](f)(r,s,t,a,b)*D[2,4](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) + 2*D[5](f)(r,s,t,a,b)*D[3,4](f)(r,s,t,a,b)*D[2,3](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) + 
    2*D[4,5](f)(r,s,t,a,b)*(D[3,3](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b) - 2*D[3](f)(r,s,t,a,b)*D[2,3](f)(r,s,t,a,b))*
    D[1](f)(r,s,t,a,b) - 2*D[3](f)(r,s,t,a,b)*D[3,4](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[1,5](f)(r,s,t,a,b) - 
    D[4](f)(r,s,t,a,b)*D[3,3](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[1,5](f)(r,s,t,a,b) + 2*D[4](f)(r,s,t,a,b)*
    D[3](f)(r,s,t,a,b)*D[2,3](f)(r,s,t,a,b)*D[1,5](f)(r,s,t,a,b) - 2*D[3](f)(r,s,t,a,b)^2*D[1,5](f)(r,s,t,a,b)^2 + 
    2*D[3](f)(r,s,t,a,b)*D[3,5](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b) - 
    D[5](f)(r,s,t,a,b)*D[3,3](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b) + 2*D[4](f)(r,s,t,a,b)*
    D[3](f)(r,s,t,a,b)*D[3,4](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b) + D[4](f)(r,s,t,a,b)^2*
    D[3,3](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b) - 2*D[5](f)(r,s,t,a,b)*D[4](f)(r,s,t,a,b)*D[2,3](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b) - 
    2*D[2](f)(r,s,t,a,b)*D[2,3](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b) + 2*D[5](f)(r,s,t,a,b)*
    D[3,5](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b) + 4*D[3,3](f)(r,s,t,a,b)*
    D[1](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b) + 2*D[5](f)(r,s,t,a,b)*D[3](f)(r,s,t,a,b)*D[1,5](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b) + 
    2*D[3](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b)^2 - 2*D[4](f)(r,s,t,a,b)*D[3](f)(r,s,t,a,b)*D[3,5](f)(r,s,t,a,b)*D[1,2](f)(r,s,t,a,b) + 
    D[5](f)(r,s,t,a,b)*D[4](f)(r,s,t,a,b)*D[3,3](f)(r,s,t,a,b)*D[1,2](f)(r,s,t,a,b) - 2*D[5](f)(r,s,t,a,b)*
    D[3](f)(r,s,t,a,b)*D[3,5](f)(r,s,t,a,b)*D[1,1](f)(r,s,t,a,b) + D[5](f)(r,s,t,a,b)^2*
    D[3,3](f)(r,s,t,a,b)*D[1,1](f)(r,s,t,a,b) + 2*D[3](f)(r,s,t,a,b)*D[3,3](f)(r,s,t,a,b)*D[1,1](f)(r,s,t,a,b) + 2*D[5,5](f)(r,s,t,a,b)*
    D[3](f)(r,s,t,a,b)^2*(D[4,4](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) + D[1,1](f)(r,s,t,a,b)))/
   (D[4](f)(r,s,t,a,b)^2*D[3](f)(r,s,t,a,b) - D[5](f)(r,s,t,a,b)*D[4](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b) - 
    D[2](f)(r,s,t,a,b)^2 + (D[5](f)(r,s,t,a,b)^2 + 4*D[3](f)(r,s,t,a,b))*D[1](f)(r,s,t,a,b)), 
D[1,3,4](f)(r,s,t,a,b)=
    (-(D[4,5](f)(r,s,t,a,b)*D[3,4](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b)) - 2*D[4,5](f)(r,s,t,a,b)*
    D[3](f)(r,s,t,a,b)*D[2,4](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) + D[5](f)(r,s,t,a,b)*D[3,4](f)(r,s,t,a,b)*D[2,4](f)(r,s,t,a,b)*
    D[1](f)(r,s,t,a,b) - 4*D[4,5](f)(r,s,t,a,b)*D[3](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b)*D[1,5](f)(r,s,t,a,b) + 
    D[5](f)(r,s,t,a,b)*D[3,4](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b)*D[1,5](f)(r,s,t,a,b) + D[4,4](f)(r,s,t,a,b)*
    (D[3,5](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) - D[5](f)(r,s,t,a,b)*D[2,3](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) + 
    D[3](f)(r,s,t,a,b)*(2*D[2,5](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) - D[2](f)(r,s,t,a,b)*D[1,5](f)(r,s,t,a,b))) + 
    D[4,5](f)(r,s,t,a,b)*D[3](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b) - D[5](f)(r,s,t,a,b)*D[3,4](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*
    D[1,4](f)(r,s,t,a,b) + 4*D[5,5](f)(r,s,t,a,b)*D[3](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b) + 
    4*D[3,3](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b) - D[5](f)(r,s,t,a,b)*
    D[3](f)(r,s,t,a,b)*D[1,5](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b) + D[4](f)(r,s,t,a,b)^2*
    D[3,4](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b) - D[2](f)(r,s,t,a,b)*D[2,4](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b) + D[5](f)(r,s,t,a,b)*
    D[4,5](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b) - D[2](f)(r,s,t,a,b)*D[1,5](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b) + 
    D[5](f)(r,s,t,a,b)^2*D[1,4](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b) + 2*D[3](f)(r,s,t,a,b)*
    D[1,4](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b) - D[3,4](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[1,2](f)(r,s,t,a,b) - 2*D[3](f)(r,s,t,a,b)*
    D[1,5](f)(r,s,t,a,b)*D[1,2](f)(r,s,t,a,b) + D[5](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b)*D[1,2](f)(r,s,t,a,b) + D[5](f)(r,s,t,a,b)*
    D[4,5](f)(r,s,t,a,b)*D[3](f)(r,s,t,a,b)*D[1,1](f)(r,s,t,a,b) + 2*D[3](f)(r,s,t,a,b)*
    D[3,4](f)(r,s,t,a,b)*D[1,1](f)(r,s,t,a,b) + D[3,5](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[1,1](f)(r,s,t,a,b) + 2*D[3](f)(r,s,t,a,b)*
    D[2,5](f)(r,s,t,a,b)*D[1,1](f)(r,s,t,a,b) - D[5](f)(r,s,t,a,b)*D[2,3](f)(r,s,t,a,b)*D[1,1](f)(r,s,t,a,b) + D[4](f)(r,s,t,a,b)*
    (-2*D[4,5](f)(r,s,t,a,b)^2*D[3](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) + 2*D[5,5](f)(r,s,t,a,b)*D[4,4](f)(r,s,t,a,b)*
    D[3](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) - D[3,4](f)(r,s,t,a,b)^2*D[1](f)(r,s,t,a,b) + D[4,4](f)(r,s,t,a,b)*D[3,3](f)(r,s,t,a,b)*
    D[1](f)(r,s,t,a,b) - D[3,4](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[1,5](f)(r,s,t,a,b) + D[3](f)(r,s,t,a,b)*D[2,4](f)(r,s,t,a,b)*
    D[1,5](f)(r,s,t,a,b) + D[3](f)(r,s,t,a,b)*D[3,4](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b) + D[4,4](f)(r,s,t,a,b)*D[3](f)(r,s,t,a,b)*
    D[1,3](f)(r,s,t,a,b) - D[5](f)(r,s,t,a,b)*D[2,4](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b) + D[1,3](f)(r,s,t,a,b)^2 - 
    D[4,5](f)(r,s,t,a,b)*D[3](f)(r,s,t,a,b)*D[1,2](f)(r,s,t,a,b) - D[3,3](f)(r,s,t,a,b)*D[1,1](f)(r,s,t,a,b)))/
   (D[4](f)(r,s,t,a,b)^2*D[3](f)(r,s,t,a,b) - D[5](f)(r,s,t,a,b)*D[4](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b) - 
    D[2](f)(r,s,t,a,b)^2 + (D[5](f)(r,s,t,a,b)^2 + 4*D[3](f)(r,s,t,a,b))*D[1](f)(r,s,t,a,b)), 
D[1,3,5](f)(r,s,t,a,b)=
    (4*D[4,4](f)(r,s,t,a,b)*D[3](f)(r,s,t,a,b)*D[3,5](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) - 4*D[4,5](f)(r,s,t,a,b)*
    D[3](f)(r,s,t,a,b)*D[3,4](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) - D[4](f)(r,s,t,a,b)*D[3,5](f)(r,s,t,a,b)*D[3,4](f)(r,s,t,a,b)*
    D[1](f)(r,s,t,a,b) + D[4](f)(r,s,t,a,b)*D[4,5](f)(r,s,t,a,b)*D[3,3](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) + 
    D[4,5](f)(r,s,t,a,b)*D[3,5](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) - 
    D[5,5](f)(r,s,t,a,b)*D[3,4](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) - 2*D[4,5](f)(r,s,t,a,b)*
    D[3](f)(r,s,t,a,b)*D[2,5](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) + 2*D[5,5](f)(r,s,t,a,b)*
    D[3](f)(r,s,t,a,b)*D[2,4](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) + 2*D[3,3](f)(r,s,t,a,b)*
    D[2,4](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) - 2*D[3,4](f)(r,s,t,a,b)*D[2,3](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) + D[4](f)(r,s,t,a,b)*
    D[3](f)(r,s,t,a,b)*D[3,4](f)(r,s,t,a,b)*D[1,5](f)(r,s,t,a,b) - D[4,5](f)(r,s,t,a,b)*D[3](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*
    D[1,5](f)(r,s,t,a,b) - D[4](f)(r,s,t,a,b)*D[3,5](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*
    D[1,5](f)(r,s,t,a,b) + D[4](f)(r,s,t,a,b)*D[3](f)(r,s,t,a,b)*D[2,5](f)(r,s,t,a,b)*D[1,5](f)(r,s,t,a,b) - 
    D[2](f)(r,s,t,a,b)*D[2,3](f)(r,s,t,a,b)*D[1,5](f)(r,s,t,a,b) + 2*D[3,3](f)(r,s,t,a,b)*
    D[1](f)(r,s,t,a,b)*D[1,5](f)(r,s,t,a,b) + D[5,5](f)(r,s,t,a,b)*D[3](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b) + 
    D[3,3](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b) + D[4](f)(r,s,t,a,b)*D[4,5](f)(r,s,t,a,b)*D[3](f)(r,s,t,a,b)*
    D[1,3](f)(r,s,t,a,b) + D[4](f)(r,s,t,a,b)^2*D[3,5](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b) - D[3,4](f)(r,s,t,a,b)*
    D[2](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b) - D[2](f)(r,s,t,a,b)*D[2,5](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b) + D[4](f)(r,s,t,a,b)*
    D[2,3](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b) + 2*D[3,5](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b) + D[5](f)(r,s,t,a,b)^2*
    D[1,5](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b) - D[5,5](f)(r,s,t,a,b)*D[4](f)(r,s,t,a,b)*D[3](f)(r,s,t,a,b)*D[1,2](f)(r,s,t,a,b) - 
    D[4](f)(r,s,t,a,b)*D[3,3](f)(r,s,t,a,b)*D[1,2](f)(r,s,t,a,b) + 4*D[3](f)(r,s,t,a,b)*
    D[3,5](f)(r,s,t,a,b)*D[1,1](f)(r,s,t,a,b) + D[5](f)(r,s,t,a,b)*(-2*D[4,5](f)(r,s,t,a,b)^2*D[3](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) + 
    D[3,4](f)(r,s,t,a,b)*D[2,5](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) - D[4,5](f)(r,s,t,a,b)*D[2,3](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) - 
    D[3,4](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[1,5](f)(r,s,t,a,b) + D[3,5](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b)*D[1,5](f)(r,s,t,a,b) - 
    D[3](f)(r,s,t,a,b)*D[1,5](f)(r,s,t,a,b)^2 - D[4](f)(r,s,t,a,b)*D[2,5](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b) + 
    D[1,3](f)(r,s,t,a,b)^2 - D[3,3](f)(r,s,t,a,b)*D[1,1](f)(r,s,t,a,b) + D[5,5](f)(r,s,t,a,b)*(2*D[4,4](f)(r,s,t,a,b)*
    D[3](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) + D[1](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b) + D[3](f)(r,s,t,a,b)*D[1,1](f)(r,s,t,a,b))))/
   (D[4](f)(r,s,t,a,b)^2*D[3](f)(r,s,t,a,b) - D[5](f)(r,s,t,a,b)*D[4](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b) - 
    D[2](f)(r,s,t,a,b)^2 + (D[5](f)(r,s,t,a,b)^2 + 4*D[3](f)(r,s,t,a,b))*D[1](f)(r,s,t,a,b)), 
D[1,4,4](f)(r,s,t,a,b)= 
    (-2*D[2,4](f)(r,s,t,a,b)^2*D[1](f)(r,s,t,a,b) + 2*D[4,4](f)(r,s,t,a,b)*D[2,2](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) - 2*D[4,5](f)(r,s,t,a,b)^2*
    D[1](f)(r,s,t,a,b)^2 + 2*D[5,5](f)(r,s,t,a,b)*D[4,4](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b)^2 - 2*D[5](f)(r,s,t,a,b)*
    D[4,4](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b)*D[1,5](f)(r,s,t,a,b) - 2*D[1](f)(r,s,t,a,b)*D[1,5](f)(r,s,t,a,b)^2 - 
    D[5](f)(r,s,t,a,b)*D[4,4](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b) + 4*D[5](f)(r,s,t,a,b)*
    D[4,5](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b) + 4*D[3,4](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b) + 8*D[2,5](f)(r,s,t,a,b)*
    D[1](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b) - 2*D[2](f)(r,s,t,a,b)*D[1,5](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b) + 2*D[3](f)(r,s,t,a,b)*
    D[1,4](f)(r,s,t,a,b)^2 + D[4](f)(r,s,t,a,b)^2*(-2*D[4,5](f)(r,s,t,a,b)^2*D[1](f)(r,s,t,a,b) + D[4,4](f)(r,s,t,a,b)*
    (2*D[5,5](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) + D[1,3](f)(r,s,t,a,b))) - 2*D[4,4](f)(r,s,t,a,b)*
    D[2](f)(r,s,t,a,b)*D[1,2](f)(r,s,t,a,b) - 4*D[4,5](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b)*D[1,2](f)(r,s,t,a,b) - 2*D[5](f)(r,s,t,a,b)*
    D[1,4](f)(r,s,t,a,b)*D[1,2](f)(r,s,t,a,b) - 2*D[1,2](f)(r,s,t,a,b)^2 + D[5](f)(r,s,t,a,b)^2*
    D[4,4](f)(r,s,t,a,b)*D[1,1](f)(r,s,t,a,b) + 2*D[4,4](f)(r,s,t,a,b)*D[3](f)(r,s,t,a,b)*D[1,1](f)(r,s,t,a,b) + 2*D[4,5](f)(r,s,t,a,b)*
    D[2](f)(r,s,t,a,b)*D[1,1](f)(r,s,t,a,b) + 2*D[2,2](f)(r,s,t,a,b)*D[1,1](f)(r,s,t,a,b) + 2*D[5,5](f)(r,s,t,a,b)*
    D[1](f)(r,s,t,a,b)*D[1,1](f)(r,s,t,a,b) + D[2,4](f)(r,s,t,a,b)*(-4*D[1](f)(r,s,t,a,b)*D[1,5](f)(r,s,t,a,b) + 
    2*D[5](f)(r,s,t,a,b)*D[1,1](f)(r,s,t,a,b)) + D[4](f)(r,s,t,a,b)*(-4*D[4,5](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b)*
    (D[2,4](f)(r,s,t,a,b) + D[1,5](f)(r,s,t,a,b)) + 4*D[5,5](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b) + 
    2*D[1,4](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b) + D[4,4](f)(r,s,t,a,b)*(4*D[2,5](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) - 
    D[2](f)(r,s,t,a,b)*D[1,5](f)(r,s,t,a,b) + 2*D[3](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b) - D[5](f)(r,s,t,a,b)*
    D[1,2](f)(r,s,t,a,b)) - 2*D[3,4](f)(r,s,t,a,b)*D[1,1](f)(r,s,t,a,b)))/
   (D[4](f)(r,s,t,a,b)^2*D[3](f)(r,s,t,a,b) - D[5](f)(r,s,t,a,b)*D[4](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b) - 
    D[2](f)(r,s,t,a,b)^2 + (D[5](f)(r,s,t,a,b)^2 + 4*D[3](f)(r,s,t,a,b))*D[1](f)(r,s,t,a,b)), 
D[1,4,5](f)(r,s,t,a,b)= 
    (-(D[4,5](f)(r,s,t,a,b)^2*D[2](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b)) + D[5,5](f)(r,s,t,a,b)*D[4,4](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*
    D[1](f)(r,s,t,a,b) - 2*D[3,4](f)(r,s,t,a,b)*D[2,4](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) + 2*D[4,4](f)(r,s,t,a,b)*
    D[2,3](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) - D[2](f)(r,s,t,a,b)*D[2,4](f)(r,s,t,a,b)*D[1,5](f)(r,s,t,a,b) - 2*D[3,4](f)(r,s,t,a,b)*
    D[1](f)(r,s,t,a,b)*D[1,5](f)(r,s,t,a,b) - D[2](f)(r,s,t,a,b)*D[1,5](f)(r,s,t,a,b)^2 + 
    D[3,4](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b) + 8*D[3,5](f)(r,s,t,a,b)*
    D[1](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b) + 2*D[3](f)(r,s,t,a,b)*D[1,5](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b) + D[4](f)(r,s,t,a,b)^2*
    D[4,5](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b) - D[4,4](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b) - 2*D[4,5](f)(r,s,t,a,b)*
    D[1](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b) - D[4,5](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[1,2](f)(r,s,t,a,b) - 2*D[1,3](f)(r,s,t,a,b)*
    D[1,2](f)(r,s,t,a,b) + D[5](f)(r,s,t,a,b)^2*D[4,5](f)(r,s,t,a,b)*D[1,1](f)(r,s,t,a,b) + 2*D[4,5](f)(r,s,t,a,b)*
    D[3](f)(r,s,t,a,b)*D[1,1](f)(r,s,t,a,b) + D[5,5](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[1,1](f)(r,s,t,a,b) + 2*D[2,3](f)(r,s,t,a,b)*
    D[1,1](f)(r,s,t,a,b) + D[4](f)(r,s,t,a,b)*(D[4,4](f)(r,s,t,a,b)*(3*D[3,5](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) + 
    D[3](f)(r,s,t,a,b)*D[1,5](f)(r,s,t,a,b)) + D[4,5](f)(r,s,t,a,b)*(-3*D[3,4](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) - 
    D[2](f)(r,s,t,a,b)*D[1,5](f)(r,s,t,a,b) + D[3](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b)) + D[2,4](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b) + 
    D[1,5](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b) - D[3,4](f)(r,s,t,a,b)*D[1,2](f)(r,s,t,a,b) - D[3,5](f)(r,s,t,a,b)*D[1,1](f)(r,s,t,a,b)) - 
    D[5](f)(r,s,t,a,b)*(D[4,5](f)(r,s,t,a,b)*D[2,4](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) + 2*D[4,5](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b)*
    D[1,5](f)(r,s,t,a,b) + D[4,4](f)(r,s,t,a,b)*(-(D[2,5](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b)) + D[2](f)(r,s,t,a,b)*
    D[1,5](f)(r,s,t,a,b)) - 4*D[5,5](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b) + D[1,4](f)(r,s,t,a,b)*
    D[1,3](f)(r,s,t,a,b) + D[1,5](f)(r,s,t,a,b)*D[1,2](f)(r,s,t,a,b) + D[4](f)(r,s,t,a,b)*(2*D[4,5](f)(r,s,t,a,b)^2*
    D[1](f)(r,s,t,a,b) - 2*D[5,5](f)(r,s,t,a,b)*D[4,4](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) + D[4,5](f)(r,s,t,a,b)*
    D[1,2](f)(r,s,t,a,b)) - D[3,4](f)(r,s,t,a,b)*D[1,1](f)(r,s,t,a,b) - D[2,5](f)(r,s,t,a,b)*D[1,1](f)(r,s,t,a,b)))/
   (D[4](f)(r,s,t,a,b)^2*D[3](f)(r,s,t,a,b) - D[5](f)(r,s,t,a,b)*D[4](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b) - 
    D[2](f)(r,s,t,a,b)^2 + (D[5](f)(r,s,t,a,b)^2 + 4*D[3](f)(r,s,t,a,b))*D[1](f)(r,s,t,a,b)), 
D[1,5,5](f)(r,s,t,a,b)= 
    (-2*D[4,5](f)(r,s,t,a,b)^2*D[3](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) + 2*D[5,5](f)(r,s,t,a,b)*
    D[4,4](f)(r,s,t,a,b)*D[3](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) - 2*D[5,5](f)(r,s,t,a,b)*
    D[4](f)(r,s,t,a,b)*D[3,4](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) - 2*D[3,4](f)(r,s,t,a,b)^2*D[1](f)(r,s,t,a,b) + 
    2*D[4,4](f)(r,s,t,a,b)*D[3,3](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) - 4*D[3,4](f)(r,s,t,a,b)*
    D[2,5](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) + 4*D[3,5](f)(r,s,t,a,b)*D[2,4](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) - D[5,5](f)(r,s,t,a,b)*
    D[4](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[1,5](f)(r,s,t,a,b) - 2*D[2](f)(r,s,t,a,b)*
    D[2,5](f)(r,s,t,a,b)*D[1,5](f)(r,s,t,a,b) + 4*D[3,5](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b)*D[1,5](f)(r,s,t,a,b) + 2*D[3](f)(r,s,t,a,b)*
    D[1,5](f)(r,s,t,a,b)^2 + 2*D[3,5](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b) + D[5,5](f)(r,s,t,a,b)*
    D[4](f)(r,s,t,a,b)^2*D[1,3](f)(r,s,t,a,b) + 2*D[4](f)(r,s,t,a,b)*D[2,5](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b) - 2*D[1,3](f)(r,s,t,a,b)^2 + 
    2*D[4,5](f)(r,s,t,a,b)*(D[4](f)(r,s,t,a,b)*(D[3,5](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) + D[3](f)(r,s,t,a,b)*D[1,5](f)(r,s,t,a,b)) - 
    D[2](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b)) - 2*D[4](f)(r,s,t,a,b)*D[3,5](f)(r,s,t,a,b)*D[1,2](f)(r,s,t,a,b) + 2*D[5,5](f)(r,s,t,a,b)*
    D[3](f)(r,s,t,a,b)*D[1,1](f)(r,s,t,a,b) + 2*D[3,3](f)(r,s,t,a,b)*D[1,1](f)(r,s,t,a,b) + D[5](f)(r,s,t,a,b)*
    (4*D[4,4](f)(r,s,t,a,b)*D[3,5](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) + 2*D[5,5](f)(r,s,t,a,b)*D[2,4](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) + 
    2*D[5,5](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b)*D[1,5](f)(r,s,t,a,b) - 2*D[4,5](f)(r,s,t,a,b)*(2*D[3,4](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) + 
    D[2,5](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) + D[2](f)(r,s,t,a,b)*D[1,5](f)(r,s,t,a,b)) + D[5,5](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*
    D[1,4](f)(r,s,t,a,b) - 2*D[1,5](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b) - D[5,5](f)(r,s,t,a,b)*D[4](f)(r,s,t,a,b)*D[1,2](f)(r,s,t,a,b) + 
    2*D[3,5](f)(r,s,t,a,b)*D[1,1](f)(r,s,t,a,b)) + D[5](f)(r,s,t,a,b)^2*(-2*D[4,5](f)(r,s,t,a,b)^2*D[1](f)(r,s,t,a,b) + 
    D[5,5](f)(r,s,t,a,b)*(2*D[4,4](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) + D[1,1](f)(r,s,t,a,b))))/
   (D[4](f)(r,s,t,a,b)^2*D[3](f)(r,s,t,a,b) - D[5](f)(r,s,t,a,b)*D[4](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b) - 
    D[2](f)(r,s,t,a,b)^2 + (D[5](f)(r,s,t,a,b)^2 + 4*D[3](f)(r,s,t,a,b))*D[1](f)(r,s,t,a,b)), 
D[2,2,2](f)(r,s,t,a,b)=
    (-2*D[4,5](f)(r,s,t,a,b)^2*D[2](f)(r,s,t,a,b)^3 - 4*D[3,4](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)^2*D[2,4](f)(r,s,t,a,b) + 
    2*D[2](f)(r,s,t,a,b)^2*D[2,5](f)(r,s,t,a,b)*D[2,4](f)(r,s,t,a,b) + 2*D[3](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[2,4](f)(r,s,t,a,b)^2 + 
    4*D[4,4](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)^2*D[2,3](f)(r,s,t,a,b) - 2*D[4](f)(r,s,t,a,b)*
    D[2](f)(r,s,t,a,b)*D[2,4](f)(r,s,t,a,b)*D[2,3](f)(r,s,t,a,b) - 2*D[4,4](f)(r,s,t,a,b)*
    D[3](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[2,2](f)(r,s,t,a,b) + 2*D[4](f)(r,s,t,a,b)*
    D[3,4](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[2,2](f)(r,s,t,a,b) - D[4](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[2,5](f)(r,s,t,a,b)*
    D[2,2](f)(r,s,t,a,b) + 2*D[4](f)(r,s,t,a,b)*D[3](f)(r,s,t,a,b)*D[2,4](f)(r,s,t,a,b)*D[2,2](f)(r,s,t,a,b) - 
    D[5](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[2,4](f)(r,s,t,a,b)*D[2,2](f)(r,s,t,a,b) + 
    D[4](f)(r,s,t,a,b)^2*D[2,3](f)(r,s,t,a,b)*D[2,2](f)(r,s,t,a,b) - D[5](f)(r,s,t,a,b)*D[4](f)(r,s,t,a,b)*D[2,2](f)(r,s,t,a,b)^2 - 
    2*D[2](f)(r,s,t,a,b)*D[2,2](f)(r,s,t,a,b)^2 - 4*D[3,4](f)(r,s,t,a,b)^2*D[2](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) + 4*D[4,4](f)(r,s,t,a,b)*
    D[3,3](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) - 8*D[3,4](f)(r,s,t,a,b)*
    D[2](f)(r,s,t,a,b)*D[2,5](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) + 2*D[2](f)(r,s,t,a,b)*D[2,5](f)(r,s,t,a,b)^2*
    D[1](f)(r,s,t,a,b) + 4*D[3](f)(r,s,t,a,b)*D[3,4](f)(r,s,t,a,b)*D[2,4](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) - 4*D[4](f)(r,s,t,a,b)*
    D[3,3](f)(r,s,t,a,b)*D[2,4](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) + 4*D[3,5](f)(r,s,t,a,b)*
    D[2](f)(r,s,t,a,b)*D[2,4](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) + 4*D[3](f)(r,s,t,a,b)*
    D[2,5](f)(r,s,t,a,b)*D[2,4](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) - 4*D[4,4](f)(r,s,t,a,b)*
    D[3](f)(r,s,t,a,b)*D[2,3](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) + 4*D[4](f)(r,s,t,a,b)*
    D[3,4](f)(r,s,t,a,b)*D[2,3](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) - 2*D[4](f)(r,s,t,a,b)*D[2,5](f)(r,s,t,a,b)*D[2,3](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) - 
    2*D[5](f)(r,s,t,a,b)*D[2,4](f)(r,s,t,a,b)*D[2,3](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) + 
    2*D[4](f)(r,s,t,a,b)*D[3,5](f)(r,s,t,a,b)*D[2,2](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) + 
    2*D[5](f)(r,s,t,a,b)*D[3,4](f)(r,s,t,a,b)*D[2,2](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) + 
    2*D[5](f)(r,s,t,a,b)*D[2,5](f)(r,s,t,a,b)*D[2,2](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) + 
    4*D[2,3](f)(r,s,t,a,b)*D[2,2](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) - 4*D[3,5](f)(r,s,t,a,b)*
    D[3,4](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b)^2 - 4*D[3,5](f)(r,s,t,a,b)*D[2,5](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b)^2 - 
    4*D[3,4](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)^2*D[1,5](f)(r,s,t,a,b) - 4*D[2](f)(r,s,t,a,b)^2*
    D[2,5](f)(r,s,t,a,b)*D[1,5](f)(r,s,t,a,b) - 8*D[3](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[2,4](f)(r,s,t,a,b)*D[1,5](f)(r,s,t,a,b) + 
    4*D[4](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[2,3](f)(r,s,t,a,b)*D[1,5](f)(r,s,t,a,b) + 
    2*D[4](f)(r,s,t,a,b)*D[3](f)(r,s,t,a,b)*D[2,2](f)(r,s,t,a,b)*D[1,5](f)(r,s,t,a,b) + 
    2*D[5](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[2,2](f)(r,s,t,a,b)*D[1,5](f)(r,s,t,a,b) + 
    4*D[3](f)(r,s,t,a,b)*D[3,4](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b)*D[1,5](f)(r,s,t,a,b) - 
    4*D[4](f)(r,s,t,a,b)*D[3,3](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b)*D[1,5](f)(r,s,t,a,b) + 
    4*D[3,5](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b)*D[1,5](f)(r,s,t,a,b) + 
    4*D[3](f)(r,s,t,a,b)*D[2,5](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b)*D[1,5](f)(r,s,t,a,b) - 
    8*D[5](f)(r,s,t,a,b)*D[2,3](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b)*D[1,5](f)(r,s,t,a,b) - 
    4*D[3](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[1,5](f)(r,s,t,a,b)^2 + 4*D[3](f)(r,s,t,a,b)*
    D[3,4](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b) - 4*D[4](f)(r,s,t,a,b)*
    D[3,3](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b) + 8*D[3,5](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)^2*D[1,4](f)(r,s,t,a,b) + 
    4*D[3](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[2,5](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b) - 
    4*D[3](f)(r,s,t,a,b)^2*D[2,4](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b) + 4*D[4](f)(r,s,t,a,b)*
    D[3](f)(r,s,t,a,b)*D[2,3](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b) - 8*D[5](f)(r,s,t,a,b)*
    D[2](f)(r,s,t,a,b)*D[2,3](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b) + 2*D[5](f)(r,s,t,a,b)*
    D[3](f)(r,s,t,a,b)*D[2,2](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b) + 4*D[3](f)(r,s,t,a,b)*
    D[3,5](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b) - 4*D[5](f)(r,s,t,a,b)*
    D[3,3](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b) - 4*D[3](f)(r,s,t,a,b)^2*
    D[1,5](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b) - 4*D[4,4](f)(r,s,t,a,b)*D[3](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b) + 
    4*D[4](f)(r,s,t,a,b)*D[3,4](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b) + 
    4*D[4](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[2,5](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b) + 
    4*D[4](f)(r,s,t,a,b)*D[3](f)(r,s,t,a,b)*D[2,4](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b) + 
    4*D[5](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[2,4](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b) - 
    4*D[4](f)(r,s,t,a,b)^2*D[2,3](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b) - 4*D[5](f)(r,s,t,a,b)*D[4](f)(r,s,t,a,b)*D[2,2](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b) - 
    2*D[2](f)(r,s,t,a,b)*D[2,2](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b) + 4*D[4](f)(r,s,t,a,b)*
    D[3,5](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b) + 4*D[5](f)(r,s,t,a,b)*
    D[3,4](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b) + 4*D[5](f)(r,s,t,a,b)*
    D[2,5](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b) - 4*D[2,3](f)(r,s,t,a,b)*
    D[1](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b) + 4*D[4](f)(r,s,t,a,b)*D[3](f)(r,s,t,a,b)*D[1,5](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b) + 
    4*D[5](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[1,5](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b) + 
    4*D[5](f)(r,s,t,a,b)*D[3](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b) - 
    4*D[5](f)(r,s,t,a,b)*D[4](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b)^2 - 2*D[2](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b)^2 + 
    4*D[4,4](f)(r,s,t,a,b)*D[3](f)(r,s,t,a,b)^2*D[1,2](f)(r,s,t,a,b) - 8*D[4](f)(r,s,t,a,b)*
    D[3](f)(r,s,t,a,b)*D[3,4](f)(r,s,t,a,b)*D[1,2](f)(r,s,t,a,b) + 4*D[4](f)(r,s,t,a,b)^2*
    D[3,3](f)(r,s,t,a,b)*D[1,2](f)(r,s,t,a,b) - 8*D[4](f)(r,s,t,a,b)*D[3,5](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[1,2](f)(r,s,t,a,b) + 
    4*D[5](f)(r,s,t,a,b)*D[3,4](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[1,2](f)(r,s,t,a,b) - 
    2*D[4](f)(r,s,t,a,b)*D[3](f)(r,s,t,a,b)*D[2,5](f)(r,s,t,a,b)*D[1,2](f)(r,s,t,a,b) - 
    2*D[5](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[2,5](f)(r,s,t,a,b)*D[1,2](f)(r,s,t,a,b) - 
    2*D[5](f)(r,s,t,a,b)*D[3](f)(r,s,t,a,b)*D[2,4](f)(r,s,t,a,b)*D[1,2](f)(r,s,t,a,b) + 
    4*D[5](f)(r,s,t,a,b)*D[4](f)(r,s,t,a,b)*D[2,3](f)(r,s,t,a,b)*D[1,2](f)(r,s,t,a,b) + 
    2*D[2](f)(r,s,t,a,b)*D[2,3](f)(r,s,t,a,b)*D[1,2](f)(r,s,t,a,b) + D[5](f)(r,s,t,a,b)^2*
    D[2,2](f)(r,s,t,a,b)*D[1,2](f)(r,s,t,a,b) + 4*D[3](f)(r,s,t,a,b)*D[2,2](f)(r,s,t,a,b)*D[1,2](f)(r,s,t,a,b) + 4*D[5](f)(r,s,t,a,b)*
    D[3,5](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b)*D[1,2](f)(r,s,t,a,b) + 4*D[3,3](f)(r,s,t,a,b)*
    D[1](f)(r,s,t,a,b)*D[1,2](f)(r,s,t,a,b) + 4*D[5](f)(r,s,t,a,b)*D[3](f)(r,s,t,a,b)*D[1,5](f)(r,s,t,a,b)*D[1,2](f)(r,s,t,a,b) - 
    4*D[5](f)(r,s,t,a,b)^2*D[1,3](f)(r,s,t,a,b)*D[1,2](f)(r,s,t,a,b) - 4*D[3](f)(r,s,t,a,b)*
    D[1,3](f)(r,s,t,a,b)*D[1,2](f)(r,s,t,a,b) - 4*D[4](f)(r,s,t,a,b)*D[3](f)(r,s,t,a,b)*D[3,5](f)(r,s,t,a,b)*D[1,1](f)(r,s,t,a,b) - 
    4*D[5](f)(r,s,t,a,b)*D[3](f)(r,s,t,a,b)*D[3,4](f)(r,s,t,a,b)*D[1,1](f)(r,s,t,a,b) + 
    4*D[5](f)(r,s,t,a,b)*D[4](f)(r,s,t,a,b)*D[3,3](f)(r,s,t,a,b)*D[1,1](f)(r,s,t,a,b) - 
    4*D[5](f)(r,s,t,a,b)*D[3,5](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[1,1](f)(r,s,t,a,b) + 
    2*D[3,3](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[1,1](f)(r,s,t,a,b) - 4*D[5](f)(r,s,t,a,b)*D[3](f)(r,s,t,a,b)*D[2,5](f)(r,s,t,a,b)*D[1,1](f)(r,s,t,a,b) + 
    4*D[5](f)(r,s,t,a,b)^2*D[2,3](f)(r,s,t,a,b)*D[1,1](f)(r,s,t,a,b) + 4*D[3](f)(r,s,t,a,b)*
    D[2,3](f)(r,s,t,a,b)*D[1,1](f)(r,s,t,a,b) + 2*D[5,5](f)(r,s,t,a,b)*(D[4,4](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)^3 + 
    2*D[2](f)(r,s,t,a,b)^2*D[1,2](f)(r,s,t,a,b) + 2*D[1](f)(r,s,t,a,b)*(D[2,3](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) - 
    D[3](f)(r,s,t,a,b)*D[1,2](f)(r,s,t,a,b)) - D[2](f)(r,s,t,a,b)*(D[2,2](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) + 2*D[1](f)(r,s,t,a,b)*
    D[1,3](f)(r,s,t,a,b) - 2*D[3](f)(r,s,t,a,b)*D[1,1](f)(r,s,t,a,b))) + D[4,5](f)(r,s,t,a,b)*(-2*D[2](f)(r,s,t,a,b)^2*
    (D[2,2](f)(r,s,t,a,b) + 2*D[1,3](f)(r,s,t,a,b)) + 4*D[2](f)(r,s,t,a,b)*(D[2,3](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) + 
    D[3](f)(r,s,t,a,b)*D[1,2](f)(r,s,t,a,b)) + 4*(D[3,3](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b)^2 - D[3](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b)*
    (D[2,2](f)(r,s,t,a,b) + 2*D[1,3](f)(r,s,t,a,b)) + D[3](f)(r,s,t,a,b)^2*D[1,1](f)(r,s,t,a,b))))/
   (D[4](f)(r,s,t,a,b)^2*D[3](f)(r,s,t,a,b) - D[5](f)(r,s,t,a,b)*D[4](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b) - 
    D[2](f)(r,s,t,a,b)^2 + (D[5](f)(r,s,t,a,b)^2 + 4*D[3](f)(r,s,t,a,b))*D[1](f)(r,s,t,a,b)), 
D[2,2,3](f)(r,s,t,a,b)= 
    (-2*D[4,5](f)(r,s,t,a,b)^2*D[3](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)^2 - 2*D[3,4](f)(r,s,t,a,b)^2*
    D[2](f)(r,s,t,a,b)^2 + 2*D[4,4](f)(r,s,t,a,b)*D[3,3](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)^2 - 2*D[3,4](f)(r,s,t,a,b)*
    D[2](f)(r,s,t,a,b)^2*D[2,5](f)(r,s,t,a,b) - 2*D[4](f)(r,s,t,a,b)*D[3,3](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[2,4](f)(r,s,t,a,b) + 
    2*D[3,5](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)^2*D[2,4](f)(r,s,t,a,b) + 2*D[3](f)(r,s,t,a,b)*
    D[2](f)(r,s,t,a,b)*D[2,5](f)(r,s,t,a,b)*D[2,4](f)(r,s,t,a,b) + 2*D[4](f)(r,s,t,a,b)*
    D[3,4](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[2,3](f)(r,s,t,a,b) + 2*D[4](f)(r,s,t,a,b)*
    D[3](f)(r,s,t,a,b)*D[2,4](f)(r,s,t,a,b)*D[2,3](f)(r,s,t,a,b) - 2*D[5](f)(r,s,t,a,b)*
    D[2](f)(r,s,t,a,b)*D[2,4](f)(r,s,t,a,b)*D[2,3](f)(r,s,t,a,b) + D[4](f)(r,s,t,a,b)^2*
    D[3,3](f)(r,s,t,a,b)*D[2,2](f)(r,s,t,a,b) - D[4](f)(r,s,t,a,b)*D[3,5](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[2,2](f)(r,s,t,a,b) + 
    D[5](f)(r,s,t,a,b)*D[3,4](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[2,2](f)(r,s,t,a,b) - 
    D[5](f)(r,s,t,a,b)*D[4](f)(r,s,t,a,b)*D[2,3](f)(r,s,t,a,b)*D[2,2](f)(r,s,t,a,b) - 2*D[2](f)(r,s,t,a,b)*
    D[2,3](f)(r,s,t,a,b)*D[2,2](f)(r,s,t,a,b) - 4*D[3,5](f)(r,s,t,a,b)*D[3,4](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) - 
    2*D[4](f)(r,s,t,a,b)*D[3,3](f)(r,s,t,a,b)*D[2,5](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) + 
    2*D[3](f)(r,s,t,a,b)*D[2,5](f)(r,s,t,a,b)^2*D[1](f)(r,s,t,a,b) + 4*D[3](f)(r,s,t,a,b)*
    D[3,5](f)(r,s,t,a,b)*D[2,4](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) - 2*D[5](f)(r,s,t,a,b)*
    D[3,3](f)(r,s,t,a,b)*D[2,4](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) + 2*D[4](f)(r,s,t,a,b)*
    D[3,5](f)(r,s,t,a,b)*D[2,3](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) + 2*D[5](f)(r,s,t,a,b)*
    D[3,4](f)(r,s,t,a,b)*D[2,3](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) + 2*D[2,3](f)(r,s,t,a,b)^2*D[1](f)(r,s,t,a,b) + 
    2*D[5](f)(r,s,t,a,b)*D[3,5](f)(r,s,t,a,b)*D[2,2](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) + 2*D[3,3](f)(r,s,t,a,b)*
    D[2,2](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) - 2*D[3,5](f)(r,s,t,a,b)^2*D[1](f)(r,s,t,a,b)^2 - 4*D[3](f)(r,s,t,a,b)*
    D[3,4](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[1,5](f)(r,s,t,a,b) - 4*D[3](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[2,5](f)(r,s,t,a,b)*D[1,5](f)(r,s,t,a,b) - 
    4*D[3](f)(r,s,t,a,b)^2*D[2,4](f)(r,s,t,a,b)*D[1,5](f)(r,s,t,a,b) + 4*D[4](f)(r,s,t,a,b)*
    D[3](f)(r,s,t,a,b)*D[2,3](f)(r,s,t,a,b)*D[1,5](f)(r,s,t,a,b) + 2*D[5](f)(r,s,t,a,b)*
    D[3](f)(r,s,t,a,b)*D[2,2](f)(r,s,t,a,b)*D[1,5](f)(r,s,t,a,b) + 4*D[3](f)(r,s,t,a,b)*
    D[3,5](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b)*D[1,5](f)(r,s,t,a,b) - 4*D[5](f)(r,s,t,a,b)*
    D[3,3](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b)*D[1,5](f)(r,s,t,a,b) - 2*D[3](f)(r,s,t,a,b)^2*D[1,5](f)(r,s,t,a,b)^2 + 
    8*D[3](f)(r,s,t,a,b)*D[3,5](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b) - 4*D[5](f)(r,s,t,a,b)*
    D[3,3](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b) + 4*D[5](f)(r,s,t,a,b)*D[3,4](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b) + 
    2*D[4](f)(r,s,t,a,b)*D[3](f)(r,s,t,a,b)*D[2,5](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b) + 2*D[5](f)(r,s,t,a,b)*
    D[2](f)(r,s,t,a,b)*D[2,5](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b) + 2*D[5](f)(r,s,t,a,b)*
    D[3](f)(r,s,t,a,b)*D[2,4](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b) - 4*D[5](f)(r,s,t,a,b)*
    D[4](f)(r,s,t,a,b)*D[2,3](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b) - 2*D[2](f)(r,s,t,a,b)*
    D[2,3](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b) - D[5](f)(r,s,t,a,b)^2*
    D[2,2](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b) + 4*D[5](f)(r,s,t,a,b)*
    D[3,5](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b) + 4*D[5](f)(r,s,t,a,b)*
    D[3](f)(r,s,t,a,b)*D[1,5](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b) - 2*D[5](f)(r,s,t,a,b)^2*D[1,3](f)(r,s,t,a,b)^2 - 
    2*D[3](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b)^2 - 6*D[4](f)(r,s,t,a,b)*
    D[3](f)(r,s,t,a,b)*D[3,5](f)(r,s,t,a,b)*D[1,2](f)(r,s,t,a,b) - 2*D[5](f)(r,s,t,a,b)*
    D[3](f)(r,s,t,a,b)*D[3,4](f)(r,s,t,a,b)*D[1,2](f)(r,s,t,a,b) + 4*D[5](f)(r,s,t,a,b)*
    D[4](f)(r,s,t,a,b)*D[3,3](f)(r,s,t,a,b)*D[1,2](f)(r,s,t,a,b) - 2*D[5](f)(r,s,t,a,b)*
    D[3,5](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[1,2](f)(r,s,t,a,b) + 2*D[3,3](f)(r,s,t,a,b)*
    D[2](f)(r,s,t,a,b)*D[1,2](f)(r,s,t,a,b) - 2*D[5](f)(r,s,t,a,b)*D[3](f)(r,s,t,a,b)*D[2,5](f)(r,s,t,a,b)*D[1,2](f)(r,s,t,a,b) + 
    2*D[5](f)(r,s,t,a,b)^2*D[2,3](f)(r,s,t,a,b)*D[1,2](f)(r,s,t,a,b) + 4*D[3](f)(r,s,t,a,b)*
    D[2,3](f)(r,s,t,a,b)*D[1,2](f)(r,s,t,a,b) + D[4,5](f)(r,s,t,a,b)*(4*D[3,3](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*
    D[1](f)(r,s,t,a,b) - 2*D[3](f)(r,s,t,a,b)*(2*D[2,3](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) + D[2](f)(r,s,t,a,b)*(D[2,2](f)(r,s,t,a,b) + 
    2*D[1,3](f)(r,s,t,a,b))) + 4*D[3](f)(r,s,t,a,b)^2*D[1,2](f)(r,s,t,a,b)) - 4*D[5](f)(r,s,t,a,b)*
    D[3](f)(r,s,t,a,b)*D[3,5](f)(r,s,t,a,b)*D[1,1](f)(r,s,t,a,b) + 2*D[5](f)(r,s,t,a,b)^2*
    D[3,3](f)(r,s,t,a,b)*D[1,1](f)(r,s,t,a,b) + 2*D[3](f)(r,s,t,a,b)*D[3,3](f)(r,s,t,a,b)*D[1,1](f)(r,s,t,a,b) + 2*D[5,5](f)(r,s,t,a,b)*
    (D[4,4](f)(r,s,t,a,b)*D[3](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)^2 + D[3,3](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b)^2 - 
    D[3](f)(r,s,t,a,b)*(D[2,2](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) + 2*D[1](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b) - 
    2*D[2](f)(r,s,t,a,b)*D[1,2](f)(r,s,t,a,b)) + D[3](f)(r,s,t,a,b)^2*D[1,1](f)(r,s,t,a,b)))/
   (D[4](f)(r,s,t,a,b)^2*D[3](f)(r,s,t,a,b) - D[5](f)(r,s,t,a,b)*D[4](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b) - 
    D[2](f)(r,s,t,a,b)^2 + (D[5](f)(r,s,t,a,b)^2 + 4*D[3](f)(r,s,t,a,b))*D[1](f)(r,s,t,a,b)), 
D[2,2,4](f)(r,s,t,a,b)=
    (-2*D[4,5](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)^2*D[2,4](f)(r,s,t,a,b) + D[4](f)(r,s,t,a,b)^2*
    D[3,4](f)(r,s,t,a,b)*D[2,2](f)(r,s,t,a,b) - 2*D[2](f)(r,s,t,a,b)*D[2,4](f)(r,s,t,a,b)*D[2,2](f)(r,s,t,a,b) - 4*D[4,5](f)(r,s,t,a,b)*
    D[3,4](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) + 2*D[5](f)(r,s,t,a,b)*
    D[3,4](f)(r,s,t,a,b)*D[2,4](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) + 2*D[5](f)(r,s,t,a,b)*
    D[2,5](f)(r,s,t,a,b)*D[2,4](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) + 4*D[2,4](f)(r,s,t,a,b)*
    D[2,3](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) - 4*D[4,5](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)^2*D[1,5](f)(r,s,t,a,b) - 
    2*D[2](f)(r,s,t,a,b)*D[2,2](f)(r,s,t,a,b)*D[1,5](f)(r,s,t,a,b) + 4*D[2,3](f)(r,s,t,a,b)*
    D[1](f)(r,s,t,a,b)*D[1,5](f)(r,s,t,a,b) + 4*D[4,5](f)(r,s,t,a,b)*D[3](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b) + 
    4*D[5,5](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)^2*D[1,4](f)(r,s,t,a,b) - 2*D[5](f)(r,s,t,a,b)*
    D[2](f)(r,s,t,a,b)*D[2,5](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b) - 2*D[5](f)(r,s,t,a,b)*
    D[3](f)(r,s,t,a,b)*D[2,4](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b) + 6*D[2](f)(r,s,t,a,b)*
    D[2,3](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b) + D[5](f)(r,s,t,a,b)^2*D[2,2](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b) + 4*D[3,3](f)(r,s,t,a,b)*
    D[1](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b) - 4*D[2](f)(r,s,t,a,b)*D[2,4](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b) - 4*D[3,4](f)(r,s,t,a,b)*
    D[1](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b) - 4*D[2,5](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b) - 4*D[2](f)(r,s,t,a,b)*
    D[1,5](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b) - 4*D[3](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b) + 2*D[5](f)(r,s,t,a,b)*
    D[4,5](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[1,2](f)(r,s,t,a,b) - 2*D[3,4](f)(r,s,t,a,b)*
    D[2](f)(r,s,t,a,b)*D[1,2](f)(r,s,t,a,b) + 2*D[2](f)(r,s,t,a,b)*D[2,5](f)(r,s,t,a,b)*D[1,2](f)(r,s,t,a,b) + 4*D[3](f)(r,s,t,a,b)*
    D[2,4](f)(r,s,t,a,b)*D[1,2](f)(r,s,t,a,b) - 4*D[3](f)(r,s,t,a,b)*D[1,5](f)(r,s,t,a,b)*D[1,2](f)(r,s,t,a,b) + 4*D[5](f)(r,s,t,a,b)*
    D[1,3](f)(r,s,t,a,b)*D[1,2](f)(r,s,t,a,b) + D[4,4](f)(r,s,t,a,b)*(2*D[2](f)(r,s,t,a,b)^2*D[2,5](f)(r,s,t,a,b) - 
    D[2](f)(r,s,t,a,b)*(D[5](f)(r,s,t,a,b)*D[2,2](f)(r,s,t,a,b) - 4*D[3,5](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) + 4*D[3](f)(r,s,t,a,b)*
    D[1,5](f)(r,s,t,a,b)) + 2*D[5](f)(r,s,t,a,b)*(-(D[2,3](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b)) + D[3](f)(r,s,t,a,b)*D[1,2](f)(r,s,t,a,b))) + 
    4*D[3](f)(r,s,t,a,b)*D[3,4](f)(r,s,t,a,b)*D[1,1](f)(r,s,t,a,b) + 4*D[3,5](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[1,1](f)(r,s,t,a,b) + 4*D[3](f)(r,s,t,a,b)*
    D[2,5](f)(r,s,t,a,b)*D[1,1](f)(r,s,t,a,b) - 4*D[5](f)(r,s,t,a,b)*D[2,3](f)(r,s,t,a,b)*D[1,1](f)(r,s,t,a,b) - D[4](f)(r,s,t,a,b)*
    (2*D[4,5](f)(r,s,t,a,b)^2*D[2](f)(r,s,t,a,b)^2 - 2*D[5,5](f)(r,s,t,a,b)*D[4,4](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)^2 + 
    2*D[3,4](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[2,4](f)(r,s,t,a,b) - 2*D[3](f)(r,s,t,a,b)*D[2,4](f)(r,s,t,a,b)^2 - 
    2*D[4,4](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[2,3](f)(r,s,t,a,b) + D[5](f)(r,s,t,a,b)*D[2,4](f)(r,s,t,a,b)*D[2,2](f)(r,s,t,a,b) + 
    2*D[3,4](f)(r,s,t,a,b)*D[2,5](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) - 2*D[3](f)(r,s,t,a,b)*D[2,5](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b) - 
    2*D[2,2](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b) - 2*D[1,3](f)(r,s,t,a,b)^2 + 2*D[2,3](f)(r,s,t,a,b)*D[1,2](f)(r,s,t,a,b) + D[4,5](f)(r,s,t,a,b)*
    (D[2](f)(r,s,t,a,b)*D[2,2](f)(r,s,t,a,b) - 2*D[2,3](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) + 2*D[3](f)(r,s,t,a,b)*
    D[1,2](f)(r,s,t,a,b)) + 2*D[3,3](f)(r,s,t,a,b)*D[1,1](f)(r,s,t,a,b)))/
   (D[4](f)(r,s,t,a,b)^2*D[3](f)(r,s,t,a,b) - D[5](f)(r,s,t,a,b)*D[4](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b) - 
    D[2](f)(r,s,t,a,b)^2 + (D[5](f)(r,s,t,a,b)^2 + 4*D[3](f)(r,s,t,a,b))*D[1](f)(r,s,t,a,b)), 
D[2,2,5](f)(r,s,t,a,b)= 
    (4*D[4,4](f)(r,s,t,a,b)*D[3,5](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)^2 - 4*D[4,5](f)(r,s,t,a,b)*D[3,4](f)(r,s,t,a,b)*
    D[2](f)(r,s,t,a,b)^2 - 2*D[4,5](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)^2*D[2,5](f)(r,s,t,a,b) - 2*D[4](f)(r,s,t,a,b)*
    D[3,5](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[2,4](f)(r,s,t,a,b) + 2*D[5,5](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)^2*D[2,4](f)(r,s,t,a,b) + 
    2*D[4](f)(r,s,t,a,b)*D[3](f)(r,s,t,a,b)*D[2,5](f)(r,s,t,a,b)*D[2,4](f)(r,s,t,a,b) + 2*D[4](f)(r,s,t,a,b)*
    D[4,5](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[2,3](f)(r,s,t,a,b) + 2*D[2](f)(r,s,t,a,b)*D[2,4](f)(r,s,t,a,b)*D[2,3](f)(r,s,t,a,b) + D[4](f)(r,s,t,a,b)^2*
    D[3,5](f)(r,s,t,a,b)*D[2,2](f)(r,s,t,a,b) - D[5,5](f)(r,s,t,a,b)*D[4](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[2,2](f)(r,s,t,a,b) - 
    2*D[3,4](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[2,2](f)(r,s,t,a,b) - 2*D[2](f)(r,s,t,a,b)*
    D[2,5](f)(r,s,t,a,b)*D[2,2](f)(r,s,t,a,b) + 4*D[4,5](f)(r,s,t,a,b)*D[3,5](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) - 
    4*D[5,5](f)(r,s,t,a,b)*D[3,4](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) - 2*D[4](f)(r,s,t,a,b)*
    D[3,5](f)(r,s,t,a,b)*D[2,5](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) + 4*D[3,3](f)(r,s,t,a,b)*
    D[2,4](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) + 2*D[5,5](f)(r,s,t,a,b)*D[4](f)(r,s,t,a,b)*D[2,3](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) - 
    4*D[3,4](f)(r,s,t,a,b)*D[2,3](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) + 4*D[2,5](f)(r,s,t,a,b)*
    D[2,3](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) - 4*D[4,5](f)(r,s,t,a,b)*D[3](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[1,5](f)(r,s,t,a,b) + 
    2*D[4](f)(r,s,t,a,b)*D[3](f)(r,s,t,a,b)*D[2,5](f)(r,s,t,a,b)*D[1,5](f)(r,s,t,a,b) - 2*D[2](f)(r,s,t,a,b)*
    D[2,3](f)(r,s,t,a,b)*D[1,5](f)(r,s,t,a,b) + D[5](f)(r,s,t,a,b)^2*D[2,2](f)(r,s,t,a,b)*D[1,5](f)(r,s,t,a,b) + 4*D[3,3](f)(r,s,t,a,b)*
    D[1](f)(r,s,t,a,b)*D[1,5](f)(r,s,t,a,b) + 4*D[5,5](f)(r,s,t,a,b)*D[3](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b) + 
    4*D[3,3](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b) - 4*D[3,4](f)(r,s,t,a,b)*
    D[2](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b) - 4*D[2](f)(r,s,t,a,b)*D[2,5](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b) - 4*D[3](f)(r,s,t,a,b)*
    D[2,4](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b) + 4*D[4](f)(r,s,t,a,b)*D[2,3](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b) - 4*D[3,5](f)(r,s,t,a,b)*
    D[1](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b) - 4*D[3](f)(r,s,t,a,b)*D[1,5](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b) - 2*D[5,5](f)(r,s,t,a,b)*
    D[4](f)(r,s,t,a,b)*D[3](f)(r,s,t,a,b)*D[1,2](f)(r,s,t,a,b) + 4*D[3](f)(r,s,t,a,b)*
    D[3,4](f)(r,s,t,a,b)*D[1,2](f)(r,s,t,a,b) - 4*D[4](f)(r,s,t,a,b)*D[3,3](f)(r,s,t,a,b)*D[1,2](f)(r,s,t,a,b) + 6*D[3,5](f)(r,s,t,a,b)*
    D[2](f)(r,s,t,a,b)*D[1,2](f)(r,s,t,a,b) + 4*D[3](f)(r,s,t,a,b)*D[2,5](f)(r,s,t,a,b)*D[1,2](f)(r,s,t,a,b) + 4*D[3](f)(r,s,t,a,b)*
    D[3,5](f)(r,s,t,a,b)*D[1,1](f)(r,s,t,a,b) - D[5](f)(r,s,t,a,b)*(2*D[4,5](f)(r,s,t,a,b)^2*D[2](f)(r,s,t,a,b)^2 + 
    D[4](f)(r,s,t,a,b)*D[2,5](f)(r,s,t,a,b)*D[2,2](f)(r,s,t,a,b) - 2*D[2,5](f)(r,s,t,a,b)^2*D[1](f)(r,s,t,a,b) - 2*D[3,5](f)(r,s,t,a,b)*
    D[2,4](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) + 2*D[2](f)(r,s,t,a,b)*D[2,5](f)(r,s,t,a,b)*D[1,5](f)(r,s,t,a,b) + 2*D[3](f)(r,s,t,a,b)*
    D[2,4](f)(r,s,t,a,b)*D[1,5](f)(r,s,t,a,b) - 2*D[2,2](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b) - 2*D[1,3](f)(r,s,t,a,b)^2 + 
    2*D[2,3](f)(r,s,t,a,b)*D[1,2](f)(r,s,t,a,b) - 2*D[5,5](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*(D[4,4](f)(r,s,t,a,b)*
    D[2](f)(r,s,t,a,b) + D[1,2](f)(r,s,t,a,b)) + D[4,5](f)(r,s,t,a,b)*(D[2](f)(r,s,t,a,b)*D[2,2](f)(r,s,t,a,b) + 
    2*D[2,3](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) - 2*D[3](f)(r,s,t,a,b)*D[1,2](f)(r,s,t,a,b)) + 2*D[3,3](f)(r,s,t,a,b)*D[1,1](f)(r,s,t,a,b)))/
   (D[4](f)(r,s,t,a,b)^2*D[3](f)(r,s,t,a,b) - D[5](f)(r,s,t,a,b)*D[4](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b) - 
    D[2](f)(r,s,t,a,b)^2 + (D[5](f)(r,s,t,a,b)^2 + 4*D[3](f)(r,s,t,a,b))*D[1](f)(r,s,t,a,b)), 
D[2,3,3](f)(r,s,t,a,b)= 
    (-2*D[4,5](f)(r,s,t,a,b)^2*D[3](f)(r,s,t,a,b)^2*D[2](f)(r,s,t,a,b) - 2*D[3](f)(r,s,t,a,b)*D[3,4](f)(r,s,t,a,b)^2*
    D[2](f)(r,s,t,a,b) + 2*D[4,4](f)(r,s,t,a,b)*D[3](f)(r,s,t,a,b)*D[3,3](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b) - 
    2*D[3,5](f)(r,s,t,a,b)*D[3,4](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)^2 - 2*D[3](f)(r,s,t,a,b)*D[3,4](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[2,5](f)(r,s,t,a,b) - 
    D[4](f)(r,s,t,a,b)*D[3,3](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[2,5](f)(r,s,t,a,b) + 6*D[3](f)(r,s,t,a,b)*
    D[3,5](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[2,4](f)(r,s,t,a,b) - 3*D[5](f)(r,s,t,a,b)*D[3,3](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[2,4](f)(r,s,t,a,b) + 
    2*D[4](f)(r,s,t,a,b)*D[3](f)(r,s,t,a,b)*D[3,4](f)(r,s,t,a,b)*D[2,3](f)(r,s,t,a,b) + 
    D[4](f)(r,s,t,a,b)^2*D[3,3](f)(r,s,t,a,b)*D[2,3](f)(r,s,t,a,b) + 2*D[5](f)(r,s,t,a,b)*
    D[3,4](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[2,3](f)(r,s,t,a,b) + 2*D[4](f)(r,s,t,a,b)*D[3](f)(r,s,t,a,b)*D[2,5](f)(r,s,t,a,b)*D[2,3](f)(r,s,t,a,b) - 
    2*D[5](f)(r,s,t,a,b)*D[4](f)(r,s,t,a,b)*D[2,3](f)(r,s,t,a,b)^2 - 2*D[2](f)(r,s,t,a,b)*D[2,3](f)(r,s,t,a,b)^2 + 
    2*D[4,5](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*(D[3,3](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b) - 2*D[3](f)(r,s,t,a,b)*
    D[2,3](f)(r,s,t,a,b)) - 2*D[4](f)(r,s,t,a,b)*D[3](f)(r,s,t,a,b)*D[3,5](f)(r,s,t,a,b)*D[2,2](f)(r,s,t,a,b) + 
    D[5](f)(r,s,t,a,b)*D[4](f)(r,s,t,a,b)*D[3,3](f)(r,s,t,a,b)*D[2,2](f)(r,s,t,a,b) - 2*D[3,5](f)(r,s,t,a,b)^2*
    D[2](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) + 4*D[3](f)(r,s,t,a,b)*D[3,5](f)(r,s,t,a,b)*D[2,5](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) - 
    2*D[5](f)(r,s,t,a,b)*D[3,3](f)(r,s,t,a,b)*D[2,5](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) + 4*D[5](f)(r,s,t,a,b)*
    D[3,5](f)(r,s,t,a,b)*D[2,3](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) + 4*D[3,3](f)(r,s,t,a,b)*
    D[2,3](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) - 4*D[3](f)(r,s,t,a,b)^2*D[3,4](f)(r,s,t,a,b)*D[1,5](f)(r,s,t,a,b) + 2*D[4](f)(r,s,t,a,b)*
    D[3](f)(r,s,t,a,b)*D[3,3](f)(r,s,t,a,b)*D[1,5](f)(r,s,t,a,b) - 2*D[5](f)(r,s,t,a,b)*
    D[3,3](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[1,5](f)(r,s,t,a,b) - 4*D[3](f)(r,s,t,a,b)^2*
    D[2,5](f)(r,s,t,a,b)*D[1,5](f)(r,s,t,a,b) + 4*D[5](f)(r,s,t,a,b)*D[3](f)(r,s,t,a,b)*D[2,3](f)(r,s,t,a,b)*D[1,5](f)(r,s,t,a,b) + 
    4*D[3](f)(r,s,t,a,b)^2*D[3,5](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b) - 2*D[5](f)(r,s,t,a,b)*D[3](f)(r,s,t,a,b)*D[3,3](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b) - 
    2*D[4](f)(r,s,t,a,b)*D[3](f)(r,s,t,a,b)*D[3,5](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b) + 
    2*D[5](f)(r,s,t,a,b)*D[3](f)(r,s,t,a,b)*D[3,4](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b) + 
    2*D[5](f)(r,s,t,a,b)*D[3,5](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b) + 
    2*D[5](f)(r,s,t,a,b)*D[3](f)(r,s,t,a,b)*D[2,5](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b) - 
    2*D[5](f)(r,s,t,a,b)^2*D[2,3](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b) - 6*D[5](f)(r,s,t,a,b)*
    D[3](f)(r,s,t,a,b)*D[3,5](f)(r,s,t,a,b)*D[1,2](f)(r,s,t,a,b) + 3*D[5](f)(r,s,t,a,b)^2*
    D[3,3](f)(r,s,t,a,b)*D[1,2](f)(r,s,t,a,b) + 4*D[3](f)(r,s,t,a,b)*D[3,3](f)(r,s,t,a,b)*D[1,2](f)(r,s,t,a,b) + 2*D[5,5](f)(r,s,t,a,b)*
    (D[4,4](f)(r,s,t,a,b)*D[3](f)(r,s,t,a,b)^2*D[2](f)(r,s,t,a,b) + D[3,3](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) - 
    2*D[3](f)(r,s,t,a,b)*D[2,3](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) + 2*D[3](f)(r,s,t,a,b)^2*D[1,2](f)(r,s,t,a,b)))/
   (D[4](f)(r,s,t,a,b)^2*D[3](f)(r,s,t,a,b) - D[5](f)(r,s,t,a,b)*D[4](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b) - 
    D[2](f)(r,s,t,a,b)^2 + (D[5](f)(r,s,t,a,b)^2 + 4*D[3](f)(r,s,t,a,b))*D[1](f)(r,s,t,a,b)), 
D[2,3,4](f)(r,s,t,a,b)= 
    (-(D[4,5](f)(r,s,t,a,b)*D[3,4](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)^2) - D[4,5](f)(r,s,t,a,b)*D[3](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*
    D[2,4](f)(r,s,t,a,b) + D[4](f)(r,s,t,a,b)^2*D[3,4](f)(r,s,t,a,b)*D[2,3](f)(r,s,t,a,b) - D[2](f)(r,s,t,a,b)*
    D[2,4](f)(r,s,t,a,b)*D[2,3](f)(r,s,t,a,b) - D[3,4](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[2,2](f)(r,s,t,a,b) - 2*D[4,5](f)(r,s,t,a,b)*
    D[3](f)(r,s,t,a,b)*D[3,4](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) + D[5](f)(r,s,t,a,b)*D[3,4](f)(r,s,t,a,b)^2*
    D[1](f)(r,s,t,a,b) + D[5](f)(r,s,t,a,b)*D[3,4](f)(r,s,t,a,b)*D[2,5](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) + 
    D[5](f)(r,s,t,a,b)*D[3,5](f)(r,s,t,a,b)*D[2,4](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) + 2*D[3,3](f)(r,s,t,a,b)*
    D[2,4](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) + 2*D[3,4](f)(r,s,t,a,b)*D[2,3](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) - 4*D[4,5](f)(r,s,t,a,b)*
    D[3](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[1,5](f)(r,s,t,a,b) - 2*D[3](f)(r,s,t,a,b)*
    D[2,2](f)(r,s,t,a,b)*D[1,5](f)(r,s,t,a,b) + 2*D[3,3](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b)*D[1,5](f)(r,s,t,a,b) + 2*D[4,5](f)(r,s,t,a,b)*
    D[3](f)(r,s,t,a,b)^2*D[1,4](f)(r,s,t,a,b) - D[5](f)(r,s,t,a,b)*D[3](f)(r,s,t,a,b)*D[3,4](f)(r,s,t,a,b)*
    D[1,4](f)(r,s,t,a,b) + 4*D[5,5](f)(r,s,t,a,b)*D[3](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b) - 
    D[5](f)(r,s,t,a,b)*D[3,5](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b) + 3*D[3,3](f)(r,s,t,a,b)*
    D[2](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b) - D[5](f)(r,s,t,a,b)*D[3](f)(r,s,t,a,b)*D[2,5](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b) + 
    D[5](f)(r,s,t,a,b)^2*D[2,3](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b) + 2*D[3](f)(r,s,t,a,b)*
    D[2,3](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b) + D[5](f)(r,s,t,a,b)*D[4,5](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b) - 
    3*D[3,4](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b) - D[2](f)(r,s,t,a,b)*
    D[2,5](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b) + D[5](f)(r,s,t,a,b)*D[2,2](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b) - 2*D[3,5](f)(r,s,t,a,b)*
    D[1](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b) - 4*D[3](f)(r,s,t,a,b)*D[1,5](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b) + 2*D[5](f)(r,s,t,a,b)*
    D[1,3](f)(r,s,t,a,b)^2 + D[4,4](f)(r,s,t,a,b)*(D[3,5](f)(r,s,t,a,b)*(D[2](f)(r,s,t,a,b)^2 + 2*D[3](f)(r,s,t,a,b)*
    D[1](f)(r,s,t,a,b)) - D[5](f)(r,s,t,a,b)*(D[2](f)(r,s,t,a,b)*D[2,3](f)(r,s,t,a,b) + D[3,3](f)(r,s,t,a,b)*
    D[1](f)(r,s,t,a,b)) - 2*D[3](f)(r,s,t,a,b)^2*D[1,5](f)(r,s,t,a,b) + D[3](f)(r,s,t,a,b)*(D[2](f)(r,s,t,a,b)*
    D[2,5](f)(r,s,t,a,b) + D[5](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b))) + D[5](f)(r,s,t,a,b)*D[4,5](f)(r,s,t,a,b)*D[3](f)(r,s,t,a,b)*
    D[1,2](f)(r,s,t,a,b) + 2*D[3](f)(r,s,t,a,b)*D[3,4](f)(r,s,t,a,b)*D[1,2](f)(r,s,t,a,b) + D[3,5](f)(r,s,t,a,b)*
    D[2](f)(r,s,t,a,b)*D[1,2](f)(r,s,t,a,b) + 2*D[3](f)(r,s,t,a,b)*D[2,5](f)(r,s,t,a,b)*D[1,2](f)(r,s,t,a,b) - D[5](f)(r,s,t,a,b)*
    D[2,3](f)(r,s,t,a,b)*D[1,2](f)(r,s,t,a,b) + D[4](f)(r,s,t,a,b)*(-2*D[4,5](f)(r,s,t,a,b)^2*D[3](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b) + 
    2*D[5,5](f)(r,s,t,a,b)*D[4,4](f)(r,s,t,a,b)*D[3](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b) - D[3,4](f)(r,s,t,a,b)^2*D[2](f)(r,s,t,a,b) + 
    D[4,4](f)(r,s,t,a,b)*D[3,3](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b) - D[3,4](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[2,5](f)(r,s,t,a,b) + 
    D[3](f)(r,s,t,a,b)*D[3,4](f)(r,s,t,a,b)*D[2,4](f)(r,s,t,a,b) + D[3](f)(r,s,t,a,b)*D[2,5](f)(r,s,t,a,b)*D[2,4](f)(r,s,t,a,b) + 
    D[4,4](f)(r,s,t,a,b)*D[3](f)(r,s,t,a,b)*D[2,3](f)(r,s,t,a,b) - D[5](f)(r,s,t,a,b)*D[2,4](f)(r,s,t,a,b)*D[2,3](f)(r,s,t,a,b) - 
    D[3,5](f)(r,s,t,a,b)*D[3,4](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) + D[3](f)(r,s,t,a,b)*D[3,5](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b) + 
    D[2,3](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b) - D[4,5](f)(r,s,t,a,b)*(-(D[3,3](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b)) + D[3](f)(r,s,t,a,b)*
    (D[2,2](f)(r,s,t,a,b) + D[1,3](f)(r,s,t,a,b))) - D[3,3](f)(r,s,t,a,b)*D[1,2](f)(r,s,t,a,b)) + 4*D[3](f)(r,s,t,a,b)*
    D[3,5](f)(r,s,t,a,b)*D[1,1](f)(r,s,t,a,b) - 2*D[5](f)(r,s,t,a,b)*D[3,3](f)(r,s,t,a,b)*D[1,1](f)(r,s,t,a,b))/
   (D[4](f)(r,s,t,a,b)^2*D[3](f)(r,s,t,a,b) - D[5](f)(r,s,t,a,b)*D[4](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b) - 
    D[2](f)(r,s,t,a,b)^2 + (D[5](f)(r,s,t,a,b)^2 + 4*D[3](f)(r,s,t,a,b))*D[1](f)(r,s,t,a,b)), 
D[2,3,5](f)(r,s,t,a,b)= 
    (4*D[4,4](f)(r,s,t,a,b)*D[3](f)(r,s,t,a,b)*D[3,5](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b) - 4*D[4,5](f)(r,s,t,a,b)*
    D[3](f)(r,s,t,a,b)*D[3,4](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b) - D[4](f)(r,s,t,a,b)*D[3,5](f)(r,s,t,a,b)*D[3,4](f)(r,s,t,a,b)*
    D[2](f)(r,s,t,a,b) + D[4](f)(r,s,t,a,b)*D[4,5](f)(r,s,t,a,b)*D[3,3](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b) + 
    D[4,5](f)(r,s,t,a,b)*D[3,5](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)^2 - D[5,5](f)(r,s,t,a,b)*D[3,4](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)^2 + 
    D[4](f)(r,s,t,a,b)*D[3](f)(r,s,t,a,b)*D[3,4](f)(r,s,t,a,b)*D[2,5](f)(r,s,t,a,b) - 3*D[4,5](f)(r,s,t,a,b)*
    D[3](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[2,5](f)(r,s,t,a,b) - D[4](f)(r,s,t,a,b)*D[3,5](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*
    D[2,5](f)(r,s,t,a,b) + D[4](f)(r,s,t,a,b)*D[3](f)(r,s,t,a,b)*D[2,5](f)(r,s,t,a,b)^2 + 3*D[5,5](f)(r,s,t,a,b)*
    D[3](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[2,4](f)(r,s,t,a,b) + 3*D[3,3](f)(r,s,t,a,b)*
    D[2](f)(r,s,t,a,b)*D[2,4](f)(r,s,t,a,b) + D[4](f)(r,s,t,a,b)*D[4,5](f)(r,s,t,a,b)*D[3](f)(r,s,t,a,b)*D[2,3](f)(r,s,t,a,b) + 
    D[4](f)(r,s,t,a,b)^2*D[3,5](f)(r,s,t,a,b)*D[2,3](f)(r,s,t,a,b) - 3*D[3,4](f)(r,s,t,a,b)*
    D[2](f)(r,s,t,a,b)*D[2,3](f)(r,s,t,a,b) - 2*D[2](f)(r,s,t,a,b)*D[2,5](f)(r,s,t,a,b)*D[2,3](f)(r,s,t,a,b) + D[4](f)(r,s,t,a,b)*
    D[2,3](f)(r,s,t,a,b)^2 - D[5,5](f)(r,s,t,a,b)*D[4](f)(r,s,t,a,b)*D[3](f)(r,s,t,a,b)*D[2,2](f)(r,s,t,a,b) - 
    D[4](f)(r,s,t,a,b)*D[3,3](f)(r,s,t,a,b)*D[2,2](f)(r,s,t,a,b) + 2*D[4,5](f)(r,s,t,a,b)*
    D[3](f)(r,s,t,a,b)*D[3,5](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) - D[4](f)(r,s,t,a,b)*D[3,5](f)(r,s,t,a,b)^2*D[1](f)(r,s,t,a,b) - 
    2*D[5,5](f)(r,s,t,a,b)*D[3](f)(r,s,t,a,b)*D[3,4](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) + D[5,5](f)(r,s,t,a,b)*D[4](f)(r,s,t,a,b)*D[3,3](f)(r,s,t,a,b)*
    D[1](f)(r,s,t,a,b) + 4*D[3,3](f)(r,s,t,a,b)*D[2,5](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) - 2*D[4,5](f)(r,s,t,a,b)*
    D[3](f)(r,s,t,a,b)^2*D[1,5](f)(r,s,t,a,b) + D[4](f)(r,s,t,a,b)*D[3](f)(r,s,t,a,b)*D[3,5](f)(r,s,t,a,b)*
    D[1,5](f)(r,s,t,a,b) + D[3,3](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[1,5](f)(r,s,t,a,b) + D[5](f)(r,s,t,a,b)^2*
    D[2,3](f)(r,s,t,a,b)*D[1,5](f)(r,s,t,a,b) - 2*D[3](f)(r,s,t,a,b)*D[2,3](f)(r,s,t,a,b)*D[1,5](f)(r,s,t,a,b) + 2*D[5,5](f)(r,s,t,a,b)*
    D[3](f)(r,s,t,a,b)^2*D[1,4](f)(r,s,t,a,b) + 2*D[3](f)(r,s,t,a,b)*
    D[3,3](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b) - D[5,5](f)(r,s,t,a,b)*D[4](f)(r,s,t,a,b)*D[3](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b) - 
    2*D[3](f)(r,s,t,a,b)*D[3,4](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b) - D[3,5](f)(r,s,t,a,b)*
    D[2](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b) - 2*D[3](f)(r,s,t,a,b)*D[2,5](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b) + 8*D[3](f)(r,s,t,a,b)*
    D[3,5](f)(r,s,t,a,b)*D[1,2](f)(r,s,t,a,b) - D[5](f)(r,s,t,a,b)*(2*D[4,5](f)(r,s,t,a,b)^2*D[3](f)(r,s,t,a,b)*
    D[2](f)(r,s,t,a,b) + D[4](f)(r,s,t,a,b)*D[2,5](f)(r,s,t,a,b)*D[2,3](f)(r,s,t,a,b) - D[3,5](f)(r,s,t,a,b)*D[3,4](f)(r,s,t,a,b)*
    D[1](f)(r,s,t,a,b) - 2*D[3,5](f)(r,s,t,a,b)*D[2,5](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) + D[3](f)(r,s,t,a,b)*
    D[3,4](f)(r,s,t,a,b)*D[1,5](f)(r,s,t,a,b) + D[3,5](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[1,5](f)(r,s,t,a,b) + D[3](f)(r,s,t,a,b)*
    D[2,5](f)(r,s,t,a,b)*D[1,5](f)(r,s,t,a,b) - 3*D[2,3](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b) + D[4,5](f)(r,s,t,a,b)*
    (D[2](f)(r,s,t,a,b)*D[2,3](f)(r,s,t,a,b) + D[3,3](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) - D[3](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b)) + 
    3*D[3,3](f)(r,s,t,a,b)*D[1,2](f)(r,s,t,a,b) - D[5,5](f)(r,s,t,a,b)*(2*D[4,4](f)(r,s,t,a,b)*D[3](f)(r,s,t,a,b)*
    D[2](f)(r,s,t,a,b) + D[2](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b) + D[3](f)(r,s,t,a,b)*D[1,2](f)(r,s,t,a,b))))/
   (D[4](f)(r,s,t,a,b)^2*D[3](f)(r,s,t,a,b) - D[5](f)(r,s,t,a,b)*D[4](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b) - 
    D[2](f)(r,s,t,a,b)^2 + (D[5](f)(r,s,t,a,b)^2 + 4*D[3](f)(r,s,t,a,b))*D[1](f)(r,s,t,a,b)), 
D[2,4,4](f)(r,s,t,a,b)= 
    (D[4](f)(r,s,t,a,b)^2*(-2*D[4,5](f)(r,s,t,a,b)^2*D[2](f)(r,s,t,a,b) + D[4,4](f)(r,s,t,a,b)*(2*D[5,5](f)(r,s,t,a,b)*
    D[2](f)(r,s,t,a,b) + D[2,3](f)(r,s,t,a,b))) + D[5](f)(r,s,t,a,b)^2*D[4,4](f)(r,s,t,a,b)*D[1,2](f)(r,s,t,a,b) + D[4](f)(r,s,t,a,b)*
    (D[4,4](f)(r,s,t,a,b)*(3*D[2](f)(r,s,t,a,b)*D[2,5](f)(r,s,t,a,b) - D[5](f)(r,s,t,a,b)*D[2,2](f)(r,s,t,a,b) + 
    2*D[3,5](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) + 2*D[3](f)(r,s,t,a,b)*(D[2,4](f)(r,s,t,a,b) - D[1,5](f)(r,s,t,a,b))) + 
    2*(2*D[5,5](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b) + D[2,3](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b) - 
    D[4,5](f)(r,s,t,a,b)*(D[3,4](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) + 2*D[2](f)(r,s,t,a,b)*(D[2,4](f)(r,s,t,a,b) + 
    D[1,5](f)(r,s,t,a,b)) - D[3](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b)) - D[3,4](f)(r,s,t,a,b)*D[1,2](f)(r,s,t,a,b))) + 
    D[5](f)(r,s,t,a,b)*(-(D[4,4](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*(D[2,4](f)(r,s,t,a,b) + 2*D[1,5](f)(r,s,t,a,b))) + 
    2*(-(D[2,2](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b)) + D[4,5](f)(r,s,t,a,b)*(D[2,4](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) + 
    D[2](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b)) + D[2,4](f)(r,s,t,a,b)*D[1,2](f)(r,s,t,a,b))) - 
    2*(D[2](f)(r,s,t,a,b)*(D[2,4](f)(r,s,t,a,b)^2 + D[4,5](f)(r,s,t,a,b)^2*D[1](f)(r,s,t,a,b) - D[5,5](f)(r,s,t,a,b)*
    D[4,4](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) + 2*D[2,4](f)(r,s,t,a,b)*D[1,5](f)(r,s,t,a,b) + D[1,5](f)(r,s,t,a,b)^2 - 
    D[3,4](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b) - 3*D[2,5](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b) + D[4,4](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b) + 
    D[4,5](f)(r,s,t,a,b)*D[1,2](f)(r,s,t,a,b) - D[5,5](f)(r,s,t,a,b)*D[1,1](f)(r,s,t,a,b)) - 2*(D[4,4](f)(r,s,t,a,b)*
    D[2,3](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) + D[3,5](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b) - D[4,5](f)(r,s,t,a,b)*
    D[1](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b) - D[1,3](f)(r,s,t,a,b)*D[1,2](f)(r,s,t,a,b) + D[2,3](f)(r,s,t,a,b)*D[1,1](f)(r,s,t,a,b) + 
    D[3](f)(r,s,t,a,b)*(D[2,4](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b) - D[1,5](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b) + 
    D[4,5](f)(r,s,t,a,b)*D[1,1](f)(r,s,t,a,b)))))/
   (D[4](f)(r,s,t,a,b)^2*D[3](f)(r,s,t,a,b) - D[5](f)(r,s,t,a,b)*D[4](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b) - 
    D[2](f)(r,s,t,a,b)^2 + (D[5](f)(r,s,t,a,b)^2 + 4*D[3](f)(r,s,t,a,b))*D[1](f)(r,s,t,a,b)), 
D[2,4,5](f)(r,s,t,a,b)= 
    (-(D[4,5](f)(r,s,t,a,b)^2*D[2](f)(r,s,t,a,b)^2) + D[5,5](f)(r,s,t,a,b)*D[4,4](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)^2 - 
    D[3,4](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[2,4](f)(r,s,t,a,b) - D[2](f)(r,s,t,a,b)*D[2,5](f)(r,s,t,a,b)*D[2,4](f)(r,s,t,a,b) + 
    D[4](f)(r,s,t,a,b)^2*D[4,5](f)(r,s,t,a,b)*D[2,3](f)(r,s,t,a,b) + D[4,4](f)(r,s,t,a,b)*
    D[2](f)(r,s,t,a,b)*D[2,3](f)(r,s,t,a,b) - D[4,5](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[2,2](f)(r,s,t,a,b) - 2*D[3,4](f)(r,s,t,a,b)^2*
    D[1](f)(r,s,t,a,b) + 2*D[4,4](f)(r,s,t,a,b)*D[3,3](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) + 2*D[3,5](f)(r,s,t,a,b)*
    D[2,4](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) + 2*D[4,5](f)(r,s,t,a,b)*
    D[2,3](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) - 3*D[3,4](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[1,5](f)(r,s,t,a,b) - D[2](f)(r,s,t,a,b)*
    D[2,5](f)(r,s,t,a,b)*D[1,5](f)(r,s,t,a,b) + 2*D[3,5](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b)*D[1,5](f)(r,s,t,a,b) - 2*D[3](f)(r,s,t,a,b)*
    D[1,5](f)(r,s,t,a,b)^2 + 2*D[3](f)(r,s,t,a,b)*D[3,4](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b) + 7*D[3,5](f)(r,s,t,a,b)*
    D[2](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b) + 2*D[3](f)(r,s,t,a,b)*D[2,5](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b) - 2*D[4,4](f)(r,s,t,a,b)*
    D[3](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b) - 4*D[4,5](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b) - 2*D[2,2](f)(r,s,t,a,b)*
    D[1,3](f)(r,s,t,a,b) - 2*D[5,5](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b) - 2*D[1,3](f)(r,s,t,a,b)^2 + 
    D[5](f)(r,s,t,a,b)^2*D[4,5](f)(r,s,t,a,b)*D[1,2](f)(r,s,t,a,b) + 2*D[4,5](f)(r,s,t,a,b)*
    D[3](f)(r,s,t,a,b)*D[1,2](f)(r,s,t,a,b) + D[5,5](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[1,2](f)(r,s,t,a,b) + 2*D[2,3](f)(r,s,t,a,b)*
    D[1,2](f)(r,s,t,a,b) + D[4](f)(r,s,t,a,b)*(D[4,4](f)(r,s,t,a,b)*(3*D[3,5](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b) + 
    D[3](f)(r,s,t,a,b)*D[2,5](f)(r,s,t,a,b)) + D[2,4](f)(r,s,t,a,b)*D[2,3](f)(r,s,t,a,b) - D[3,4](f)(r,s,t,a,b)*
    D[2,2](f)(r,s,t,a,b) - D[5,5](f)(r,s,t,a,b)*D[3,4](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) + D[2,3](f)(r,s,t,a,b)*
    D[1,5](f)(r,s,t,a,b) + D[4,5](f)(r,s,t,a,b)*(-3*D[3,4](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b) - D[2](f)(r,s,t,a,b)*
    D[2,5](f)(r,s,t,a,b) + D[3](f)(r,s,t,a,b)*D[2,4](f)(r,s,t,a,b) + D[3,5](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) - 
    D[3](f)(r,s,t,a,b)*D[1,5](f)(r,s,t,a,b)) + D[5,5](f)(r,s,t,a,b)*D[3](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b) - 
    D[3,5](f)(r,s,t,a,b)*D[1,2](f)(r,s,t,a,b)) + D[5](f)(r,s,t,a,b)*(-(D[4](f)(r,s,t,a,b)*(2*D[4,5](f)(r,s,t,a,b)^2*
    D[2](f)(r,s,t,a,b) - 2*D[5,5](f)(r,s,t,a,b)*D[4,4](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b) + D[4,5](f)(r,s,t,a,b)*D[2,2](f)(r,s,t,a,b))) + 
    D[4,4](f)(r,s,t,a,b)*D[3,5](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) + D[5,5](f)(r,s,t,a,b)*D[2,4](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) - 
    D[4,4](f)(r,s,t,a,b)*D[3](f)(r,s,t,a,b)*D[1,5](f)(r,s,t,a,b) - D[2,2](f)(r,s,t,a,b)*D[1,5](f)(r,s,t,a,b) + 3*D[5,5](f)(r,s,t,a,b)*
    D[2](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b) - D[2,3](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b) + D[4,5](f)(r,s,t,a,b)*
    (-(D[3,4](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b)) + D[2,5](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) - D[2](f)(r,s,t,a,b)*
    (D[2,4](f)(r,s,t,a,b) + 3*D[1,5](f)(r,s,t,a,b)) + D[3](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b)) + D[3,4](f)(r,s,t,a,b)*
    D[1,2](f)(r,s,t,a,b) + D[2,5](f)(r,s,t,a,b)*D[1,2](f)(r,s,t,a,b)) + 2*D[5,5](f)(r,s,t,a,b)*
    D[3](f)(r,s,t,a,b)*D[1,1](f)(r,s,t,a,b) + 2*D[3,3](f)(r,s,t,a,b)*D[1,1](f)(r,s,t,a,b))/
   (D[4](f)(r,s,t,a,b)^2*D[3](f)(r,s,t,a,b) - D[5](f)(r,s,t,a,b)*D[4](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b) - 
    D[2](f)(r,s,t,a,b)^2 + (D[5](f)(r,s,t,a,b)^2 + 4*D[3](f)(r,s,t,a,b))*D[1](f)(r,s,t,a,b)), 
D[2,5,5](f)(r,s,t,a,b)= 
    (-2*D[4,5](f)(r,s,t,a,b)^2*D[3](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b) + 2*D[5,5](f)(r,s,t,a,b)*
    D[4,4](f)(r,s,t,a,b)*D[3](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b) - 2*D[5,5](f)(r,s,t,a,b)*
    D[4](f)(r,s,t,a,b)*D[3,4](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b) - 2*D[3,4](f)(r,s,t,a,b)^2*D[2](f)(r,s,t,a,b) + 
    2*D[4,4](f)(r,s,t,a,b)*D[3,3](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b) - D[5,5](f)(r,s,t,a,b)*D[4](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[2,5](f)(r,s,t,a,b) - 
    4*D[3,4](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[2,5](f)(r,s,t,a,b) - 2*D[2](f)(r,s,t,a,b)*D[2,5](f)(r,s,t,a,b)^2 + 
    6*D[3,5](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[2,4](f)(r,s,t,a,b) + D[5,5](f)(r,s,t,a,b)*D[4](f)(r,s,t,a,b)^2*
    D[2,3](f)(r,s,t,a,b) + 2*D[4](f)(r,s,t,a,b)*D[2,5](f)(r,s,t,a,b)*D[2,3](f)(r,s,t,a,b) - 2*D[4](f)(r,s,t,a,b)*
    D[3,5](f)(r,s,t,a,b)*D[2,2](f)(r,s,t,a,b) - 4*D[3,5](f)(r,s,t,a,b)*D[3,4](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) + 4*D[3,5](f)(r,s,t,a,b)*
    D[2,5](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) + 2*D[3,5](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[1,5](f)(r,s,t,a,b) + 4*D[3](f)(r,s,t,a,b)*
    D[3,5](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b) - 2*D[5,5](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b) - 4*D[2,3](f)(r,s,t,a,b)*
    D[1,3](f)(r,s,t,a,b) + 2*D[4,5](f)(r,s,t,a,b)*(D[4](f)(r,s,t,a,b)*(D[3,5](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b) + 
    D[3](f)(r,s,t,a,b)*D[2,5](f)(r,s,t,a,b)) - D[2](f)(r,s,t,a,b)*D[2,3](f)(r,s,t,a,b) + 2*D[3,3](f)(r,s,t,a,b)*
    D[1](f)(r,s,t,a,b) - 2*D[3](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b)) + 4*D[5,5](f)(r,s,t,a,b)*
    D[3](f)(r,s,t,a,b)*D[1,2](f)(r,s,t,a,b) + 4*D[3,3](f)(r,s,t,a,b)*D[1,2](f)(r,s,t,a,b) + 
    D[5](f)(r,s,t,a,b)*(4*D[4,4](f)(r,s,t,a,b)*D[3,5](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b) + 3*D[5,5](f)(r,s,t,a,b)*
    D[2](f)(r,s,t,a,b)*D[2,4](f)(r,s,t,a,b) - D[5,5](f)(r,s,t,a,b)*D[4](f)(r,s,t,a,b)*D[2,2](f)(r,s,t,a,b) - 2*D[5,5](f)(r,s,t,a,b)*
    D[3,4](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) + 2*D[5,5](f)(r,s,t,a,b)*D[2,5](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) - 
    2*D[2,3](f)(r,s,t,a,b)*D[1,5](f)(r,s,t,a,b) - 2*D[4,5](f)(r,s,t,a,b)*(2*D[3,4](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b) + 
    2*D[2](f)(r,s,t,a,b)*D[2,5](f)(r,s,t,a,b) - D[3,5](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) + D[3](f)(r,s,t,a,b)*D[1,5](f)(r,s,t,a,b)) + 
    2*D[5,5](f)(r,s,t,a,b)*D[3](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b) + 2*D[3,5](f)(r,s,t,a,b)*D[1,2](f)(r,s,t,a,b)) + 
    D[5](f)(r,s,t,a,b)^2*(-2*D[4,5](f)(r,s,t,a,b)^2*D[2](f)(r,s,t,a,b) + D[5,5](f)(r,s,t,a,b)*(2*D[4,4](f)(r,s,t,a,b)*
    D[2](f)(r,s,t,a,b) + D[1,2](f)(r,s,t,a,b))))/
   (D[4](f)(r,s,t,a,b)^2*D[3](f)(r,s,t,a,b) - D[5](f)(r,s,t,a,b)*D[4](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b) - 
    D[2](f)(r,s,t,a,b)^2 + (D[5](f)(r,s,t,a,b)^2 + 4*D[3](f)(r,s,t,a,b))*D[1](f)(r,s,t,a,b)), 
D[3,3,3](f)(r,s,t,a,b)= 
    (-2*D[4,5](f)(r,s,t,a,b)^2*D[3](f)(r,s,t,a,b)^3 - 2*D[3](f)(r,s,t,a,b)^2*D[3,4](f)(r,s,t,a,b)^2 + 
    2*D[4,4](f)(r,s,t,a,b)*D[3](f)(r,s,t,a,b)^2*D[3,3](f)(r,s,t,a,b) + 2*D[4](f)(r,s,t,a,b)*
    D[3](f)(r,s,t,a,b)*D[3,4](f)(r,s,t,a,b)*D[3,3](f)(r,s,t,a,b) + D[4](f)(r,s,t,a,b)^2*D[3,3](f)(r,s,t,a,b)^2 - 
    2*D[3](f)(r,s,t,a,b)*D[3,5](f)(r,s,t,a,b)*D[3,4](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b) - 
    D[4](f)(r,s,t,a,b)*D[3,5](f)(r,s,t,a,b)*D[3,3](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b) - 
    D[5](f)(r,s,t,a,b)*D[3,4](f)(r,s,t,a,b)*D[3,3](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b) - 2*D[3,5](f)(r,s,t,a,b)^2*
    D[2](f)(r,s,t,a,b)^2 - 4*D[3](f)(r,s,t,a,b)^2*D[3,4](f)(r,s,t,a,b)*D[2,5](f)(r,s,t,a,b) + 2*D[4](f)(r,s,t,a,b)*
    D[3](f)(r,s,t,a,b)*D[3,3](f)(r,s,t,a,b)*D[2,5](f)(r,s,t,a,b) + 4*D[3](f)(r,s,t,a,b)*
    D[3,5](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[2,5](f)(r,s,t,a,b) - 4*D[5](f)(r,s,t,a,b)*
    D[3,3](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[2,5](f)(r,s,t,a,b) - 2*D[3](f)(r,s,t,a,b)^2*D[2,5](f)(r,s,t,a,b)^2 + 
    8*D[3](f)(r,s,t,a,b)^2*D[3,5](f)(r,s,t,a,b)*D[2,4](f)(r,s,t,a,b) - 4*D[5](f)(r,s,t,a,b)*
    D[3](f)(r,s,t,a,b)*D[3,3](f)(r,s,t,a,b)*D[2,4](f)(r,s,t,a,b) - 2*D[4](f)(r,s,t,a,b)*
    D[3](f)(r,s,t,a,b)*D[3,5](f)(r,s,t,a,b)*D[2,3](f)(r,s,t,a,b) + 4*D[5](f)(r,s,t,a,b)*
    D[3](f)(r,s,t,a,b)*D[3,4](f)(r,s,t,a,b)*D[2,3](f)(r,s,t,a,b) - D[5](f)(r,s,t,a,b)*D[4](f)(r,s,t,a,b)*D[3,3](f)(r,s,t,a,b)*
    D[2,3](f)(r,s,t,a,b) + 4*D[5](f)(r,s,t,a,b)*D[3,5](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[2,3](f)(r,s,t,a,b) - 
    2*D[3,3](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[2,3](f)(r,s,t,a,b) + 4*D[5](f)(r,s,t,a,b)*
    D[3](f)(r,s,t,a,b)*D[2,5](f)(r,s,t,a,b)*D[2,3](f)(r,s,t,a,b) - 2*D[5](f)(r,s,t,a,b)^2*D[2,3](f)(r,s,t,a,b)^2 - 
    2*D[3](f)(r,s,t,a,b)*D[2,3](f)(r,s,t,a,b)^2 + 2*D[4,5](f)(r,s,t,a,b)*D[3](f)(r,s,t,a,b)*(D[3,3](f)(r,s,t,a,b)*
    D[2](f)(r,s,t,a,b) - 2*D[3](f)(r,s,t,a,b)*D[2,3](f)(r,s,t,a,b)) - 4*D[5](f)(r,s,t,a,b)*
    D[3](f)(r,s,t,a,b)*D[3,5](f)(r,s,t,a,b)*D[2,2](f)(r,s,t,a,b) + 2*D[5](f)(r,s,t,a,b)^2*
    D[3,3](f)(r,s,t,a,b)*D[2,2](f)(r,s,t,a,b) + 2*D[3](f)(r,s,t,a,b)*D[3,3](f)(r,s,t,a,b)*D[2,2](f)(r,s,t,a,b) + 2*D[3](f)(r,s,t,a,b)*
    D[3,5](f)(r,s,t,a,b)^2*D[1](f)(r,s,t,a,b) + 2*D[5](f)(r,s,t,a,b)*D[3,5](f)(r,s,t,a,b)*D[3,3](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) + 
    4*D[3,3](f)(r,s,t,a,b)^2*D[1](f)(r,s,t,a,b) - 4*D[3](f)(r,s,t,a,b)^2*
    D[3,5](f)(r,s,t,a,b)*D[1,5](f)(r,s,t,a,b) + 2*D[5](f)(r,s,t,a,b)*
    D[3](f)(r,s,t,a,b)*D[3,3](f)(r,s,t,a,b)*D[1,5](f)(r,s,t,a,b) - 2*D[5](f)(r,s,t,a,b)*
    D[3](f)(r,s,t,a,b)*D[3,5](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b) + D[5](f)(r,s,t,a,b)^2*
    D[3,3](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b) + 4*D[3](f)(r,s,t,a,b)*D[3,3](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b) + 2*D[5,5](f)(r,s,t,a,b)*
    (D[4,4](f)(r,s,t,a,b)*D[3](f)(r,s,t,a,b)^3 + D[3,3](f)(r,s,t,a,b)*(D[2](f)(r,s,t,a,b)^2 - D[3](f)(r,s,t,a,b)*
    D[1](f)(r,s,t,a,b)) + D[3](f)(r,s,t,a,b)*(-2*D[2](f)(r,s,t,a,b)*D[2,3](f)(r,s,t,a,b) + D[3](f)(r,s,t,a,b)*
    (D[2,2](f)(r,s,t,a,b) + 2*D[1,3](f)(r,s,t,a,b)))))/
   (D[4](f)(r,s,t,a,b)^2*D[3](f)(r,s,t,a,b) - D[5](f)(r,s,t,a,b)*D[4](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b) - 
    D[2](f)(r,s,t,a,b)^2 + (D[5](f)(r,s,t,a,b)^2 + 4*D[3](f)(r,s,t,a,b))*D[1](f)(r,s,t,a,b)), 
D[3,3,4](f)(r,s,t,a,b)= 
    (D[4](f)(r,s,t,a,b)^2*D[3,4](f)(r,s,t,a,b)*D[3,3](f)(r,s,t,a,b) - 2*D[4,5](f)(r,s,t,a,b)*D[3](f)(r,s,t,a,b)*D[3,4](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b) + 
    D[4,4](f)(r,s,t,a,b)*(2*D[3](f)(r,s,t,a,b)*D[3,5](f)(r,s,t,a,b) - D[5](f)(r,s,t,a,b)*D[3,3](f)(r,s,t,a,b))*
    D[2](f)(r,s,t,a,b) - 2*D[3,4](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[2,3](f)(r,s,t,a,b) + D[4](f)(r,s,t,a,b)*
    (-2*D[4,5](f)(r,s,t,a,b)^2*D[3](f)(r,s,t,a,b)^2 + 2*D[5,5](f)(r,s,t,a,b)*D[4,4](f)(r,s,t,a,b)*D[3](f)(r,s,t,a,b)^2 + 
    2*D[4,4](f)(r,s,t,a,b)*D[3](f)(r,s,t,a,b)*D[3,3](f)(r,s,t,a,b) - 2*D[3,5](f)(r,s,t,a,b)*D[3,4](f)(r,s,t,a,b)*
    D[2](f)(r,s,t,a,b) + 2*D[3](f)(r,s,t,a,b)*D[3,5](f)(r,s,t,a,b)*D[2,4](f)(r,s,t,a,b) - D[5](f)(r,s,t,a,b)*D[3,3](f)(r,s,t,a,b)*
    D[2,4](f)(r,s,t,a,b) + D[4,5](f)(r,s,t,a,b)*(D[3,3](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b) - 2*D[3](f)(r,s,t,a,b)*D[2,3](f)(r,s,t,a,b))) + 
    2*D[5](f)(r,s,t,a,b)*D[3,5](f)(r,s,t,a,b)*D[3,4](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) + 4*D[3,4](f)(r,s,t,a,b)*
    D[3,3](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) - 4*D[4,5](f)(r,s,t,a,b)*D[3](f)(r,s,t,a,b)^2*D[1,5](f)(r,s,t,a,b) + 
    2*D[3,3](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[1,5](f)(r,s,t,a,b) - 4*D[3](f)(r,s,t,a,b)*
    D[2,3](f)(r,s,t,a,b)*D[1,5](f)(r,s,t,a,b) + 4*D[5,5](f)(r,s,t,a,b)*D[3](f)(r,s,t,a,b)^2*D[1,4](f)(r,s,t,a,b) - 
    2*D[5](f)(r,s,t,a,b)*D[3](f)(r,s,t,a,b)*D[3,5](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b) + 
    D[5](f)(r,s,t,a,b)^2*D[3,3](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b) + 4*D[3](f)(r,s,t,a,b)*D[3,3](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b) + 2*D[5](f)(r,s,t,a,b)*
    D[4,5](f)(r,s,t,a,b)*D[3](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b) - 2*D[3,5](f)(r,s,t,a,b)*
    D[2](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b) + 2*D[5](f)(r,s,t,a,b)*D[2,3](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b) + 4*D[3](f)(r,s,t,a,b)*
    D[3,5](f)(r,s,t,a,b)*D[1,2](f)(r,s,t,a,b) - 2*D[5](f)(r,s,t,a,b)*D[3,3](f)(r,s,t,a,b)*D[1,2](f)(r,s,t,a,b))/
   (D[4](f)(r,s,t,a,b)^2*D[3](f)(r,s,t,a,b) - D[5](f)(r,s,t,a,b)*D[4](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b) - D[2](f)(r,s,t,a,b)^2 
    + (D[5](f)(r,s,t,a,b)^2 + 4*D[3](f)(r,s,t,a,b))*D[1](f)(r,s,t,a,b)), 
D[3,3,5](f)(r,s,t,a,b)= 
    (4*D[4,4](f)(r,s,t,a,b)*D[3](f)(r,s,t,a,b)^2*D[3,5](f)(r,s,t,a,b) - 4*D[4,5](f)(r,s,t,a,b)*
    D[3](f)(r,s,t,a,b)^2*D[3,4](f)(r,s,t,a,b) + 2*D[4](f)(r,s,t,a,b)*D[4,5](f)(r,s,t,a,b)*D[3](f)(r,s,t,a,b)*D[3,3](f)(r,s,t,a,b) + 
    D[4](f)(r,s,t,a,b)^2*D[3,5](f)(r,s,t,a,b)*D[3,3](f)(r,s,t,a,b) + 2*D[4,5](f)(r,s,t,a,b)*
    D[3](f)(r,s,t,a,b)*D[3,5](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b) - 2*D[4](f)(r,s,t,a,b)*D[3,5](f)(r,s,t,a,b)^2*
    D[2](f)(r,s,t,a,b) - 2*D[5,5](f)(r,s,t,a,b)*D[3](f)(r,s,t,a,b)*D[3,4](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b) + 
    D[5,5](f)(r,s,t,a,b)*D[4](f)(r,s,t,a,b)*D[3,3](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b) - 4*D[4,5](f)(r,s,t,a,b)*
    D[3](f)(r,s,t,a,b)^2*D[2,5](f)(r,s,t,a,b) + 2*D[4](f)(r,s,t,a,b)*
    D[3](f)(r,s,t,a,b)*D[3,5](f)(r,s,t,a,b)*D[2,5](f)(r,s,t,a,b) + 2*D[3,3](f)(r,s,t,a,b)*
    D[2](f)(r,s,t,a,b)*D[2,5](f)(r,s,t,a,b) + 4*D[5,5](f)(r,s,t,a,b)*D[3](f)(r,s,t,a,b)^2*D[2,4](f)(r,s,t,a,b) + 
    4*D[3](f)(r,s,t,a,b)*D[3,3](f)(r,s,t,a,b)*D[2,4](f)(r,s,t,a,b) - 2*D[5,5](f)(r,s,t,a,b)*
    D[4](f)(r,s,t,a,b)*D[3](f)(r,s,t,a,b)*D[2,3](f)(r,s,t,a,b) - 4*D[3](f)(r,s,t,a,b)*
    D[3,4](f)(r,s,t,a,b)*D[2,3](f)(r,s,t,a,b) - 4*D[3,5](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[2,3](f)(r,s,t,a,b) - 4*D[3](f)(r,s,t,a,b)*
    D[2,5](f)(r,s,t,a,b)*D[2,3](f)(r,s,t,a,b) + 4*D[3](f)(r,s,t,a,b)*D[3,5](f)(r,s,t,a,b)*D[2,2](f)(r,s,t,a,b) + 4*D[3,5](f)(r,s,t,a,b)*
    D[3,3](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) + D[5](f)(r,s,t,a,b)^2*D[3,3](f)(r,s,t,a,b)*D[1,5](f)(r,s,t,a,b) + 4*D[3](f)(r,s,t,a,b)*
    D[3,5](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b) - D[5](f)(r,s,t,a,b)*(2*D[4,5](f)(r,s,t,a,b)^2*
    D[3](f)(r,s,t,a,b)^2 + D[4,5](f)(r,s,t,a,b)*D[3,3](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b) + D[4](f)(r,s,t,a,b)*
    D[3,3](f)(r,s,t,a,b)*D[2,5](f)(r,s,t,a,b) - 2*D[2,3](f)(r,s,t,a,b)^2 + 2*D[3,3](f)(r,s,t,a,b)*D[2,2](f)(r,s,t,a,b) - 
    2*D[3,5](f)(r,s,t,a,b)^2*D[1](f)(r,s,t,a,b) + 2*D[3](f)(r,s,t,a,b)*D[3,5](f)(r,s,t,a,b)*D[1,5](f)(r,s,t,a,b) - 
    2*D[5,5](f)(r,s,t,a,b)*D[3](f)(r,s,t,a,b)*(D[4,4](f)(r,s,t,a,b)*D[3](f)(r,s,t,a,b) + D[1,3](f)(r,s,t,a,b))))/
   (D[4](f)(r,s,t,a,b)^2*D[3](f)(r,s,t,a,b) - D[5](f)(r,s,t,a,b)*D[4](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b) - 
    D[2](f)(r,s,t,a,b)^2 + (D[5](f)(r,s,t,a,b)^2 + 4*D[3](f)(r,s,t,a,b))*D[1](f)(r,s,t,a,b)), 
D[3,4,4](f)(r,s,t,a,b)= 
    (D[4](f)(r,s,t,a,b)^2*(-2*D[4,5](f)(r,s,t,a,b)^2*D[3](f)(r,s,t,a,b) + D[4,4](f)(r,s,t,a,b)*(2*D[5,5](f)(r,s,t,a,b)*
    D[3](f)(r,s,t,a,b) + D[3,3](f)(r,s,t,a,b))) + D[5](f)(r,s,t,a,b)^2*D[4,4](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b) + D[4](f)(r,s,t,a,b)*
    (D[4,4](f)(r,s,t,a,b)*(D[3,5](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b) + 2*D[3](f)(r,s,t,a,b)*(D[3,4](f)(r,s,t,a,b) + 
    D[2,5](f)(r,s,t,a,b)) - D[5](f)(r,s,t,a,b)*D[2,3](f)(r,s,t,a,b)) - 2*(D[4,5](f)(r,s,t,a,b)*(D[3,4](f)(r,s,t,a,b)*
    D[2](f)(r,s,t,a,b) + D[3](f)(r,s,t,a,b)*(D[2,4](f)(r,s,t,a,b) + 2*D[1,5](f)(r,s,t,a,b))) - 2*D[5,5](f)(r,s,t,a,b)*
    D[3](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b) - D[3,3](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b) + D[3,4](f)(r,s,t,a,b)*
    D[1,3](f)(r,s,t,a,b))) + D[5](f)(r,s,t,a,b)*(-(D[4,4](f)(r,s,t,a,b)*(D[3,4](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b) + 
    2*D[3](f)(r,s,t,a,b)*D[1,5](f)(r,s,t,a,b))) + 2*(-(D[2,3](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b)) + D[4,5](f)(r,s,t,a,b)*
    (D[3,4](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) + D[3](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b)) + D[2,4](f)(r,s,t,a,b)*
    D[1,3](f)(r,s,t,a,b))) + 2*(-(D[4,5](f)(r,s,t,a,b)^2*D[3](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b)) + D[5,5](f)(r,s,t,a,b)*
    D[4,4](f)(r,s,t,a,b)*D[3](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) + D[3,4](f)(r,s,t,a,b)^2*D[1](f)(r,s,t,a,b) + D[4,4](f)(r,s,t,a,b)*
    D[3,3](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) - 2*D[3](f)(r,s,t,a,b)*D[2,4](f)(r,s,t,a,b)*D[1,5](f)(r,s,t,a,b) - 
    D[3](f)(r,s,t,a,b)*D[1,5](f)(r,s,t,a,b)^2 + D[3,5](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b) + 2*D[3](f)(r,s,t,a,b)*
    D[2,5](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b) + D[3,4](f)(r,s,t,a,b)*(-(D[2](f)(r,s,t,a,b)*D[2,4](f)(r,s,t,a,b)) + 
    2*D[3](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b)) - D[4,5](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b) - D[1,3](f)(r,s,t,a,b)^2 + 
    D[5,5](f)(r,s,t,a,b)*D[3](f)(r,s,t,a,b)*D[1,1](f)(r,s,t,a,b) + D[3,3](f)(r,s,t,a,b)*D[1,1](f)(r,s,t,a,b)))/
   (D[4](f)(r,s,t,a,b)^2*D[3](f)(r,s,t,a,b) - D[5](f)(r,s,t,a,b)*D[4](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b) - D[2](f)(r,s,t,a,b)^2 + 
    (D[5](f)(r,s,t,a,b)^2 + 4*D[3](f)(r,s,t,a,b))*D[1](f)(r,s,t,a,b)), 
D[3,4,5](f)(r,s,t,a,b)= 
    (D[4](f)(r,s,t,a,b)^2*D[4,5](f)(r,s,t,a,b)*D[3,3](f)(r,s,t,a,b) - D[4,5](f)(r,s,t,a,b)^2*
    D[3](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b) + D[5,5](f)(r,s,t,a,b)*D[4,4](f)(r,s,t,a,b)*D[3](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b) - 
    D[3,4](f)(r,s,t,a,b)^2*D[2](f)(r,s,t,a,b) + D[4,4](f)(r,s,t,a,b)*D[3,3](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b) - 
    D[3,4](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[2,5](f)(r,s,t,a,b) - D[4,5](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[2,3](f)(r,s,t,a,b) + 
    2*D[3,5](f)(r,s,t,a,b)*D[3,4](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) + 2*D[4,5](f)(r,s,t,a,b)*D[3,3](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) - 2*D[3](f)(r,s,t,a,b)*
    D[3,4](f)(r,s,t,a,b)*D[1,5](f)(r,s,t,a,b) + D[3,5](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[1,5](f)(r,s,t,a,b) - 2*D[3](f)(r,s,t,a,b)*
    D[2,5](f)(r,s,t,a,b)*D[1,5](f)(r,s,t,a,b) + 8*D[3](f)(r,s,t,a,b)*D[3,5](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b) + D[5](f)(r,s,t,a,b)^2*
    D[4,5](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b) - 2*D[4,5](f)(r,s,t,a,b)*D[3](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b) - D[5,5](f)(r,s,t,a,b)*
    D[2](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b) - 2*D[2,3](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b) + D[4](f)(r,s,t,a,b)*
    (4*D[4,4](f)(r,s,t,a,b)*D[3](f)(r,s,t,a,b)*D[3,5](f)(r,s,t,a,b) - D[5,5](f)(r,s,t,a,b)*D[3,4](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b) - 
    D[4,5](f)(r,s,t,a,b)*D[3](f)(r,s,t,a,b)*(2*D[3,4](f)(r,s,t,a,b) + D[2,5](f)(r,s,t,a,b)) + D[5,5](f)(r,s,t,a,b)*
    D[3](f)(r,s,t,a,b)*D[2,4](f)(r,s,t,a,b) + D[3,3](f)(r,s,t,a,b)*D[2,4](f)(r,s,t,a,b) - D[3,4](f)(r,s,t,a,b)*D[2,3](f)(r,s,t,a,b) + 
    D[3,3](f)(r,s,t,a,b)*D[1,5](f)(r,s,t,a,b) - D[3,5](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b)) + D[5](f)(r,s,t,a,b)*
    (-(D[4](f)(r,s,t,a,b)*(2*D[4,5](f)(r,s,t,a,b)^2*D[3](f)(r,s,t,a,b) - 2*D[5,5](f)(r,s,t,a,b)*D[4,4](f)(r,s,t,a,b)*
    D[3](f)(r,s,t,a,b) + D[4,5](f)(r,s,t,a,b)*D[2,3](f)(r,s,t,a,b))) + D[5,5](f)(r,s,t,a,b)*D[3,4](f)(r,s,t,a,b)*
    D[1](f)(r,s,t,a,b) - D[2,3](f)(r,s,t,a,b)*D[1,5](f)(r,s,t,a,b) + D[4,5](f)(r,s,t,a,b)*(-(D[3,4](f)(r,s,t,a,b)*
    D[2](f)(r,s,t,a,b)) + D[3,5](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) - 3*D[3](f)(r,s,t,a,b)*D[1,5](f)(r,s,t,a,b)) + 
    3*D[5,5](f)(r,s,t,a,b)*D[3](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b) - D[3,3](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b) + 
    D[3,4](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b) + D[2,5](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b)) + 2*D[5,5](f)(r,s,t,a,b)*
    D[3](f)(r,s,t,a,b)*D[1,2](f)(r,s,t,a,b) + 2*D[3,3](f)(r,s,t,a,b)*D[1,2](f)(r,s,t,a,b))/
   (D[4](f)(r,s,t,a,b)^2*D[3](f)(r,s,t,a,b) - D[5](f)(r,s,t,a,b)*D[4](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b) - 
    D[2](f)(r,s,t,a,b)^2 + (D[5](f)(r,s,t,a,b)^2 + 4*D[3](f)(r,s,t,a,b))*D[1](f)(r,s,t,a,b)), 
D[3,5,5](f)(r,s,t,a,b)= 
    (-2*D[4,5](f)(r,s,t,a,b)^2*D[3](f)(r,s,t,a,b)^2 + 2*D[5,5](f)(r,s,t,a,b)*D[4,4](f)(r,s,t,a,b)*
    D[3](f)(r,s,t,a,b)^2 - 2*D[5,5](f)(r,s,t,a,b)*D[4](f)(r,s,t,a,b)*D[3](f)(r,s,t,a,b)*D[3,4](f)(r,s,t,a,b)-2*D[3](f)(r,s,t,a,b)*
    D[3,4](f)(r,s,t,a,b)^2 + D[5,5](f)(r,s,t,a,b)*D[4](f)(r,s,t,a,b)^2*D[3,3](f)(r,s,t,a,b) + 2*D[4,4](f)(r,s,t,a,b)*
    D[3](f)(r,s,t,a,b)*D[3,3](f)(r,s,t,a,b) - D[5,5](f)(r,s,t,a,b)*D[4](f)(r,s,t,a,b)*D[3,5](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b) - 
    2*D[3,5](f)(r,s,t,a,b)*D[3,4](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b) - 4*D[3](f)(r,s,t,a,b)*
    D[3,4](f)(r,s,t,a,b)*D[2,5](f)(r,s,t,a,b) + 2*D[4](f)(r,s,t,a,b)*D[3,3](f)(r,s,t,a,b)*D[2,5](f)(r,s,t,a,b) - 2*D[3](f)(r,s,t,a,b)*
    D[2,5](f)(r,s,t,a,b)^2 + 8*D[3](f)(r,s,t,a,b)*D[3,5](f)(r,s,t,a,b)*D[2,4](f)(r,s,t,a,b) - 2*D[4](f)(r,s,t,a,b)*
    D[3,5](f)(r,s,t,a,b)*D[2,3](f)(r,s,t,a,b) - 2*D[5,5](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[2,3](f)(r,s,t,a,b) - 2*D[2,3](f)(r,s,t,a,b)^2 + 
    2*D[4,5](f)(r,s,t,a,b)*(2*D[4](f)(r,s,t,a,b)*D[3](f)(r,s,t,a,b)*D[3,5](f)(r,s,t,a,b) + D[3,3](f)(r,s,t,a,b)*
    D[2](f)(r,s,t,a,b) - 2*D[3](f)(r,s,t,a,b)*D[2,3](f)(r,s,t,a,b)) + 2*D[5,5](f)(r,s,t,a,b)*
    D[3](f)(r,s,t,a,b)*D[2,2](f)(r,s,t,a,b) + 2*D[3,3](f)(r,s,t,a,b)*D[2,2](f)(r,s,t,a,b) + 2*D[3,5](f)(r,s,t,a,b)^2*
    D[1](f)(r,s,t,a,b) + 2*D[5,5](f)(r,s,t,a,b)*D[3,3](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) + 4*D[3](f)(r,s,t,a,b)*
    D[3,5](f)(r,s,t,a,b)*D[1,5](f)(r,s,t,a,b) + D[5](f)(r,s,t,a,b)*(4*D[4,4](f)(r,s,t,a,b)*D[3](f)(r,s,t,a,b)*
    D[3,5](f)(r,s,t,a,b) - D[5,5](f)(r,s,t,a,b)*D[3,4](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b) - 4*D[4,5](f)(r,s,t,a,b)*
    D[3](f)(r,s,t,a,b)*(D[3,4](f)(r,s,t,a,b) + D[2,5](f)(r,s,t,a,b)) + 4*D[5,5](f)(r,s,t,a,b)*D[3](f)(r,s,t,a,b)*
    D[2,4](f)(r,s,t,a,b) - D[5,5](f)(r,s,t,a,b)*D[4](f)(r,s,t,a,b)*D[2,3](f)(r,s,t,a,b) + 2*D[5,5](f)(r,s,t,a,b)*
    D[3,5](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) - 2*D[3,3](f)(r,s,t,a,b)*D[1,5](f)(r,s,t,a,b) + 2*D[3,5](f)(r,s,t,a,b)*
    D[1,3](f)(r,s,t,a,b)) + D[5](f)(r,s,t,a,b)^2*(-2*D[4,5](f)(r,s,t,a,b)^2*D[3](f)(r,s,t,a,b) + D[5,5](f)(r,s,t,a,b)*
    (2*D[4,4](f)(r,s,t,a,b)*D[3](f)(r,s,t,a,b) + D[1,3](f)(r,s,t,a,b))))/
   (D[4](f)(r,s,t,a,b)^2*D[3](f)(r,s,t,a,b) - D[5](f)(r,s,t,a,b)*D[4](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b) - 
    D[2](f)(r,s,t,a,b)^2 + (D[5](f)(r,s,t,a,b)^2 + 4*D[3](f)(r,s,t,a,b))*D[1](f)(r,s,t,a,b)), 
D[4,4,4](f)(r,s,t,a,b)= 
    (-2*D[4](f)(r,s,t,a,b)^3*(D[4,5](f)(r,s,t,a,b)^2 - D[5,5](f)(r,s,t,a,b)*D[4,4](f)(r,s,t,a,b)) - 2*D[4,4](f)(r,s,t,a,b)*
    D[2](f)(r,s,t,a,b)*D[2,4](f)(r,s,t,a,b) + 4*D[4,4](f)(r,s,t,a,b)*D[3,4](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) + 4*D[4,4](f)(r,s,t,a,b)*
    D[2,5](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) - 4*D[4,5](f)(r,s,t,a,b)*D[2,4](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) - 2*D[4,4](f)(r,s,t,a,b)*
    D[2](f)(r,s,t,a,b)*D[1,5](f)(r,s,t,a,b) - 4*D[4,5](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b)*D[1,5](f)(r,s,t,a,b) + D[5](f)(r,s,t,a,b)^2*
    D[4,4](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b) + 4*D[4,4](f)(r,s,t,a,b)*D[3](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b) + 2*D[4,5](f)(r,s,t,a,b)*
    D[2](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b) + 4*D[2,2](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b) + 4*D[5,5](f)(r,s,t,a,b)*
    D[1](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b) + D[4](f)(r,s,t,a,b)^2*(D[4,4](f)(r,s,t,a,b)*(D[3,4](f)(r,s,t,a,b) + 
    4*D[2,5](f)(r,s,t,a,b)) - 4*(D[4,5](f)(r,s,t,a,b)*(D[2,4](f)(r,s,t,a,b) + D[1,5](f)(r,s,t,a,b)) - D[5,5](f)(r,s,t,a,b)*
    D[1,4](f)(r,s,t,a,b))) - 4*D[1,4](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b) - 4*D[2,4](f)(r,s,t,a,b)*D[1,2](f)(r,s,t,a,b) - 
    4*D[1,5](f)(r,s,t,a,b)*D[1,2](f)(r,s,t,a,b) + 4*D[3,4](f)(r,s,t,a,b)*D[1,1](f)(r,s,t,a,b) + 4*D[2,5](f)(r,s,t,a,b)*
    D[1,1](f)(r,s,t,a,b) + D[5](f)(r,s,t,a,b)*(-(D[4,4](f)(r,s,t,a,b)^2*D[2](f)(r,s,t,a,b)) + 2*D[2,4](f)(r,s,t,a,b)*
    D[1,4](f)(r,s,t,a,b) - 4*D[1,5](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b) + 2*D[4,4](f)(r,s,t,a,b)*(D[4,5](f)(r,s,t,a,b)*
    D[1](f)(r,s,t,a,b) - D[1,2](f)(r,s,t,a,b)) + 4*D[4,5](f)(r,s,t,a,b)*D[1,1](f)(r,s,t,a,b)) + D[4](f)(r,s,t,a,b)*
    (2*D[4,4](f)(r,s,t,a,b)^2*D[3](f)(r,s,t,a,b) - D[4,4](f)(r,s,t,a,b)*(D[4,5](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b) + 
    D[5](f)(r,s,t,a,b)*(D[2,4](f)(r,s,t,a,b) + 4*D[1,5](f)(r,s,t,a,b)) - 2*(D[2,2](f)(r,s,t,a,b) + 2*D[5,5](f)(r,s,t,a,b)*
    D[1](f)(r,s,t,a,b) - D[1,3](f)(r,s,t,a,b))) - 2*(D[2,4](f)(r,s,t,a,b)^2 + 2*D[4,5](f)(r,s,t,a,b)^2*D[1](f)(r,s,t,a,b) + 
    2*D[2,4](f)(r,s,t,a,b)*D[1,5](f)(r,s,t,a,b) + D[1,5](f)(r,s,t,a,b)^2 - D[3,4](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b) - 
    4*D[2,5](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b) + D[4,5](f)(r,s,t,a,b)*(-2*D[5](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b) + 
    2*D[1,2](f)(r,s,t,a,b)) - D[5,5](f)(r,s,t,a,b)*D[1,1](f)(r,s,t,a,b))))/
   (D[4](f)(r,s,t,a,b)^2*D[3](f)(r,s,t,a,b) - D[5](f)(r,s,t,a,b)*D[4](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b) - 
    D[2](f)(r,s,t,a,b)^2 + (D[5](f)(r,s,t,a,b)^2 + 4*D[3](f)(r,s,t,a,b))*D[1](f)(r,s,t,a,b)), 
D[4,4,5](f)(r,s,t,a,b)= 
    (D[4](f)(r,s,t,a,b)^2*(3*D[4,4](f)(r,s,t,a,b)*D[3,5](f)(r,s,t,a,b) - 2*D[4,5](f)(r,s,t,a,b)*D[3,4](f)(r,s,t,a,b)) - 
    2*D[4,5](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[2,4](f)(r,s,t,a,b) + 4*D[4,4](f)(r,s,t,a,b)*
    D[3,5](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) - 2*D[4,5](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[1,5](f)(r,s,t,a,b) + 4*D[4,5](f)(r,s,t,a,b)*
    D[3](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b) + 2*D[5,5](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b) + 4*D[2,3](f)(r,s,t,a,b)*
    D[1,4](f)(r,s,t,a,b) + D[5](f)(r,s,t,a,b)^2*(-(D[4,4](f)(r,s,t,a,b)*D[1,5](f)(r,s,t,a,b)) + 2*D[4,5](f)(r,s,t,a,b)*
    D[1,4](f)(r,s,t,a,b)) + D[4](f)(r,s,t,a,b)*(-2*D[4,5](f)(r,s,t,a,b)^2*D[2](f)(r,s,t,a,b) + D[5,5](f)(r,s,t,a,b)*
    D[4,4](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b) - 2*D[3,4](f)(r,s,t,a,b)*D[2,4](f)(r,s,t,a,b) + 2*D[4,4](f)(r,s,t,a,b)*D[2,3](f)(r,s,t,a,b) - 
    2*D[3,4](f)(r,s,t,a,b)*D[1,5](f)(r,s,t,a,b) + 6*D[3,5](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b) + 2*D[4,5](f)(r,s,t,a,b)*
    (D[4,4](f)(r,s,t,a,b)*D[3](f)(r,s,t,a,b) - 2*D[1,3](f)(r,s,t,a,b))) - 4*D[2,4](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b) - 
    4*D[1,5](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b) + 4*D[3,5](f)(r,s,t,a,b)*D[1,1](f)(r,s,t,a,b) + D[5](f)(r,s,t,a,b)*
    (-2*D[4](f)(r,s,t,a,b)^2*(D[4,5](f)(r,s,t,a,b)^2 - D[5,5](f)(r,s,t,a,b)*D[4,4](f)(r,s,t,a,b)) - D[4,5](f)(r,s,t,a,b)*
    D[4,4](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b) + D[4](f)(r,s,t,a,b)*(D[4,4](f)(r,s,t,a,b)*D[2,5](f)(r,s,t,a,b) - 2*D[4,5](f)(r,s,t,a,b)*
    (D[2,4](f)(r,s,t,a,b) + 2*D[1,5](f)(r,s,t,a,b)) + 4*D[5,5](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b)) + 2*(-(D[2,4](f)(r,s,t,a,b)*
    D[1,5](f)(r,s,t,a,b)) - D[1,5](f)(r,s,t,a,b)^2 + D[3,4](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b) + D[2,5](f)(r,s,t,a,b)*
    D[1,4](f)(r,s,t,a,b) - D[4,4](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b) + D[5,5](f)(r,s,t,a,b)*(D[4,4](f)(r,s,t,a,b)*
    D[1](f)(r,s,t,a,b) + D[1,1](f)(r,s,t,a,b)))))/
   (D[4](f)(r,s,t,a,b)^2*D[3](f)(r,s,t,a,b) - D[5](f)(r,s,t,a,b)*D[4](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b) - 
    D[2](f)(r,s,t,a,b)^2 + (D[5](f)(r,s,t,a,b)^2 + 4*D[3](f)(r,s,t,a,b))*D[1](f)(r,s,t,a,b)), 
D[4,5,5](f)(r,s,t,a,b)= 
    (D[5](f)(r,s,t,a,b)^2*(-2*D[4](f)(r,s,t,a,b)*(D[4,5](f)(r,s,t,a,b)^2 - D[5,5](f)(r,s,t,a,b)*D[4,4](f)(r,s,t,a,b)) - 
    2*D[4,5](f)(r,s,t,a,b)*D[1,5](f)(r,s,t,a,b) + 3*D[5,5](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b)) - D[5,5](f)(r,s,t,a,b)*
    (D[4](f)(r,s,t,a,b)^2*D[3,4](f)(r,s,t,a,b) - 4*D[3](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b) + D[4](f)(r,s,t,a,b)*
    (-2*D[4,4](f)(r,s,t,a,b)*D[3](f)(r,s,t,a,b) + D[4,5](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b) + 2*D[1,3](f)(r,s,t,a,b))) + 
    D[5](f)(r,s,t,a,b)*(-2*D[4,5](f)(r,s,t,a,b)^2*D[2](f)(r,s,t,a,b) + D[5,5](f)(r,s,t,a,b)*D[4,4](f)(r,s,t,a,b)*
    D[2](f)(r,s,t,a,b) + D[4](f)(r,s,t,a,b)*(4*D[4,4](f)(r,s,t,a,b)*D[3,5](f)(r,s,t,a,b) - 2*D[4,5](f)(r,s,t,a,b)*
    (2*D[3,4](f)(r,s,t,a,b) + D[2,5](f)(r,s,t,a,b)) + D[5,5](f)(r,s,t,a,b)*D[2,4](f)(r,s,t,a,b)) + 
    2*D[5,5](f)(r,s,t,a,b)*D[4,5](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) - 2*D[3,4](f)(r,s,t,a,b)*D[1,5](f)(r,s,t,a,b) - 
    2*D[2,5](f)(r,s,t,a,b)*D[1,5](f)(r,s,t,a,b) + 6*D[3,5](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b) - 4*D[4,5](f)(r,s,t,a,b)*
    D[1,3](f)(r,s,t,a,b) + 2*D[5,5](f)(r,s,t,a,b)*D[1,2](f)(r,s,t,a,b)) + 2*(D[4](f)(r,s,t,a,b)^2*D[4,5](f)(r,s,t,a,b)*
    D[3,5](f)(r,s,t,a,b) + D[4,4](f)(r,s,t,a,b)*D[3,5](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b) - D[4,5](f)(r,s,t,a,b)*
    D[3,4](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b) - D[4,5](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b)*D[2,5](f)(r,s,t,a,b) + 
    2*D[4,5](f)(r,s,t,a,b)*D[3,5](f)(r,s,t,a,b)*D[1](f)(r,s,t,a,b) + D[4](f)(r,s,t,a,b)*(-D[3,4](f)(r,s,t,a,b)^2 + 
    D[4,4](f)(r,s,t,a,b)*D[3,3](f)(r,s,t,a,b) - D[3,4](f)(r,s,t,a,b)*D[2,5](f)(r,s,t,a,b) + D[3,5](f)(r,s,t,a,b)*
    (D[2,4](f)(r,s,t,a,b) + D[1,5](f)(r,s,t,a,b))) + 2*D[3,3](f)(r,s,t,a,b)*D[1,4](f)(r,s,t,a,b) - 2*D[3,4](f)(r,s,t,a,b)*
    D[1,3](f)(r,s,t,a,b) - 2*D[2,5](f)(r,s,t,a,b)*D[1,3](f)(r,s,t,a,b) + 2*D[3,5](f)(r,s,t,a,b)*D[1,2](f)(r,s,t,a,b)))/
   (D[4](f)(r,s,t,a,b)^2*D[3](f)(r,s,t,a,b) - D[5](f)(r,s,t,a,b)*D[4](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b) - 
    D[2](f)(r,s,t,a,b)^2 + (D[5](f)(r,s,t,a,b)^2 + 4*D[3](f)(r,s,t,a,b))*D[1](f)(r,s,t,a,b)), 
D[5,5,5](f)(r,s,t,a,b)= 
    (-2*D[5](f)(r,s,t,a,b)^3*(D[4,5](f)(r,s,t,a,b)^2 - D[5,5](f)(r,s,t,a,b)*D[4,4](f)(r,s,t,a,b)) - 
    D[5,5](f)(r,s,t,a,b)^2*D[4](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b) + D[5,5](f)(r,s,t,a,b)*(D[4](f)(r,s,t,a,b)^2*D[3,5](f)(r,s,t,a,b) - 
    2*D[3,4](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b) - 2*D[2](f)(r,s,t,a,b)*D[2,5](f)(r,s,t,a,b) + 4*D[3](f)(r,s,t,a,b)*D[2,4](f)(r,s,t,a,b) + 
    2*D[4](f)(r,s,t,a,b)*(D[4,5](f)(r,s,t,a,b)*D[3](f)(r,s,t,a,b) - D[2,3](f)(r,s,t,a,b)) + 4*D[3,5](f)(r,s,t,a,b)*
    D[1](f)(r,s,t,a,b) + 4*D[3](f)(r,s,t,a,b)*D[1,5](f)(r,s,t,a,b)) + D[5](f)(r,s,t,a,b)^2*(4*D[4,4](f)(r,s,t,a,b)*
    D[3,5](f)(r,s,t,a,b) - 4*D[4,5](f)(r,s,t,a,b)*(D[3,4](f)(r,s,t,a,b) + D[2,5](f)(r,s,t,a,b)) + D[5,5](f)(r,s,t,a,b)*
    (4*D[2,4](f)(r,s,t,a,b) + D[1,5](f)(r,s,t,a,b))) + 2*(2*D[4,4](f)(r,s,t,a,b)*D[3](f)(r,s,t,a,b)*D[3,5](f)(r,s,t,a,b) - 
    2*D[4](f)(r,s,t,a,b)*D[3,5](f)(r,s,t,a,b)*D[3,4](f)(r,s,t,a,b) + D[4](f)(r,s,t,a,b)*D[3,5](f)(r,s,t,a,b)*
    D[2,5](f)(r,s,t,a,b) + D[4,5](f)(r,s,t,a,b)*(2*D[4](f)(r,s,t,a,b)*D[3,3](f)(r,s,t,a,b) + D[3,5](f)(r,s,t,a,b)*
    D[2](f)(r,s,t,a,b) - 2*D[3](f)(r,s,t,a,b)*(D[3,4](f)(r,s,t,a,b) + D[2,5](f)(r,s,t,a,b))) + 2*D[3,3](f)(r,s,t,a,b)*
    D[2,4](f)(r,s,t,a,b) - 2*D[3,4](f)(r,s,t,a,b)*D[2,3](f)(r,s,t,a,b) - 2*D[2,5](f)(r,s,t,a,b)*D[2,3](f)(r,s,t,a,b) + 
    2*D[3,5](f)(r,s,t,a,b)*D[2,2](f)(r,s,t,a,b) + 2*D[3,3](f)(r,s,t,a,b)*D[1,5](f)(r,s,t,a,b) - 2*D[3,5](f)(r,s,t,a,b)*
    D[1,3](f)(r,s,t,a,b)) - D[5](f)(r,s,t,a,b)*(4*D[4,5](f)(r,s,t,a,b)^2*D[3](f)(r,s,t,a,b) + D[4,5](f)(r,s,t,a,b)*
    (-4*D[4](f)(r,s,t,a,b)*D[3,5](f)(r,s,t,a,b) + D[5,5](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b) + 4*D[2,3](f)(r,s,t,a,b)) - 
    2*D[5,5](f)(r,s,t,a,b)^2*D[1](f)(r,s,t,a,b) + 2*(D[3,4](f)(r,s,t,a,b)^2 - D[4,4](f)(r,s,t,a,b)*D[3,3](f)(r,s,t,a,b) + 
    2*D[3,4](f)(r,s,t,a,b)*D[2,5](f)(r,s,t,a,b) + D[2,5](f)(r,s,t,a,b)^2 - 4*D[3,5](f)(r,s,t,a,b)*D[2,4](f)(r,s,t,a,b) - 
    D[3,5](f)(r,s,t,a,b)*D[1,5](f)(r,s,t,a,b)) + D[5,5](f)(r,s,t,a,b)*(-4*D[4,4](f)(r,s,t,a,b)*D[3](f)(r,s,t,a,b) + 
    D[4](f)(r,s,t,a,b)*(4*D[3,4](f)(r,s,t,a,b) + D[2,5](f)(r,s,t,a,b)) - 2*D[2,2](f)(r,s,t,a,b) + 2*D[1,3](f)(r,s,t,a,b))))/
   (D[4](f)(r,s,t,a,b)^2*D[3](f)(r,s,t,a,b) - D[5](f)(r,s,t,a,b)*D[4](f)(r,s,t,a,b)*D[2](f)(r,s,t,a,b) - 
    D[2](f)(r,s,t,a,b)^2 + (D[5](f)(r,s,t,a,b)^2 + 4*D[3](f)(r,s,t,a,b))*D[1](f)(r,s,t,a,b)) }

==> anc/Integrability_conditions-type_II.mw <==
<?xml version="1.0" encoding="UTF-8"?>
<Worksheet>
<Version major="16" minor="0"/>
<Label-Scheme value="2" prefix=""/>
<View-Properties presentation="false"></View-Properties>
<MapleNet-Properties elisiondigitsbefore="100" labelling="true" indentamount="4" elisiontermsthreshold="10000" ansi="false" errorbreak="1" useclientjvm="true" echo="1" imaginaryunit="I" labelwidth="20" contextmenusize="automatic" plotdriver="opengl" elisiondigitsafter="100" plotoutput="terminal" helpbrowser="standard" rtablesize="10" elisiontermsbefore="100" elisiondigitsthreshold="10000" typesetting="standard" plotdevice="inline" verboseproc="1" showassumed="1" errorcursor="false" longdelim="true" plotoptions="" quiet="false" elisiontermsafter="100" screenwidth="79" preplot="" prettyprint="3" displayprecision="-1" screenpixelheight="768" warnlevel="3" screenheight="25" latexwidth="6.0" postplot="" prompt="&gt; " ShowLabels="true"/>
<Styles><Font name="Ordered List 1" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 2" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 3" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 5" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Author" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Warning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Caption Reference" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input Placeholder" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[200,0,200]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="true"/>
<Font name="Maple Plot" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Code" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Line Printed Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Diagnostic" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[40,120,40]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Inert Output" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[144,144,144]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Normal" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roma" foreground="[0,128,128]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Maple Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Dash Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Input" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkError" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Header and Footer" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Error" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 1" background="[255,255,255]" bold="true" executable="false" family="Times New Roma" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Bullet Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roma" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Equation Label" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 3" background="[255,255,255]" bold="true" executable="false" family="Times New Roma" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="14" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 2" background="[255,255,255]" bold="true" executable="false" family="Times New Roma" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="16" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkWarning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Dictionary Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roma" foreground="[147,0,15]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Caption Text" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="List Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Layout name="Ordered List 1" alignment="left" bullet="numeric" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 2" alignment="left" bullet="alphabetic" firstindent="0" leftmargin="36" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 3" alignment="left" bullet="roman" firstindent="0" leftmargin="72" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 4" alignment="left" bullet="ALPHABETIC" firstindent="0" leftmargin="108" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 5" alignment="left" bullet="ROMAN" firstindent="0" leftmargin="144" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Author" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="8" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Warning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Annotation Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Plot" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Line Printed Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Text Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="newline" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Diagnostic" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Normal" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Output" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.3" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Dash Item" alignment="left" bullet="dash" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkError" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Error" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 1" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="4" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Bullet Item" alignment="left" bullet="dot" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 4" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 3" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 2" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="2" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkWarning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="List Item" alignment="left" bullet="indent" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Pencil-style name="Pencil 5" pen-color="[255,0,0]" pen-height="5.0" pen-width="5.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 4" pen-color="[0,0,255]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 3" pen-color="[0,0,0]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 2" pen-color="[0,0,255]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 1" pen-color="[0,0,0]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Highlighter-style name="Highlighter 2" pen-color="[255,204,0]" pen-height="14.0" pen-width="14.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 1" pen-color="[255,153,255]" pen-height="12.0" pen-width="8.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 4" pen-color="[0,255,255]" pen-height="32.0" pen-width="32.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 3" pen-color="[51,255,0]" pen-height="24.0" pen-width="24.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 5" pen-color="[255,255,0]" pen-height="48.0" pen-width="48.0" pen-opacity="0.8"/>
</Styles>
<Task-table>
    <Task-category name="&lt;default&gt;">
    </Task-category>
</Task-table>
<Task>
</Task>
<Group labelreference="L7" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"># Input;</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"># technical requirement: the coefficient at u_{yy}, which is denoted here by u[yy] should be nonzero</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"># NB: the coefficients of the mixed derivatives, like u[xy], should be divided by 2
</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">restart;
 u[xx] := 0;
 u[yy] := a*c*diff(p(b),b,b);
 u[zz] := 0;
 u[xy] := c*diff(p(b),b);
 u[xz] := p(b);
 u[yz] := a*diff(p(b),b);</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"># </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"># Define notation</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">f(2*x) := u[xx]: f(2*y) := u[yy]: f(2*z) := u[zz]: f(x+y) := u[xy]: f(x+z) := u[xz]: f(y+z) := u[yz]:

 </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">HessUniv:= - f(2*z)*f(y + x)^2 + 2*f(y + x)*f(z + x)*f(z + y) - f(2*y)*f(z + x)^2 - f(2*x)*f(z + y)^2 + f(2*x)*f(2*y)*f(2*z);</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">


</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">f(a+2*x)   := diff(f(2*x), a): 
f(b+2*x)   := diff(f(2*x), b): 
f(c+2*x)   := diff(f(2*x), c): 
f(2*a+2*x) := diff(f(a+2*x), a): 
f(2*b+2*x) := diff(f(b+2*x), b): 
f(2*c+2*x) := diff(f(c+2*x), c):                 
f(a+b+2*x) := diff(f(b+2*x), a): 
f(a+c+2*x) := diff(f(c+2*x), a): 
f(c+b+2*x) := diff(f(b+2*x), c): 
f(a+2*y)   := diff(f(2*y), a): 
f(b+2*y)   := diff(f(2*y), b): 
f(c+2*y)   := diff(f(2*y), c): 
f(2*a+2*y) := diff(f(a+2*y), a): 
f(2*b+2*y) := diff(f(b+2*y), b): 
f(2*c+2*y) := diff(f(c+2*y), c): 
f(a+b+2*y) := diff(f(b+2*y), a): 
f(a+c+2*y) := diff(f(c+2*y), a): 
f(c+b+2*y) := diff(f(b+2*y), c): 
f(a+2*z)   := diff(f(2*z), a): 
f(b+2*z)   := diff(f(2*z), b): 
f(c+2*z)   := diff(f(2*z), c): 
f(2*a+2*z) := diff(f(a+2*z), a): 
f(2*b+2*z) := diff(f(b+2*z), b): 
f(2*c+2*z) := diff(f(c+2*z), c): 
f(a+b+2*z) := diff(f(b+2*z), a): 
f(a+c+2*z) := diff(f(c+2*z), a): 
f(c+b+2*z) := diff(f(b+2*z), c): 
f(a+x+y)   := diff(f(x+y), a):
f(b+x+y)   := diff(f(x+y), b): 
f(c+x+y)   := diff(f(x+y), c):
f(2*a+x+y) := diff(f(a+x+y), a):
f(2*b+x+y) := diff(f(b+x+y), b):
f(2*c+x+y) := diff(f(c+x+y), c):
f(a+b+x+y) := diff(f(b+x+y), a):
f(a+c+x+y) := diff(f(c+x+y), a): 
f(c+b+x+y) := diff(f(b+x+y), c): 
f(a+x+z)   := diff(f(x+z), a): 
f(b+x+z)   := diff(f(x+z), b): 
f(c+x+z)   := diff(f(x+z), c): 
f(2*a+x+z) := diff(f(a+x+z), a): 
f(2*b+x+z) := diff(f(b+x+z), b): 
f(2*c+x+z) := diff(f(c+x+z), c): 
f(a+b+x+z) := diff(f(b+x+z), a): 
f(a+c+x+z) := diff(f(c+x+z), a): 
f(c+b+x+z) := diff(f(b+x+z), c): 
f(a+z+y)   := diff(f(y+z), a): 
f(b+z+y)   := diff(f(y+z), b): 
f(c+z+y)   := diff(f(y+z), c): 
f(2*a+z+y) := diff(f(a+z+y), a): 
f(2*b+z+y) := diff(f(b+z+y), b): 
f(2*c+z+y) := diff(f(c+z+y), c): 
f(a+b+z+y) := diff(f(b+z+y), a): 
f(a+c+z+y) := diff(f(c+z+y), a): 
f(c+b+z+y) := diff(f(b+z+y), c):</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"># </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"># Equations</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">eq[1] := </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">(1/HessUniv) * ( f(2*z)*f(z + y)^2*f(a + 2*y)*f(c + 2*x) - 2*f(2*z)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(z + x)*f(z + y)*f(a + 2*y)*f(c + y + x) + f(2*z)*f(z + x)^2*f(a + 2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *y)*f(c + 2*y) - 1/2*f(2*z)^2*f(z + y)*f(a + 2*y)*f(b + 2*x) + 1/2*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*z)^2*f(z + y)*f(a + 2*x)*f(b + 2*y) + f(2*z)^2*f(z + x)*f(b + 2*y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(a + y + x) - 1/2*f(2*z)^2*f(z + x)*f(b + 2*x)*f(b + 2*y) - 1/2*f(2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z)^2*f(z + x)*f(a + 2*y)^2 + 1/2*f(2*z)^2*f(y + x)*f(b + 2*y)*f(c + 2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *x) - f(2*z)^2*f(y + x)*f(b + 2*y)*f(a + z + x) + 1/2*f(2*z)^2*f(y + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         x)*f(b + 2*x)*f(c + 2*y) + f(2*z)^2*f(y + x)*f(a + 2*y)*f(c + y + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + f(2*z)^2*f(y + x)*f(a + 2*y)*f(a + z + y) - f(2*z)*f(y + x)*f(z + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y)*f(c + 2*x)*f(c + 2*y) - f(2*z)*f(y + x)*f(z + y)*f(a + 2*y)*f(a + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*z) - 2*f(2*z)*f(y + x)*f(z + x)*f(c + 2*y)*f(a + z + y) + 2*f(y + x</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(z + x)*f(z + y)*f(a + 2*z)*f(c + 2*y) - f(2*y)*f(z + y)^2*f(a + 2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *x)*f(c + 2*z) + 2*f(2*y)*f(z + x)*f(z + y)*f(c + 2*z)*f(a + y + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          - f(2*y)*f(z + x)^2*f(a + 2*z)*f(c + 2*y) - f(2*y)*f(z + x)^2*f(a + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*y)*f(c + 2*z) - f(2*y)*f(2*z)*f(z + y)*f(c + 2*x)*f(a + z + y) - 1/</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*f(2*y)*f(2*z)*f(z + y)*f(a + 2*z)*f(b + 2*x) + f(2*y)*f(2*z)*f(z + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y)*f(a + 2*x)*f(c + z + y) + 1/2*f(2*y)*f(2*z)*f(z + y)*f(a + 2*x)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         b + 2*z) + 1/2*f(2*y)*f(2*z)*f(z + x)*f(c + 2*x)*f(c + 2*y) - f(2*y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*z)*f(z + x)*f(b + 2*z)*f(a + y + x) + 1/2*f(2*y)*f(2*z)*f(z + x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(b + 2*x)*f(b + 2*z) + 2*f(2*y)*f(2*z)*f(z + x)*f(a + z + y)*f(c + y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x) - 2*f(2*y)*f(2*z)*f(z + x)*f(a + y + x)*f(c + z + y) + f(2*y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*z)*f(z + x)*f(a + 2*y)*f(c + z + x) + f(2*y)*f(2*z)*f(z + x)*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*y)*f(a + 2*z) + f(2*y)*f(2*z)^2*f(b + 2*x)*f(a + z + y) - 1/2*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*y)*f(2*z)^2*f(a + 2*y)*f(c + 2*x) - 1/2*f(2*y)*f(2*z)^2*f(a + 2*x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(c + 2*y) - f(2*y)*f(2*z)^2*f(a + 2*x)*f(b + z + y) - 1/2*f(2*y)*f(2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *z)*f(y + x)*f(b + 2*z)*f(c + 2*x) + f(2*y)*f(2*z)*f(y + x)*f(b + 2*z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(a + z + x) - 1/2*f(2*y)*f(2*z)*f(y + x)*f(b + 2*x)*f(c + 2*z) - 2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(2*y)*f(2*z)*f(y + x)*f(a + z + y)*f(c + z + x) + 2*f(2*y)*f(2*z)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(y + x)*f(a + z + x)*f(c + z + y) - f(2*y)*f(2*z)*f(y + x)*f(a + 2*z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(c + y + x) - f(2*y)*f(2*z)*f(y + x)*f(a + 2*z)*f(a + z + y) - 2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*y)*f(y + x)*f(z + y)*f(c + 2*z)*f(a + z + x) + f(2*y)*f(y + x)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z + y)*f(c + 2*x)*f(c + 2*z) + 2*f(2*y)*f(y + x)*f(z + y)*f(a + 2*z)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(c + z + x) + f(2*y)*f(y + x)*f(z + y)*f(a + 2*z)^2 + 2*f(2*y)*f(y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(z + x)*f(c + 2*z)*f(a + z + y) - f(2*y)*f(y + x)^2*f(a + 2*z)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(c + 2*z) - 1/2*f(2*y)^2*f(z + x)*f(c + 2*x)*f(c + 2*z) - f(2*y)^2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(z + x)*f(a + 2*z)*f(c + z + x) - 1/2*f(2*y)^2*f(z + x)*f(a + 2*z)^2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 1/2*f(2*y)^2*f(2*z)*f(a + 2*z)*f(c + 2*x) + 1/2*f(2*y)^2*f(2*z)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         a + 2*x)*f(c + 2*z) - f(2*x)*f(z + y)^2*f(a + 2*z)*f(c + 2*y) + f(2*x</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(2*z)*f(z + y)*f(c + 2*y)*f(c + y + x) + f(2*x)*f(2*z)*f(z + y)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         c + 2*y)*f(a + z + y) - f(2*x)*f(2*z)*f(z + y)*f(b + 2*y)*f(c + z + x</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         ) + 1/2*f(2*x)*f(2*z)*f(z + y)*f(a + 2*z)*f(b + 2*y) + 1/2*f(2*x)*f(2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *z)*f(z + y)*f(a + 2*y)*f(b + 2*z) - 1/2*f(2*x)*f(2*z)*f(z + x)*f(c</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*y)^2 + f(2*x)*f(2*z)*f(z + x)*f(b + 2*y)*f(c + z + y) - 1/2*f(2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         x)*f(2*z)*f(z + x)*f(b + 2*y)*f(b + 2*z) - f(2*x)*f(2*z)^2*f(b + 2*y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(c + y + x) + f(2*x)*f(2*z)^2*f(b + 2*y)*f(b + z + x) - f(2*x)*f(2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z)^2*f(b + 2*y)*f(a + z + y) - 1/2*f(2*x)*f(2*z)*f(y + x)*f(b + 2*z)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(c + 2*y) + 1/2*f(2*x)*f(2*z)*f(y + x)*f(b + 2*y)*f(c + 2*z) - f(2*x</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(2*y)*f(z + y)*f(c + 2*z)*f(c + y + x) + 2*f(2*x)*f(2*y)*f(z + y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(c + 2*z)*f(b + z + x) - f(2*x)*f(2*y)*f(z + y)*f(b + 2*z)*f(c + z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x) - f(2*x)*f(2*y)*f(z + y)*f(a + 2*z)*f(c + z + y) - f(2*x)*f(2*y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(z + y)*f(a + 2*z)*f(b + 2*z) - 2*f(2*x)*f(2*y)*f(z + x)*f(c + 2*z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(b + z + y) + 1/2*f(2*x)*f(2*y)*f(z + x)*f(c + 2*y)*f(c + 2*z) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*x)*f(2*y)*f(z + x)*f(b + 2*z)*f(c + z + y) + 1/2*f(2*x)*f(2*y)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z + x)*f(b + 2*z)^2 + 2*f(2*x)*f(2*y)*f(2*z)*f(b + z + y)*f(c + z + x</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         ) - 2*f(2*x)*f(2*y)*f(2*z)*f(b + z + x)*f(c + z + y) + f(2*x)*f(2*y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*z)*f(b + 2*z)*f(c + y + x) - f(2*x)*f(2*y)*f(2*z)*f(b + 2*z)*f(b</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + z + x) + 1/2*f(2*x)*f(2*y)*f(2*z)*f(a + 2*z)*f(c + 2*y) + f(2*x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*y)*f(2*z)*f(a + 2*z)*f(b + z + y) - 1/2*f(2*x)*f(2*y)*f(2*z)*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*y)*f(c + 2*z) + f(2*x)*f(2*y)^2*f(a + 2*z)*f(c + 2*z) )</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       - f(a + 2*z)*f(c + 2*y) + f(2*z)*f(c + a + 2*y) - f(2*y)*f(c + a + 2*z)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         :</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">eq[2] := </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"> (1/HessUniv) * ( 2*f(z + y)^3*f(a + 2*x)*f(a + 2*y) - 2*f(z + x)*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y)^2*f(a + 2*y)*f(b + 2*x) - 4*f(z + x)*f(z + y)^2*f(a + 2*y)*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y + x) + 2*f(z + x)*f(z + y)^2*f(a + 2*x)*f(b + 2*y) + 4*f(z + x)^</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*f(z + y)*f(b + 2*y)*f(a + y + x) - 2*f(z + x)^2*f(z + y)*f(b + 2*x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(b + 2*y) + 4*f(2*z)*f(y + x)*f(z + y)*f(a + 2*y)*f(a + y + x) + 2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(y + x)*f(z + y)^2*f(a + 2*y)*f(c + 2*x) - 4*f(y + x)*f(z + y)^2*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*y)*f(a + z + x) - 2*f(y + x)*f(z + y)^2*f(a + 2*x)*f(c + 2*y) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         4*f(y + x)*f(z + x)*f(z + y)*f(c + 2*y)*f(a + y + x) + 2*f(y + x)*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(z + y)*f(b + 2*y)*f(c + 2*x) - 4*f(y + x)*f(z + x)*f(z + y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(b + 2*y)*f(a + z + x) + 2*f(y + x)*f(z + x)*f(z + y)*f(b + 2*x)*f(c</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*y) + 4*f(y + x)^2*f(z + y)*f(c + 2*y)*f(a + z + x) - 2*f(y + x)^</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*f(z + y)*f(c + 2*x)*f(c + 2*y) - 2*f(2*y)*f(z + y)^2*f(a + 2*x)*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + z + y) + 2*f(2*y)*f(z + x)*f(z + y)*f(b + 2*x)*f(a + z + y) + 4*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*y)*f(z + x)*f(z + y)*f(a + y + x)*f(a + z + y) + 4*f(2*y)*f(z + x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(z + y)*f(a + 2*y)*f(a + z + x) - 2*f(2*y)*f(z + x)*f(z + y)*f(a + 2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *x)*f(b + z + y) + 2*f(2*y)*f(z + x)^2*f(b + 2*x)*f(b + z + y) - 4*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*y)*f(z + x)^2*f(a + y + x)*f(b + z + y) - 2*f(2*y)*f(2*z)*f(z + y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(a + 2*x)*f(a + 2*y) + f(2*y)*f(2*z)*f(z + x)*f(a + 2*y)*f(b + 2*x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          - f(2*y)*f(2*z)*f(z + x)*f(a + 2*x)*f(b + 2*y) - 4*f(2*y)*f(2*z)*f(y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(a + y + x)*f(a + z + y) - f(2*y)*f(2*z)*f(y + x)*f(a + 2*y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(c + 2*x) + f(2*y)*f(2*z)*f(y + x)*f(a + 2*x)*f(c + 2*y) - 2*f(2*y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(y + x)*f(z + y)*f(c + 2*x)*f(a + z + y) + 4*f(2*y)*f(y + x)*f(z + y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(a + z + x)*f(a + z + y) + 2*f(2*y)*f(y + x)*f(z + y)*f(a + 2*x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(c + z + y) - 2*f(2*y)*f(y + x)*f(z + x)*f(c + 2*x)*f(b + z + y) - 2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(2*y)*f(y + x)*f(z + x)*f(b + 2*x)*f(c + z + y) + 4*f(2*y)*f(y + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(z + x)*f(a + z + x)*f(b + z + y) + 4*f(2*y)*f(y + x)*f(z + x)*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y + x)*f(c + z + y) + 2*f(2*y)*f(y + x)^2*f(c + 2*x)*f(c + z + y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          - 4*f(2*y)*f(y + x)^2*f(a + z + x)*f(c + z + y) - 4*f(2*y)^2*f(z + x</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(a + z + x)*f(a + z + y) - f(2*y)^2*f(z + x)*f(a + 2*z)*f(b + 2*x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + f(2*y)^2*f(z + x)*f(a + 2*x)*f(b + 2*z) + 2*f(2*y)^2*f(2*z)*f(a + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*x)*f(a + z + y) + f(2*y)^2*f(y + x)*f(a + 2*z)*f(c + 2*x) - f(2*y)^</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*f(y + x)*f(a + 2*x)*f(c + 2*z) + 4*f(2*x)*f(z + y)^2*f(c + 2*y)*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y + x) - 2*f(2*x)*f(z + y)^2*f(b + 2*y)*f(c + 2*x) - 2*f(2*x)*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y)^2*f(a + 2*y)*f(c + y + x) + 2*f(2*x)*f(z + y)^2*f(a + 2*y)*f(b</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + z + x) + 2*f(2*x)*f(z + y)^2*f(a + 2*y)*f(a + z + y) - 2*f(2*x)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z + x)*f(z + y)*f(b + 2*y)*f(c + y + x) + 2*f(2*x)*f(z + x)*f(z + y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(b + 2*y)*f(b + z + x) - 2*f(2*x)*f(z + x)*f(z + y)*f(b + 2*y)*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + z + y) + 2*f(2*x)*f(z + x)*f(z + y)*f(a + 2*y)*f(c + 2*y) - 2*f(2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         x)*f(2*z)*f(z + y)*f(b + 2*y)*f(a + y + x) + f(2*x)*f(2*z)*f(z + y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(b + 2*x)*f(b + 2*y) - f(2*x)*f(2*z)*f(z + y)*f(a + 2*y)^2 + 2*f(2*x</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(y + x)*f(z + y)*f(c + 2*y)*f(c + y + x) - 2*f(2*x)*f(y + x)*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y)*f(c + 2*y)*f(b + z + x) - 2*f(2*x)*f(y + x)*f(z + y)*f(c + 2*y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(a + z + y) + 2*f(2*x)*f(y + x)*f(z + y)*f(a + 2*z)*f(b + 2*y) - 2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*x)*f(2*y)*f(z + y)*f(c + 2*y)*f(a + z + x) + f(2*x)*f(2*y)*f(z + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y)*f(c + 2*x)*f(c + 2*y) + 2*f(2*x)*f(2*y)*f(z + y)*f(c + 2*x)*f(b + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z + y) + 2*f(2*x)*f(2*y)*f(z + y)*f(a + z + y)*f(c + y + x) - 2*f(2*x</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(2*y)*f(z + y)*f(a + z + y)*f(b + z + x) - 2*f(2*x)*f(2*y)*f(z + y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(a + z + y)^2 - 4*f(2*x)*f(2*y)*f(z + y)*f(a + y + x)*f(c + z + y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          - f(2*x)*f(2*y)*f(z + y)*f(a + 2*y)*f(a + 2*z) + 2*f(2*x)*f(2*y)*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(b + z + y)*f(c + y + x) - 2*f(2*x)*f(2*y)*f(z + x)*f(b + z + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         x)*f(b + z + y) + 2*f(2*x)*f(2*y)*f(z + x)*f(a + z + y)*f(b + z + y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          - 2*f(2*x)*f(2*y)*f(z + x)*f(a + 2*y)*f(c + z + y) - f(2*x)*f(2*y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*z)*f(c + 2*y)*f(a + y + x) + 1/2*f(2*x)*f(2*y)*f(2*z)*f(b + 2*y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(c + 2*x) + f(2*x)*f(2*y)*f(2*z)*f(b + 2*y)*f(a + z + x) - 1/2*f(2*x</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(2*y)*f(2*z)*f(b + 2*x)*f(c + 2*y) - f(2*x)*f(2*y)*f(2*z)*f(b + 2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         x)*f(b + z + y) + 2*f(2*x)*f(2*y)*f(2*z)*f(a + y + x)*f(b + z + y) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*x)*f(2*y)*f(2*z)*f(a + 2*y)*f(c + y + x) - f(2*x)*f(2*y)*f(2*z)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(a + 2*y)*f(b + z + x) + f(2*x)*f(2*y)*f(2*z)*f(a + 2*y)*f(a + z + y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         ) - 2*f(2*x)*f(2*y)*f(y + x)*f(c + y + x)*f(c + z + y) + 2*f(2*x)*f(2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *y)*f(y + x)*f(b + z + x)*f(c + z + y) + 2*f(2*x)*f(2*y)*f(y + x)*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + z + y)*f(c + z + y) - 2*f(2*x)*f(2*y)*f(y + x)*f(a + 2*z)*f(b + z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y) + f(2*x)*f(2*y)^2*f(c + 2*z)*f(a + y + x) - f(2*x)*f(2*y)^2*f(c</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*x)*f(c + z + y) - 1/2*f(2*x)*f(2*y)^2*f(b + 2*z)*f(c + 2*x) - f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*x)*f(2*y)^2*f(b + 2*z)*f(a + z + x) + 1/2*f(2*x)*f(2*y)^2*f(b + 2*x</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(c + 2*z) + 2*f(2*x)*f(2*y)^2*f(a + z + x)*f(c + z + y) - f(2*x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*y)^2*f(a + 2*z)*f(c + y + x) + f(2*x)*f(2*y)^2*f(a + 2*z)*f(b + z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x) + f(2*x)*f(2*y)^2*f(a + 2*z)*f(a + z + y) - f(2*x)^2*f(z + y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(c + 2*y)^2 + 2*f(2*x)^2*f(z + y)*f(b + 2*y)*f(c + z + y) - f(2*x)^2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(z + y)*f(b + 2*y)*f(b + 2*z) + f(2*x)^2*f(2*y)*f(c + 2*y)*f(c + z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y) - 2*f(2*x)^2*f(2*y)*f(b + z + y)*f(c + z + y) + 1/2*f(2*x)^2*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*y)*f(b + 2*z)*f(c + 2*y) + f(2*x)^2*f(2*y)*f(b + 2*z)*f(b + z + y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          - 1/2*f(2*x)^2*f(2*y)*f(b + 2*y)*f(c + 2*z) )</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       + 2*f(z + y)*f(2*a + 2*y) - 2*f(2*y)*f(2*a + z + y):</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">eq[3] := </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">(1/HessUniv) * ( f(2*z)*f(z + y)^2*f(b + 2*y)*f(c + 2*x) - 2*f(2*z)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(z + x)*f(z + y)*f(b + 2*y)*f(c + y + x) + f(2*z)*f(z + x)^2*f(b + 2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *y)*f(c + 2*y) + 2*f(2*z)^2*f(z + y)*f(b + 2*y)*f(a + y + x) - 1/2*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*z)^2*f(z + y)*f(b + 2*x)*f(b + 2*y) - f(2*z)^2*f(z + y)*f(a + 2*y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(b + y + x) - 1/2*f(2*z)^2*f(z + y)*f(a + 2*y)^2 + f(2*z)^2*f(y + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(c + 2*y)*f(b + y + x) + f(2*z)^2*f(y + x)*f(b + 2*y)*f(b + z + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          - 2*f(2*z)^2*f(y + x)*f(b + 2*y)*f(a + z + y) + f(2*z)^2*f(y + x)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         a + 2*y)*f(c + 2*y) + f(2*z)^2*f(y + x)*f(a + 2*y)*f(b + z + y) - 2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*z)*f(y + x)*f(z + y)*f(b + 2*y)*f(c + z + x) - f(2*z)*f(y + x)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z + x)*f(c + 2*y)^2 - 2*f(2*z)*f(y + x)*f(z + x)*f(c + 2*y)*f(b + z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y) + 2*f(2*z)*f(y + x)*f(z + x)*f(b + 2*y)*f(c + z + y) - f(2*z)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(y + x)*f(z + x)*f(b + 2*y)*f(b + 2*z) + 2*f(y + x)*f(z + x)*f(z + y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(b + 2*y)*f(c + 2*z) - f(2*y)*f(z + y)^2*f(b + 2*x)*f(c + 2*z) + 2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(2*y)*f(z + x)*f(z + y)*f(c + 2*z)*f(b + y + x) - 2*f(2*y)*f(z + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         ^2*f(b + 2*y)*f(c + 2*z) - 1/2*f(2*y)*f(2*z)*f(z + y)*f(c + 2*x)*f(c</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*y) - f(2*y)*f(2*z)*f(z + y)*f(c + 2*x)*f(b + z + y) + f(2*y)*f(2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *z)*f(z + y)*f(b + 2*x)*f(c + z + y) + 1/2*f(2*y)*f(2*z)*f(z + y)*f(b</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*x)*f(b + 2*z) - f(2*y)*f(2*z)*f(z + y)*f(a + 2*z)*f(b + y + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + f(2*y)*f(2*z)*f(z + y)*f(a + 2*y)*f(c + z + x) + f(2*y)*f(2*z)*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(c + 2*y)*f(c + y + x) + 2*f(2*y)*f(2*z)*f(z + x)*f(b + z + y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(c + y + x) - 2*f(2*y)*f(2*z)*f(z + x)*f(b + y + x)*f(c + z + y) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*y)*f(2*z)*f(z + x)*f(b + 2*y)*f(c + z + x) + f(2*y)*f(2*z)*f(z + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         x)*f(a + 2*z)*f(b + 2*y) - f(2*y)*f(2*z)*f(z + x)*f(a + 2*y)*f(c + z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y) - f(2*y)*f(2*z)^2*f(c + 2*y)*f(a + y + x) - f(2*y)*f(2*z)^2*f(b</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*y)*f(a + z + x) + 2*f(2*y)*f(2*z)^2*f(a + z + y)*f(b + y + x) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*f(2*y)*f(2*z)^2*f(a + y + x)*f(b + z + y) + f(2*y)*f(2*z)^2*f(a + 2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *y)*f(a + z + y) - f(2*y)*f(2*z)*f(y + x)*f(c + 2*z)*f(b + y + x) + 2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(2*y)*f(2*z)*f(y + x)*f(b + z + y)*f(c + z + x) - 2*f(2*y)*f(2*z)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(y + x)*f(b + z + x)*f(c + z + y) - f(2*y)*f(2*z)*f(y + x)*f(b + 2*z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(b + z + x) + f(2*y)*f(2*z)*f(y + x)*f(a + 2*z)*f(b + z + y) - f(2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *y)*f(2*z)*f(y + x)*f(a + 2*y)*f(c + 2*z) + 2*f(2*y)*f(y + x)*f(z + y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(c + 2*z)*f(b + z + x) - 2*f(2*y)*f(y + x)*f(z + x)*f(c + 2*z)*f(b</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + z + y) + f(2*y)*f(y + x)*f(z + x)*f(c + 2*y)*f(c + 2*z) + 2*f(2*y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(y + x)*f(z + x)*f(b + 2*z)*f(c + z + y) + f(2*y)*f(y + x)*f(z + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(b + 2*z)^2 - f(2*y)*f(y + x)^2*f(b + 2*z)*f(c + 2*z) - 2*f(2*y)^2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(z + y)*f(c + 2*z)*f(a + z + x) + 1/2*f(2*y)^2*f(z + y)*f(c + 2*x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(c + 2*z) + f(2*y)^2*f(z + y)*f(a + 2*z)*f(c + z + x) + 1/2*f(2*y)^2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(z + y)*f(a + 2*z)^2 - f(2*y)^2*f(z + x)*f(c + 2*z)*f(c + y + x) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*f(2*y)^2*f(z + x)*f(c + 2*z)*f(a + z + y) - f(2*y)^2*f(z + x)*f(b</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*z)*f(c + z + x) - f(2*y)^2*f(z + x)*f(a + 2*z)*f(c + z + y) - f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*y)^2*f(z + x)*f(a + 2*z)*f(b + 2*z) + f(2*y)^2*f(2*z)*f(c + 2*z)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         a + y + x) + f(2*y)^2*f(2*z)*f(b + 2*z)*f(a + z + x) - 2*f(2*y)^2*f(2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *z)*f(a + z + y)*f(c + z + x) + 2*f(2*y)^2*f(2*z)*f(a + z + x)*f(c + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z + y) - f(2*y)^2*f(2*z)*f(a + 2*z)*f(a + z + y) - f(2*x)*f(z + y)^2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(b + 2*y)*f(c + 2*z) + 1/2*f(2*x)*f(2*z)*f(z + y)*f(c + 2*y)^2 + f(2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *x)*f(2*z)*f(z + y)*f(c + 2*y)*f(b + z + y) + 1/2*f(2*x)*f(2*z)*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y)*f(b + 2*y)*f(b + 2*z) - f(2*x)*f(2*z)^2*f(b + 2*y)*f(c + 2*y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          - 1/2*f(2*x)*f(2*y)*f(z + y)*f(c + 2*y)*f(c + 2*z) - f(2*x)*f(2*y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(z + y)*f(b + 2*z)*f(c + z + y) - 1/2*f(2*x)*f(2*y)*f(z + y)*f(b + 2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *z)^2 + f(2*x)*f(2*y)*f(2*z)*f(b + 2*y)*f(c + 2*z) + f(2*x)*f(2*y)^2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(b + 2*z)*f(c + 2*z) )</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       - f(b + 2*y)*f(c + 2*z) + f(2*z)*f(c + b + 2*y) - f(2*y)*f(c + b + 2*z)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         :</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">eq[4] := </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"> (1/HessUniv) * ( 2*f(z + x)*f(z + y)^2*f(a + 2*x)*f(a + 2*y) - 2*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)^2*f(z + y)*f(a + 2*y)*f(b + 2*x) - 4*f(z + x)^2*f(z + y)*f(a + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*y)*f(a + y + x) + 2*f(z + x)^2*f(z + y)*f(a + 2*x)*f(b + 2*y) + 4*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(z + x)^3*f(b + 2*y)*f(a + y + x) - 2*f(z + x)^3*f(b + 2*x)*f(b + 2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y) + 4*f(2*z)*f(y + x)*f(z + x)*f(a + 2*y)*f(a + y + x) + 2*f(y + x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(z + x)*f(z + y)*f(a + 2*y)*f(c + 2*x) - 4*f(y + x)*f(z + x)*f(z + y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(a + 2*y)*f(a + z + x) - 2*f(y + x)*f(z + x)*f(z + y)*f(a + 2*x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(c + 2*y) - 4*f(y + x)*f(z + x)^2*f(c + 2*y)*f(a + y + x) + 2*f(y + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         x)*f(z + x)^2*f(b + 2*y)*f(c + 2*x) - 4*f(y + x)*f(z + x)^2*f(b + 2*y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(a + z + x) + 2*f(y + x)*f(z + x)^2*f(b + 2*x)*f(c + 2*y) + 4*f(y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)^2*f(z + x)*f(c + 2*y)*f(a + z + x) - 2*f(y + x)^2*f(z + x)*f(c</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*x)*f(c + 2*y) - 2*f(2*y)*f(z + y)^2*f(a + 2*x)*f(a + z + x) - 2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*y)*f(z + x)*f(z + y)*f(b + 2*x)*f(a + z + x) + 4*f(2*y)*f(z + x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(z + y)*f(a + y + x)*f(a + z + x) + 2*f(2*y)*f(z + x)*f(z + y)*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*x)*f(b + z + x) + 2*f(2*y)*f(z + x)^2*f(b + 2*x)*f(b + z + x) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         4*f(2*y)*f(z + x)^2*f(b + 2*x)*f(a + z + y) - 4*f(2*y)*f(z + x)^2*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y + x)*f(b + z + x) + 4*f(2*y)*f(z + x)^2*f(a + 2*y)*f(a + z + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          - 4*f(2*y)*f(z + x)^2*f(a + 2*x)*f(b + z + y) + 2*f(2*y)*f(2*z)*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(b + 2*x)*f(a + y + x) - 2*f(2*y)*f(2*z)*f(z + x)*f(a + 2*x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(b + y + x) - 2*f(2*y)*f(2*z)*f(z + x)*f(a + 2*x)*f(a + 2*y) - 2*f(2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *y)*f(2*z)*f(y + x)*f(c + 2*x)*f(a + y + x) - 4*f(2*y)*f(2*z)*f(y + x</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(a + y + x)*f(a + z + x) + 2*f(2*y)*f(2*z)*f(y + x)*f(a + 2*x)*f(c</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y + x) + 2*f(2*y)*f(y + x)*f(z + y)*f(c + 2*x)*f(a + z + x) + 4*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*y)*f(y + x)*f(z + y)*f(a + z + x)^2 - 2*f(2*y)*f(y + x)*f(z + y)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         a + 2*x)*f(c + z + x) - 2*f(2*y)*f(y + x)*f(z + x)*f(c + 2*x)*f(b + z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x) - 4*f(2*y)*f(y + x)*f(z + x)*f(c + 2*x)*f(a + z + y) - 2*f(2*y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(y + x)*f(z + x)*f(b + 2*x)*f(c + z + x) + 4*f(2*y)*f(y + x)*f(z + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         x)*f(a + z + x)*f(b + z + x) - 2*f(2*y)*f(y + x)*f(z + x)*f(a + 2*z)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(b + 2*x) + 4*f(2*y)*f(y + x)*f(z + x)*f(a + y + x)*f(c + z + x) + 4</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(2*y)*f(y + x)*f(z + x)*f(a + 2*x)*f(c + z + y) + 2*f(2*y)*f(y + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(z + x)*f(a + 2*x)*f(b + 2*z) + 2*f(2*y)*f(y + x)^2*f(c + 2*x)*f(c</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + z + x) - 4*f(2*y)*f(y + x)^2*f(a + z + x)*f(c + z + x) + 2*f(2*y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(y + x)^2*f(a + 2*z)*f(c + 2*x) - 2*f(2*y)*f(y + x)^2*f(a + 2*x)*f(c</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*z) - 4*f(2*y)^2*f(z + x)*f(a + z + x)^2 + 2*f(2*y)^2*f(2*z)*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*x)*f(a + z + x) + 4*f(2*x)*f(z + x)*f(z + y)*f(c + 2*y)*f(a + y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x) - 2*f(2*x)*f(z + x)*f(z + y)*f(b + 2*y)*f(c + 2*x) - 2*f(2*x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(z + x)*f(z + y)*f(a + 2*y)*f(c + y + x) + 2*f(2*x)*f(z + x)*f(z + y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(a + 2*y)*f(b + z + x) + 2*f(2*x)*f(z + x)*f(z + y)*f(a + 2*y)*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + z + y) - 2*f(2*x)*f(z + x)^2*f(b + 2*y)*f(c + y + x) + 2*f(2*x)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z + x)^2*f(b + 2*y)*f(b + z + x) - 2*f(2*x)*f(z + x)^2*f(b + 2*y)*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + z + y) + 2*f(2*x)*f(z + x)^2*f(a + 2*y)*f(c + 2*y) - 2*f(2*x)*f(2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z)*f(z + x)*f(b + 2*y)*f(a + y + x) + f(2*x)*f(2*z)*f(z + x)*f(b + 2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         x)*f(b + 2*y) - f(2*x)*f(2*z)*f(z + x)*f(a + 2*y)^2 + 2*f(2*x)*f(y + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         x)*f(z + x)*f(c + 2*y)*f(c + y + x) - 2*f(2*x)*f(y + x)*f(z + x)*f(c</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*y)*f(b + z + x) - 2*f(2*x)*f(y + x)*f(z + x)*f(c + 2*y)*f(a + z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y) + 2*f(2*x)*f(y + x)*f(z + x)*f(a + 2*z)*f(b + 2*y) + 2*f(2*x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*y)*f(z + y)*f(b + 2*x)*f(c + z + x) - 2*f(2*x)*f(2*y)*f(z + y)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         a + z + x)*f(c + y + x) - 2*f(2*x)*f(2*y)*f(z + y)*f(a + z + x)*f(b</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + z + x) - 2*f(2*x)*f(2*y)*f(z + y)*f(a + z + x)*f(a + z + y) + f(2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         x)*f(2*y)*f(z + y)*f(a + 2*z)*f(b + 2*x) - f(2*x)*f(2*y)*f(z + y)*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*x)*f(b + 2*z) - 2*f(2*x)*f(2*y)*f(z + x)*f(c + 2*y)*f(a + z + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + f(2*x)*f(2*y)*f(z + x)*f(c + 2*x)*f(c + 2*y) + 2*f(2*x)*f(2*y)*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(c + 2*x)*f(b + z + y) + 2*f(2*x)*f(2*y)*f(z + x)*f(b + z + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(c + y + x) - 2*f(2*x)*f(2*y)*f(z + x)*f(b + z + x)^2 - 2*f(2*x)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*y)*f(z + x)*f(b + 2*x)*f(c + z + y) + 4*f(2*x)*f(2*y)*f(z + x)*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + z + y)*f(c + y + x) - 2*f(2*x)*f(2*y)*f(z + x)*f(a + z + y)*f(b + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z + x) + 4*f(2*x)*f(2*y)*f(z + x)*f(a + z + x)*f(b + z + y) - 4*f(2*x</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(2*y)*f(z + x)*f(a + y + x)*f(c + z + y) - 2*f(2*x)*f(2*y)*f(z + x</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(a + 2*y)*f(c + z + x) - f(2*x)*f(2*y)*f(z + x)*f(a + 2*y)*f(a + 2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *z) + f(2*x)*f(2*y)*f(2*z)*f(c + 2*x)*f(b + y + x) - f(2*x)*f(2*y)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*z)*f(b + 2*x)*f(c + y + x) - f(2*x)*f(2*y)*f(2*z)*f(b + 2*x)*f(b + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z + x) - f(2*x)*f(2*y)*f(2*z)*f(b + 2*x)*f(a + z + y) + 2*f(2*x)*f(2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y)*f(2*z)*f(a + z + x)*f(b + y + x) + 1/2*f(2*x)*f(2*y)*f(2*z)*f(a + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*y)*f(c + 2*x) + f(2*x)*f(2*y)*f(2*z)*f(a + 2*y)*f(a + z + x) - 1/2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*x)*f(2*y)*f(2*z)*f(a + 2*x)*f(c + 2*y) + f(2*x)*f(2*y)*f(2*z)*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*x)*f(b + z + y) + 2*f(2*x)*f(2*y)*f(y + x)*f(c + 2*z)*f(a + y + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         x) - 2*f(2*x)*f(2*y)*f(y + x)*f(c + y + x)*f(c + z + x) + 2*f(2*x)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*y)*f(y + x)*f(b + z + x)*f(c + z + x) - f(2*x)*f(2*y)*f(y + x)*f(b</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*z)*f(c + 2*x) - 2*f(2*x)*f(2*y)*f(y + x)*f(b + 2*z)*f(a + z + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + f(2*x)*f(2*y)*f(y + x)*f(b + 2*x)*f(c + 2*z) + 2*f(2*x)*f(2*y)*f(y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(a + z + y)*f(c + z + x) - 2*f(2*x)*f(2*y)*f(y + x)*f(a + 2*z)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(c + y + x) - f(2*x)*f(2*y)^2*f(c + 2*x)*f(c + z + x) + 2*f(2*x)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*y)^2*f(a + z + x)*f(c + z + x) - 1/2*f(2*x)*f(2*y)^2*f(a + 2*z)*f(c</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*x) + f(2*x)*f(2*y)^2*f(a + 2*z)*f(a + z + x) + 1/2*f(2*x)*f(2*y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         ^2*f(a + 2*x)*f(c + 2*z) - f(2*x)^2*f(z + x)*f(c + 2*y)^2 + 2*f(2*x)^</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*f(z + x)*f(b + 2*y)*f(c + z + y) - f(2*x)^2*f(z + x)*f(b + 2*y)*f(b</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*z) - f(2*x)^2*f(2*y)*f(c + 2*z)*f(b + y + x) + f(2*x)^2*f(2*y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(c + 2*y)*f(c + z + x) - 2*f(2*x)^2*f(2*y)*f(b + z + y)*f(c + z + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + f(2*x)^2*f(2*y)*f(b + 2*z)*f(c + y + x) + f(2*x)^2*f(2*y)*f(b + 2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z)*f(b + z + x) + f(2*x)^2*f(2*y)*f(b + 2*z)*f(a + z + y) + 1/2*f(2*x</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )^2*f(2*y)*f(a + 2*z)*f(c + 2*y) - f(2*x)^2*f(2*y)*f(a + 2*z)*f(b + z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y) - 1/2*f(2*x)^2*f(2*y)*f(a + 2*y)*f(c + 2*z) )</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       + 2*f(z + x)*f(2*a + 2*y) - 2*f(2*y)*f(2*a + z + x):</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">eq[5] := </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"> (1/HessUniv) * ( 2*f(2*z)*f(z + y)^2*f(a + 2*y)*f(c + z + x) - f(2*z)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(z + y)^2*f(a + 2*y)*f(a + 2*z) - 2*f(2*z)*f(z + x)*f(z + y)*f(b + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*y)*f(c + z + x) + f(2*z)*f(z + x)*f(z + y)*f(a + 2*z)*f(b + 2*y) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*f(2*z)*f(z + x)*f(z + y)*f(a + 2*y)*f(c + z + y) + f(2*z)*f(z + x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(z + y)*f(a + 2*y)*f(b + 2*z) + 2*f(2*z)*f(z + x)^2*f(b + 2*y)*f(c</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + z + y) - f(2*z)*f(z + x)^2*f(b + 2*y)*f(b + 2*z) + f(2*z)^2*f(z + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y)*f(b + 2*y)*f(c + 2*x) - f(2*z)^2*f(z + y)*f(a + 2*y)*f(c + y + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          - f(2*z)^2*f(z + y)*f(a + 2*y)*f(b + z + x) + f(2*z)^2*f(z + y)*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*y)*f(a + z + y) - f(2*z)^2*f(z + x)*f(b + 2*y)*f(c + y + x) + f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*z)^2*f(z + x)*f(b + 2*y)*f(b + z + x) - f(2*z)^2*f(z + x)*f(b + 2*y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(a + z + y) + f(2*z)^2*f(z + x)*f(a + 2*y)*f(c + 2*y) + f(2*z)^3*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(b + 2*y)*f(a + y + x) - 1/2*f(2*z)^3*f(b + 2*x)*f(b + 2*y) - 1/2*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*z)^3*f(a + 2*y)^2 + f(2*z)^2*f(y + x)*f(c + 2*y)*f(c + y + x) + f(2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *z)^2*f(y + x)*f(c + 2*y)*f(b + z + x) - f(2*z)^2*f(y + x)*f(c + 2*y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(a + z + y) - f(2*z)^2*f(y + x)*f(a + 2*z)*f(b + 2*y) + 2*f(2*z)^2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(y + x)*f(a + 2*y)*f(c + z + y) - 2*f(2*z)*f(y + x)*f(z + y)*f(c + 2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *y)*f(c + z + x) + f(2*z)*f(y + x)*f(z + y)*f(a + 2*z)*f(c + 2*y) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*z)*f(y + x)*f(z + y)*f(a + 2*y)*f(c + 2*z) - 2*f(2*z)*f(y + x)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z + x)*f(c + 2*y)*f(c + z + y) - f(2*z)*f(y + x)*f(z + x)*f(b + 2*z)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(c + 2*y) + f(2*z)*f(y + x)*f(z + x)*f(b + 2*y)*f(c + 2*z) + 2*f(y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(z + x)*f(z + y)*f(c + 2*y)*f(c + 2*z) - 4*f(2*y)*f(z + y)^2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(c + 2*z)*f(a + z + x) + 2*f(2*y)*f(z + y)^2*f(a + 2*z)*f(c + z + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + f(2*y)*f(z + y)^2*f(a + 2*z)^2 + 4*f(2*y)*f(z + x)*f(z + y)*f(c + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*z)*f(b + z + x) + 4*f(2*y)*f(z + x)*f(z + y)*f(c + 2*z)*f(a + z + y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         ) - 2*f(2*y)*f(z + x)*f(z + y)*f(b + 2*z)*f(c + z + x) - 2*f(2*y)*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(z + y)*f(a + 2*z)*f(c + z + y) - 2*f(2*y)*f(z + x)*f(z + y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(a + 2*z)*f(b + 2*z) - 4*f(2*y)*f(z + x)^2*f(c + 2*z)*f(b + z + y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          - f(2*y)*f(z + x)^2*f(c + 2*y)*f(c + 2*z) + 2*f(2*y)*f(z + x)^2*f(b</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*z)*f(c + z + y) + f(2*y)*f(z + x)^2*f(b + 2*z)^2 + 2*f(2*y)*f(2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z)*f(z + y)*f(c + 2*z)*f(a + y + x) + 2*f(2*y)*f(2*z)*f(z + y)*f(b + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*z)*f(a + z + x) - f(2*y)*f(2*z)*f(z + y)*f(b + 2*x)*f(c + 2*z) - 4*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*y)*f(2*z)*f(z + y)*f(a + z + y)*f(c + z + x) + 4*f(2*y)*f(2*z)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z + y)*f(a + z + x)*f(c + z + y) - f(2*y)*f(2*z)*f(z + y)*f(a + 2*z)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(c + y + x) - f(2*y)*f(2*z)*f(z + y)*f(a + 2*z)*f(b + z + x) - f(2*y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(2*z)*f(z + y)*f(a + 2*z)*f(a + z + y) + 2*f(2*y)*f(2*z)*f(z + x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(c + 2*y)*f(c + z + x) + 4*f(2*y)*f(2*z)*f(z + x)*f(b + z + y)*f(c</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + z + x) - 4*f(2*y)*f(2*z)*f(z + x)*f(b + z + x)*f(c + z + y) + f(2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y)*f(2*z)*f(z + x)*f(b + 2*z)*f(c + y + x) - f(2*y)*f(2*z)*f(z + x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(b + 2*z)*f(b + z + x) - f(2*y)*f(2*z)*f(z + x)*f(b + 2*z)*f(a + z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y) + 2*f(2*y)*f(2*z)*f(z + x)*f(a + 2*z)*f(b + z + y) - f(2*y)*f(2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *z)*f(z + x)*f(a + 2*y)*f(c + 2*z) - f(2*y)*f(2*z)^2*f(c + 2*y)*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + z + x) - 1/2*f(2*y)*f(2*z)^2*f(c + 2*x)*f(c + 2*y) - f(2*y)*f(2*z)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         ^2*f(c + 2*x)*f(b + z + y) - f(2*y)*f(2*z)^2*f(b + 2*z)*f(a + y + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + f(2*y)*f(2*z)^2*f(b + 2*x)*f(c + z + y) + 1/2*f(2*y)*f(2*z)^2*f(b</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*x)*f(b + 2*z) + 2*f(2*y)*f(2*z)^2*f(a + z + y)*f(c + y + x) + 2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*y)*f(2*z)^2*f(a + z + y)*f(b + z + x) - 2*f(2*y)*f(2*z)^2*f(a + z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(b + z + y) - 2*f(2*y)*f(2*z)^2*f(a + y + x)*f(c + z + y) + f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*y)*f(2*z)^2*f(a + 2*y)*f(a + 2*z) - f(2*y)*f(2*z)*f(y + x)*f(c + 2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z)*f(c + y + x) - f(2*y)*f(2*z)*f(y + x)*f(c + 2*z)*f(b + z + x) - f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*y)*f(2*z)*f(y + x)*f(c + 2*z)*f(a + z + y) + f(2*y)*f(2*z)*f(y + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(a + 2*z)*f(b + 2*z) + 2*f(2*y)*f(y + x)*f(z + y)*f(c + 2*z)*f(c + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z + x) + 2*f(2*y)*f(y + x)*f(z + x)*f(c + 2*z)*f(c + z + y) - f(2*y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(y + x)^2*f(c + 2*z)^2 - 2*f(2*y)^2*f(z + x)*f(c + 2*z)*f(c + z + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + f(2*y)^2*f(2*z)*f(c + 2*z)*f(a + z + x) + 1/2*f(2*y)^2*f(2*z)*f(c</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*x)*f(c + 2*z) - 1/2*f(2*y)^2*f(2*z)*f(a + 2*z)^2 - f(2*x)*f(z + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y)^2*f(c + 2*y)*f(c + 2*z) + 2*f(2*x)*f(2*z)*f(z + y)*f(c + 2*y)*f(c</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + z + y) - 1/2*f(2*x)*f(2*z)^2*f(c + 2*y)^2 - f(2*x)*f(2*z)^2*f(b + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*y)*f(c + z + y) + 1/2*f(2*x)*f(2*z)^2*f(b + 2*y)*f(b + 2*z) - 2*f(2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *x)*f(2*y)*f(z + y)*f(c + 2*z)*f(c + z + y) + f(2*x)*f(2*y)*f(2*z)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         c + 2*z)*f(b + z + y) + 1/2*f(2*x)*f(2*y)*f(2*z)*f(c + 2*y)*f(c + 2*z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         ) - 1/2*f(2*x)*f(2*y)*f(2*z)*f(b + 2*z)^2 + f(2*x)*f(2*y)^2*f(c + 2*z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )^2 )</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       - f(c + 2*y)*f(c + 2*z) + f(2*z)*f(2*c + 2*y) - f(2*y)*f(2*c + 2*z):</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">eq[6] := </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"> (1/HessUniv) * ( 8*f(z + y)^3*f(b + 2*y)*f(a + y + x) - 4*f(z + y)^3*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(a + 2*y)*f(b + y + x) - 2*f(z + y)^3*f(a + 2*y)^2 - 4*f(z + x)*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y)^2*f(b + 2*y)*f(b + y + x) + 2*f(z + x)^2*f(z + y)*f(b + 2*y)^2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 4*f(2*z)*f(y + x)*f(z + y)*f(b + 2*y)*f(b + y + x) + 4*f(y + x)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z + y)^2*f(c + 2*y)*f(b + y + x) - 8*f(y + x)*f(z + y)^2*f(b + 2*y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(c + y + x) - 8*f(y + x)*f(z + y)^2*f(b + 2*y)*f(a + z + y) + 4*f(y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(z + y)^2*f(a + 2*y)*f(c + 2*y) + 4*f(y + x)*f(z + y)^2*f(a + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*y)*f(b + z + y) - 4*f(y + x)*f(z + x)*f(z + y)*f(b + 2*y)*f(b + z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y) - 2*f(y + x)^2*f(z + y)*f(c + 2*y)^2 - 4*f(y + x)^2*f(z + y)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         c + 2*y)*f(b + z + y) + 8*f(y + x)^2*f(z + y)*f(b + 2*y)*f(c + z + y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          - 4*f(2*y)*f(z + y)^2*f(c + 2*y)*f(a + y + x) + 2*f(2*y)*f(z + y)^2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(b + 2*y)*f(c + 2*x) - 4*f(2*y)*f(z + y)^2*f(b + 2*y)*f(a + z + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 4*f(2*y)*f(z + y)^2*f(a + z + y)*f(b + y + x) - 8*f(2*y)*f(z + y)^</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*f(a + y + x)*f(b + z + y) + 2*f(2*y)*f(z + y)^2*f(a + 2*y)*f(c + y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x) + 2*f(2*y)*f(z + y)^2*f(a + 2*y)*f(b + z + x) + 4*f(2*y)*f(z + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y)^2*f(a + 2*y)*f(a + z + y) + 4*f(2*y)*f(z + x)*f(z + y)*f(b + y + x</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(b + z + y) + 2*f(2*y)*f(z + x)*f(z + y)*f(b + 2*y)*f(c + y + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*f(2*y)*f(z + x)*f(z + y)*f(b + 2*y)*f(b + z + x) + 4*f(2*y)*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(z + y)*f(b + 2*y)*f(a + z + y) - 2*f(2*y)*f(z + x)*f(z + y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(a + 2*y)*f(c + 2*y) - 2*f(2*y)*f(z + x)*f(z + y)*f(a + 2*y)*f(b + z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y) - 2*f(2*y)*f(z + x)^2*f(b + 2*y)*f(b + z + y) - 4*f(2*y)*f(2*z)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(z + y)*f(b + 2*y)*f(a + y + x) - f(2*y)*f(2*z)*f(z + y)*f(b + 2*x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(b + 2*y) + 2*f(2*y)*f(2*z)*f(z + y)*f(a + 2*y)*f(b + y + x) + f(2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y)*f(2*z)*f(z + y)*f(a + 2*y)^2 - 2*f(2*y)*f(2*z)*f(y + x)*f(c + 2*y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(b + y + x) - 4*f(2*y)*f(2*z)*f(y + x)*f(b + y + x)*f(b + z + y) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*f(2*y)*f(2*z)*f(y + x)*f(b + 2*y)*f(c + y + x) + 2*f(2*y)*f(y + x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(z + y)*f(c + 2*y)*f(c + y + x) - 2*f(2*y)*f(y + x)*f(z + y)*f(c + 2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *y)*f(b + z + x) + 8*f(2*y)*f(y + x)*f(z + y)*f(b + z + y)*f(c + y + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         x) - 4*f(2*y)*f(y + x)*f(z + y)*f(b + y + x)*f(c + z + y) + 4*f(2*y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(y + x)*f(z + y)*f(a + z + y)*f(b + z + y) + 4*f(2*y)*f(y + x)*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y)*f(a + 2*z)*f(b + 2*y) - 6*f(2*y)*f(y + x)*f(z + y)*f(a + 2*y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(c + z + y) - 2*f(2*y)*f(y + x)*f(z + y)*f(a + 2*y)*f(b + 2*z) + 2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*y)*f(y + x)*f(z + x)*f(c + 2*y)*f(b + z + y) + 4*f(2*y)*f(y + x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(z + x)*f(b + z + y)^2 - 2*f(2*y)*f(y + x)*f(z + x)*f(b + 2*y)*f(c</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + z + y) + 2*f(2*y)*f(y + x)^2*f(c + 2*y)*f(c + z + y) - 4*f(2*y)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y + x)^2*f(b + z + y)*f(c + z + y) + 2*f(2*y)*f(y + x)^2*f(b + 2*z)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(c + 2*y) - 2*f(2*y)*f(y + x)^2*f(b + 2*y)*f(c + 2*z) + 2*f(2*y)^2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(z + y)*f(c + 2*y)*f(a + z + x) - f(2*y)^2*f(z + y)*f(c + 2*x)*f(c</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*y) - 2*f(2*y)^2*f(z + y)*f(c + 2*x)*f(b + z + y) + 2*f(2*y)^2*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z + y)*f(b + 2*z)*f(a + y + x) - 2*f(2*y)^2*f(z + y)*f(a + z + y)*f(c</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y + x) - 2*f(2*y)^2*f(z + y)*f(a + z + y)*f(b + z + x) - 2*f(2*y)^</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*f(z + y)*f(a + z + y)^2 + 4*f(2*y)^2*f(z + y)*f(a + z + x)*f(b + z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y) - 2*f(2*y)^2*f(z + y)*f(a + 2*z)*f(b + y + x) + 4*f(2*y)^2*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y)*f(a + y + x)*f(c + z + y) - f(2*y)^2*f(z + y)*f(a + 2*y)*f(a + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*z) - 2*f(2*y)^2*f(z + x)*f(b + z + y)*f(c + y + x) - 2*f(2*y)^2*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(b + z + x)*f(b + z + y) - 2*f(2*y)^2*f(z + x)*f(a + z + y)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         b + z + y) - f(2*y)^2*f(z + x)*f(a + 2*z)*f(b + 2*y) + 2*f(2*y)^2*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(a + 2*y)*f(c + z + y) + f(2*y)^2*f(z + x)*f(a + 2*y)*f(b + 2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z) + f(2*y)^2*f(2*z)*f(c + 2*y)*f(a + y + x) - 1/2*f(2*y)^2*f(2*z)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         b + 2*y)*f(c + 2*x) + f(2*y)^2*f(2*z)*f(b + 2*y)*f(a + z + x) + 1/2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*y)^2*f(2*z)*f(b + 2*x)*f(c + 2*y) + f(2*y)^2*f(2*z)*f(b + 2*x)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         b + z + y) + 2*f(2*y)^2*f(2*z)*f(a + y + x)*f(b + z + y) - f(2*y)^2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*z)*f(a + 2*y)*f(c + y + x) - f(2*y)^2*f(2*z)*f(a + 2*y)*f(b + z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x) - f(2*y)^2*f(2*z)*f(a + 2*y)*f(a + z + y) + 2*f(2*y)^2*f(y + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(c + 2*z)*f(b + y + x) - 2*f(2*y)^2*f(y + x)*f(c + y + x)*f(c + z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y) + 2*f(2*y)^2*f(y + x)*f(b + z + x)*f(c + z + y) - 2*f(2*y)^2*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y + x)*f(b + 2*z)*f(c + y + x) + 2*f(2*y)^2*f(y + x)*f(a + z + y)*f(c</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + z + y) - f(2*y)^2*f(y + x)*f(a + 2*z)*f(c + 2*y) - 2*f(2*y)^2*f(y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(a + 2*z)*f(b + z + y) + f(2*y)^2*f(y + x)*f(a + 2*y)*f(c + 2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z) - f(2*y)^3*f(c + 2*z)*f(a + y + x) + f(2*y)^3*f(c + 2*x)*f(c + z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y) + 1/2*f(2*y)^3*f(b + 2*z)*f(c + 2*x) - f(2*y)^3*f(b + 2*z)*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + z + x) - 1/2*f(2*y)^3*f(b + 2*x)*f(c + 2*z) - 2*f(2*y)^3*f(a + z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(c + z + y) + f(2*y)^3*f(a + 2*z)*f(c + y + x) + f(2*y)^3*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*z)*f(b + z + x) + f(2*y)^3*f(a + 2*z)*f(a + z + y) + 4*f(2*x)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z + y)^2*f(b + 2*y)*f(b + z + y) - 2*f(2*x)*f(2*z)*f(z + y)*f(b + 2*y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )^2 + f(2*x)*f(2*y)*f(z + y)*f(c + 2*y)^2 - 4*f(2*x)*f(2*y)*f(z + y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(b + z + y)^2 - 2*f(2*x)*f(2*y)*f(z + y)*f(b + 2*y)*f(c + z + y) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*x)*f(2*y)*f(z + y)*f(b + 2*y)*f(b + 2*z) + 2*f(2*x)*f(2*y)*f(2*z)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(b + 2*y)*f(b + z + y) - f(2*x)*f(2*y)^2*f(c + 2*y)*f(c + z + y) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*f(2*x)*f(2*y)^2*f(b + z + y)*f(c + z + y) - 1/2*f(2*x)*f(2*y)^2*f(b</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*z)*f(c + 2*y) + f(2*x)*f(2*y)^2*f(b + 2*z)*f(b + z + y) + 1/2*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*x)*f(2*y)^2*f(b + 2*y)*f(c + 2*z) )</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       + 2*f(z + y)*f(2*b + 2*y) - 2*f(2*y)*f(2*b + z + y):</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">eq[7] := </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">(1/HessUniv) * ( 2*f(z + x)*f(z + y)^2*f(a + 2*x)*f(b + 2*y) + 4*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)^2*f(z + y)*f(b + 2*y)*f(a + y + x) - 2*f(z + x)^2*f(z + y)*f(b</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*x)*f(b + 2*y) - 4*f(z + x)^2*f(z + y)*f(a + 2*y)*f(b + y + x) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*f(z + x)^2*f(z + y)*f(a + 2*y)^2 + 2*f(z + x)^3*f(a + 2*y)*f(b + 2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y) + f(2*z)*f(y + x)*f(z + x)*f(b + 2*x)*f(b + 2*y) + 2*f(2*z)*f(y + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         x)*f(z + x)*f(a + 2*y)*f(b + y + x) + f(2*z)*f(y + x)*f(z + x)*f(a + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*y)^2 - 4*f(y + x)*f(z + x)*f(z + y)*f(b + 2*y)*f(a + z + x) - 4*f(y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(z + x)^2*f(b + 2*y)*f(a + z + y) + 2*f(y + x)^2*f(z + x)*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*z)*f(b + 2*y) - 2*f(2*y)*f(z + y)^2*f(b + 2*x)*f(a + z + x) + 2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*y)*f(z + x)*f(z + y)*f(b + 2*x)*f(b + z + x) + 2*f(2*y)*f(z + x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(z + y)*f(b + 2*x)*f(a + z + y) + f(2*y)*f(z + x)*f(z + y)*f(a + 2*y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(c + 2*x) + 2*f(2*y)*f(z + x)*f(z + y)*f(a + 2*y)*f(a + z + x) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*y)*f(z + x)*f(z + y)*f(a + 2*x)*f(c + 2*y) - 2*f(2*y)*f(z + x)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z + y)*f(a + 2*x)*f(b + z + y) - 2*f(2*y)*f(z + x)^2*f(c + 2*y)*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y + x) + f(2*y)*f(z + x)^2*f(b + 2*y)*f(c + 2*x) + f(2*y)*f(z + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         ^2*f(b + 2*x)*f(c + 2*y) + 4*f(2*y)*f(z + x)^2*f(a + z + y)*f(b + y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x) - 4*f(2*y)*f(z + x)^2*f(a + y + x)*f(b + z + y) + 2*f(2*y)*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)^2*f(a + 2*y)*f(a + z + y) + f(2*y)*f(2*z)*f(z + y)*f(b + 2*x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(a + y + x) - f(2*y)*f(2*z)*f(z + y)*f(a + 2*x)*f(b + y + x) - 1/2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*y)*f(2*z)*f(z + x)*f(a + 2*y)*f(b + 2*x) - 3/2*f(2*y)*f(2*z)*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(a + 2*x)*f(b + 2*y) - f(2*y)*f(2*z)*f(y + x)*f(b + 2*x)*f(b</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + z + x) - f(2*y)*f(2*z)*f(y + x)*f(b + 2*x)*f(a + z + y) - 2*f(2*y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(2*z)*f(y + x)*f(a + y + x)*f(b + z + x) - f(2*y)*f(2*z)*f(y + x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(a + 2*y)*f(a + z + x) + f(2*y)*f(2*z)*f(y + x)*f(a + 2*x)*f(b + z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y) + 4*f(2*y)*f(y + x)*f(z + y)*f(a + z + x)*f(b + z + x) + 2*f(2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y)*f(y + x)*f(z + x)*f(c + 2*y)*f(a + z + x) - f(2*y)*f(y + x)*f(z + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         x)*f(c + 2*x)*f(c + 2*y) + 2*f(2*y)*f(y + x)*f(z + x)*f(b + 2*z)*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y + x) + 4*f(2*y)*f(y + x)*f(z + x)*f(a + z + x)*f(b + z + y) - 2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*y)*f(y + x)*f(z + x)*f(a + 2*z)*f(b + y + x) - f(2*y)*f(y + x)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z + x)*f(a + 2*y)*f(a + 2*z) - 2*f(2*y)*f(y + x)^2*f(b + 2*z)*f(a + z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x) + f(2*y)^2*f(z + y)*f(c + 2*x)*f(a + z + x) - f(2*y)^2*f(z + y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(a + 2*x)*f(c + z + x) - f(2*y)^2*f(z + x)*f(c + 2*x)*f(b + z + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          - 2*f(2*y)^2*f(z + x)*f(c + 2*x)*f(a + z + y) - f(2*y)^2*f(z + x)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         b + 2*x)*f(c + z + x) - 2*f(2*y)^2*f(z + x)*f(a + z + x)*f(b + z + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          - 2*f(2*y)^2*f(z + x)*f(a + z + x)*f(a + z + y) - 1/2*f(2*y)^2*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(a + 2*z)*f(b + 2*x) + 2*f(2*y)^2*f(z + x)*f(a + y + x)*f(c + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z + x) + 2*f(2*y)^2*f(z + x)*f(a + 2*x)*f(c + z + y) + 1/2*f(2*y)^2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(z + x)*f(a + 2*x)*f(b + 2*z) - f(2*y)^2*f(2*z)*f(c + 2*x)*f(a + y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x) + f(2*y)^2*f(2*z)*f(b + 2*x)*f(a + z + x) + f(2*y)^2*f(2*z)*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*x)*f(c + y + x) + f(2*y)^2*f(2*z)*f(a + 2*x)*f(b + z + x) + f(2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y)^2*f(y + x)*f(c + 2*x)*f(c + z + x) - 2*f(2*y)^2*f(y + x)*f(a + z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(c + z + x) + f(2*y)^2*f(y + x)*f(a + 2*z)*f(c + 2*x) + f(2*y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         ^2*f(y + x)*f(a + 2*z)*f(a + z + x) - f(2*y)^2*f(y + x)*f(a + 2*x)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         c + 2*z) + 2*f(2*x)*f(z + x)*f(z + y)*f(c + 2*y)*f(b + y + x) - 4*f(2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *x)*f(z + x)*f(z + y)*f(b + 2*y)*f(c + y + x) + 2*f(2*x)*f(z + x)*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y)*f(b + 2*y)*f(b + z + x) + 2*f(2*x)*f(z + x)*f(z + y)*f(a + 2*y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(c + 2*y) + 2*f(2*x)*f(z + x)*f(z + y)*f(a + 2*y)*f(b + z + y) - 2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*x)*f(2*z)*f(z + x)*f(a + 2*y)*f(b + 2*y) - f(2*x)*f(y + x)*f(z + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         x)*f(c + 2*y)^2 - 2*f(2*x)*f(y + x)*f(z + x)*f(c + 2*y)*f(b + z + y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 4*f(2*x)*f(y + x)*f(z + x)*f(b + 2*y)*f(c + z + y) - f(2*x)*f(y + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         x)*f(z + x)*f(b + 2*y)*f(b + 2*z) - f(2*x)*f(2*y)*f(z + y)*f(c + 2*y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(a + z + x) - 2*f(2*x)*f(2*y)*f(z + y)*f(b + z + x)^2 - f(2*x)*f(2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y)*f(z + y)*f(b + 2*z)*f(a + y + x) + 2*f(2*x)*f(2*y)*f(z + y)*f(b + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y + x)*f(c + z + x) - 2*f(2*x)*f(2*y)*f(z + y)*f(a + z + y)*f(b + z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x) + f(2*x)*f(2*y)*f(z + y)*f(a + 2*z)*f(b + y + x) - f(2*x)*f(2*y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(z + y)*f(a + 2*y)*f(c + z + x) + 2*f(2*x)*f(2*y)*f(z + x)*f(c + 2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *y)*f(c + y + x) - f(2*x)*f(2*y)*f(z + x)*f(c + 2*y)*f(b + z + x) + 4</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(2*x)*f(2*y)*f(z + x)*f(b + z + y)*f(c + y + x) - 4*f(2*x)*f(2*y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(z + x)*f(b + y + x)*f(c + z + y) - f(2*x)*f(2*y)*f(z + x)*f(b + 2*y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(c + z + x) + 1/2*f(2*x)*f(2*y)*f(z + x)*f(a + 2*z)*f(b + 2*y) - 2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(2*x)*f(2*y)*f(z + x)*f(a + 2*y)*f(c + z + y) - 1/2*f(2*x)*f(2*y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(z + x)*f(a + 2*y)*f(b + 2*z) + 1/2*f(2*x)*f(2*y)*f(2*z)*f(b + 2*y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(c + 2*x) + f(2*x)*f(2*y)*f(2*z)*f(b + 2*y)*f(a + z + x) - 1/2*f(2*x</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(2*y)*f(2*z)*f(b + 2*x)*f(c + 2*y) + f(2*x)*f(2*y)*f(2*z)*f(a + 2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y)*f(b + z + x) + f(2*x)*f(2*y)*f(y + x)*f(c + 2*y)*f(c + z + x) - 2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*x)*f(2*y)*f(y + x)*f(b + z + y)*f(c + z + x) + f(2*x)*f(2*y)*f(y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(b + 2*z)*f(b + z + x) + f(2*x)*f(2*y)*f(y + x)*f(b + 2*z)*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + z + y) - f(2*x)*f(2*y)*f(y + x)*f(a + 2*z)*f(b + z + y) + f(2*x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*y)^2*f(c + 2*z)*f(a + y + x) - 2*f(2*x)*f(2*y)^2*f(c + y + x)*f(c</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + z + x) + 2*f(2*x)*f(2*y)^2*f(b + z + x)*f(c + z + x) - 1/2*f(2*x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*y)^2*f(b + 2*z)*f(c + 2*x) + 1/2*f(2*x)*f(2*y)^2*f(b + 2*x)*f(c</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*z) + 2*f(2*x)*f(2*y)^2*f(a + z + y)*f(c + z + x) - f(2*x)*f(2*y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         ^2*f(a + 2*z)*f(c + y + x) + 1/2*f(2*x)^2*f(2*y)*f(b + 2*z)*f(c + 2*y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         ) - 1/2*f(2*x)^2*f(2*y)*f(b + 2*y)*f(c + 2*z) )</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       + 2*f(z + x)*f(b + a + 2*y) - 2*f(2*y)*f(b + a + z + x):</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">eq[8] := </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">(1/HessUniv) * ( 2*f(z + y)^3*f(a + 2*x)*f(b + 2*y) + 4*f(z + x)*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y)^2*f(b + 2*y)*f(a + y + x) - 2*f(z + x)*f(z + y)^2*f(b + 2*x)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         b + 2*y) - 4*f(z + x)*f(z + y)^2*f(a + 2*y)*f(b + y + x) - 2*f(z + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(z + y)^2*f(a + 2*y)^2 + 2*f(z + x)^2*f(z + y)*f(a + 2*y)*f(b + 2*y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         ) + f(2*z)*f(y + x)*f(z + y)*f(b + 2*x)*f(b + 2*y) + 2*f(2*z)*f(y + x</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(z + y)*f(a + 2*y)*f(b + y + x) + f(2*z)*f(y + x)*f(z + y)*f(a + 2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *y)^2 - 4*f(y + x)*f(z + y)^2*f(b + 2*y)*f(a + z + x) - 4*f(y + x)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z + x)*f(z + y)*f(b + 2*y)*f(a + z + y) + 2*f(y + x)^2*f(z + y)*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*z)*f(b + 2*y) + f(2*y)*f(z + y)^2*f(a + 2*y)*f(c + 2*x) - f(2*y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(z + y)^2*f(a + 2*x)*f(c + 2*y) - 2*f(2*y)*f(z + y)^2*f(a + 2*x)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         b + z + y) - 2*f(2*y)*f(z + x)*f(z + y)*f(c + 2*y)*f(a + y + x) + f(2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *y)*f(z + x)*f(z + y)*f(b + 2*y)*f(c + 2*x) + f(2*y)*f(z + x)*f(z + y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(b + 2*x)*f(c + 2*y) + 2*f(2*y)*f(z + x)*f(z + y)*f(b + 2*x)*f(b</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + z + y) + 4*f(2*y)*f(z + x)*f(z + y)*f(a + z + y)*f(b + y + x) - 4*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*y)*f(z + x)*f(z + y)*f(a + y + x)*f(b + z + y) + 2*f(2*y)*f(z + x</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(z + y)*f(a + 2*y)*f(b + z + x) + 4*f(2*y)*f(z + x)*f(z + y)*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*y)*f(a + z + y) - 2*f(2*y)*f(z + x)^2*f(a + 2*y)*f(b + z + y) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         1/2*f(2*y)*f(2*z)*f(z + y)*f(a + 2*y)*f(b + 2*x) - 3/2*f(2*y)*f(2*z)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(z + y)*f(a + 2*x)*f(b + 2*y) - f(2*y)*f(2*z)*f(z + x)*f(b + 2*y)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         a + y + x) + f(2*y)*f(2*z)*f(z + x)*f(a + 2*y)*f(b + y + x) + f(2*y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*z)*f(y + x)*f(b + 2*y)*f(a + z + x) - f(2*y)*f(2*z)*f(y + x)*f(b</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*x)*f(b + z + y) - 2*f(2*y)*f(2*z)*f(y + x)*f(a + z + y)*f(b + y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x) - f(2*y)*f(2*z)*f(y + x)*f(a + 2*y)*f(b + z + x) - f(2*y)*f(2*z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(y + x)*f(a + 2*y)*f(a + z + y) + 2*f(2*y)*f(y + x)*f(z + y)*f(c</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*y)*f(a + z + x) - f(2*y)*f(y + x)*f(z + y)*f(c + 2*x)*f(c + 2*y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 4*f(2*y)*f(y + x)*f(z + y)*f(a + z + x)*f(b + z + y) - f(2*y)*f(y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(z + y)*f(a + 2*y)*f(a + 2*z) + 4*f(2*y)*f(y + x)*f(z + x)*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + z + y)*f(b + z + y) - 2*f(2*y)*f(y + x)^2*f(a + 2*z)*f(b + z + y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          - f(2*y)^2*f(z + y)*f(c + 2*x)*f(a + z + y) - 1/2*f(2*y)^2*f(z + y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(a + 2*z)*f(b + 2*x) + f(2*y)^2*f(z + y)*f(a + 2*x)*f(c + z + y) + 1/</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*f(2*y)^2*f(z + y)*f(a + 2*x)*f(b + 2*z) - f(2*y)^2*f(z + x)*f(c + 2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *x)*f(b + z + y) + f(2*y)^2*f(z + x)*f(b + 2*z)*f(a + y + x) - f(2*y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         ^2*f(z + x)*f(b + 2*x)*f(c + z + y) - 2*f(2*y)^2*f(z + x)*f(a + z + y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(b + z + x) - 2*f(2*y)^2*f(z + x)*f(a + z + y)^2 - f(2*y)^2*f(z + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         x)*f(a + 2*z)*f(b + y + x) + 2*f(2*y)^2*f(z + x)*f(a + y + x)*f(c + z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y) + f(2*y)^2*f(2*z)*f(b + 2*x)*f(a + z + y) - 1/2*f(2*y)^2*f(2*z)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(a + 2*y)*f(c + 2*x) + 1/2*f(2*y)^2*f(2*z)*f(a + 2*x)*f(c + 2*y) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*y)^2*f(2*z)*f(a + 2*x)*f(b + z + y) + f(2*y)^2*f(y + x)*f(c + 2*x</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(c + z + y) - f(2*y)^2*f(y + x)*f(b + 2*z)*f(a + z + x) - 2*f(2*y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         ^2*f(y + x)*f(a + z + x)*f(c + z + y) + f(2*y)^2*f(y + x)*f(a + 2*z)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(b + z + x) + f(2*y)^2*f(y + x)*f(a + 2*z)*f(a + z + y) + 1/2*f(2*y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         ^3*f(a + 2*z)*f(c + 2*x) - 1/2*f(2*y)^3*f(a + 2*x)*f(c + 2*z) + 2*f(2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *x)*f(z + y)^2*f(c + 2*y)*f(b + y + x) - 4*f(2*x)*f(z + y)^2*f(b + 2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y)*f(c + y + x) + 2*f(2*x)*f(z + y)^2*f(b + 2*y)*f(b + z + x) + 2*f(2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *x)*f(z + y)^2*f(a + 2*y)*f(c + 2*y) + 2*f(2*x)*f(z + y)^2*f(a + 2*y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(b + z + y) - 2*f(2*x)*f(2*z)*f(z + y)*f(a + 2*y)*f(b + 2*y) - f(2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         x)*f(y + x)*f(z + y)*f(c + 2*y)^2 - 2*f(2*x)*f(y + x)*f(z + y)*f(c + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*y)*f(b + z + y) + 4*f(2*x)*f(y + x)*f(z + y)*f(b + 2*y)*f(c + z + y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         ) - f(2*x)*f(y + x)*f(z + y)*f(b + 2*y)*f(b + 2*z) + 2*f(2*x)*f(2*y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(z + y)*f(c + 2*y)*f(c + y + x) - 2*f(2*x)*f(2*y)*f(z + y)*f(c + 2*y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(b + z + x) - f(2*x)*f(2*y)*f(z + y)*f(c + 2*y)*f(a + z + y) + 4*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*x)*f(2*y)*f(z + y)*f(b + z + y)*f(c + y + x) - 2*f(2*x)*f(2*y)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z + y)*f(b + z + x)*f(b + z + y) - 2*f(2*x)*f(2*y)*f(z + y)*f(b + y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(c + z + y) - 2*f(2*x)*f(2*y)*f(z + y)*f(a + z + y)*f(b + z + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y) + 1/2*f(2*x)*f(2*y)*f(z + y)*f(a + 2*z)*f(b + 2*y) - 3*f(2*x)*f(2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y)*f(z + y)*f(a + 2*y)*f(c + z + y) - 1/2*f(2*x)*f(2*y)*f(z + y)*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*y)*f(b + 2*z) + f(2*x)*f(2*y)*f(z + x)*f(c + 2*y)*f(b + z + y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          - f(2*x)*f(2*y)*f(z + x)*f(b + 2*y)*f(c + z + y) - f(2*x)*f(2*y)*f(2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *z)*f(c + 2*y)*f(b + y + x) + f(2*x)*f(2*y)*f(2*z)*f(b + 2*y)*f(c + y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x) + f(2*x)*f(2*y)*f(2*z)*f(b + 2*y)*f(a + z + y) + f(2*x)*f(2*y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*z)*f(a + 2*y)*f(b + z + y) + f(2*x)*f(2*y)*f(y + x)*f(c + 2*y)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         c + z + y) - 2*f(2*x)*f(2*y)*f(y + x)*f(b + z + y)*f(c + z + y) + f(2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *x)*f(2*y)*f(y + x)*f(b + 2*z)*f(c + 2*y) + f(2*x)*f(2*y)*f(y + x)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         b + 2*z)*f(b + z + y) - f(2*x)*f(2*y)*f(y + x)*f(b + 2*y)*f(c + 2*z)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + f(2*x)*f(2*y)^2*f(c + 2*z)*f(b + y + x) - 2*f(2*x)*f(2*y)^2*f(c + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y + x)*f(c + z + y) + 2*f(2*x)*f(2*y)^2*f(b + z + x)*f(c + z + y) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*x)*f(2*y)^2*f(b + 2*z)*f(c + y + x) + 2*f(2*x)*f(2*y)^2*f(a + z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y)*f(c + z + y) - 1/2*f(2*x)*f(2*y)^2*f(a + 2*z)*f(c + 2*y) + 1/2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*x)*f(2*y)^2*f(a + 2*y)*f(c + 2*z) )</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       + 2*f(z + y)*f(b + a + 2*y) - 2*f(2*y)*f(b + a + z + y):</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">eq[9] :=</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">(1/HessUniv) * ( 4*f(2*z)*f(y + x)*f(z + y)*f(b + 2*y)*f(a + y + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          - f(2*z)*f(y + x)*f(z + y)*f(b + 2*x)*f(b + 2*y) - 2*f(2*z)*f(y + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(z + y)*f(a + 2*y)*f(b + y + x) - f(2*z)*f(y + x)*f(z + y)*f(a + 2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y)^2 + 2*f(y + x)*f(z + y)^2*f(b + 2*y)*f(c + 2*x) + 4*f(y + x)*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(z + y)*f(c + 2*y)*f(b + y + x) - 4*f(y + x)*f(z + x)*f(z + y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(b + 2*y)*f(c + y + x) + 4*f(y + x)*f(z + x)*f(z + y)*f(b + 2*y)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         b + z + x) - 8*f(y + x)*f(z + x)*f(z + y)*f(b + 2*y)*f(a + z + y) + 4</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(y + x)*f(z + x)*f(z + y)*f(a + 2*y)*f(c + 2*y) + 4*f(y + x)*f(z + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         x)*f(z + y)*f(a + 2*y)*f(b + z + y) + 2*f(y + x)*f(z + x)^2*f(b + 2*y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(c + 2*y) - 4*f(y + x)^2*f(z + y)*f(b + 2*y)*f(c + z + x) - 2*f(y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)^2*f(z + x)*f(c + 2*y)^2 - 4*f(y + x)^2*f(z + x)*f(c + 2*y)*f(b</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + z + y) + 4*f(y + x)^2*f(z + x)*f(b + 2*y)*f(c + z + y) - 2*f(y + x</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )^2*f(z + x)*f(b + 2*y)*f(b + 2*z) + 2*f(y + x)^3*f(b + 2*y)*f(c + 2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z) - 2*f(2*y)*f(z + y)^2*f(c + 2*x)*f(b + y + x) + 4*f(2*y)*f(z + x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(z + y)*f(b + y + x)*f(c + y + x) - 4*f(2*y)*f(z + x)^2*f(c + 2*y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(b + y + x) - 2*f(2*y)*f(z + x)^2*f(b + 2*y)*f(b + z + x) + 4*f(2*y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(z + x)^2*f(b + 2*y)*f(a + z + y) - 2*f(2*y)*f(z + x)^2*f(a + 2*y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(c + 2*y) - 2*f(2*y)*f(z + x)^2*f(a + 2*y)*f(b + z + y) + f(2*y)*f(2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *z)*f(z + y)*f(b + 2*x)*f(b + y + x) - 2*f(2*y)*f(2*z)*f(z + y)*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y + x)*f(b + y + x) + f(2*y)*f(2*z)*f(z + y)*f(a + 2*y)*f(b + 2*x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + f(2*y)*f(2*z)*f(z + y)*f(a + 2*y)*f(a + y + x) - f(2*y)*f(2*z)*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y)*f(a + 2*x)*f(b + 2*y) - f(2*y)*f(2*z)*f(z + x)*f(b + 2*y)*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y + x) + f(2*y)*f(2*z)*f(z + x)*f(a + 2*y)*f(b + y + x) - 3*f(2*y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(2*z)*f(y + x)*f(c + 2*y)*f(a + y + x) - 2*f(2*y)*f(2*z)*f(y + x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(b + y + x)*f(c + y + x) - 2*f(2*y)*f(2*z)*f(y + x)*f(b + y + x)*f(b</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + z + x) + 1/2*f(2*y)*f(2*z)*f(y + x)*f(b + 2*y)*f(c + 2*x) - 1/2*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*y)*f(2*z)*f(y + x)*f(b + 2*x)*f(c + 2*y) + 4*f(2*y)*f(2*z)*f(y + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(a + z + y)*f(b + y + x) - 2*f(2*y)*f(2*z)*f(y + x)*f(a + y + x)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         b + z + y) - f(2*y)*f(2*z)*f(y + x)*f(a + 2*y)*f(c + y + x) - 2*f(2*y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(2*z)*f(y + x)*f(a + 2*y)*f(b + z + x) + 2*f(2*y)*f(2*z)*f(y + x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(a + 2*y)*f(a + z + y) - f(2*y)*f(y + x)*f(z + y)*f(c + 2*x)*f(c + 2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *y) + 4*f(2*y)*f(y + x)*f(z + y)*f(b + y + x)*f(c + z + x) + 2*f(2*y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(y + x)*f(z + y)*f(a + 2*y)*f(c + z + x) - f(2*y)*f(y + x)*f(z + y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(a + 2*y)*f(a + 2*z) + 4*f(2*y)*f(y + x)*f(z + x)*f(c + 2*y)*f(c + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y + x) + 2*f(2*y)*f(y + x)*f(z + x)*f(c + 2*y)*f(b + z + x) + 4*f(2*y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(y + x)*f(z + x)*f(b + z + y)*f(c + y + x) + 2*f(2*y)*f(y + x)*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(b + 2*z)*f(b + y + x) - 4*f(2*y)*f(y + x)*f(z + x)*f(b + y + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         x)*f(c + z + y) + f(2*y)*f(y + x)*f(z + x)*f(a + 2*z)*f(b + 2*y) - 2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*y)*f(y + x)*f(z + x)*f(a + 2*y)*f(c + z + y) + f(2*y)*f(y + x)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z + x)*f(a + 2*y)*f(b + 2*z) - 2*f(2*y)*f(y + x)^2*f(c + 2*z)*f(b + y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x) + f(2*y)*f(y + x)^2*f(a + 2*z)*f(c + 2*y) - f(2*y)*f(y + x)^2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(a + 2*y)*f(c + 2*z) + f(2*y)^2*f(z + y)*f(c + 2*x)*f(c + y + x) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*y)^2*f(z + y)*f(c + 2*x)*f(b + z + x) - f(2*y)^2*f(z + y)*f(b + 2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *x)*f(c + z + x) + f(2*y)^2*f(z + y)*f(a + 2*z)*f(a + y + x) - 2*f(2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y)^2*f(z + y)*f(a + y + x)*f(c + z + x) - 2*f(2*y)^2*f(z + x)*f(c + y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)^2 - f(2*y)^2*f(z + x)*f(c + 2*x)*f(b + z + y) - 2*f(2*y)^2*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(b + z + x)*f(c + y + x) - f(2*y)^2*f(z + x)*f(b + 2*z)*f(a + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y + x) + f(2*y)^2*f(z + x)*f(b + 2*x)*f(c + z + y) - f(2*y)^2*f(z + x</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(a + 2*z)*f(b + y + x) + 2*f(2*y)^2*f(z + x)*f(a + y + x)*f(c + z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y) - f(2*y)^2*f(2*z)*f(b + 2*x)*f(a + z + y) + 2*f(2*y)^2*f(2*z)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(a + y + x)*f(c + y + x) + 2*f(2*y)^2*f(2*z)*f(a + y + x)*f(b + z + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         x) - 2*f(2*y)^2*f(2*z)*f(a + y + x)*f(a + z + y) - 1/2*f(2*y)^2*f(2*z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(a + 2*y)*f(c + 2*x) + 1/2*f(2*y)^2*f(2*z)*f(a + 2*x)*f(c + 2*y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + f(2*y)^2*f(2*z)*f(a + 2*x)*f(b + z + y) + f(2*y)^2*f(y + x)*f(c + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*z)*f(a + y + x) - 1/2*f(2*y)^2*f(y + x)*f(b + 2*z)*f(c + 2*x) + 1/2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(2*y)^2*f(y + x)*f(b + 2*x)*f(c + 2*z) - f(2*y)^2*f(y + x)*f(a + 2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z)*f(c + y + x) + 1/2*f(2*y)^3*f(a + 2*z)*f(c + 2*x) - 1/2*f(2*y)^3*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(a + 2*x)*f(c + 2*z) - 2*f(2*x)*f(z + y)^2*f(c + 2*y)*f(b + y + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          - 2*f(2*x)*f(z + y)^2*f(b + 2*y)*f(b + z + x) + 4*f(2*x)*f(z + y)^2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(b + 2*y)*f(a + z + y) - 2*f(2*x)*f(z + y)^2*f(a + 2*y)*f(c + 2*y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          - 2*f(2*x)*f(z + y)^2*f(a + 2*y)*f(b + z + y) - 2*f(2*x)*f(2*z)*f(y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(b + 2*y)*f(c + 2*y) + f(2*x)*f(y + x)*f(z + y)*f(c + 2*y)^2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*f(2*x)*f(y + x)*f(z + y)*f(c + 2*y)*f(b + z + y) + f(2*x)*f(y + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         x)*f(z + y)*f(b + 2*y)*f(b + 2*z) - f(2*x)*f(2*y)*f(z + y)*f(c + 2*y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(c + y + x) - f(2*x)*f(2*y)*f(z + y)*f(c + 2*y)*f(b + z + x) - 2*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*x)*f(2*y)*f(z + y)*f(b + z + y)*f(c + y + x) - f(2*x)*f(2*y)*f(z + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y)*f(b + 2*z)*f(b + y + x) + f(2*x)*f(2*y)*f(z + y)*f(b + 2*y)*f(c + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z + x) + f(2*x)*f(2*y)*f(z + x)*f(c + 2*y)*f(b + z + y) - f(2*x)*f(2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y)*f(z + x)*f(b + 2*y)*f(c + z + y) + 3*f(2*x)*f(2*y)*f(2*z)*f(c + 2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y)*f(b + y + x) + f(2*x)*f(2*y)*f(2*z)*f(b + 2*y)*f(c + y + x) + 2*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*x)*f(2*y)*f(2*z)*f(b + 2*y)*f(b + z + x) - 3*f(2*x)*f(2*y)*f(2*z)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(b + 2*y)*f(a + z + y) + 2*f(2*x)*f(2*y)*f(2*z)*f(a + 2*y)*f(c + 2*y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         ) + f(2*x)*f(2*y)*f(2*z)*f(a + 2*y)*f(b + z + y) - 1/2*f(2*x)*f(2*y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(y + x)*f(b + 2*z)*f(c + 2*y) - 3/2*f(2*x)*f(2*y)*f(y + x)*f(b + 2*y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(c + 2*z) + f(2*x)*f(2*y)^2*f(c + 2*z)*f(b + y + x) + f(2*x)*f(2*y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )^2*f(b + 2*z)*f(c + y + x) - 1/2*f(2*x)*f(2*y)^2*f(a + 2*z)*f(c + 2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y) + 1/2*f(2*x)*f(2*y)^2*f(a + 2*y)*f(c + 2*z) )</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       - 2*f(c + 2*y)*f(b + y + x) - 2*f(b + 2*y)*f(b + z + x) + 4*f(b + 2*y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(a + z + y) - 2*f(a + 2*y)*f(c + 2*y) - 2*f(a + 2*y)*f(b + z + y) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*f(y + x)*f(c + b + 2*y) - 2*f(2*y)*f(c + b + y + x):</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">eq[10] := </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">(1/HessUniv) * (  - f(2*z)*f(y + x)*f(z + y)*f(a + 2*y)*f(b + 2*x) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*z)*f(y + x)*f(z + y)*f(a + 2*x)*f(b + 2*y) + 2*f(2*z)*f(y + x)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z + x)*f(b + 2*y)*f(a + y + x) - f(2*z)*f(y + x)*f(z + x)*f(b + 2*x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(b + 2*y) - f(2*z)*f(y + x)*f(z + x)*f(a + 2*y)^2 + 2*f(y + x)*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y)^2*f(a + 2*y)*f(c + 2*x) + 2*f(y + x)*f(z + x)*f(z + y)*f(b + 2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y)*f(c + 2*x) - 4*f(y + x)*f(z + x)*f(z + y)*f(b + 2*y)*f(a + z + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*f(y + x)*f(z + x)*f(z + y)*f(b + 2*x)*f(c + 2*y) + 4*f(y + x)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z + x)*f(z + y)*f(a + 2*y)*f(a + z + y) + 2*f(y + x)*f(z + x)^2*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*y)*f(c + 2*y) - 2*f(y + x)^2*f(z + y)*f(c + 2*x)*f(c + 2*y) - 2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(y + x)^2*f(z + y)*f(a + 2*y)*f(a + 2*z) - 4*f(y + x)^2*f(z + x)*f(c</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*y)*f(a + z + y) + 2*f(y + x)^3*f(a + 2*z)*f(c + 2*y) - 2*f(2*y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(z + y)^2*f(c + 2*x)*f(a + y + x) + 4*f(2*y)*f(z + x)*f(z + y)*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y + x)*f(c + y + x) - 2*f(2*y)*f(z + x)^2*f(c + 2*y)*f(a + y + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          - f(2*y)*f(z + x)^2*f(b + 2*y)*f(c + 2*x) + 2*f(2*y)*f(z + x)^2*f(b</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*y)*f(a + z + x) - f(2*y)*f(z + x)^2*f(b + 2*x)*f(c + 2*y) - 2*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*y)*f(z + x)^2*f(a + 2*y)*f(c + y + x) - 2*f(2*y)*f(z + x)^2*f(a + 2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *y)*f(a + z + y) + f(2*y)*f(2*z)*f(z + y)*f(b + 2*x)*f(a + y + x) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*y)*f(2*z)*f(z + y)*f(a + 2*x)*f(b + y + x) + f(2*y)*f(2*z)*f(z + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         x)*f(b + 2*x)*f(b + y + x) - 2*f(2*y)*f(2*z)*f(z + x)*f(a + y + x)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         b + y + x) + f(2*y)*f(2*z)*f(z + x)*f(a + 2*y)*f(b + 2*x) + f(2*y)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*z)*f(z + x)*f(a + 2*y)*f(a + y + x) - f(2*y)*f(2*z)*f(z + x)*f(a + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*x)*f(b + 2*y) - f(2*y)*f(2*z)*f(y + x)*f(c + 2*x)*f(b + y + x) - f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*y)*f(2*z)*f(y + x)*f(b + 2*x)*f(c + y + x) + 2*f(2*y)*f(2*z)*f(y + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         x)*f(a + z + x)*f(b + y + x) - 2*f(2*y)*f(2*z)*f(y + x)*f(a + y + x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(c + y + x) - 2*f(2*y)*f(2*z)*f(y + x)*f(a + y + x)*f(a + z + y) - 3/</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*f(2*y)*f(2*z)*f(y + x)*f(a + 2*y)*f(c + 2*x) - 1/2*f(2*y)*f(2*z)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y + x)*f(a + 2*x)*f(c + 2*y) + 2*f(2*y)*f(y + x)*f(z + y)*f(c + 2*x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(c + y + x) + 2*f(2*y)*f(y + x)*f(z + y)*f(a + 2*z)*f(a + y + x) + 2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(2*y)*f(y + x)*f(z + x)*f(c + 2*y)*f(a + z + x) + f(2*y)*f(y + x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(z + x)*f(c + 2*x)*f(c + 2*y) + 4*f(2*y)*f(y + x)*f(z + x)*f(a + z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y)*f(c + y + x) + f(2*y)*f(y + x)*f(z + x)*f(a + 2*y)*f(a + 2*z)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          - 2*f(2*y)*f(y + x)^2*f(a + 2*z)*f(c + y + x) + f(2*y)^2*f(z + y)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         c + 2*x)*f(a + z + x) - f(2*y)^2*f(z + y)*f(a + 2*x)*f(c + z + x) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*y)^2*f(z + x)*f(c + 2*x)*f(c + y + x) - f(2*y)^2*f(z + x)*f(c + 2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *x)*f(a + z + y) - 2*f(2*y)^2*f(z + x)*f(a + z + x)*f(c + y + x) - f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*y)^2*f(z + x)*f(a + 2*z)*f(a + y + x) + f(2*y)^2*f(z + x)*f(a + 2*x</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(c + z + y) + f(2*y)^2*f(2*z)*f(c + 2*x)*f(a + y + x) - f(2*y)^2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*z)*f(b + 2*x)*f(a + z + x) + f(2*y)^2*f(2*z)*f(a + 2*x)*f(c + y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x) + f(2*y)^2*f(2*z)*f(a + 2*x)*f(b + z + x) + 1/2*f(2*y)^2*f(y + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         x)*f(a + 2*z)*f(c + 2*x) - 1/2*f(2*y)^2*f(y + x)*f(a + 2*x)*f(c + 2*z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         ) - f(2*x)*f(z + y)^2*f(b + 2*y)*f(c + 2*x) + 2*f(2*x)*f(z + y)^2*f(b</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*y)*f(a + z + x) - f(2*x)*f(z + y)^2*f(b + 2*x)*f(c + 2*y) - 2*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*x)*f(z + y)^2*f(a + 2*y)*f(c + y + x) - 2*f(2*x)*f(z + y)^2*f(a + 2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *y)*f(a + z + y) - 2*f(2*x)*f(2*z)*f(y + x)*f(b + 2*y)*f(c + y + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*f(2*x)*f(2*z)*f(y + x)*f(b + 2*y)*f(b + z + x) - 2*f(2*x)*f(2*z)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(y + x)*f(b + 2*y)*f(a + z + y) + 2*f(2*x)*f(y + x)*f(z + y)*f(c + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*y)*f(c + y + x) + 2*f(2*x)*f(y + x)*f(z + y)*f(c + 2*y)*f(a + z + y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         ) - 2*f(2*x)*f(y + x)*f(z + y)*f(b + 2*y)*f(c + z + x) + f(2*x)*f(y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(z + y)*f(a + 2*z)*f(b + 2*y) + f(2*x)*f(y + x)*f(z + y)*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*y)*f(b + 2*z) - f(2*x)*f(y + x)*f(z + x)*f(c + 2*y)^2 + 2*f(2*x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(y + x)*f(z + x)*f(b + 2*y)*f(c + z + y) - f(2*x)*f(y + x)*f(z + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(b + 2*y)*f(b + 2*z) - f(2*x)*f(y + x)^2*f(b + 2*z)*f(c + 2*y) + f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*x)*f(y + x)^2*f(b + 2*y)*f(c + 2*z) - 2*f(2*x)*f(2*y)*f(z + y)*f(c</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y + x)^2 - f(2*x)*f(2*y)*f(z + y)*f(c + 2*y)*f(a + z + x) - f(2*x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(2*y)*f(z + y)*f(b + 2*z)*f(a + y + x) + 2*f(2*x)*f(2*y)*f(z + y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(b + y + x)*f(c + z + x) - 2*f(2*x)*f(2*y)*f(z + y)*f(a + z + y)*f(c</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y + x) - f(2*x)*f(2*y)*f(z + y)*f(a + 2*z)*f(b + y + x) + f(2*x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*y)*f(z + y)*f(a + 2*y)*f(c + z + x) + f(2*x)*f(2*y)*f(z + x)*f(c</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*y)*f(c + y + x) + f(2*x)*f(2*y)*f(z + x)*f(c + 2*y)*f(a + z + y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + f(2*x)*f(2*y)*f(z + x)*f(b + 2*z)*f(b + y + x) - 2*f(2*x)*f(2*y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(z + x)*f(b + y + x)*f(c + z + y) - f(2*x)*f(2*y)*f(z + x)*f(a + 2*y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(c + z + y) + 2*f(2*x)*f(2*y)*f(2*z)*f(b + y + x)*f(c + y + x) - 2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(2*x)*f(2*y)*f(2*z)*f(b + y + x)*f(b + z + x) + 3/2*f(2*x)*f(2*y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*z)*f(b + 2*y)*f(c + 2*x) - f(2*x)*f(2*y)*f(2*z)*f(b + 2*y)*f(a + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z + x) + 1/2*f(2*x)*f(2*y)*f(2*z)*f(b + 2*x)*f(c + 2*y) + 2*f(2*x)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*y)*f(2*z)*f(a + z + y)*f(b + y + x) + 2*f(2*x)*f(2*y)*f(2*z)*f(a + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*y)*f(c + y + x) - f(2*x)*f(2*y)*f(2*z)*f(a + 2*y)*f(b + z + x) + 2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*x)*f(2*y)*f(2*z)*f(a + 2*y)*f(a + z + y) - f(2*x)*f(2*y)*f(y + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(c + 2*z)*f(b + y + x) + f(2*x)*f(2*y)*f(y + x)*f(b + 2*z)*f(c + y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x) - 3/2*f(2*x)*f(2*y)*f(y + x)*f(a + 2*z)*f(c + 2*y) - 1/2*f(2*x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(2*y)*f(y + x)*f(a + 2*y)*f(c + 2*z) + f(2*x)*f(2*y)^2*f(c + 2*z)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(a + y + x) - 1/2*f(2*x)*f(2*y)^2*f(b + 2*z)*f(c + 2*x) + 1/2*f(2*x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(2*y)^2*f(b + 2*x)*f(c + 2*z) + f(2*x)*f(2*y)^2*f(a + 2*z)*f(c + y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x) + 1/2*f(2*x)^2*f(2*y)*f(b + 2*z)*f(c + 2*y) - 1/2*f(2*x)^2*f(2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y)*f(b + 2*y)*f(c + 2*z) )</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       - f(b + 2*y)*f(c + 2*x) + 2*f(b + 2*y)*f(a + z + x) - f(b + 2*x)*f(c + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*y) - 2*f(a + 2*y)*f(c + y + x) - 2*f(a + 2*y)*f(a + z + y) + 2*f(y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(c + a + 2*y) - 2*f(2*y)*f(c + a + y + x):</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">eq[11] := </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">(1/HessUniv) * (  - f(2*y)*f(z + y)^2*f(b + 2*x)*f(c + 2*x) + 2*f(2*y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(z + x)*f(z + y)*f(b + 2*x)*f(c + y + x) - f(2*y)*f(z + x)^2*f(b</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*x)*f(c + 2*y) + 1/2*f(2*y)*f(2*z)*f(z + y)*f(b + 2*x)^2 - f(2*y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(2*z)*f(z + y)*f(a + 2*x)*f(b + y + x) + 1/2*f(2*y)*f(2*z)*f(z + y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(a + 2*x)*f(a + 2*y) + 1/2*f(2*y)*f(2*z)*f(z + x)*f(a + 2*y)*f(b + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*x) - 1/2*f(2*y)*f(2*z)*f(z + x)*f(a + 2*x)*f(b + 2*y) - f(2*y)*f(2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z)*f(y + x)*f(b + 2*x)*f(c + y + x) - f(2*y)*f(2*z)*f(y + x)*f(b + 2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         x)*f(b + z + x) - 1/2*f(2*y)*f(2*z)*f(y + x)*f(a + 2*y)*f(c + 2*x) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         1/2*f(2*y)*f(2*z)*f(y + x)*f(a + 2*x)*f(c + 2*y) + f(2*y)*f(2*z)*f(y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(a + 2*x)*f(b + z + y) + 2*f(2*y)*f(y + x)*f(z + y)*f(c + 2*x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(b + z + x) + f(2*y)*f(y + x)*f(z + x)*f(c + 2*x)*f(c + 2*y) + f(2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y)*f(y + x)*f(z + x)*f(b + 2*x)*f(b + 2*z) - f(2*y)*f(y + x)^2*f(b + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*z)*f(c + 2*x) + 1/2*f(2*y)^2*f(z + y)*f(c + 2*x)^2 - f(2*y)^2*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y)*f(a + 2*x)*f(c + z + x) + 1/2*f(2*y)^2*f(z + y)*f(a + 2*x)*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*z) - f(2*y)^2*f(z + x)*f(c + 2*x)*f(c + y + x) - f(2*y)^2*f(z + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         x)*f(c + 2*x)*f(b + z + x) - 1/2*f(2*y)^2*f(z + x)*f(a + 2*z)*f(b + 2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *x) + f(2*y)^2*f(z + x)*f(a + 2*x)*f(c + z + y) - 1/2*f(2*y)^2*f(z + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         x)*f(a + 2*x)*f(b + 2*z) + f(2*y)^2*f(2*z)*f(a + 2*x)*f(c + y + x) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*y)^2*f(2*z)*f(a + 2*x)*f(b + z + x) - f(2*y)^2*f(2*z)*f(a + 2*x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(a + z + y) + 1/2*f(2*y)^2*f(y + x)*f(a + 2*z)*f(c + 2*x) - 1/2*f(2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y)^2*f(y + x)*f(a + 2*x)*f(c + 2*z) + f(2*x)*f(z + y)^2*f(b + 2*y)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         c + 2*x) - 2*f(2*x)*f(z + x)*f(z + y)*f(b + 2*y)*f(c + y + x) + f(2*x</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(z + x)^2*f(b + 2*y)*f(c + 2*y) + 2*f(2*x)*f(2*z)*f(z + y)*f(b + 2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *y)*f(a + y + x) - 1/2*f(2*x)*f(2*z)*f(z + y)*f(b + 2*x)*f(b + 2*y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          - f(2*x)*f(2*z)*f(z + y)*f(a + 2*y)*f(b + y + x) - 1/2*f(2*x)*f(2*z)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(z + y)*f(a + 2*y)^2 + f(2*x)*f(2*z)*f(y + x)*f(c + 2*y)*f(b + y + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         x) + f(2*x)*f(2*z)*f(y + x)*f(b + 2*y)*f(b + z + x) - 2*f(2*x)*f(2*z)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(y + x)*f(b + 2*y)*f(a + z + y) + f(2*x)*f(2*z)*f(y + x)*f(a + 2*y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(c + 2*y) + f(2*x)*f(2*z)*f(y + x)*f(a + 2*y)*f(b + z + y) - 2*f(2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         x)*f(y + x)*f(z + y)*f(b + 2*y)*f(c + z + x) - f(2*x)*f(y + x)*f(z + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         x)*f(c + 2*y)^2 - 2*f(2*x)*f(y + x)*f(z + x)*f(c + 2*y)*f(b + z + y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*f(2*x)*f(y + x)*f(z + x)*f(b + 2*y)*f(c + z + y) - f(2*x)*f(y + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         x)*f(z + x)*f(b + 2*y)*f(b + 2*z) + f(2*x)*f(y + x)^2*f(b + 2*y)*f(c</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*z) - f(2*x)*f(2*y)*f(z + y)*f(c + 2*x)*f(c + 2*y) - f(2*x)*f(2*y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(z + y)*f(c + 2*x)*f(b + z + y) - 2*f(2*x)*f(2*y)*f(z + y)*f(b + z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(c + y + x) + 2*f(2*x)*f(2*y)*f(z + y)*f(b + y + x)*f(c + z + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         x) - 1/2*f(2*x)*f(2*y)*f(z + y)*f(b + 2*x)*f(b + 2*z) + f(2*x)*f(2*y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(z + y)*f(a + 2*y)*f(c + z + x) - 1/2*f(2*x)*f(2*y)*f(z + y)*f(a + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*y)*f(a + 2*z) + f(2*x)*f(2*y)*f(z + x)*f(c + 2*y)*f(c + y + x) + f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*x)*f(2*y)*f(z + x)*f(c + 2*y)*f(b + z + x) + 2*f(2*x)*f(2*y)*f(z + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         x)*f(b + z + y)*f(c + y + x) - 2*f(2*x)*f(2*y)*f(z + x)*f(b + y + x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(c + z + y) + 1/2*f(2*x)*f(2*y)*f(z + x)*f(a + 2*z)*f(b + 2*y) - f(2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *x)*f(2*y)*f(z + x)*f(a + 2*y)*f(c + z + y) + 1/2*f(2*x)*f(2*y)*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(a + 2*y)*f(b + 2*z) - f(2*x)*f(2*y)*f(2*z)*f(c + 2*y)*f(a + y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x) + 1/2*f(2*x)*f(2*y)*f(2*z)*f(b + 2*y)*f(c + 2*x) + 1/2*f(2*x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*y)*f(2*z)*f(b + 2*x)*f(c + 2*y) + 2*f(2*x)*f(2*y)*f(2*z)*f(a + z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y)*f(b + y + x) - 2*f(2*x)*f(2*y)*f(2*z)*f(a + y + x)*f(b + z + y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          - f(2*x)*f(2*y)*f(2*z)*f(a + 2*y)*f(b + z + x) + f(2*x)*f(2*y)*f(2*z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(a + 2*y)*f(a + z + y) - f(2*x)*f(2*y)*f(y + x)*f(c + 2*z)*f(b + y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x) + f(2*x)*f(2*y)*f(y + x)*f(b + 2*z)*f(c + y + x) + 1/2*f(2*x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*y)*f(y + x)*f(a + 2*z)*f(c + 2*y) - 1/2*f(2*x)*f(2*y)*f(y + x)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         a + 2*y)*f(c + 2*z) + f(2*x)*f(2*y)^2*f(c + 2*z)*f(a + y + x) + 1/2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*x)*f(2*y)^2*f(b + 2*z)*f(c + 2*x) + 1/2*f(2*x)*f(2*y)^2*f(b + 2*x</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(c + 2*z) - f(2*x)*f(2*y)^2*f(a + 2*z)*f(c + y + x) + 1/2*f(2*x)^2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(z + y)*f(c + 2*y)^2 + f(2*x)^2*f(z + y)*f(c + 2*y)*f(b + z + y) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         1/2*f(2*x)^2*f(z + y)*f(b + 2*y)*f(b + 2*z) - f(2*x)^2*f(2*z)*f(b + 2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *y)*f(c + 2*y) - 1/2*f(2*x)^2*f(2*y)*f(b + 2*z)*f(c + 2*y) - 1/2*f(2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         x)^2*f(2*y)*f(b + 2*y)*f(c + 2*z) )</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       - f(2*y)*f(c + b + 2*x) + f(2*x)*f(c + b + 2*y):</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">eq[12] := </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">(1/HessUniv) * (  - f(2*y)*f(z + y)^2*f(a + 2*x)*f(c + 2*x) + 2*f(2*y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(z + x)*f(z + y)*f(a + 2*x)*f(c + y + x) - f(2*y)*f(z + x)^2*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*x)*f(c + 2*y) + 1/2*f(2*y)*f(2*z)*f(z + x)*f(b + 2*x)^2 + f(2*y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(2*z)*f(z + x)*f(b + 2*x)*f(a + y + x) - 2*f(2*y)*f(2*z)*f(z + x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(a + 2*x)*f(b + y + x) + 1/2*f(2*y)*f(2*z)*f(z + x)*f(a + 2*x)*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*y) - f(2*y)*f(2*z)*f(y + x)*f(c + 2*x)*f(a + y + x) - f(2*y)*f(2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *z)*f(y + x)*f(b + 2*x)*f(c + 2*x) - f(2*y)*f(2*z)*f(y + x)*f(b + 2*x</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(a + z + x) + 2*f(2*y)*f(2*z)*f(y + x)*f(a + 2*x)*f(b + z + x) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*y)*f(2*z)*f(y + x)*f(a + 2*x)*f(a + z + y) + f(2*y)*f(y + x)*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y)*f(c + 2*x)^2 + 2*f(2*y)*f(y + x)*f(z + y)*f(c + 2*x)*f(a + z + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         x) - 2*f(2*y)*f(y + x)*f(z + y)*f(a + 2*x)*f(c + z + x) + f(2*y)*f(y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(z + y)*f(a + 2*x)*f(a + 2*z) + 2*f(2*y)*f(y + x)*f(z + x)*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*x)*f(c + z + y) - f(2*y)*f(y + x)^2*f(a + 2*x)*f(c + 2*z) - 1/2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*y)^2*f(z + x)*f(c + 2*x)^2 - f(2*y)^2*f(z + x)*f(c + 2*x)*f(a + z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x) - 1/2*f(2*y)^2*f(z + x)*f(a + 2*x)*f(a + 2*z) + f(2*y)^2*f(2*z)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(a + 2*x)*f(c + 2*x) + f(2*x)*f(z + y)^2*f(a + 2*y)*f(c + 2*x) - 2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*x)*f(z + x)*f(z + y)*f(a + 2*y)*f(c + y + x) + f(2*x)*f(z + x)^2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(a + 2*y)*f(c + 2*y) - 1/2*f(2*x)*f(2*z)*f(z + y)*f(a + 2*y)*f(b + 2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *x) + 1/2*f(2*x)*f(2*z)*f(z + y)*f(a + 2*x)*f(b + 2*y) + f(2*x)*f(2*z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(z + x)*f(b + 2*y)*f(a + y + x) - 1/2*f(2*x)*f(2*z)*f(z + x)*f(b</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*x)*f(b + 2*y) - 1/2*f(2*x)*f(2*z)*f(z + x)*f(a + 2*y)^2 + 1/2*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*x)*f(2*z)*f(y + x)*f(b + 2*y)*f(c + 2*x) - f(2*x)*f(2*z)*f(y + x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(b + 2*y)*f(a + z + x) + 1/2*f(2*x)*f(2*z)*f(y + x)*f(b + 2*x)*f(c</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*y) + f(2*x)*f(2*z)*f(y + x)*f(a + 2*y)*f(c + y + x) + f(2*x)*f(2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *z)*f(y + x)*f(a + 2*y)*f(a + z + y) - f(2*x)*f(y + x)*f(z + y)*f(c</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*x)*f(c + 2*y) - f(2*x)*f(y + x)*f(z + y)*f(a + 2*y)*f(a + 2*z)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          - 2*f(2*x)*f(y + x)*f(z + x)*f(c + 2*y)*f(a + z + y) + f(2*x)*f(y + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         x)^2*f(a + 2*z)*f(c + 2*y) - f(2*x)*f(2*y)*f(z + y)*f(c + 2*x)*f(c + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y + x) - f(2*x)*f(2*y)*f(z + y)*f(c + 2*x)*f(a + z + y) + f(2*x)*f(2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y)*f(z + y)*f(b + 2*x)*f(c + z + x) - 2*f(2*x)*f(2*y)*f(z + y)*f(a + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z + x)*f(c + y + x) - 1/2*f(2*x)*f(2*y)*f(z + y)*f(a + 2*z)*f(b + 2*x</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         ) + 2*f(2*x)*f(2*y)*f(z + y)*f(a + y + x)*f(c + z + x) - 1/2*f(2*x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*y)*f(z + y)*f(a + 2*x)*f(b + 2*z) + f(2*x)*f(2*y)*f(z + x)*f(c + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*y)*f(a + z + x) + f(2*x)*f(2*y)*f(z + x)*f(c + 2*x)*f(c + 2*y) - f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*x)*f(2*y)*f(z + x)*f(b + 2*x)*f(c + z + y) + 1/2*f(2*x)*f(2*y)*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(b + 2*x)*f(b + 2*z) + 2*f(2*x)*f(2*y)*f(z + x)*f(a + z + y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(c + y + x) - 2*f(2*x)*f(2*y)*f(z + x)*f(a + y + x)*f(c + z + y) + 1/</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*f(2*x)*f(2*y)*f(z + x)*f(a + 2*y)*f(a + 2*z) + f(2*x)*f(2*y)*f(2*z)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(c + 2*x)*f(b + y + x) - f(2*x)*f(2*y)*f(2*z)*f(b + 2*x)*f(b + z + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         x) + f(2*x)*f(2*y)*f(2*z)*f(b + 2*x)*f(a + z + y) + 2*f(2*x)*f(2*y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*z)*f(a + z + x)*f(b + y + x) - 2*f(2*x)*f(2*y)*f(2*z)*f(a + y + x</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(b + z + x) - 1/2*f(2*x)*f(2*y)*f(2*z)*f(a + 2*y)*f(c + 2*x) - 1/2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(2*x)*f(2*y)*f(2*z)*f(a + 2*x)*f(c + 2*y) + f(2*x)*f(2*y)*f(y + x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(c + 2*z)*f(a + y + x) - 1/2*f(2*x)*f(2*y)*f(y + x)*f(b + 2*z)*f(c</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*x) + 1/2*f(2*x)*f(2*y)*f(y + x)*f(b + 2*x)*f(c + 2*z) - f(2*x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*y)*f(y + x)*f(a + 2*z)*f(c + y + x) + 1/2*f(2*x)*f(2*y)^2*f(a + 2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *z)*f(c + 2*x) + 1/2*f(2*x)*f(2*y)^2*f(a + 2*x)*f(c + 2*z) + f(2*x)^2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(z + y)*f(c + 2*y)*f(c + y + x) + f(2*x)^2*f(z + y)*f(c + 2*y)*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + z + y) - f(2*x)^2*f(z + y)*f(b + 2*y)*f(c + z + x) + 1/2*f(2*x)^2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(z + y)*f(a + 2*z)*f(b + 2*y) + 1/2*f(2*x)^2*f(z + y)*f(a + 2*y)*f(b</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*z) - 1/2*f(2*x)^2*f(z + x)*f(c + 2*y)^2 + f(2*x)^2*f(z + x)*f(b</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*y)*f(c + z + y) - 1/2*f(2*x)^2*f(z + x)*f(b + 2*y)*f(b + 2*z) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*x)^2*f(2*z)*f(b + 2*y)*f(c + y + x) + f(2*x)^2*f(2*z)*f(b + 2*y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(b + z + x) - f(2*x)^2*f(2*z)*f(b + 2*y)*f(a + z + y) - 1/2*f(2*x)^2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(y + x)*f(b + 2*z)*f(c + 2*y) + 1/2*f(2*x)^2*f(y + x)*f(b + 2*y)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         c + 2*z) - f(2*x)^2*f(2*y)*f(c + 2*z)*f(b + y + x) + f(2*x)^2*f(2*y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(b + 2*z)*f(c + y + x) - 1/2*f(2*x)^2*f(2*y)*f(a + 2*z)*f(c + 2*y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          - 1/2*f(2*x)^2*f(2*y)*f(a + 2*y)*f(c + 2*z) )</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       - f(2*y)*f(c + a + 2*x) + f(2*x)*f(c + a + 2*y):</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">eq[13] := </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">(1/HessUniv) * ( 2*f(2*z)^2*f(y + x)*f(b + 2*y)*f(a + y + x) - f(2*z)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         ^2*f(y + x)*f(b + 2*x)*f(b + 2*y) - f(2*z)^2*f(y + x)*f(a + 2*y)^2 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*f(2*z)*f(y + x)*f(z + y)*f(b + 2*y)*f(c + 2*x) - 2*f(2*z)*f(y + x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(z + y)*f(a + 2*y)*f(c + y + x) - 2*f(2*z)*f(y + x)*f(z + y)*f(a + 2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *y)*f(b + z + x) + 2*f(2*z)*f(y + x)*f(z + y)*f(a + 2*y)*f(a + z + y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          - 2*f(2*z)*f(y + x)*f(z + x)*f(b + 2*y)*f(c + y + x) + 2*f(2*z)*f(y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(z + x)*f(b + 2*y)*f(b + z + x) - 2*f(2*z)*f(y + x)*f(z + x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(b + 2*y)*f(a + z + y) + 2*f(2*z)*f(y + x)*f(z + x)*f(a + 2*y)*f(c</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*y) + 4*f(y + x)*f(z + y)^2*f(a + 2*y)*f(c + z + x) - 2*f(y + x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(z + y)^2*f(a + 2*y)*f(a + 2*z) + 4*f(y + x)*f(z + x)*f(z + y)*f(c</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*y)*f(c + y + x) + 4*f(y + x)*f(z + x)*f(z + y)*f(c + 2*y)*f(b + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z + x) - 4*f(y + x)*f(z + x)*f(z + y)*f(c + 2*y)*f(a + z + y) - 4*f(y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(z + x)*f(z + y)*f(b + 2*y)*f(c + z + x) - 2*f(y + x)*f(z + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(z + y)*f(a + 2*z)*f(b + 2*y) + 4*f(y + x)*f(z + x)*f(z + y)*f(a + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*y)*f(c + z + y) + 2*f(y + x)*f(z + x)*f(z + y)*f(a + 2*y)*f(b + 2*z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         ) + 4*f(y + x)*f(z + x)^2*f(b + 2*y)*f(c + z + y) - 2*f(y + x)*f(z + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         x)^2*f(b + 2*y)*f(b + 2*z) - 4*f(y + x)^2*f(z + y)*f(c + 2*y)*f(c + z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x) + 2*f(y + x)^2*f(z + y)*f(a + 2*z)*f(c + 2*y) - 2*f(y + x)^2*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z + y)*f(a + 2*y)*f(c + 2*z) - 4*f(y + x)^2*f(z + x)*f(c + 2*y)*f(c</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + z + y) - 2*f(y + x)^2*f(z + x)*f(b + 2*z)*f(c + 2*y) + 2*f(y + x)^</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*f(z + x)*f(b + 2*y)*f(c + 2*z) + 2*f(y + x)^3*f(c + 2*y)*f(c + 2*z)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*f(2*y)*f(z + y)^2*f(a + 2*z)*f(a + y + x) - 4*f(2*y)*f(z + y)^2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(a + y + x)*f(c + z + x) - 2*f(2*y)*f(z + x)*f(z + y)*f(b + 2*z)*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y + x) + 4*f(2*y)*f(z + x)*f(z + y)*f(b + y + x)*f(c + z + x) - 2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*y)*f(z + x)*f(z + y)*f(a + 2*z)*f(b + y + x) + 4*f(2*y)*f(z + x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(z + y)*f(a + y + x)*f(c + z + y) - 2*f(2*y)*f(z + x)^2*f(c + 2*y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(c + y + x) - 2*f(2*y)*f(z + x)^2*f(c + 2*y)*f(b + z + x) + 2*f(2*y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(z + x)^2*f(c + 2*y)*f(a + z + y) + 2*f(2*y)*f(z + x)^2*f(b + 2*z)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(b + y + x) - 4*f(2*y)*f(z + x)^2*f(b + y + x)*f(c + z + y) + 2*f(2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y)*f(z + x)^2*f(a + 2*z)*f(b + 2*y) - 4*f(2*y)*f(z + x)^2*f(a + 2*y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(c + z + y) - 2*f(2*y)*f(2*z)*f(z + y)*f(c + 2*x)*f(b + y + x) + 2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*y)*f(2*z)*f(z + y)*f(a + y + x)*f(c + y + x) + 2*f(2*y)*f(2*z)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z + y)*f(a + y + x)*f(b + z + x) - 2*f(2*y)*f(2*z)*f(z + y)*f(a + y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(a + z + y) - 2*f(2*y)*f(2*z)*f(z + x)*f(c + 2*y)*f(a + y + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*f(2*y)*f(2*z)*f(z + x)*f(b + y + x)*f(c + y + x) - 2*f(2*y)*f(2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z)*f(z + x)*f(b + y + x)*f(b + z + x) + 2*f(2*y)*f(2*z)*f(z + x)*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + z + y)*f(b + y + x) + f(2*y)*f(2*z)^2*f(b + 2*x)*f(b + y + x) - 2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*y)*f(2*z)^2*f(a + y + x)*f(b + y + x) + 1/2*f(2*y)*f(2*z)^2*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*y)*f(b + 2*x) + f(2*y)*f(2*z)^2*f(a + 2*y)*f(a + y + x) - 1/2*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*y)*f(2*z)^2*f(a + 2*x)*f(b + 2*y) - 2*f(2*y)*f(2*z)*f(y + x)*f(c + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y + x)^2 - f(2*y)*f(2*z)*f(y + x)*f(c + 2*x)*f(c + 2*y) - 2*f(2*y)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*z)*f(y + x)*f(b + z + x)*f(c + y + x) + 2*f(2*y)*f(2*z)*f(y + x)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         a + z + y)*f(c + y + x) + 2*f(2*y)*f(2*z)*f(y + x)*f(a + 2*z)*f(b + y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x) - 4*f(2*y)*f(2*z)*f(y + x)*f(a + y + x)*f(c + z + y) - 2*f(2*y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(2*z)*f(y + x)*f(a + 2*y)*f(c + z + x) + f(2*y)*f(2*z)*f(y + x)*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*y)*f(a + 2*z) + 2*f(2*y)*f(y + x)*f(z + y)*f(c + 2*z)*f(a + y + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         x) + 4*f(2*y)*f(y + x)*f(z + y)*f(c + y + x)*f(c + z + x) - 2*f(2*y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(y + x)*f(z + y)*f(a + 2*z)*f(c + y + x) - 2*f(2*y)*f(y + x)*f(z + x</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(c + 2*z)*f(b + y + x) + 4*f(2*y)*f(y + x)*f(z + x)*f(c + y + x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(c + z + y) + 4*f(2*y)*f(y + x)*f(z + x)*f(c + 2*y)*f(c + z + x) + 2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(2*y)*f(y + x)*f(z + x)*f(b + 2*z)*f(c + y + x) - 2*f(2*y)*f(y + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         ^2*f(c + 2*z)*f(c + y + x) + f(2*y)^2*f(z + y)*f(a + 2*z)*f(c + 2*x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          - f(2*y)^2*f(z + y)*f(a + 2*x)*f(c + 2*z) - 4*f(2*y)^2*f(z + x)*f(c</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y + x)*f(c + z + x) - f(2*y)^2*f(z + x)*f(b + 2*z)*f(c + 2*x) + f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*y)^2*f(z + x)*f(b + 2*x)*f(c + 2*z) + f(2*y)^2*f(2*z)*f(c + 2*x)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         c + y + x) + f(2*y)^2*f(2*z)*f(c + 2*x)*f(b + z + x) - f(2*y)^2*f(2*z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(c + 2*x)*f(a + z + y) - f(2*y)^2*f(2*z)*f(b + 2*x)*f(c + z + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          - 1/2*f(2*y)^2*f(2*z)*f(a + 2*z)*f(b + 2*x) - f(2*y)^2*f(2*z)*f(a + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*z)*f(a + y + x) + 2*f(2*y)^2*f(2*z)*f(a + y + x)*f(c + z + x) + f(2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *y)^2*f(2*z)*f(a + 2*x)*f(c + z + y) + 1/2*f(2*y)^2*f(2*z)*f(a + 2*x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(b + 2*z) - 2*f(2*x)*f(z + y)^2*f(c + 2*y)*f(c + y + x) - 2*f(2*x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(z + y)^2*f(c + 2*y)*f(b + z + x) + 2*f(2*x)*f(z + y)^2*f(c + 2*y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(a + z + y) + 2*f(2*x)*f(z + y)^2*f(a + 2*z)*f(b + 2*y) - 4*f(2*x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(z + y)^2*f(a + 2*y)*f(c + z + y) - f(2*x)*f(2*z)*f(y + x)*f(c + 2*y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )^2 - 2*f(2*x)*f(2*z)*f(y + x)*f(b + 2*y)*f(c + z + y) + f(2*x)*f(2*z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(y + x)*f(b + 2*y)*f(b + 2*z) + 4*f(2*x)*f(y + x)*f(z + y)*f(c + 2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *y)*f(c + z + y) - 4*f(2*x)*f(2*y)*f(z + y)*f(c + y + x)*f(c + z + y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          - f(2*x)*f(2*y)*f(z + y)*f(a + 2*z)*f(c + 2*y) + f(2*x)*f(2*y)*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y)*f(a + 2*y)*f(c + 2*z) + f(2*x)*f(2*y)*f(z + x)*f(b + 2*z)*f(c</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*y) - f(2*x)*f(2*y)*f(z + x)*f(b + 2*y)*f(c + 2*z) + 3*f(2*x)*f(2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *y)*f(2*z)*f(c + 2*y)*f(c + y + x) + f(2*x)*f(2*y)*f(2*z)*f(c + 2*y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(b + z + x) - f(2*x)*f(2*y)*f(2*z)*f(c + 2*y)*f(a + z + y) - f(2*x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*y)*f(2*z)*f(b + 2*z)*f(b + y + x) + 2*f(2*x)*f(2*y)*f(2*z)*f(b + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y + x)*f(c + z + y) + f(2*x)*f(2*y)*f(2*z)*f(b + 2*y)*f(c + z + x) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         3/2*f(2*x)*f(2*y)*f(2*z)*f(a + 2*z)*f(b + 2*y) + 3*f(2*x)*f(2*y)*f(2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z)*f(a + 2*y)*f(c + z + y) - 1/2*f(2*x)*f(2*y)*f(2*z)*f(a + 2*y)*f(b</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*z) - 2*f(2*x)*f(2*y)*f(y + x)*f(c + 2*y)*f(c + 2*z) + 2*f(2*x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*y)^2*f(c + 2*z)*f(c + y + x) )</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       - 2*f(c + 2*y)*f(c + y + x) - 2*f(c + 2*y)*f(b + z + x) + 2*f(c + 2*y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(a + z + y) + 2*f(a + 2*z)*f(b + 2*y) - 4*f(a + 2*y)*f(c + z + y) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*f(y + x)*f(2*c + 2*y) - 2*f(2*y)*f(2*c + y + x):</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">eq[14] := </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">(1/HessUniv) * ( 4*f(2*z)*f(z + y)^2*f(b + 2*y)*f(a + y + x) - 2*f(2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z)*f(z + y)^2*f(a + 2*y)*f(b + y + x) - f(2*z)*f(z + y)^2*f(a + 2*y)^</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2 - 2*f(2*z)*f(z + x)*f(z + y)*f(b + 2*y)*f(b + y + x) + f(2*z)*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)^2*f(b + 2*y)^2 + 2*f(2*z)^2*f(y + x)*f(b + 2*y)*f(b + y + x) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*f(2*z)*f(y + x)*f(z + y)*f(c + 2*y)*f(b + y + x) - 4*f(2*z)*f(y + x</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(z + y)*f(b + 2*y)*f(c + y + x) - 4*f(2*z)*f(y + x)*f(z + y)*f(b</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*y)*f(a + z + y) + 2*f(2*z)*f(y + x)*f(z + y)*f(a + 2*y)*f(c + 2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y) + 2*f(2*z)*f(y + x)*f(z + y)*f(a + 2*y)*f(b + z + y) - 2*f(2*z)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y + x)*f(z + x)*f(b + 2*y)*f(b + z + y) - 2*f(y + x)*f(z + x)*f(z + y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(c + 2*y)^2 - 4*f(y + x)*f(z + x)*f(z + y)*f(c + 2*y)*f(b + z + y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 8*f(y + x)*f(z + x)*f(z + y)*f(b + 2*y)*f(c + z + y) - 2*f(2*y)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z + y)^2*f(a + 2*z)*f(b + y + x) + f(2*y)*f(z + y)^2*f(a + 2*y)*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*z) + 2*f(2*y)*f(z + x)*f(z + y)*f(b + 2*z)*f(b + y + x) + f(2*y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(z + x)*f(z + y)*f(a + 2*z)*f(b + 2*y) - f(2*y)*f(z + x)*f(z + y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(a + 2*y)*f(b + 2*z) + f(2*y)*f(z + x)^2*f(c + 2*y)^2 + 2*f(2*y)*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)^2*f(c + 2*y)*f(b + z + y) - 4*f(2*y)*f(z + x)^2*f(b + 2*y)*f(c</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + z + y) - f(2*y)*f(z + x)^2*f(b + 2*y)*f(b + 2*z) - 2*f(2*y)*f(2*z)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(z + y)*f(c + 2*y)*f(a + y + x) + f(2*y)*f(2*z)*f(z + y)*f(b + 2*y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(c + 2*x) - 2*f(2*y)*f(2*z)*f(z + y)*f(b + 2*y)*f(a + z + x) + 4*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*y)*f(2*z)*f(z + y)*f(a + z + y)*f(b + y + x) - 4*f(2*y)*f(2*z)*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y)*f(a + y + x)*f(b + z + y) + f(2*y)*f(2*z)*f(z + y)*f(a + 2*y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(c + y + x) + f(2*y)*f(2*z)*f(z + y)*f(a + 2*y)*f(b + z + x) + f(2*y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(2*z)*f(z + y)*f(a + 2*y)*f(a + z + y) + f(2*y)*f(2*z)*f(z + x)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         b + 2*y)*f(c + y + x) + f(2*y)*f(2*z)*f(z + x)*f(b + 2*y)*f(b + z + x</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         ) + f(2*y)*f(2*z)*f(z + x)*f(b + 2*y)*f(a + z + y) - f(2*y)*f(2*z)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z + x)*f(a + 2*y)*f(c + 2*y) - f(2*y)*f(2*z)^2*f(b + 2*y)*f(a + y + x</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         ) - 1/2*f(2*y)*f(2*z)^2*f(b + 2*x)*f(b + 2*y) + 1/2*f(2*y)*f(2*z)^2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(a + 2*y)^2 + f(2*y)*f(2*z)*f(y + x)*f(c + 2*y)*f(c + y + x) - f(2*y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(2*z)*f(y + x)*f(c + 2*y)*f(b + z + x) + f(2*y)*f(2*z)*f(y + x)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         c + 2*y)*f(a + z + y) + 4*f(2*y)*f(2*z)*f(y + x)*f(b + z + y)*f(c + y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x) - 2*f(2*y)*f(2*z)*f(y + x)*f(b + 2*z)*f(b + y + x) - 4*f(2*y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*z)*f(y + x)*f(b + y + x)*f(c + z + y) + f(2*y)*f(2*z)*f(y + x)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         a + 2*z)*f(b + 2*y) - 2*f(2*y)*f(2*z)*f(y + x)*f(a + 2*y)*f(c + z + y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         ) + 2*f(2*y)*f(y + x)*f(z + y)*f(c + 2*z)*f(b + y + x) - f(2*y)*f(y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(z + y)*f(a + 2*z)*f(c + 2*y) + 2*f(2*y)*f(y + x)*f(z + y)*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*z)*f(b + z + y) - f(2*y)*f(y + x)*f(z + y)*f(a + 2*y)*f(c + 2*z)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + f(2*y)*f(y + x)*f(z + x)*f(b + 2*z)*f(c + 2*y) + 2*f(2*y)*f(y + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(z + x)*f(b + 2*z)*f(b + z + y) - f(2*y)*f(y + x)*f(z + x)*f(b + 2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y)*f(c + 2*z) - 2*f(2*y)*f(y + x)^2*f(c + 2*z)*f(b + z + y) + f(2*y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(y + x)^2*f(c + 2*y)*f(c + 2*z) - f(2*y)^2*f(z + y)*f(b + 2*x)*f(c</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*z) + f(2*y)^2*f(z + y)*f(a + 2*z)*f(c + y + x) + f(2*y)^2*f(z + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y)*f(a + 2*z)*f(b + z + x) - f(2*y)^2*f(z + y)*f(a + 2*z)*f(a + z + y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         ) - f(2*y)^2*f(z + x)*f(b + 2*z)*f(c + y + x) - f(2*y)^2*f(z + x)*f(b</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*z)*f(b + z + x) + f(2*y)^2*f(z + x)*f(b + 2*z)*f(a + z + y) - 2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*y)^2*f(z + x)*f(a + 2*z)*f(b + z + y) + f(2*y)^2*f(z + x)*f(a + 2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *y)*f(c + 2*z) + f(2*y)^2*f(2*z)*f(c + 2*y)*f(a + z + x) - 1/2*f(2*y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         ^2*f(2*z)*f(c + 2*x)*f(c + 2*y) - f(2*y)^2*f(2*z)*f(c + 2*x)*f(b + z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y) + f(2*y)^2*f(2*z)*f(b + 2*z)*f(a + y + x) + f(2*y)^2*f(2*z)*f(b</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*x)*f(c + z + y) + 1/2*f(2*y)^2*f(2*z)*f(b + 2*x)*f(b + 2*z) - 2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*y)^2*f(2*z)*f(a + z + y)*f(c + y + x) - 2*f(2*y)^2*f(2*z)*f(a + z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y)*f(b + z + x) + 2*f(2*y)^2*f(2*z)*f(a + z + x)*f(b + z + y) + 2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*y)^2*f(2*z)*f(a + y + x)*f(c + z + y) - f(2*y)^2*f(2*z)*f(a + 2*y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(a + 2*z) - f(2*y)^2*f(y + x)*f(c + 2*z)*f(c + y + x) + f(2*y)^2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(y + x)*f(c + 2*z)*f(b + z + x) + f(2*y)^2*f(y + x)*f(c + 2*z)*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + z + y) - f(2*y)^2*f(y + x)*f(a + 2*z)*f(b + 2*z) - f(2*y)^3*f(c + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*z)*f(a + z + x) + 1/2*f(2*y)^3*f(c + 2*x)*f(c + 2*z) + 1/2*f(2*y)^3</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(a + 2*z)^2 + f(2*x)*f(z + y)^2*f(c + 2*y)^2 + 2*f(2*x)*f(z + y)^2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(c + 2*y)*f(b + z + y) - 4*f(2*x)*f(z + y)^2*f(b + 2*y)*f(c + z + y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*f(2*x)*f(2*z)*f(z + y)*f(b + 2*y)*f(b + z + y) - f(2*x)*f(2*z)^2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(b + 2*y)^2 - 2*f(2*x)*f(2*y)*f(z + y)*f(b + 2*z)*f(b + z + y) - 1/</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*f(2*x)*f(2*y)*f(2*z)*f(c + 2*y)^2 - 2*f(2*x)*f(2*y)*f(2*z)*f(c + 2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y)*f(b + z + y) + 3*f(2*x)*f(2*y)*f(2*z)*f(b + 2*y)*f(c + z + y) + 1/</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*f(2*x)*f(2*y)*f(2*z)*f(b + 2*y)*f(b + 2*z) + f(2*x)*f(2*y)^2*f(c + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*z)*f(b + z + y) - 1/2*f(2*x)*f(2*y)^2*f(c + 2*y)*f(c + 2*z) + 1/2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*x)*f(2*y)^2*f(b + 2*z)^2 )</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       + f(c + 2*y)^2 + 2*f(c + 2*y)*f(b + z + y) - 4*f(b + 2*y)*f(c + z + y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + f(2*z)*f(2*b + 2*y) - f(2*y)*f(2*b + 2*z):</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">eq[15] := </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">(1/HessUniv) * ( f(2*z)*f(z + y)^2*f(a + 2*x)*f(b + 2*y) + 2*f(2*z)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(z + x)*f(z + y)*f(b + 2*y)*f(a + y + x) - f(2*z)*f(z + x)*f(z + y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(b + 2*x)*f(b + 2*y) - 2*f(2*z)*f(z + x)*f(z + y)*f(a + 2*y)*f(b + y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x) - f(2*z)*f(z + x)*f(z + y)*f(a + 2*y)^2 + f(2*z)*f(z + x)^2*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*y)*f(b + 2*y) + 1/2*f(2*z)^2*f(y + x)*f(b + 2*x)*f(b + 2*y) + f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*z)^2*f(y + x)*f(a + 2*y)*f(b + y + x) + 1/2*f(2*z)^2*f(y + x)*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*y)^2 - 2*f(2*z)*f(y + x)*f(z + y)*f(b + 2*y)*f(a + z + x) - 2*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*z)*f(y + x)*f(z + x)*f(b + 2*y)*f(a + z + y) + 2*f(y + x)*f(z + x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(z + y)*f(a + 2*z)*f(b + 2*y) - f(2*y)*f(z + y)^2*f(a + 2*z)*f(b + 2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *x) + f(2*y)*f(z + x)*f(z + y)*f(b + 2*x)*f(b + 2*z) + f(2*y)*f(z + x</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(z + y)*f(a + 2*y)*f(a + 2*z) - f(2*y)*f(z + x)^2*f(a + 2*z)*f(b</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*y) - f(2*y)*f(z + x)^2*f(a + 2*y)*f(b + 2*z) + f(2*y)*f(2*z)*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y)*f(b + 2*x)*f(a + z + y) + 1/2*f(2*y)*f(2*z)*f(z + y)*f(a + 2*y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(c + 2*x) - 1/2*f(2*y)*f(2*z)*f(z + y)*f(a + 2*x)*f(c + 2*y) - f(2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y)*f(2*z)*f(z + y)*f(a + 2*x)*f(b + z + y) - f(2*y)*f(2*z)*f(z + x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(c + 2*y)*f(a + y + x) + 1/2*f(2*y)*f(2*z)*f(z + x)*f(b + 2*y)*f(c</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*x) + 1/2*f(2*y)*f(2*z)*f(z + x)*f(b + 2*x)*f(c + 2*y) + 2*f(2*y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(2*z)*f(z + x)*f(a + z + y)*f(b + y + x) - 2*f(2*y)*f(2*z)*f(z + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(a + y + x)*f(b + z + y) + f(2*y)*f(2*z)*f(z + x)*f(a + 2*y)*f(b + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z + x) + f(2*y)*f(2*z)*f(z + x)*f(a + 2*y)*f(a + z + y) - 1/2*f(2*y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*z)^2*f(a + 2*y)*f(b + 2*x) - 1/2*f(2*y)*f(2*z)^2*f(a + 2*x)*f(b</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*y) + f(2*y)*f(2*z)*f(y + x)*f(c + 2*y)*f(a + z + x) - 1/2*f(2*y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(2*z)*f(y + x)*f(c + 2*x)*f(c + 2*y) - 1/2*f(2*y)*f(2*z)*f(y + x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(b + 2*x)*f(b + 2*z) - 2*f(2*y)*f(2*z)*f(y + x)*f(a + z + y)*f(b + z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x) + 2*f(2*y)*f(2*z)*f(y + x)*f(a + z + x)*f(b + z + y) - f(2*y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*z)*f(y + x)*f(a + 2*z)*f(b + y + x) - f(2*y)*f(2*z)*f(y + x)*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*y)*f(a + 2*z) + 2*f(2*y)*f(y + x)*f(z + y)*f(a + 2*z)*f(b + z + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         x) + 2*f(2*y)*f(y + x)*f(z + x)*f(b + 2*z)*f(a + z + y) - f(2*y)*f(y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)^2*f(a + 2*z)*f(b + 2*z) + 1/2*f(2*y)^2*f(z + y)*f(a + 2*z)*f(c</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*x) - 1/2*f(2*y)^2*f(z + y)*f(a + 2*x)*f(c + 2*z) + f(2*y)^2*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(c + 2*z)*f(a + y + x) - 1/2*f(2*y)^2*f(z + x)*f(b + 2*z)*f(c</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*x) - 1/2*f(2*y)^2*f(z + x)*f(b + 2*x)*f(c + 2*z) - f(2*y)^2*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(a + 2*z)*f(b + z + x) - f(2*y)^2*f(z + x)*f(a + 2*z)*f(a + z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y) - f(2*y)^2*f(2*z)*f(c + 2*x)*f(a + z + y) + 1/2*f(2*y)^2*f(2*z)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(a + 2*z)*f(b + 2*x) + f(2*y)^2*f(2*z)*f(a + 2*x)*f(c + z + y) + 1/</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*f(2*y)^2*f(2*z)*f(a + 2*x)*f(b + 2*z) - f(2*y)^2*f(y + x)*f(c + 2*z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(a + z + x) + 1/2*f(2*y)^2*f(y + x)*f(c + 2*x)*f(c + 2*z) + 1/2*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*y)^2*f(y + x)*f(a + 2*z)^2 - f(2*x)*f(z + y)^2*f(a + 2*z)*f(b + 2*y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         ) + f(2*x)*f(2*z)*f(z + y)*f(c + 2*y)*f(b + y + x) - 2*f(2*x)*f(2*z)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(z + y)*f(b + 2*y)*f(c + y + x) + f(2*x)*f(2*z)*f(z + y)*f(b + 2*y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(b + z + x) + f(2*x)*f(2*z)*f(z + y)*f(a + 2*y)*f(c + 2*y) + f(2*x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*z)*f(z + y)*f(a + 2*y)*f(b + z + y) - f(2*x)*f(2*z)^2*f(a + 2*y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(b + 2*y) - 1/2*f(2*x)*f(2*z)*f(y + x)*f(c + 2*y)^2 - f(2*x)*f(2*z)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(y + x)*f(c + 2*y)*f(b + z + y) + 2*f(2*x)*f(2*z)*f(y + x)*f(b + 2*y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(c + z + y) - 1/2*f(2*x)*f(2*z)*f(y + x)*f(b + 2*y)*f(b + 2*z) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*x)*f(2*y)*f(z + y)*f(c + 2*z)*f(b + y + x) - f(2*x)*f(2*y)*f(z + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y)*f(b + 2*z)*f(b + z + x) - f(2*x)*f(2*y)*f(z + y)*f(b + 2*z)*f(a + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z + y) - 1/2*f(2*x)*f(2*y)*f(z + y)*f(a + 2*z)*f(c + 2*y) - 1/2*f(2*x</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(2*y)*f(z + y)*f(a + 2*y)*f(c + 2*z) + 1/2*f(2*x)*f(2*y)*f(z + x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(b + 2*z)*f(c + 2*y) - 1/2*f(2*x)*f(2*y)*f(z + x)*f(b + 2*y)*f(c + 2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *z) + f(2*x)*f(2*y)*f(2*z)*f(c + 2*y)*f(c + y + x) - f(2*x)*f(2*y)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*z)*f(c + 2*y)*f(b + z + x) + 2*f(2*x)*f(2*y)*f(2*z)*f(b + z + y)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         c + y + x) - 2*f(2*x)*f(2*y)*f(2*z)*f(b + y + x)*f(c + z + y) + 3/2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*x)*f(2*y)*f(2*z)*f(a + 2*z)*f(b + 2*y) - f(2*x)*f(2*y)*f(2*z)*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*y)*f(c + z + y) + 1/2*f(2*x)*f(2*y)*f(2*z)*f(a + 2*y)*f(b + 2*z)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          - f(2*x)*f(2*y)*f(y + x)*f(c + 2*z)*f(b + z + y) + 1/2*f(2*x)*f(2*y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(y + x)*f(c + 2*y)*f(c + 2*z) + 1/2*f(2*x)*f(2*y)*f(y + x)*f(b + 2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z)^2 - f(2*x)*f(2*y)^2*f(c + 2*z)*f(c + y + x) + f(2*x)*f(2*y)^2*f(c</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*z)*f(b + z + x) + f(2*x)*f(2*y)^2*f(c + 2*z)*f(a + z + y) )</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       - f(a + 2*z)*f(b + 2*y) + f(2*z)*f(b + a + 2*y) - f(2*y)*f(b + a + 2*z)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         :</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">eq[16] := </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">(1/HessUniv) * ( f(2*z)*f(z + y)^2*f(a + 2*x)*f(a + 2*y) - f(2*z)*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(z + y)*f(a + 2*y)*f(b + 2*x) - 2*f(2*z)*f(z + x)*f(z + y)*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*y)*f(a + y + x) + f(2*z)*f(z + x)*f(z + y)*f(a + 2*x)*f(b + 2*y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*f(2*z)*f(z + x)^2*f(b + 2*y)*f(a + y + x) - f(2*z)*f(z + x)^2*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         b + 2*x)*f(b + 2*y) + 2*f(2*z)^2*f(y + x)*f(a + 2*y)*f(a + y + x) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*z)*f(y + x)*f(z + y)*f(a + 2*y)*f(c + 2*x) - 2*f(2*z)*f(y + x)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z + y)*f(a + 2*y)*f(a + z + x) - f(2*z)*f(y + x)*f(z + y)*f(a + 2*x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(c + 2*y) - 2*f(2*z)*f(y + x)*f(z + x)*f(c + 2*y)*f(a + y + x) + f(2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *z)*f(y + x)*f(z + x)*f(b + 2*y)*f(c + 2*x) - 2*f(2*z)*f(y + x)*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(b + 2*y)*f(a + z + x) + f(2*z)*f(y + x)*f(z + x)*f(b + 2*x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(c + 2*y) + 4*f(y + x)*f(z + x)*f(z + y)*f(c + 2*y)*f(a + z + x) - 2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(y + x)*f(z + x)*f(z + y)*f(c + 2*x)*f(c + 2*y) - f(2*y)*f(z + y)^2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(a + 2*x)*f(a + 2*z) - f(2*y)*f(z + x)*f(z + y)*f(a + 2*z)*f(b + 2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         x) + 2*f(2*y)*f(z + x)*f(z + y)*f(a + 2*z)*f(a + y + x) + f(2*y)*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(z + y)*f(a + 2*x)*f(b + 2*z) - 2*f(2*y)*f(z + x)^2*f(c + 2*y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(a + z + x) + f(2*y)*f(z + x)^2*f(c + 2*x)*f(c + 2*y) - 2*f(2*y)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z + x)^2*f(b + 2*z)*f(a + y + x) + f(2*y)*f(z + x)^2*f(b + 2*x)*f(b</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*z) + 2*f(2*y)*f(2*z)*f(z + x)*f(b + 2*x)*f(a + z + y) + 2*f(2*y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(2*z)*f(z + x)*f(a + 2*y)*f(a + z + x) - 2*f(2*y)*f(2*z)*f(z + x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(a + 2*x)*f(b + z + y) - f(2*y)*f(2*z)^2*f(a + 2*x)*f(a + 2*y) - 2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*y)*f(2*z)*f(y + x)*f(c + 2*x)*f(a + z + y) - 2*f(2*y)*f(2*z)*f(y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(a + 2*z)*f(a + y + x) + 2*f(2*y)*f(2*z)*f(y + x)*f(a + 2*x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(c + z + y) + f(2*y)*f(y + x)*f(z + y)*f(a + 2*z)*f(c + 2*x) + 2*f(2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *y)*f(y + x)*f(z + y)*f(a + 2*z)*f(a + z + x) - f(2*y)*f(y + x)*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y)*f(a + 2*x)*f(c + 2*z) + 2*f(2*y)*f(y + x)*f(z + x)*f(c + 2*z)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(a + y + x) - f(2*y)*f(y + x)*f(z + x)*f(b + 2*z)*f(c + 2*x) + 2*f(2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *y)*f(y + x)*f(z + x)*f(b + 2*z)*f(a + z + x) - f(2*y)*f(y + x)*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(b + 2*x)*f(c + 2*z) - 2*f(2*y)*f(y + x)^2*f(c + 2*z)*f(a + z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x) + f(2*y)*f(y + x)^2*f(c + 2*x)*f(c + 2*z) - 2*f(2*y)^2*f(z + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(a + 2*z)*f(a + z + x) + f(2*y)^2*f(2*z)*f(a + 2*x)*f(a + 2*z) - 2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*x)*f(z + y)^2*f(c + 2*y)*f(a + z + x) + f(2*x)*f(z + y)^2*f(c + 2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *x)*f(c + 2*y) + 2*f(2*x)*f(2*z)*f(z + y)*f(c + 2*y)*f(a + y + x) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*x)*f(2*z)*f(z + y)*f(b + 2*y)*f(c + 2*x) - f(2*x)*f(2*z)*f(z + y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(a + 2*y)*f(c + y + x) + f(2*x)*f(2*z)*f(z + y)*f(a + 2*y)*f(b + z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x) + f(2*x)*f(2*z)*f(z + y)*f(a + 2*y)*f(a + z + y) - f(2*x)*f(2*z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(z + x)*f(b + 2*y)*f(c + y + x) + f(2*x)*f(2*z)*f(z + x)*f(b + 2*y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(b + z + x) - f(2*x)*f(2*z)*f(z + x)*f(b + 2*y)*f(a + z + y) + f(2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *x)*f(2*z)*f(z + x)*f(a + 2*y)*f(c + 2*y) - f(2*x)*f(2*z)^2*f(b + 2*y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(a + y + x) + 1/2*f(2*x)*f(2*z)^2*f(b + 2*x)*f(b + 2*y) - 1/2*f(2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         x)*f(2*z)^2*f(a + 2*y)^2 + f(2*x)*f(2*z)*f(y + x)*f(c + 2*y)*f(c + y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x) - f(2*x)*f(2*z)*f(y + x)*f(c + 2*y)*f(b + z + x) - f(2*x)*f(2*z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(y + x)*f(c + 2*y)*f(a + z + y) + f(2*x)*f(2*z)*f(y + x)*f(a + 2*z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(b + 2*y) - 2*f(2*x)*f(2*y)*f(z + y)*f(b + 2*z)*f(a + z + x) + f(2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *x)*f(2*y)*f(z + y)*f(b + 2*x)*f(c + 2*z) - f(2*x)*f(2*y)*f(z + y)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         a + 2*z)*f(c + y + x) + f(2*x)*f(2*y)*f(z + y)*f(a + 2*z)*f(b + z + x</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         ) - f(2*x)*f(2*y)*f(z + y)*f(a + 2*z)*f(a + z + y) + f(2*x)*f(2*y)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z + x)*f(b + 2*z)*f(c + y + x) - f(2*x)*f(2*y)*f(z + x)*f(b + 2*z)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         b + z + x) + f(2*x)*f(2*y)*f(z + x)*f(b + 2*z)*f(a + z + y) - f(2*x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*y)*f(z + x)*f(a + 2*y)*f(c + 2*z) + f(2*x)*f(2*y)*f(2*z)*f(c + 2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y)*f(a + z + x) - 1/2*f(2*x)*f(2*y)*f(2*z)*f(c + 2*x)*f(c + 2*y) + f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*x)*f(2*y)*f(2*z)*f(c + 2*x)*f(b + z + y) + f(2*x)*f(2*y)*f(2*z)*f(b</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*z)*f(a + y + x) - f(2*x)*f(2*y)*f(2*z)*f(b + 2*x)*f(c + z + y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          - 1/2*f(2*x)*f(2*y)*f(2*z)*f(b + 2*x)*f(b + 2*z) + 2*f(2*x)*f(2*y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*z)*f(a + z + y)*f(c + y + x) - 2*f(2*x)*f(2*y)*f(2*z)*f(a + z + y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(b + z + x) + 2*f(2*x)*f(2*y)*f(2*z)*f(a + z + x)*f(b + z + y) - 2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(2*x)*f(2*y)*f(2*z)*f(a + y + x)*f(c + z + y) - f(2*x)*f(2*y)*f(y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(c + 2*z)*f(c + y + x) + f(2*x)*f(2*y)*f(y + x)*f(c + 2*z)*f(b</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + z + x) + f(2*x)*f(2*y)*f(y + x)*f(c + 2*z)*f(a + z + y) - f(2*x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*y)*f(y + x)*f(a + 2*z)*f(b + 2*z) + f(2*x)*f(2*y)^2*f(c + 2*z)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         a + z + x) - 1/2*f(2*x)*f(2*y)^2*f(c + 2*x)*f(c + 2*z) + 1/2*f(2*x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*y)^2*f(a + 2*z)^2 - 1/2*f(2*x)^2*f(2*z)*f(c + 2*y)^2 + f(2*x)^2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*z)*f(b + 2*y)*f(c + z + y) - 1/2*f(2*x)^2*f(2*z)*f(b + 2*y)*f(b</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*z) - f(2*x)^2*f(2*y)*f(c + 2*z)*f(b + z + y) + 1/2*f(2*x)^2*f(2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y)*f(c + 2*y)*f(c + 2*z) + 1/2*f(2*x)^2*f(2*y)*f(b + 2*z)^2 )</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       - 2*f(c + 2*y)*f(a + z + x) + f(c + 2*x)*f(c + 2*y) + f(2*z)*f(2*a + 2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y) - f(2*y)*f(2*a + 2*z):</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">eq[17] := </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"> (1/HessUniv) * ( 4*f(z + y)^3*f(a + 2*y)*f(c + z + x) - 2*f(z + y)^3*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(a + 2*y)*f(a + 2*z) - 4*f(z + x)*f(z + y)^2*f(b + 2*y)*f(c + z + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*f(z + x)*f(z + y)^2*f(a + 2*z)*f(b + 2*y) - 4*f(z + x)*f(z + y)^</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*f(a + 2*y)*f(c + z + y) + 2*f(z + x)*f(z + y)^2*f(a + 2*y)*f(b + 2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z) + 4*f(z + x)^2*f(z + y)*f(b + 2*y)*f(c + z + y) - 2*f(z + x)^2*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y)*f(b + 2*y)*f(b + 2*z) + 2*f(2*z)*f(z + y)^2*f(b + 2*y)*f(c + 2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         x) - 2*f(2*z)*f(z + y)^2*f(a + 2*y)*f(c + y + x) - 2*f(2*z)*f(z + y)^</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*f(a + 2*y)*f(b + z + x) + 2*f(2*z)*f(z + y)^2*f(a + 2*y)*f(a + z + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y) - 2*f(2*z)*f(z + x)*f(z + y)*f(b + 2*y)*f(c + y + x) + 2*f(2*z)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z + x)*f(z + y)*f(b + 2*y)*f(b + z + x) - 2*f(2*z)*f(z + x)*f(z + y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(b + 2*y)*f(a + z + y) + 2*f(2*z)*f(z + x)*f(z + y)*f(a + 2*y)*f(c</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*y) + 2*f(2*z)^2*f(z + y)*f(b + 2*y)*f(a + y + x) - f(2*z)^2*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y)*f(b + 2*x)*f(b + 2*y) - f(2*z)^2*f(z + y)*f(a + 2*y)^2 + 2*f(2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z)*f(y + x)*f(z + y)*f(c + 2*y)*f(c + y + x) + 2*f(2*z)*f(y + x)*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y)*f(c + 2*y)*f(b + z + x) - 2*f(2*z)*f(y + x)*f(z + y)*f(c + 2*y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(a + z + y) - 2*f(2*z)*f(y + x)*f(z + y)*f(a + 2*z)*f(b + 2*y) + 4*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*z)*f(y + x)*f(z + y)*f(a + 2*y)*f(c + z + y) - 4*f(y + x)*f(z + y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )^2*f(c + 2*y)*f(c + z + x) + 2*f(y + x)*f(z + y)^2*f(a + 2*z)*f(c + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*y) - 2*f(y + x)*f(z + y)^2*f(a + 2*y)*f(c + 2*z) - 4*f(y + x)*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(z + y)*f(c + 2*y)*f(c + z + y) - 2*f(y + x)*f(z + x)*f(z + y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(b + 2*z)*f(c + 2*y) + 2*f(y + x)*f(z + x)*f(z + y)*f(b + 2*y)*f(c</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*z) + 2*f(y + x)^2*f(z + y)*f(c + 2*y)*f(c + 2*z) - 4*f(2*y)*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y)^2*f(a + z + y)*f(c + z + x) + 2*f(2*y)*f(z + y)^2*f(a + 2*z)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         a + z + y) + 4*f(2*y)*f(z + x)*f(z + y)*f(c + 2*y)*f(c + z + x) + 4*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*y)*f(z + x)*f(z + y)*f(b + z + y)*f(c + z + x) - 2*f(2*y)*f(z + x</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(z + y)*f(b + 2*z)*f(a + z + y) + 4*f(2*y)*f(z + x)*f(z + y)*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + z + y)*f(c + z + y) - 2*f(2*y)*f(z + x)*f(z + y)*f(a + 2*z)*f(c + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*y) - 2*f(2*y)*f(z + x)*f(z + y)*f(a + 2*z)*f(b + z + y) + 2*f(2*y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(z + x)*f(z + y)*f(a + 2*y)*f(c + 2*z) - 4*f(2*y)*f(z + x)^2*f(b + z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y)*f(c + z + y) + 2*f(2*y)*f(z + x)^2*f(b + 2*z)*f(c + 2*y) + 2*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*y)*f(z + x)^2*f(b + 2*z)*f(b + z + y) - 2*f(2*y)*f(z + x)^2*f(b + 2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *y)*f(c + 2*z) - f(2*y)*f(2*z)*f(z + y)*f(c + 2*x)*f(c + 2*y) - 2*f(2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *y)*f(2*z)*f(z + y)*f(c + 2*x)*f(b + z + y) + 2*f(2*y)*f(2*z)*f(z + y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(a + z + y)*f(c + y + x) + 2*f(2*y)*f(2*z)*f(z + y)*f(a + z + y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(b + z + x) - 2*f(2*y)*f(2*z)*f(z + y)*f(a + z + y)^2 - 2*f(2*y)*f(2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *z)*f(z + y)*f(a + 2*y)*f(c + z + x) + f(2*y)*f(2*z)*f(z + y)*f(a + 2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *y)*f(a + 2*z) - 2*f(2*y)*f(2*z)*f(z + x)*f(c + 2*y)*f(b + z + x) + 2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(2*y)*f(2*z)*f(z + x)*f(b + z + y)*f(c + y + x) - 2*f(2*y)*f(2*z)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(z + x)*f(b + z + x)*f(b + z + y) + 2*f(2*y)*f(2*z)*f(z + x)*f(b + 2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *y)*f(c + z + x) + 2*f(2*y)*f(2*z)*f(z + x)*f(a + z + y)*f(b + z + y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + f(2*y)*f(2*z)*f(z + x)*f(a + 2*z)*f(b + 2*y) - 2*f(2*y)*f(2*z)*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(a + 2*y)*f(c + z + y) - f(2*y)*f(2*z)*f(z + x)*f(a + 2*y)*f(b</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*z) - f(2*y)*f(2*z)^2*f(c + 2*y)*f(a + y + x) - 1/2*f(2*y)*f(2*z)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         ^2*f(b + 2*y)*f(c + 2*x) - f(2*y)*f(2*z)^2*f(b + 2*y)*f(a + z + x) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         1/2*f(2*y)*f(2*z)^2*f(b + 2*x)*f(c + 2*y) + f(2*y)*f(2*z)^2*f(b + 2*x</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(b + z + y) - 2*f(2*y)*f(2*z)^2*f(a + y + x)*f(b + z + y) + f(2*y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(2*z)^2*f(a + 2*y)*f(c + y + x) + f(2*y)*f(2*z)^2*f(a + 2*y)*f(b + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z + x) + f(2*y)*f(2*z)^2*f(a + 2*y)*f(a + z + y) - 2*f(2*y)*f(2*z)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y + x)*f(c + y + x)*f(c + z + y) - 2*f(2*y)*f(2*z)*f(y + x)*f(b + z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(c + z + y) - 2*f(2*y)*f(2*z)*f(y + x)*f(a + z + y)*f(c + z + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y) + f(2*y)*f(2*z)*f(y + x)*f(a + 2*z)*f(c + 2*y) + 2*f(2*y)*f(2*z)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(y + x)*f(a + 2*z)*f(b + z + y) - f(2*y)*f(2*z)*f(y + x)*f(a + 2*y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(c + 2*z) + 4*f(2*y)*f(y + x)*f(z + y)*f(c + z + x)*f(c + z + y) + 2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(2*y)*f(y + x)*f(z + y)*f(c + 2*z)*f(a + z + y) - 2*f(2*y)*f(y + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(z + y)*f(a + 2*z)*f(c + z + y) + 4*f(2*y)*f(y + x)*f(z + x)*f(c + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z + y)^2 - 2*f(2*y)*f(y + x)*f(z + x)*f(c + 2*z)*f(b + z + y) + 2*f(2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *y)*f(y + x)*f(z + x)*f(b + 2*z)*f(c + z + y) - 2*f(2*y)*f(y + x)^2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(c + 2*z)*f(c + z + y) - 2*f(2*y)^2*f(z + y)*f(c + 2*z)*f(a + z + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*f(2*y)^2*f(z + y)*f(a + 2*z)*f(c + z + x) - 4*f(2*y)^2*f(z + x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(c + z + x)*f(c + z + y) + 2*f(2*y)^2*f(z + x)*f(c + 2*z)*f(b + z + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         x) - 2*f(2*y)^2*f(z + x)*f(b + 2*z)*f(c + z + x) + f(2*y)^2*f(2*z)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         c + 2*z)*f(a + y + x) + f(2*y)^2*f(2*z)*f(c + 2*x)*f(c + z + y) + 1/2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(2*y)^2*f(2*z)*f(b + 2*z)*f(c + 2*x) + f(2*y)^2*f(2*z)*f(b + 2*z)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(a + z + x) - 1/2*f(2*y)^2*f(2*z)*f(b + 2*x)*f(c + 2*z) + 2*f(2*y)^2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(2*z)*f(a + z + x)*f(c + z + y) - f(2*y)^2*f(2*z)*f(a + 2*z)*f(c + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y + x) - f(2*y)^2*f(2*z)*f(a + 2*z)*f(b + z + x) - f(2*y)^2*f(2*z)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         a + 2*z)*f(a + z + y) + 4*f(2*x)*f(z + y)^2*f(c + 2*y)*f(c + z + y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          - f(2*x)*f(2*z)*f(z + y)*f(c + 2*y)^2 - 2*f(2*x)*f(2*z)*f(z + y)*f(b</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*y)*f(c + z + y) + f(2*x)*f(2*z)*f(z + y)*f(b + 2*y)*f(b + 2*z)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          - 4*f(2*x)*f(2*y)*f(z + y)*f(c + z + y)^2 - 2*f(2*x)*f(2*y)*f(z + y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(c + 2*y)*f(c + 2*z) + f(2*x)*f(2*y)*f(2*z)*f(c + 2*y)*f(c + z + y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*f(2*x)*f(2*y)*f(2*z)*f(b + z + y)*f(c + z + y) - 1/2*f(2*x)*f(2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y)*f(2*z)*f(b + 2*z)*f(c + 2*y) - f(2*x)*f(2*y)*f(2*z)*f(b + 2*z)*f(b</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + z + y) + 1/2*f(2*x)*f(2*y)*f(2*z)*f(b + 2*y)*f(c + 2*z) + 2*f(2*x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(2*y)^2*f(c + 2*z)*f(c + z + y) )</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       + 2*f(z + y)*f(2*c + 2*y) - 2*f(2*y)*f(2*c + z + y):</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">eq[18] := </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"> (1/HessUniv) * ( 4*f(z + x)*f(z + y)^2*f(a + 2*y)*f(c + z + x) - 2*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z + x)*f(z + y)^2*f(a + 2*y)*f(a + 2*z) - 4*f(z + x)^2*f(z + y)*f(b</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*y)*f(c + z + x) + 2*f(z + x)^2*f(z + y)*f(a + 2*z)*f(b + 2*y) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         4*f(z + x)^2*f(z + y)*f(a + 2*y)*f(c + z + y) + 2*f(z + x)^2*f(z + y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(a + 2*y)*f(b + 2*z) + 4*f(z + x)^3*f(b + 2*y)*f(c + z + y) - 2*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)^3*f(b + 2*y)*f(b + 2*z) + 2*f(2*z)*f(z + x)*f(z + y)*f(b + 2*y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(c + 2*x) - 2*f(2*z)*f(z + x)*f(z + y)*f(a + 2*y)*f(c + y + x) - 2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*z)*f(z + x)*f(z + y)*f(a + 2*y)*f(b + z + x) + 2*f(2*z)*f(z + x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(z + y)*f(a + 2*y)*f(a + z + y) - 2*f(2*z)*f(z + x)^2*f(b + 2*y)*f(c</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y + x) + 2*f(2*z)*f(z + x)^2*f(b + 2*y)*f(b + z + x) - 2*f(2*z)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z + x)^2*f(b + 2*y)*f(a + z + y) + 2*f(2*z)*f(z + x)^2*f(a + 2*y)*f(c</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*y) + 2*f(2*z)^2*f(z + x)*f(b + 2*y)*f(a + y + x) - f(2*z)^2*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(b + 2*x)*f(b + 2*y) - f(2*z)^2*f(z + x)*f(a + 2*y)^2 + 2*f(2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z)*f(y + x)*f(z + x)*f(c + 2*y)*f(c + y + x) + 2*f(2*z)*f(y + x)*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(c + 2*y)*f(b + z + x) - 2*f(2*z)*f(y + x)*f(z + x)*f(c + 2*y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(a + z + y) - 2*f(2*z)*f(y + x)*f(z + x)*f(a + 2*z)*f(b + 2*y) + 4*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*z)*f(y + x)*f(z + x)*f(a + 2*y)*f(c + z + y) - 4*f(y + x)*f(z + x</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(z + y)*f(c + 2*y)*f(c + z + x) + 2*f(y + x)*f(z + x)*f(z + y)*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*z)*f(c + 2*y) - 2*f(y + x)*f(z + x)*f(z + y)*f(a + 2*y)*f(c + 2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z) - 4*f(y + x)*f(z + x)^2*f(c + 2*y)*f(c + z + y) - 2*f(y + x)*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)^2*f(b + 2*z)*f(c + 2*y) + 2*f(y + x)*f(z + x)^2*f(b + 2*y)*f(c</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*z) + 2*f(y + x)^2*f(z + x)*f(c + 2*y)*f(c + 2*z) - 4*f(2*y)*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y)^2*f(a + z + x)*f(c + z + x) + 2*f(2*y)*f(z + y)^2*f(a + 2*z)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         c + 2*x) + 2*f(2*y)*f(z + y)^2*f(a + 2*z)*f(a + z + x) - 2*f(2*y)*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y)^2*f(a + 2*x)*f(c + 2*z) + 4*f(2*y)*f(z + x)*f(z + y)*f(c + 2*z)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(a + y + x) + 4*f(2*y)*f(z + x)*f(z + y)*f(b + z + x)*f(c + z + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          - 2*f(2*y)*f(z + x)*f(z + y)*f(b + 2*z)*f(c + 2*x) - 2*f(2*y)*f(z + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         x)*f(z + y)*f(b + 2*z)*f(a + z + x) + 2*f(2*y)*f(z + x)*f(z + y)*f(b</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*x)*f(c + 2*z) + 4*f(2*y)*f(z + x)*f(z + y)*f(a + z + x)*f(c + z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y) - 4*f(2*y)*f(z + x)*f(z + y)*f(a + 2*z)*f(c + y + x) - 2*f(2*y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(z + x)*f(z + y)*f(a + 2*z)*f(b + z + x) - 4*f(2*y)*f(z + x)^2*f(c</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*z)*f(b + y + x) + 4*f(2*y)*f(z + x)^2*f(c + 2*y)*f(c + z + x) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         4*f(2*y)*f(z + x)^2*f(b + z + x)*f(c + z + y) + 4*f(2*y)*f(z + x)^2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(b + 2*z)*f(c + y + x) + 2*f(2*y)*f(z + x)^2*f(b + 2*z)*f(b + z + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          - 2*f(2*y)*f(2*z)*f(z + y)*f(c + 2*x)*f(a + z + y) - 2*f(2*y)*f(2*z)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(z + y)*f(b + 2*x)*f(c + z + x) + 2*f(2*y)*f(2*z)*f(z + y)*f(a + z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(c + y + x) + 2*f(2*y)*f(2*z)*f(z + y)*f(a + z + x)*f(b + z + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         x) - 2*f(2*y)*f(2*z)*f(z + y)*f(a + z + x)*f(a + z + y) - f(2*y)*f(2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z)*f(z + y)*f(a + 2*z)*f(b + 2*x) + 2*f(2*y)*f(2*z)*f(z + y)*f(a + 2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         x)*f(c + z + y) + f(2*y)*f(2*z)*f(z + y)*f(a + 2*x)*f(b + 2*z) - 2*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*y)*f(2*z)*f(z + x)*f(c + 2*y)*f(a + z + x) - f(2*y)*f(2*z)*f(z + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(c + 2*x)*f(c + 2*y) - 2*f(2*y)*f(2*z)*f(z + x)*f(b + z + x)*f(c + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y + x) - 2*f(2*y)*f(2*z)*f(z + x)*f(b + z + x)^2 - 2*f(2*y)*f(2*z)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z + x)*f(b + 2*z)*f(a + y + x) + 4*f(2*y)*f(2*z)*f(z + x)*f(b + y + x</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(c + z + x) + 4*f(2*y)*f(2*z)*f(z + x)*f(a + z + y)*f(c + y + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*f(2*y)*f(2*z)*f(z + x)*f(a + z + y)*f(b + z + x) + 2*f(2*y)*f(2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z)*f(z + x)*f(a + 2*z)*f(b + y + x) - 4*f(2*y)*f(2*z)*f(z + x)*f(a + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y + x)*f(c + z + y) - 2*f(2*y)*f(2*z)*f(z + x)*f(a + 2*y)*f(c + z + x</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         ) + f(2*y)*f(2*z)*f(z + x)*f(a + 2*y)*f(a + 2*z) - f(2*y)*f(2*z)^2*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         c + 2*x)*f(b + y + x) + f(2*y)*f(2*z)^2*f(b + 2*x)*f(c + y + x) + f(2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *y)*f(2*z)^2*f(b + 2*x)*f(b + z + x) + f(2*y)*f(2*z)^2*f(b + 2*x)*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + z + y) - 2*f(2*y)*f(2*z)^2*f(a + z + x)*f(b + y + x) + 1/2*f(2*y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*z)^2*f(a + 2*y)*f(c + 2*x) + f(2*y)*f(2*z)^2*f(a + 2*y)*f(a + z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x) - 1/2*f(2*y)*f(2*z)^2*f(a + 2*x)*f(c + 2*y) - f(2*y)*f(2*z)^2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(a + 2*x)*f(b + z + y) - 2*f(2*y)*f(2*z)*f(y + x)*f(c + y + x)*f(c</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + z + x) - 2*f(2*y)*f(2*z)*f(y + x)*f(b + z + x)*f(c + z + x) + f(2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y)*f(2*z)*f(y + x)*f(b + 2*z)*f(c + 2*x) + 2*f(2*y)*f(2*z)*f(y + x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(b + 2*z)*f(a + z + x) - f(2*y)*f(2*z)*f(y + x)*f(b + 2*x)*f(c + 2*z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         ) - 2*f(2*y)*f(2*z)*f(y + x)*f(a + z + y)*f(c + z + x) + 4*f(2*y)*f(y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(z + y)*f(c + z + x)^2 - 2*f(2*y)*f(y + x)*f(z + y)*f(c + 2*z)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(a + z + x) + 2*f(2*y)*f(y + x)*f(z + y)*f(a + 2*z)*f(c + z + x) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         4*f(2*y)*f(y + x)*f(z + x)*f(c + z + x)*f(c + z + y) + 2*f(2*y)*f(y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(z + x)*f(c + 2*z)*f(b + z + x) - 2*f(2*y)*f(y + x)*f(z + x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(b + 2*z)*f(c + z + x) - 2*f(2*y)*f(y + x)^2*f(c + 2*z)*f(c + z + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          - 4*f(2*y)^2*f(z + x)*f(c + z + x)^2 + f(2*y)^2*f(2*z)*f(c + 2*x)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         c + z + x) + 2*f(2*y)^2*f(2*z)*f(a + z + x)*f(c + z + x) - 1/2*f(2*y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         ^2*f(2*z)*f(a + 2*z)*f(c + 2*x) - f(2*y)^2*f(2*z)*f(a + 2*z)*f(a + z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x) + 1/2*f(2*y)^2*f(2*z)*f(a + 2*x)*f(c + 2*z) + 4*f(2*x)*f(z + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(z + y)*f(c + 2*y)*f(c + z + y) - f(2*x)*f(2*z)*f(z + x)*f(c + 2*y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         ^2 - 2*f(2*x)*f(2*z)*f(z + x)*f(b + 2*y)*f(c + z + y) + f(2*x)*f(2*z)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(z + x)*f(b + 2*y)*f(b + 2*z) - 4*f(2*x)*f(2*y)*f(z + y)*f(c + z + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         x)*f(c + z + y) + 2*f(2*x)*f(2*y)*f(z + y)*f(c + 2*z)*f(a + z + y) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*f(2*x)*f(2*y)*f(z + y)*f(a + 2*z)*f(c + z + y) - 2*f(2*x)*f(2*y)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z + x)*f(c + 2*z)*f(b + z + y) - 2*f(2*x)*f(2*y)*f(z + x)*f(c + 2*y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(c + 2*z) + 2*f(2*x)*f(2*y)*f(z + x)*f(b + 2*z)*f(c + z + y) + f(2*x</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(2*y)*f(2*z)*f(c + 2*z)*f(b + y + x) + f(2*x)*f(2*y)*f(2*z)*f(c + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*y)*f(c + z + x) + 2*f(2*x)*f(2*y)*f(2*z)*f(b + z + y)*f(c + z + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          - f(2*x)*f(2*y)*f(2*z)*f(b + 2*z)*f(c + y + x) - f(2*x)*f(2*y)*f(2*z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(b + 2*z)*f(b + z + x) - f(2*x)*f(2*y)*f(2*z)*f(b + 2*z)*f(a + z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y) + 1/2*f(2*x)*f(2*y)*f(2*z)*f(a + 2*z)*f(c + 2*y) + f(2*x)*f(2*y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(2*z)*f(a + 2*z)*f(b + z + y) - 1/2*f(2*x)*f(2*y)*f(2*z)*f(a + 2*y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(c + 2*z) + 2*f(2*x)*f(2*y)^2*f(c + 2*z)*f(c + z + x) )</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       + 2*f(z + x)*f(2*c + 2*y) - 2*f(2*y)*f(2*c + z + x):</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">eq[19] := </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"> (1/HessUniv) * ( 8*f(z + x)*f(z + y)^2*f(b + 2*y)*f(a + y + x) - 4*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z + x)*f(z + y)^2*f(a + 2*y)*f(b + y + x) - 2*f(z + x)*f(z + y)^2*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*y)^2 - 4*f(z + x)^2*f(z + y)*f(b + 2*y)*f(b + y + x) + 2*f(z + x</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )^3*f(b + 2*y)^2 + 4*f(2*z)*f(y + x)*f(z + x)*f(b + 2*y)*f(b + y + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 4*f(y + x)*f(z + x)*f(z + y)*f(c + 2*y)*f(b + y + x) - 8*f(y + x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(z + x)*f(z + y)*f(b + 2*y)*f(c + y + x) - 8*f(y + x)*f(z + x)*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y)*f(b + 2*y)*f(a + z + y) + 4*f(y + x)*f(z + x)*f(z + y)*f(a + 2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y)*f(c + 2*y) + 4*f(y + x)*f(z + x)*f(z + y)*f(a + 2*y)*f(b + z + y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          - 4*f(y + x)*f(z + x)^2*f(b + 2*y)*f(b + z + y) - 2*f(y + x)^2*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(c + 2*y)^2 - 4*f(y + x)^2*f(z + x)*f(c + 2*y)*f(b + z + y) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         8*f(y + x)^2*f(z + x)*f(b + 2*y)*f(c + z + y) - 4*f(2*y)*f(z + y)^2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(a + z + x)*f(b + y + x) + 2*f(2*y)*f(z + y)^2*f(a + 2*y)*f(a + z + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         x) - 4*f(2*y)*f(z + x)*f(z + y)*f(c + 2*y)*f(a + y + x) + 4*f(2*y)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z + x)*f(z + y)*f(b + y + x)*f(b + z + x) + 2*f(2*y)*f(z + x)*f(z + y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(b + 2*y)*f(c + 2*x) - 2*f(2*y)*f(z + x)*f(z + y)*f(b + 2*y)*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + z + x) + 8*f(2*y)*f(z + x)*f(z + y)*f(a + z + y)*f(b + y + x) - 8*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*y)*f(z + x)*f(z + y)*f(a + y + x)*f(b + z + y) + 2*f(2*y)*f(z + x</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(z + y)*f(a + 2*y)*f(c + y + x) + 2*f(2*y)*f(z + x)*f(z + y)*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*y)*f(a + z + y) + 2*f(2*y)*f(z + x)^2*f(b + 2*y)*f(c + y + x) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*f(2*y)*f(z + x)^2*f(b + 2*y)*f(a + z + y) - 2*f(2*y)*f(z + x)^2*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*y)*f(c + 2*y) + f(2*y)*f(2*z)*f(z + y)*f(a + 2*y)*f(b + 2*x) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*y)*f(2*z)*f(z + y)*f(a + 2*x)*f(b + 2*y) - 2*f(2*y)*f(2*z)*f(z + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         x)*f(b + 2*y)*f(a + y + x) - f(2*y)*f(2*z)*f(z + x)*f(b + 2*x)*f(b + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*y) + f(2*y)*f(2*z)*f(z + x)*f(a + 2*y)^2 - 4*f(2*y)*f(2*z)*f(y + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(b + y + x)*f(b + z + x) + f(2*y)*f(2*z)*f(y + x)*f(b + 2*y)*f(c + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*x) - f(2*y)*f(2*z)*f(y + x)*f(b + 2*x)*f(c + 2*y) - 2*f(2*y)*f(y + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         x)*f(z + y)*f(c + 2*y)*f(a + z + x) + 4*f(2*y)*f(y + x)*f(z + y)*f(b</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y + x)*f(c + z + x) + 4*f(2*y)*f(y + x)*f(z + y)*f(a + z + x)*f(b</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + z + y) - 2*f(2*y)*f(y + x)*f(z + y)*f(a + 2*y)*f(c + z + x) + 2*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*y)*f(y + x)*f(z + x)*f(c + 2*y)*f(c + y + x) + 2*f(2*y)*f(y + x)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z + x)*f(c + 2*y)*f(a + z + y) + 8*f(2*y)*f(y + x)*f(z + x)*f(b + z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y)*f(c + y + x) + 4*f(2*y)*f(y + x)*f(z + x)*f(b + z + x)*f(b + z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y) - 8*f(2*y)*f(y + x)*f(z + x)*f(b + y + x)*f(c + z + y) - 2*f(2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y)*f(y + x)*f(z + x)*f(b + 2*y)*f(c + z + x) + 2*f(2*y)*f(y + x)*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(a + 2*z)*f(b + 2*y) - 4*f(2*y)*f(y + x)*f(z + x)*f(a + 2*y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(c + z + y) + 2*f(2*y)*f(y + x)^2*f(c + 2*y)*f(c + z + x) - 4*f(2*y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(y + x)^2*f(b + z + y)*f(c + z + x) - 2*f(2*y)^2*f(z + y)*f(b + 2*x</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(c + z + x) + 2*f(2*y)^2*f(z + y)*f(a + z + x)*f(c + y + x) + 2*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*y)^2*f(z + y)*f(a + z + x)*f(b + z + x) - 2*f(2*y)^2*f(z + y)*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + z + x)*f(a + z + y) + 2*f(2*y)^2*f(z + x)*f(c + 2*y)*f(a + z + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          - f(2*y)^2*f(z + x)*f(c + 2*x)*f(c + 2*y) - 2*f(2*y)^2*f(z + x)*f(c</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*x)*f(b + z + y) - 2*f(2*y)^2*f(z + x)*f(b + z + x)*f(c + y + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          - 2*f(2*y)^2*f(z + x)*f(b + z + x)^2 + 2*f(2*y)^2*f(z + x)*f(b + 2*z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(a + y + x) + 2*f(2*y)^2*f(z + x)*f(b + 2*x)*f(c + z + y) - 4*f(2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y)^2*f(z + x)*f(a + z + y)*f(c + y + x) - 2*f(2*y)^2*f(z + x)*f(a + z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y)*f(b + z + x) - 2*f(2*y)^2*f(z + x)*f(a + 2*z)*f(b + y + x) + 4*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*y)^2*f(z + x)*f(a + y + x)*f(c + z + y) + 2*f(2*y)^2*f(z + x)*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*y)*f(c + z + x) - f(2*y)^2*f(z + x)*f(a + 2*y)*f(a + 2*z) - f(2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y)^2*f(2*z)*f(c + 2*x)*f(b + y + x) + f(2*y)^2*f(2*z)*f(b + 2*x)*f(c</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y + x) + f(2*y)^2*f(2*z)*f(b + 2*x)*f(b + z + x) - f(2*y)^2*f(2*z)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(b + 2*x)*f(a + z + y) + 2*f(2*y)^2*f(2*z)*f(a + z + x)*f(b + y + x</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         ) - 1/2*f(2*y)^2*f(2*z)*f(a + 2*y)*f(c + 2*x) - f(2*y)^2*f(2*z)*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*y)*f(a + z + x) + 1/2*f(2*y)^2*f(2*z)*f(a + 2*x)*f(c + 2*y) + f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*y)^2*f(2*z)*f(a + 2*x)*f(b + z + y) - 2*f(2*y)^2*f(y + x)*f(c + y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(c + z + x) + 2*f(2*y)^2*f(y + x)*f(b + z + x)*f(c + z + x) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*f(2*y)^2*f(y + x)*f(b + 2*z)*f(a + z + x) + 2*f(2*y)^2*f(y + x)*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + z + y)*f(c + z + x) + f(2*y)^3*f(c + 2*x)*f(c + z + x) - 2*f(2*y)^</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         3*f(a + z + x)*f(c + z + x) + 1/2*f(2*y)^3*f(a + 2*z)*f(c + 2*x) + f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*y)^3*f(a + 2*z)*f(a + z + x) - 1/2*f(2*y)^3*f(a + 2*x)*f(c + 2*z)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 4*f(2*x)*f(z + x)*f(z + y)*f(b + 2*y)*f(b + z + y) - 2*f(2*x)*f(2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z)*f(z + x)*f(b + 2*y)^2 - 4*f(2*x)*f(2*y)*f(z + y)*f(b + z + x)*f(b</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + z + y) + f(2*x)*f(2*y)*f(z + y)*f(a + 2*z)*f(b + 2*y) - f(2*x)*f(2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *y)*f(z + y)*f(a + 2*y)*f(b + 2*z) + f(2*x)*f(2*y)*f(z + x)*f(c + 2*y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )^2 - 2*f(2*x)*f(2*y)*f(z + x)*f(b + 2*y)*f(c + z + y) - f(2*x)*f(2*y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(z + x)*f(b + 2*y)*f(b + 2*z) + 2*f(2*x)*f(2*y)*f(2*z)*f(b + 2*y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(b + z + x) + f(2*x)*f(2*y)*f(y + x)*f(b + 2*z)*f(c + 2*y) - f(2*x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*y)*f(y + x)*f(b + 2*y)*f(c + 2*z) + f(2*x)*f(2*y)^2*f(c + 2*z)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         b + y + x) - f(2*x)*f(2*y)^2*f(c + 2*y)*f(c + z + x) + 2*f(2*x)*f(2*y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )^2*f(b + z + y)*f(c + z + x) - f(2*x)*f(2*y)^2*f(b + 2*z)*f(c + y + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         x) + f(2*x)*f(2*y)^2*f(b + 2*z)*f(b + z + x) + f(2*x)*f(2*y)^2*f(b + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*z)*f(a + z + y) - 1/2*f(2*x)*f(2*y)^2*f(a + 2*z)*f(c + 2*y) - f(2*x</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(2*y)^2*f(a + 2*z)*f(b + z + y) + 1/2*f(2*x)*f(2*y)^2*f(a + 2*y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(c + 2*z) )</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       + 2*f(z + x)*f(2*b + 2*y) - 2*f(2*y)*f(2*b + z + x):</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">eq[20] := </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">(1/HessUniv) * (  - 2*f(2*y)*f(z + y)^2*f(a + 2*x)*f(c + z + x) + f(2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *y)*f(z + y)^2*f(a + 2*x)*f(a + 2*z) + 2*f(2*y)*f(z + x)*f(z + y)*f(b</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*x)*f(c + z + x) - f(2*y)*f(z + x)*f(z + y)*f(a + 2*z)*f(b + 2*x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*f(2*y)*f(z + x)*f(z + y)*f(a + 2*x)*f(c + z + y) - f(2*y)*f(z + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         x)*f(z + y)*f(a + 2*x)*f(b + 2*z) - 2*f(2*y)*f(z + x)^2*f(b + 2*x)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         c + z + y) + f(2*y)*f(z + x)^2*f(b + 2*x)*f(b + 2*z) - f(2*y)*f(2*z)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(z + y)*f(b + 2*x)*f(c + 2*x) + f(2*y)*f(2*z)*f(z + y)*f(a + 2*x)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         c + y + x) + f(2*y)*f(2*z)*f(z + y)*f(a + 2*x)*f(b + z + x) - f(2*y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*z)*f(z + y)*f(a + 2*x)*f(a + z + y) + f(2*y)*f(2*z)*f(z + x)*f(b</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*x)*f(c + y + x) - f(2*y)*f(2*z)*f(z + x)*f(b + 2*x)*f(b + z + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + f(2*y)*f(2*z)*f(z + x)*f(b + 2*x)*f(a + z + y) - f(2*y)*f(2*z)*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(a + 2*x)*f(c + 2*y) + 1/2*f(2*y)*f(2*z)^2*f(b + 2*x)^2 - f(2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y)*f(2*z)^2*f(a + 2*x)*f(b + y + x) + 1/2*f(2*y)*f(2*z)^2*f(a + 2*x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(a + 2*y) - f(2*y)*f(2*z)*f(y + x)*f(c + 2*x)*f(c + y + x) + f(2*y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*z)*f(y + x)*f(c + 2*x)*f(b + z + x) - f(2*y)*f(2*z)*f(y + x)*f(c</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*x)*f(a + z + y) - 2*f(2*y)*f(2*z)*f(y + x)*f(b + 2*x)*f(c + z + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         x) + f(2*y)*f(2*z)*f(y + x)*f(a + 2*x)*f(b + 2*z) + 2*f(2*y)*f(y + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(z + y)*f(c + 2*x)*f(c + z + x) + f(2*y)*f(y + x)*f(z + y)*f(a + 2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z)*f(c + 2*x) - f(2*y)*f(y + x)*f(z + y)*f(a + 2*x)*f(c + 2*z) + 2*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*y)*f(y + x)*f(z + x)*f(c + 2*x)*f(c + z + y) - f(2*y)*f(y + x)*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(b + 2*z)*f(c + 2*x) + f(2*y)*f(y + x)*f(z + x)*f(b + 2*x)*f(c</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*z) - f(2*y)*f(y + x)^2*f(c + 2*x)*f(c + 2*z) - 2*f(2*y)^2*f(z + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         x)*f(c + 2*x)*f(c + z + x) + 1/2*f(2*y)^2*f(2*z)*f(c + 2*x)^2 + f(2*y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )^2*f(2*z)*f(a + 2*x)*f(c + z + x) - 1/2*f(2*y)^2*f(2*z)*f(a + 2*x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(a + 2*z) + 2*f(2*x)*f(z + y)^2*f(a + 2*y)*f(c + z + x) - f(2*x)*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y)^2*f(a + 2*y)*f(a + 2*z) - 2*f(2*x)*f(z + x)*f(z + y)*f(b + 2*y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(c + z + x) + f(2*x)*f(z + x)*f(z + y)*f(a + 2*z)*f(b + 2*y) - 2*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*x)*f(z + x)*f(z + y)*f(a + 2*y)*f(c + z + y) + f(2*x)*f(z + x)*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y)*f(a + 2*y)*f(b + 2*z) + 2*f(2*x)*f(z + x)^2*f(b + 2*y)*f(c + z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y) - f(2*x)*f(z + x)^2*f(b + 2*y)*f(b + 2*z) + f(2*x)*f(2*z)*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y)*f(b + 2*y)*f(c + 2*x) - f(2*x)*f(2*z)*f(z + y)*f(a + 2*y)*f(c</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y + x) - f(2*x)*f(2*z)*f(z + y)*f(a + 2*y)*f(b + z + x) + f(2*x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*z)*f(z + y)*f(a + 2*y)*f(a + z + y) - f(2*x)*f(2*z)*f(z + x)*f(b</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*y)*f(c + y + x) + f(2*x)*f(2*z)*f(z + x)*f(b + 2*y)*f(b + z + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          - f(2*x)*f(2*z)*f(z + x)*f(b + 2*y)*f(a + z + y) + f(2*x)*f(2*z)*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(a + 2*y)*f(c + 2*y) + f(2*x)*f(2*z)^2*f(b + 2*y)*f(a + y + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          - 1/2*f(2*x)*f(2*z)^2*f(b + 2*x)*f(b + 2*y) - 1/2*f(2*x)*f(2*z)^2*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         a + 2*y)^2 + f(2*x)*f(2*z)*f(y + x)*f(c + 2*y)*f(c + y + x) + f(2*x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*z)*f(y + x)*f(c + 2*y)*f(b + z + x) - f(2*x)*f(2*z)*f(y + x)*f(c</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*y)*f(a + z + y) - f(2*x)*f(2*z)*f(y + x)*f(a + 2*z)*f(b + 2*y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*f(2*x)*f(2*z)*f(y + x)*f(a + 2*y)*f(c + z + y) - 2*f(2*x)*f(y + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         x)*f(z + y)*f(c + 2*y)*f(c + z + x) + f(2*x)*f(y + x)*f(z + y)*f(a + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*z)*f(c + 2*y) - f(2*x)*f(y + x)*f(z + y)*f(a + 2*y)*f(c + 2*z) - 2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*x)*f(y + x)*f(z + x)*f(c + 2*y)*f(c + z + y) - f(2*x)*f(y + x)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z + x)*f(b + 2*z)*f(c + 2*y) + f(2*x)*f(y + x)*f(z + x)*f(b + 2*y)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         c + 2*z) + f(2*x)*f(y + x)^2*f(c + 2*y)*f(c + 2*z) + 2*f(2*x)*f(2*y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(z + y)*f(c + 2*z)*f(a + y + x) - 2*f(2*x)*f(2*y)*f(z + y)*f(c + 2*x</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(c + z + y) - 2*f(2*x)*f(2*y)*f(z + y)*f(a + 2*z)*f(c + y + x) - 2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(2*x)*f(2*y)*f(z + x)*f(c + 2*z)*f(b + y + x) + 2*f(2*x)*f(2*y)*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(c + 2*y)*f(c + z + x) + 2*f(2*x)*f(2*y)*f(z + x)*f(b + 2*z)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(c + y + x) - 2*f(2*x)*f(2*y)*f(2*z)*f(b + z + x)*f(c + y + x) - f(2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *x)*f(2*y)*f(2*z)*f(b + 2*z)*f(a + y + x) + 2*f(2*x)*f(2*y)*f(2*z)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         b + y + x)*f(c + z + x) + f(2*x)*f(2*y)*f(2*z)*f(b + 2*x)*f(c + z + y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         ) - 1/2*f(2*x)*f(2*y)*f(2*z)*f(b + 2*x)*f(b + 2*z) + 2*f(2*x)*f(2*y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*z)*f(a + z + y)*f(c + y + x) + f(2*x)*f(2*y)*f(2*z)*f(a + 2*z)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         b + y + x) - 2*f(2*x)*f(2*y)*f(2*z)*f(a + y + x)*f(c + z + y) - f(2*x</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(2*y)*f(2*z)*f(a + 2*y)*f(c + z + x) + 1/2*f(2*x)*f(2*y)*f(2*z)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         a + 2*y)*f(a + 2*z) + f(2*x)*f(2*y)^2*f(c + 2*x)*f(c + 2*z) + 2*f(2*x</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )^2*f(z + y)*f(c + 2*y)*f(c + z + y) - 1/2*f(2*x)^2*f(2*z)*f(c + 2*y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         ^2 - f(2*x)^2*f(2*z)*f(b + 2*y)*f(c + z + y) + 1/2*f(2*x)^2*f(2*z)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         b + 2*y)*f(b + 2*z) - f(2*x)^2*f(2*y)*f(c + 2*y)*f(c + 2*z) )</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       - f(2*y)*f(2*c + 2*x) + f(2*x)*f(2*c + 2*y):</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">eq[21] := </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">(1/HessUniv) * ( 2*f(z + y)^3*f(b + 2*y)*f(c + 2*x) - 4*f(z + x)*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y)^2*f(b + 2*y)*f(c + y + x) + 2*f(z + x)^2*f(z + y)*f(b + 2*y)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         c + 2*y) + 4*f(2*z)*f(z + y)^2*f(b + 2*y)*f(a + y + x) - f(2*z)*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y)^2*f(b + 2*x)*f(b + 2*y) - 2*f(2*z)*f(z + y)^2*f(a + 2*y)*f(b + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y + x) - f(2*z)*f(z + y)^2*f(a + 2*y)^2 + 2*f(2*z)*f(y + x)*f(z + y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(c + 2*y)*f(b + y + x) + 2*f(2*z)*f(y + x)*f(z + y)*f(b + 2*y)*f(b</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + z + x) - 4*f(2*z)*f(y + x)*f(z + y)*f(b + 2*y)*f(a + z + y) + 2*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*z)*f(y + x)*f(z + y)*f(a + 2*y)*f(c + 2*y) + 2*f(2*z)*f(y + x)*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y)*f(a + 2*y)*f(b + z + y) - 4*f(y + x)*f(z + y)^2*f(b + 2*y)*f(c</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + z + x) - 2*f(y + x)*f(z + x)*f(z + y)*f(c + 2*y)^2 - 4*f(y + x)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z + x)*f(z + y)*f(c + 2*y)*f(b + z + y) + 4*f(y + x)*f(z + x)*f(z + y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(b + 2*y)*f(c + z + y) - 2*f(y + x)*f(z + x)*f(z + y)*f(b + 2*y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(b + 2*z) + 2*f(y + x)^2*f(z + y)*f(b + 2*y)*f(c + 2*z) - f(2*y)*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y)^2*f(c + 2*x)*f(c + 2*y) - 2*f(2*y)*f(z + y)^2*f(c + 2*x)*f(b + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z + y) + 2*f(2*y)*f(z + y)^2*f(a + 2*y)*f(c + z + x) - f(2*y)*f(z + y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )^2*f(a + 2*y)*f(a + 2*z) + 2*f(2*y)*f(z + x)*f(z + y)*f(c + 2*y)*f(c</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y + x) + 4*f(2*y)*f(z + x)*f(z + y)*f(b + z + y)*f(c + y + x) + 2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*y)*f(z + x)*f(z + y)*f(b + 2*y)*f(c + z + x) + f(2*y)*f(z + x)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z + y)*f(a + 2*z)*f(b + 2*y) - 2*f(2*y)*f(z + x)*f(z + y)*f(a + 2*y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(c + z + y) + f(2*y)*f(z + x)*f(z + y)*f(a + 2*y)*f(b + 2*z) - 2*f(2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *y)*f(z + x)^2*f(b + 2*y)*f(c + z + y) - 2*f(2*y)*f(2*z)*f(z + y)*f(c</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*y)*f(a + y + x) - 1/2*f(2*y)*f(2*z)*f(z + y)*f(b + 2*y)*f(c + 2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         x) - 2*f(2*y)*f(2*z)*f(z + y)*f(b + 2*y)*f(a + z + x) + 1/2*f(2*y)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*z)*f(z + y)*f(b + 2*x)*f(c + 2*y) + f(2*y)*f(2*z)*f(z + y)*f(b + 2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         x)*f(b + z + y) + 2*f(2*y)*f(2*z)*f(z + y)*f(a + z + y)*f(b + y + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          - 4*f(2*y)*f(2*z)*f(z + y)*f(a + y + x)*f(b + z + y) + 3*f(2*y)*f(2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z)*f(z + y)*f(a + 2*y)*f(a + z + y) - f(2*y)*f(2*z)*f(z + x)*f(c + 2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y)*f(b + y + x) + f(2*y)*f(2*z)*f(z + x)*f(b + 2*y)*f(c + y + x) + f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*y)*f(2*z)*f(z + x)*f(b + 2*y)*f(a + z + y) - f(2*y)*f(2*z)*f(z + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(a + 2*y)*f(b + z + y) - f(2*y)*f(2*z)^2*f(b + 2*y)*f(a + y + x) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*y)*f(2*z)^2*f(a + 2*y)*f(b + y + x) - f(2*y)*f(2*z)*f(y + x)*f(c</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*y)*f(b + z + x) - f(2*y)*f(2*z)*f(y + x)*f(c + 2*y)*f(a + z + y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          - 2*f(2*y)*f(2*z)*f(y + x)*f(b + z + x)*f(b + z + y) - 2*f(2*y)*f(2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z)*f(y + x)*f(b + y + x)*f(c + z + y) + f(2*y)*f(2*z)*f(y + x)*f(b + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*y)*f(c + z + x) + 2*f(2*y)*f(2*z)*f(y + x)*f(a + z + y)*f(b + z + y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         ) + f(2*y)*f(2*z)*f(y + x)*f(a + 2*z)*f(b + 2*y) - f(2*y)*f(2*z)*f(y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(a + 2*y)*f(c + z + y) - f(2*y)*f(2*z)*f(y + x)*f(a + 2*y)*f(b</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*z) + 4*f(2*y)*f(y + x)*f(z + y)*f(b + z + y)*f(c + z + x) + f(2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y)*f(y + x)*f(z + y)*f(a + 2*z)*f(c + 2*y) - f(2*y)*f(y + x)*f(z + y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(a + 2*y)*f(c + 2*z) + 2*f(2*y)*f(y + x)*f(z + x)*f(c + 2*y)*f(c + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z + y) + 2*f(2*y)*f(y + x)*f(z + x)*f(b + 2*z)*f(c + 2*y) + 2*f(2*y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(y + x)*f(z + x)*f(b + 2*z)*f(b + z + y) - 2*f(2*y)*f(y + x)*f(z + x</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(b + 2*y)*f(c + 2*z) - 2*f(2*y)*f(y + x)^2*f(c + 2*z)*f(b + z + y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + f(2*y)^2*f(z + y)*f(c + 2*x)*f(c + z + y) + 1/2*f(2*y)^2*f(z + y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(b + 2*z)*f(c + 2*x) - 1/2*f(2*y)^2*f(z + y)*f(b + 2*x)*f(c + 2*z)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          - 2*f(2*y)^2*f(z + y)*f(a + z + y)*f(c + z + x) + f(2*y)^2*f(z + y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(a + 2*z)*f(a + z + y) + f(2*y)^2*f(z + x)*f(c + 2*z)*f(b + y + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          - 2*f(2*y)^2*f(z + x)*f(c + y + x)*f(c + z + y) - 2*f(2*y)^2*f(z + x</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(b + z + y)*f(c + z + x) - f(2*y)^2*f(z + x)*f(b + 2*z)*f(c + y + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         x) - f(2*y)^2*f(z + x)*f(b + 2*z)*f(a + z + y) + 2*f(2*y)^2*f(z + x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(a + z + y)*f(c + z + y) - f(2*y)^2*f(z + x)*f(a + 2*z)*f(c + 2*y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          - f(2*y)^2*f(z + x)*f(a + 2*z)*f(b + z + y) + f(2*y)^2*f(z + x)*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*y)*f(c + 2*z) + f(2*y)^2*f(2*z)*f(c + 2*y)*f(a + z + x) + f(2*y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         ^2*f(2*z)*f(b + 2*z)*f(a + y + x) - 2*f(2*y)^2*f(2*z)*f(a + z + y)^2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*f(2*y)^2*f(2*z)*f(a + z + x)*f(b + z + y) - f(2*y)^2*f(2*z)*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*z)*f(b + y + x) + 2*f(2*y)^2*f(2*z)*f(a + y + x)*f(c + z + y) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*y)^2*f(2*z)*f(a + 2*y)*f(c + z + x) + f(2*y)^2*f(y + x)*f(c + 2*z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(b + z + x) + f(2*y)^2*f(y + x)*f(c + 2*z)*f(a + z + y) - f(2*y)^2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(y + x)*f(b + 2*z)*f(c + z + x) - f(2*y)^2*f(y + x)*f(a + 2*z)*f(c</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + z + y) - f(2*y)^3*f(c + 2*z)*f(a + z + x) + f(2*y)^3*f(a + 2*z)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         c + z + x) + f(2*x)*f(z + y)^2*f(c + 2*y)^2 + 2*f(2*x)*f(z + y)^2*f(c</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*y)*f(b + z + y) + f(2*x)*f(z + y)^2*f(b + 2*y)*f(b + 2*z) - 2*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*x)*f(2*z)*f(z + y)*f(b + 2*y)*f(c + 2*y) - f(2*x)*f(2*y)*f(z + y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(c + 2*y)*f(c + z + y) - 2*f(2*x)*f(2*y)*f(z + y)*f(b + z + y)*f(c</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + z + y) - 3/2*f(2*x)*f(2*y)*f(z + y)*f(b + 2*z)*f(c + 2*y) - f(2*x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(2*y)*f(z + y)*f(b + 2*z)*f(b + z + y) - 1/2*f(2*x)*f(2*y)*f(z + y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(b + 2*y)*f(c + 2*z) + f(2*x)*f(2*y)*f(2*z)*f(c + 2*y)*f(b + z + y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + f(2*x)*f(2*y)*f(2*z)*f(b + 2*y)*f(c + z + y) + f(2*x)*f(2*y)^2*f(c</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*z)*f(b + z + y) + f(2*x)*f(2*y)^2*f(b + 2*z)*f(c + z + y) )</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       + 2*f(z + y)*f(c + b + 2*y) - 2*f(2*y)*f(c + b + z + y):</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">eq[22] :=  </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">(1/HessUniv) * ( 2*f(z + y)^3*f(a + 2*y)*f(c + 2*x) - 4*f(z + x)*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y)^2*f(a + 2*y)*f(c + y + x) + 2*f(z + x)^2*f(z + y)*f(a + 2*y)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         c + 2*y) - f(2*z)*f(z + y)^2*f(a + 2*y)*f(b + 2*x) + f(2*z)*f(z + y)^</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*f(a + 2*x)*f(b + 2*y) + 2*f(2*z)*f(z + x)*f(z + y)*f(b + 2*y)*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y + x) - f(2*z)*f(z + x)*f(z + y)*f(b + 2*x)*f(b + 2*y) - f(2*z)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(z + x)*f(z + y)*f(a + 2*y)^2 + f(2*z)*f(y + x)*f(z + y)*f(b + 2*y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(c + 2*x) - 2*f(2*z)*f(y + x)*f(z + y)*f(b + 2*y)*f(a + z + x) + f(2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *z)*f(y + x)*f(z + y)*f(b + 2*x)*f(c + 2*y) + 2*f(2*z)*f(y + x)*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y)*f(a + 2*y)*f(c + y + x) + 2*f(2*z)*f(y + x)*f(z + y)*f(a + 2*y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(a + z + y) - 2*f(y + x)*f(z + y)^2*f(c + 2*x)*f(c + 2*y) - 2*f(y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(z + y)^2*f(a + 2*y)*f(a + 2*z) - 4*f(y + x)*f(z + x)*f(z + y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(c + 2*y)*f(a + z + y) + 2*f(y + x)^2*f(z + y)*f(a + 2*z)*f(c + 2*y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         ) - 2*f(2*y)*f(z + y)^2*f(c + 2*x)*f(a + z + y) + f(2*y)*f(z + x)*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y)*f(c + 2*x)*f(c + 2*y) + 4*f(2*y)*f(z + x)*f(z + y)*f(a + z + y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(c + y + x) + 2*f(2*y)*f(z + x)*f(z + y)*f(a + 2*y)*f(c + z + x) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*y)*f(z + x)*f(z + y)*f(a + 2*y)*f(a + 2*z) - 2*f(2*y)*f(z + x)^2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(a + 2*y)*f(c + z + y) + f(2*y)*f(2*z)*f(z + y)*f(b + 2*x)*f(a + z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y) - 3/2*f(2*y)*f(2*z)*f(z + y)*f(a + 2*y)*f(c + 2*x) - 1/2*f(2*y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(2*z)*f(z + y)*f(a + 2*x)*f(c + 2*y) - f(2*y)*f(2*z)*f(z + y)*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*x)*f(b + z + y) - f(2*y)*f(2*z)*f(z + x)*f(c + 2*y)*f(a + y + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + f(2*y)*f(2*z)*f(z + x)*f(b + 2*x)*f(b + z + y) - 2*f(2*y)*f(2*z)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(z + x)*f(a + y + x)*f(b + z + y) + f(2*y)*f(2*z)*f(z + x)*f(a + 2*y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(c + y + x) + f(2*y)*f(2*z)*f(z + x)*f(a + 2*y)*f(a + z + y) + 1/2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(2*y)*f(2*z)^2*f(a + 2*y)*f(b + 2*x) - 1/2*f(2*y)*f(2*z)^2*f(a + 2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         x)*f(b + 2*y) + f(2*y)*f(2*z)*f(y + x)*f(c + 2*y)*f(a + z + x) - f(2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y)*f(2*z)*f(y + x)*f(c + 2*x)*f(b + z + y) - f(2*y)*f(2*z)*f(y + x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(b + 2*x)*f(c + z + y) - 2*f(2*y)*f(2*z)*f(y + x)*f(a + z + y)*f(c</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y + x) - 2*f(2*y)*f(2*z)*f(y + x)*f(a + z + y)^2 + 2*f(2*y)*f(2*z)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(y + x)*f(a + z + x)*f(b + z + y) - f(2*y)*f(2*z)*f(y + x)*f(a + 2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y)*f(c + z + x) + 2*f(2*y)*f(y + x)*f(z + y)*f(c + 2*x)*f(c + z + y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*f(2*y)*f(y + x)*f(z + y)*f(a + 2*z)*f(a + z + y) + 4*f(2*y)*f(y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(z + x)*f(a + z + y)*f(c + z + y) - 2*f(2*y)*f(y + x)^2*f(a + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*z)*f(c + z + y) + 1/2*f(2*y)^2*f(z + y)*f(a + 2*z)*f(c + 2*x) - 1/2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(2*y)^2*f(z + y)*f(a + 2*x)*f(c + 2*z) + f(2*y)^2*f(z + x)*f(c + 2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z)*f(a + y + x) - f(2*y)^2*f(z + x)*f(c + 2*x)*f(c + z + y) - 2*f(2*y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )^2*f(z + x)*f(a + z + y)*f(c + z + x) - f(2*y)^2*f(z + x)*f(a + 2*z)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(c + y + x) - f(2*y)^2*f(z + x)*f(a + 2*z)*f(a + z + y) + f(2*y)^2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*z)*f(c + 2*x)*f(a + z + y) - 1/2*f(2*y)^2*f(2*z)*f(a + 2*z)*f(b</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*x) + f(2*y)^2*f(2*z)*f(a + 2*x)*f(c + z + y) + 1/2*f(2*y)^2*f(2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z)*f(a + 2*x)*f(b + 2*z) - f(2*y)^2*f(y + x)*f(c + 2*z)*f(a + z + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + f(2*y)^2*f(y + x)*f(a + 2*z)*f(c + z + x) + 2*f(2*x)*f(z + y)^2*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         c + 2*y)*f(c + y + x) + 2*f(2*x)*f(z + y)^2*f(c + 2*y)*f(a + z + y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          - 2*f(2*x)*f(z + y)^2*f(b + 2*y)*f(c + z + x) + f(2*x)*f(z + y)^2*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         a + 2*z)*f(b + 2*y) + f(2*x)*f(z + y)^2*f(a + 2*y)*f(b + 2*z) - f(2*x</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(z + x)*f(z + y)*f(c + 2*y)^2 + 2*f(2*x)*f(z + x)*f(z + y)*f(b + 2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *y)*f(c + z + y) - f(2*x)*f(z + x)*f(z + y)*f(b + 2*y)*f(b + 2*z) - 2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(2*x)*f(2*z)*f(z + y)*f(b + 2*y)*f(c + y + x) + 2*f(2*x)*f(2*z)*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y)*f(b + 2*y)*f(b + z + x) - 2*f(2*x)*f(2*z)*f(z + y)*f(b + 2*y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(a + z + y) - f(2*x)*f(y + x)*f(z + y)*f(b + 2*z)*f(c + 2*y) + f(2*x</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(y + x)*f(z + y)*f(b + 2*y)*f(c + 2*z) - 2*f(2*x)*f(2*y)*f(z + y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(c + y + x)*f(c + z + y) + 2*f(2*x)*f(2*y)*f(z + y)*f(b + z + y)*f(c</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + z + x) - f(2*x)*f(2*y)*f(z + y)*f(b + 2*z)*f(a + z + y) - 2*f(2*x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(2*y)*f(z + y)*f(a + z + y)*f(c + z + y) - 3/2*f(2*x)*f(2*y)*f(z + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y)*f(a + 2*z)*f(c + 2*y) - f(2*x)*f(2*y)*f(z + y)*f(a + 2*z)*f(b + z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y) - 1/2*f(2*x)*f(2*y)*f(z + y)*f(a + 2*y)*f(c + 2*z) + f(2*x)*f(2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *y)*f(z + x)*f(c + 2*y)*f(c + z + y) - 2*f(2*x)*f(2*y)*f(z + x)*f(b</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + z + y)*f(c + z + y) + f(2*x)*f(2*y)*f(z + x)*f(b + 2*z)*f(c + 2*y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + f(2*x)*f(2*y)*f(z + x)*f(b + 2*z)*f(b + z + y) - f(2*x)*f(2*y)*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(b + 2*y)*f(c + 2*z) - f(2*x)*f(2*y)*f(2*z)*f(c + 2*y)*f(b + z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x) + 2*f(2*x)*f(2*y)*f(2*z)*f(b + z + y)*f(c + y + x) - 2*f(2*x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*y)*f(2*z)*f(b + z + x)*f(b + z + y) + f(2*x)*f(2*y)*f(2*z)*f(b + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*y)*f(c + z + x) + 2*f(2*x)*f(2*y)*f(2*z)*f(a + z + y)*f(b + z + y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 1/2*f(2*x)*f(2*y)*f(2*z)*f(a + 2*z)*f(b + 2*y) - 1/2*f(2*x)*f(2*y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(2*z)*f(a + 2*y)*f(b + 2*z) - f(2*x)*f(2*y)*f(y + x)*f(c + 2*z)*f(b</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + z + y) + f(2*x)*f(2*y)*f(y + x)*f(b + 2*z)*f(c + z + y) + f(2*x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*y)^2*f(c + 2*z)*f(b + z + x) + f(2*x)*f(2*y)^2*f(c + 2*z)*f(a + z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y) - f(2*x)*f(2*y)^2*f(b + 2*z)*f(c + z + x) + f(2*x)*f(2*y)^2*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*z)*f(c + z + y) )</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       + 2*f(z + y)*f(c + a + 2*y) - 2*f(2*y)*f(c + a + z + y):</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">eq[23] := </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">(1/HessUniv) * ( 2*f(z + x)*f(z + y)^2*f(b + 2*y)*f(c + 2*x) - 4*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)^2*f(z + y)*f(b + 2*y)*f(c + y + x) + 2*f(z + x)^3*f(b + 2*y)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         c + 2*y) + 4*f(2*z)*f(z + x)*f(z + y)*f(b + 2*y)*f(a + y + x) - f(2*z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(z + x)*f(z + y)*f(b + 2*x)*f(b + 2*y) - 2*f(2*z)*f(z + x)*f(z + y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(a + 2*y)*f(b + y + x) - f(2*z)*f(z + x)*f(z + y)*f(a + 2*y)^2 + 2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(2*z)*f(y + x)*f(z + x)*f(c + 2*y)*f(b + y + x) + 2*f(2*z)*f(y + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(z + x)*f(b + 2*y)*f(b + z + x) - 4*f(2*z)*f(y + x)*f(z + x)*f(b + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*y)*f(a + z + y) + 2*f(2*z)*f(y + x)*f(z + x)*f(a + 2*y)*f(c + 2*y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*f(2*z)*f(y + x)*f(z + x)*f(a + 2*y)*f(b + z + y) - 4*f(y + x)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z + x)*f(z + y)*f(b + 2*y)*f(c + z + x) - 2*f(y + x)*f(z + x)^2*f(c</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*y)^2 - 4*f(y + x)*f(z + x)^2*f(c + 2*y)*f(b + z + y) + 4*f(y + x</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(z + x)^2*f(b + 2*y)*f(c + z + y) - 2*f(y + x)*f(z + x)^2*f(b + 2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y)*f(b + 2*z) + 2*f(y + x)^2*f(z + x)*f(b + 2*y)*f(c + 2*z) - 2*f(2*y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(z + y)^2*f(b + 2*x)*f(c + z + x) - f(2*y)*f(z + x)*f(z + y)*f(c</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*x)*f(c + 2*y) - 2*f(2*y)*f(z + x)*f(z + y)*f(c + 2*x)*f(b + z + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y) + 4*f(2*y)*f(z + x)*f(z + y)*f(b + y + x)*f(c + z + x) + 2*f(2*y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(z + x)*f(z + y)*f(b + 2*x)*f(c + z + y) + 2*f(2*y)*f(z + x)*f(z + y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(a + 2*y)*f(c + z + x) - f(2*y)*f(z + x)*f(z + y)*f(a + 2*y)*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*z) + 2*f(2*y)*f(z + x)^2*f(c + 2*y)*f(c + y + x) + 4*f(2*y)*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)^2*f(b + z + y)*f(c + y + x) - 4*f(2*y)*f(z + x)^2*f(b + y + x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(c + z + y) + f(2*y)*f(z + x)^2*f(a + 2*z)*f(b + 2*y) - 2*f(2*y)*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)^2*f(a + 2*y)*f(c + z + y) + f(2*y)*f(z + x)^2*f(a + 2*y)*f(b + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*z) - f(2*y)*f(2*z)*f(z + y)*f(c + 2*x)*f(b + y + x) + f(2*y)*f(2*z)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(z + y)*f(b + 2*x)*f(c + y + x) + f(2*y)*f(2*z)*f(z + y)*f(b + 2*x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(b + z + x) - 2*f(2*y)*f(2*z)*f(z + y)*f(a + z + x)*f(b + y + x) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*y)*f(2*z)*f(z + y)*f(a + 2*y)*f(a + z + x) - 2*f(2*y)*f(2*z)*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(c + 2*y)*f(a + y + x) + 1/2*f(2*y)*f(2*z)*f(z + x)*f(b + 2*y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(c + 2*x) - f(2*y)*f(2*z)*f(z + x)*f(b + 2*y)*f(a + z + x) - 1/2*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*y)*f(2*z)*f(z + x)*f(b + 2*x)*f(c + 2*y) + 4*f(2*y)*f(2*z)*f(z + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(a + z + y)*f(b + y + x) - 4*f(2*y)*f(2*z)*f(z + x)*f(a + y + x)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         b + z + y) - f(2*y)*f(2*z)*f(z + x)*f(a + 2*y)*f(b + z + x) + 2*f(2*y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(2*z)*f(z + x)*f(a + 2*y)*f(a + z + y) + 1/2*f(2*y)*f(2*z)^2*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*y)*f(b + 2*x) - 1/2*f(2*y)*f(2*z)^2*f(a + 2*x)*f(b + 2*y) - f(2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y)*f(2*z)*f(y + x)*f(c + 2*y)*f(a + z + x) + f(2*y)*f(2*z)*f(y + x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(c + 2*x)*f(b + z + y) - 2*f(2*y)*f(2*z)*f(y + x)*f(b + z + x)*f(c</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y + x) - 2*f(2*y)*f(2*z)*f(y + x)*f(b + z + x)^2 - f(2*y)*f(2*z)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(y + x)*f(b + 2*x)*f(c + z + y) + 2*f(2*y)*f(2*z)*f(y + x)*f(a + z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(b + z + y) - f(2*y)*f(2*z)*f(y + x)*f(a + 2*y)*f(c + z + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 4*f(2*y)*f(y + x)*f(z + y)*f(b + z + x)*f(c + z + x) - 2*f(2*y)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y + x)*f(z + x)*f(c + 2*z)*f(b + y + x) + 2*f(2*y)*f(y + x)*f(z + x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(c + 2*y)*f(c + z + x) + 2*f(2*y)*f(y + x)*f(z + x)*f(b + 2*z)*f(c</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y + x) + 2*f(2*y)*f(y + x)*f(z + x)*f(b + 2*z)*f(b + z + x) + f(2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y)*f(y + x)*f(z + x)*f(a + 2*z)*f(c + 2*y) - f(2*y)*f(y + x)*f(z + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(a + 2*y)*f(c + 2*z) - 2*f(2*y)*f(y + x)^2*f(b + 2*z)*f(c + z + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + f(2*y)^2*f(z + y)*f(c + 2*x)*f(c + z + x) - 2*f(2*y)^2*f(z + y)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         a + z + x)*f(c + z + x) + f(2*y)^2*f(z + y)*f(a + 2*z)*f(c + 2*x) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*y)^2*f(z + y)*f(a + 2*z)*f(a + z + x) - f(2*y)^2*f(z + y)*f(a + 2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *x)*f(c + 2*z) + 2*f(2*y)^2*f(z + x)*f(c + 2*z)*f(a + y + x) - 2*f(2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y)^2*f(z + x)*f(c + y + x)*f(c + z + x) - 2*f(2*y)^2*f(z + x)*f(b + z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(c + z + x) - 1/2*f(2*y)^2*f(z + x)*f(b + 2*z)*f(c + 2*x) - f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*y)^2*f(z + x)*f(b + 2*z)*f(a + z + x) + 1/2*f(2*y)^2*f(z + x)*f(b</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*x)*f(c + 2*z) + 2*f(2*y)^2*f(z + x)*f(a + z + x)*f(c + z + y) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*f(2*y)^2*f(z + x)*f(a + 2*z)*f(c + y + x) - f(2*y)^2*f(z + x)*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*z)*f(b + z + x) - f(2*y)^2*f(2*z)*f(c + 2*x)*f(a + z + y) + 2*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*y)^2*f(2*z)*f(a + z + x)*f(c + y + x) + 2*f(2*y)^2*f(2*z)*f(a + z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(b + z + x) - 2*f(2*y)^2*f(2*z)*f(a + z + x)*f(a + z + y) - 1/</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*f(2*y)^2*f(2*z)*f(a + 2*z)*f(b + 2*x) + f(2*y)^2*f(2*z)*f(a + 2*x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(c + z + y) + 1/2*f(2*y)^2*f(2*z)*f(a + 2*x)*f(b + 2*z) - f(2*y)^2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(y + x)*f(c + 2*z)*f(a + z + x) + f(2*y)^2*f(y + x)*f(a + 2*z)*f(c</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + z + x) + f(2*x)*f(z + x)*f(z + y)*f(c + 2*y)^2 + 2*f(2*x)*f(z + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(z + y)*f(c + 2*y)*f(b + z + y) + f(2*x)*f(z + x)*f(z + y)*f(b + 2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y)*f(b + 2*z) - 2*f(2*x)*f(2*z)*f(z + x)*f(b + 2*y)*f(c + 2*y) + f(2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         x)*f(2*y)*f(z + y)*f(c + 2*z)*f(b + y + x) - f(2*x)*f(2*y)*f(z + y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(c + 2*y)*f(c + z + x) - 2*f(2*x)*f(2*y)*f(z + y)*f(b + z + x)*f(c</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + z + y) - f(2*x)*f(2*y)*f(z + y)*f(b + 2*z)*f(c + y + x) - f(2*x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*y)*f(z + y)*f(b + 2*z)*f(b + z + x) - 1/2*f(2*x)*f(2*y)*f(z + x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(b + 2*z)*f(c + 2*y) - 3/2*f(2*x)*f(2*y)*f(z + x)*f(b + 2*y)*f(c + 2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *z) + f(2*x)*f(2*y)*f(2*z)*f(c + 2*y)*f(b + z + x) + f(2*x)*f(2*y)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*z)*f(b + 2*y)*f(c + z + x) + 1/2*f(2*x)*f(2*y)*f(2*z)*f(a + 2*z)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         b + 2*y) - 1/2*f(2*x)*f(2*y)*f(2*z)*f(a + 2*y)*f(b + 2*z) - f(2*x)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*y)*f(y + x)*f(c + 2*z)*f(b + z + y) + f(2*x)*f(2*y)*f(y + x)*f(b + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*z)*f(c + z + y) + f(2*x)*f(2*y)^2*f(c + 2*z)*f(b + z + x) + f(2*x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*y)^2*f(c + 2*z)*f(a + z + y) + f(2*x)*f(2*y)^2*f(b + 2*z)*f(c + z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x) - f(2*x)*f(2*y)^2*f(a + 2*z)*f(c + z + y) )</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       + 2*f(z + x)*f(c + b + 2*y) - 2*f(2*y)*f(c + b + z + x):</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">eq[24] := </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">(1/HessUniv) * ( 2*f(z + x)*f(z + y)^2*f(a + 2*y)*f(c + 2*x) - 4*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)^2*f(z + y)*f(a + 2*y)*f(c + y + x) + 2*f(z + x)^3*f(a + 2*y)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         c + 2*y) - f(2*z)*f(z + x)*f(z + y)*f(a + 2*y)*f(b + 2*x) + f(2*z)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z + x)*f(z + y)*f(a + 2*x)*f(b + 2*y) + 2*f(2*z)*f(z + x)^2*f(b + 2*y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(a + y + x) - f(2*z)*f(z + x)^2*f(b + 2*x)*f(b + 2*y) - f(2*z)*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)^2*f(a + 2*y)^2 + f(2*z)*f(y + x)*f(z + x)*f(b + 2*y)*f(c + 2*x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          - 2*f(2*z)*f(y + x)*f(z + x)*f(b + 2*y)*f(a + z + x) + f(2*z)*f(y + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         x)*f(z + x)*f(b + 2*x)*f(c + 2*y) + 2*f(2*z)*f(y + x)*f(z + x)*f(a + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*y)*f(c + y + x) + 2*f(2*z)*f(y + x)*f(z + x)*f(a + 2*y)*f(a + z + y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         ) - 2*f(y + x)*f(z + x)*f(z + y)*f(c + 2*x)*f(c + 2*y) - 2*f(y + x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(z + x)*f(z + y)*f(a + 2*y)*f(a + 2*z) - 4*f(y + x)*f(z + x)^2*f(c</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*y)*f(a + z + y) + 2*f(y + x)^2*f(z + x)*f(a + 2*z)*f(c + 2*y) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*f(2*y)*f(z + y)^2*f(a + 2*x)*f(c + z + x) - 2*f(2*y)*f(z + x)*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y)*f(c + 2*x)*f(a + z + y) + 4*f(2*y)*f(z + x)*f(z + y)*f(a + y + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         x)*f(c + z + x) + 2*f(2*y)*f(z + x)*f(z + y)*f(a + 2*x)*f(c + z + y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + f(2*y)*f(z + x)^2*f(c + 2*x)*f(c + 2*y) + 4*f(2*y)*f(z + x)^2*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + z + y)*f(c + y + x) - 4*f(2*y)*f(z + x)^2*f(a + y + x)*f(c + z + y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         ) + f(2*y)*f(z + x)^2*f(a + 2*y)*f(a + 2*z) - f(2*y)*f(2*z)*f(z + y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(c + 2*x)*f(a + y + x) - f(2*y)*f(2*z)*f(z + y)*f(b + 2*x)*f(a + z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x) + f(2*y)*f(2*z)*f(z + y)*f(a + 2*x)*f(c + y + x) + f(2*y)*f(2*z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(z + y)*f(a + 2*x)*f(b + z + x) + f(2*y)*f(2*z)*f(z + x)*f(b + 2*x</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(b + z + x) + 2*f(2*y)*f(2*z)*f(z + x)*f(b + 2*x)*f(a + z + y) - 2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(2*y)*f(2*z)*f(z + x)*f(a + y + x)*f(b + z + x) - 1/2*f(2*y)*f(2*z)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(z + x)*f(a + 2*y)*f(c + 2*x) + f(2*y)*f(2*z)*f(z + x)*f(a + 2*y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(a + z + x) - 3/2*f(2*y)*f(2*z)*f(z + x)*f(a + 2*x)*f(c + 2*y) - 2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*y)*f(2*z)*f(z + x)*f(a + 2*x)*f(b + z + y) + f(2*y)*f(2*z)^2*f(b</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*x)*f(a + y + x) - f(2*y)*f(2*z)^2*f(a + 2*x)*f(b + y + x) - f(2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y)*f(2*z)*f(y + x)*f(c + 2*x)*f(b + z + x) - f(2*y)*f(2*z)*f(y + x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(c + 2*x)*f(a + z + y) - f(2*y)*f(2*z)*f(y + x)*f(b + 2*x)*f(c + z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x) + 2*f(2*y)*f(2*z)*f(y + x)*f(a + z + x)*f(b + z + x) - 2*f(2*y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(2*z)*f(y + x)*f(a + z + x)*f(a + z + y) - f(2*y)*f(2*z)*f(y + x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(a + 2*z)*f(b + 2*x) - 2*f(2*y)*f(2*z)*f(y + x)*f(a + y + x)*f(c + z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x) + f(2*y)*f(2*z)*f(y + x)*f(a + 2*x)*f(c + z + y) + f(2*y)*f(2*z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(y + x)*f(a + 2*x)*f(b + 2*z) + 2*f(2*y)*f(y + x)*f(z + y)*f(c + 2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *x)*f(c + z + x) + 2*f(2*y)*f(y + x)*f(z + y)*f(a + 2*z)*f(c + 2*x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*f(2*y)*f(y + x)*f(z + y)*f(a + 2*z)*f(a + z + x) - 2*f(2*y)*f(y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(z + y)*f(a + 2*x)*f(c + 2*z) + 2*f(2*y)*f(y + x)*f(z + x)*f(c</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*z)*f(a + y + x) + 4*f(2*y)*f(y + x)*f(z + x)*f(a + z + x)*f(c + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z + y) - 2*f(2*y)*f(y + x)*f(z + x)*f(a + 2*z)*f(c + y + x) - 2*f(2*y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(y + x)^2*f(c + 2*z)*f(a + z + x) - f(2*y)^2*f(z + x)*f(c + 2*x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(c + z + x) - 2*f(2*y)^2*f(z + x)*f(a + z + x)*f(c + z + x) - 1/2*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*y)^2*f(z + x)*f(a + 2*z)*f(c + 2*x) - f(2*y)^2*f(z + x)*f(a + 2*z)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(a + z + x) + 1/2*f(2*y)^2*f(z + x)*f(a + 2*x)*f(c + 2*z) + f(2*y)^2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(2*z)*f(c + 2*x)*f(a + z + x) + f(2*y)^2*f(2*z)*f(a + 2*x)*f(c + z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x) + 2*f(2*x)*f(z + x)*f(z + y)*f(c + 2*y)*f(c + y + x) + 2*f(2*x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(z + x)*f(z + y)*f(c + 2*y)*f(a + z + y) - 2*f(2*x)*f(z + x)*f(z + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y)*f(b + 2*y)*f(c + z + x) + f(2*x)*f(z + x)*f(z + y)*f(a + 2*z)*f(b</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*y) + f(2*x)*f(z + x)*f(z + y)*f(a + 2*y)*f(b + 2*z) - f(2*x)*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)^2*f(c + 2*y)^2 + 2*f(2*x)*f(z + x)^2*f(b + 2*y)*f(c + z + y) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*x)*f(z + x)^2*f(b + 2*y)*f(b + 2*z) - 2*f(2*x)*f(2*z)*f(z + x)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         b + 2*y)*f(c + y + x) + 2*f(2*x)*f(2*z)*f(z + x)*f(b + 2*y)*f(b + z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x) - 2*f(2*x)*f(2*z)*f(z + x)*f(b + 2*y)*f(a + z + y) - f(2*x)*f(y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(z + x)*f(b + 2*z)*f(c + 2*y) + f(2*x)*f(y + x)*f(z + x)*f(b</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*y)*f(c + 2*z) + f(2*x)*f(2*y)*f(z + y)*f(c + 2*z)*f(a + y + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          - 2*f(2*x)*f(2*y)*f(z + y)*f(c + y + x)*f(c + z + x) + 2*f(2*x)*f(2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y)*f(z + y)*f(b + z + x)*f(c + z + x) - f(2*x)*f(2*y)*f(z + y)*f(b + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*z)*f(c + 2*x) - f(2*x)*f(2*y)*f(z + y)*f(b + 2*z)*f(a + z + x) + f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*x)*f(2*y)*f(z + y)*f(b + 2*x)*f(c + 2*z) - 2*f(2*x)*f(2*y)*f(z + y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(a + z + x)*f(c + z + y) - f(2*x)*f(2*y)*f(z + y)*f(a + 2*z)*f(c + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y + x) - f(2*x)*f(2*y)*f(z + y)*f(a + 2*z)*f(b + z + x) - 2*f(2*x)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*y)*f(z + x)*f(c + 2*z)*f(b + y + x) + f(2*x)*f(2*y)*f(z + x)*f(c + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*y)*f(c + z + x) - 2*f(2*x)*f(2*y)*f(z + x)*f(b + z + x)*f(c + z + y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         ) + 2*f(2*x)*f(2*y)*f(z + x)*f(b + 2*z)*f(c + y + x) + f(2*x)*f(2*y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(z + x)*f(b + 2*z)*f(b + z + x) - 1/2*f(2*x)*f(2*y)*f(z + x)*f(a + 2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *z)*f(c + 2*y) - 3/2*f(2*x)*f(2*y)*f(z + x)*f(a + 2*y)*f(c + 2*z) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*x)*f(2*y)*f(2*z)*f(c + 2*x)*f(b + z + y) - 2*f(2*x)*f(2*y)*f(2*z)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(b + z + x)^2 - f(2*x)*f(2*y)*f(2*z)*f(b + 2*z)*f(a + y + x) + 2*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*x)*f(2*y)*f(2*z)*f(b + y + x)*f(c + z + x) - f(2*x)*f(2*y)*f(2*z)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(b + 2*x)*f(c + z + y) + 2*f(2*x)*f(2*y)*f(2*z)*f(a + z + x)*f(b + z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y) + f(2*x)*f(2*y)*f(2*z)*f(a + 2*z)*f(b + y + x) + f(2*x)*f(2*y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(y + x)*f(c + 2*z)*f(b + z + x) + f(2*x)*f(2*y)*f(y + x)*f(c + 2*z)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(a + z + y) - f(2*x)*f(2*y)*f(y + x)*f(b + 2*z)*f(c + z + x) - f(2*x</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(2*y)*f(y + x)*f(a + 2*z)*f(c + z + y) + f(2*x)*f(2*y)^2*f(c + 2*z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(a + z + x) + f(2*x)*f(2*y)^2*f(a + 2*z)*f(c + z + x) - f(2*x)^2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*y)*f(c + 2*z)*f(b + z + y) + f(2*x)^2*f(2*y)*f(b + 2*z)*f(c + z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y) )</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       + 2*f(z + x)*f(c + a + 2*y) - 2*f(2*y)*f(c + a + z + x):</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">eq[25] := </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">(1/HessUniv) * ( 8*f(y + x)*f(z + y)^2*f(b + 2*y)*f(a + y + x) - 4*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y + x)*f(z + y)^2*f(a + 2*y)*f(b + y + x) - 2*f(y + x)*f(z + y)^2*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*y)^2 + 4*f(y + x)*f(z + x)*f(z + y)*f(b + 2*y)*f(b + y + x) + 2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(y + x)*f(z + x)^2*f(b + 2*y)^2 + 4*f(y + x)^2*f(z + y)*f(c + 2*y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(b + y + x) - 8*f(y + x)^2*f(z + y)*f(b + 2*y)*f(c + y + x) - 8*f(y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)^2*f(z + y)*f(b + 2*y)*f(a + z + y) + 4*f(y + x)^2*f(z + y)*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*y)*f(c + 2*y) + 4*f(y + x)^2*f(z + y)*f(a + 2*y)*f(b + z + y) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         4*f(y + x)^2*f(z + x)*f(b + 2*y)*f(b + z + y) - 2*f(y + x)^3*f(c + 2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y)^2 - 4*f(y + x)^3*f(c + 2*y)*f(b + z + y) + 8*f(y + x)^3*f(b + 2*y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(c + z + y) - 4*f(2*y)*f(z + y)^2*f(a + y + x)*f(b + y + x) + 2*f(2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *y)*f(z + y)^2*f(a + 2*y)*f(b + 2*x) + 2*f(2*y)*f(z + y)^2*f(a + 2*y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(a + y + x) - 2*f(2*y)*f(z + y)^2*f(a + 2*x)*f(b + 2*y) + 4*f(2*y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(z + x)*f(z + y)*f(b + y + x)^2 - 2*f(2*y)*f(z + x)*f(z + y)*f(b + 2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *y)*f(a + y + x) + 2*f(2*y)*f(z + x)*f(z + y)*f(a + 2*y)*f(b + y + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          - 6*f(2*y)*f(z + x)^2*f(b + 2*y)*f(b + y + x) - 4*f(2*y)*f(2*z)*f(y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(b + y + x)^2 - 2*f(2*y)*f(2*z)*f(y + x)*f(b + 2*y)*f(a + y + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         x) - f(2*y)*f(2*z)*f(y + x)*f(b + 2*x)*f(b + 2*y) + f(2*y)*f(2*z)*f(y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(a + 2*y)^2 - 6*f(2*y)*f(y + x)*f(z + y)*f(c + 2*y)*f(a + y + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         x) + 4*f(2*y)*f(y + x)*f(z + y)*f(b + y + x)*f(c + y + x) + 4*f(2*y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(y + x)*f(z + y)*f(b + 2*y)*f(c + 2*x) - 2*f(2*y)*f(y + x)*f(z + y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(b + 2*x)*f(c + 2*y) + 8*f(2*y)*f(y + x)*f(z + y)*f(a + z + y)*f(b</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y + x) - 4*f(2*y)*f(y + x)*f(z + y)*f(a + y + x)*f(b + z + y) - 2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*y)*f(y + x)*f(z + y)*f(a + 2*y)*f(b + z + x) + 2*f(2*y)*f(y + x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(z + y)*f(a + 2*y)*f(a + z + y) - 2*f(2*y)*f(y + x)*f(z + x)*f(c + 2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *y)*f(b + y + x) + 4*f(2*y)*f(y + x)*f(z + x)*f(b + y + x)*f(b + z + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y) + 4*f(2*y)*f(y + x)*f(z + x)*f(b + 2*y)*f(c + y + x) + 2*f(2*y)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y + x)*f(z + x)*f(b + 2*y)*f(b + z + x) + 2*f(2*y)*f(y + x)*f(z + x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(b + 2*y)*f(a + z + y) - 2*f(2*y)*f(y + x)*f(z + x)*f(a + 2*y)*f(c</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*y) + 4*f(2*y)*f(y + x)^2*f(c + 2*y)*f(c + y + x) + 2*f(2*y)*f(y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)^2*f(c + 2*y)*f(b + z + x) + 2*f(2*y)*f(y + x)^2*f(c + 2*y)*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + z + y) + 4*f(2*y)*f(y + x)^2*f(b + z + y)*f(c + y + x) - 8*f(2*y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(y + x)^2*f(b + y + x)*f(c + z + y) - 4*f(2*y)*f(y + x)^2*f(b + 2*y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(c + z + x) + 2*f(2*y)*f(y + x)^2*f(a + 2*z)*f(b + 2*y) - 4*f(2*y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(y + x)^2*f(a + 2*y)*f(c + z + y) - 2*f(2*y)^2*f(z + y)*f(c + 2*x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(b + y + x) - 2*f(2*y)^2*f(z + y)*f(b + 2*x)*f(a + z + y) + 2*f(2*y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         ^2*f(z + y)*f(a + y + x)*f(c + y + x) + 2*f(2*y)^2*f(z + y)*f(a + y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(b + z + x) - 2*f(2*y)^2*f(z + y)*f(a + y + x)*f(a + z + y) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*y)^2*f(z + y)*f(a + 2*y)*f(c + 2*x) + f(2*y)^2*f(z + y)*f(a + 2*x</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(c + 2*y) + 2*f(2*y)^2*f(z + y)*f(a + 2*x)*f(b + z + y) + 2*f(2*y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         ^2*f(z + x)*f(c + 2*y)*f(a + y + x) - 2*f(2*y)^2*f(z + x)*f(b + y + x</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(c + y + x) - 2*f(2*y)^2*f(z + x)*f(b + y + x)*f(b + z + x) - f(2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y)^2*f(z + x)*f(b + 2*y)*f(c + 2*x) + f(2*y)^2*f(z + x)*f(b + 2*x)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         c + 2*y) - 2*f(2*y)^2*f(z + x)*f(a + z + y)*f(b + y + x) + f(2*y)^2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*z)*f(b + 2*x)*f(b + y + x) + 2*f(2*y)^2*f(2*z)*f(a + y + x)*f(b</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y + x) - 1/2*f(2*y)^2*f(2*z)*f(a + 2*y)*f(b + 2*x) - f(2*y)^2*f(2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z)*f(a + 2*y)*f(a + y + x) + 1/2*f(2*y)^2*f(2*z)*f(a + 2*x)*f(b + 2*y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         ) - 2*f(2*y)^2*f(y + x)*f(c + y + x)^2 - f(2*y)^2*f(y + x)*f(c + 2*x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(c + 2*y) - 2*f(2*y)^2*f(y + x)*f(c + 2*x)*f(b + z + y) - 2*f(2*y)^</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*f(y + x)*f(b + z + x)*f(c + y + x) + 4*f(2*y)^2*f(y + x)*f(b + y + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         x)*f(c + z + x) + 2*f(2*y)^2*f(y + x)*f(b + 2*x)*f(c + z + y) - 2*f(2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *y)^2*f(y + x)*f(a + z + y)*f(c + y + x) - 2*f(2*y)^2*f(y + x)*f(a + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*z)*f(b + y + x) + 4*f(2*y)^2*f(y + x)*f(a + y + x)*f(c + z + y) + 2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(2*y)^2*f(y + x)*f(a + 2*y)*f(c + z + x) - f(2*y)^2*f(y + x)*f(a + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*y)*f(a + 2*z) + f(2*y)^3*f(c + 2*x)*f(c + y + x) + f(2*y)^3*f(c + 2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *x)*f(b + z + x) + f(2*y)^3*f(c + 2*x)*f(a + z + y) - f(2*y)^3*f(b + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*x)*f(c + z + x) + 1/2*f(2*y)^3*f(a + 2*z)*f(b + 2*x) + f(2*y)^3*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*z)*f(a + y + x) - 2*f(2*y)^3*f(a + y + x)*f(c + z + x) - f(2*y)^</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         3*f(a + 2*x)*f(c + z + y) - 1/2*f(2*y)^3*f(a + 2*x)*f(b + 2*z) - 4*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*x)*f(z + y)^2*f(b + 2*y)*f(b + y + x) - 2*f(2*x)*f(2*z)*f(y + x)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         b + 2*y)^2 + 4*f(2*x)*f(y + x)*f(z + y)*f(b + 2*y)*f(b + z + y) - 4*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*x)*f(2*y)*f(z + y)*f(b + y + x)*f(b + z + y) + 2*f(2*x)*f(2*y)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z + y)*f(b + 2*y)*f(a + z + y) - 2*f(2*x)*f(2*y)*f(z + y)*f(a + 2*y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(b + z + y) + 6*f(2*x)*f(2*y)*f(2*z)*f(b + 2*y)*f(b + y + x) + f(2*x</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(2*y)*f(y + x)*f(c + 2*y)^2 + 2*f(2*x)*f(2*y)*f(y + x)*f(c + 2*y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(b + z + y) - 4*f(2*x)*f(2*y)*f(y + x)*f(b + 2*y)*f(c + z + y) - f(2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *x)*f(2*y)*f(y + x)*f(b + 2*y)*f(b + 2*z) - f(2*x)*f(2*y)^2*f(c + 2*y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(c + y + x) - f(2*x)*f(2*y)^2*f(c + 2*y)*f(b + z + x) - f(2*x)*f(2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *y)^2*f(c + 2*y)*f(a + z + y) + f(2*x)*f(2*y)^2*f(b + 2*z)*f(b + y + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         x) + 2*f(2*x)*f(2*y)^2*f(b + y + x)*f(c + z + y) + f(2*x)*f(2*y)^2*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         b + 2*y)*f(c + z + x) - 1/2*f(2*x)*f(2*y)^2*f(a + 2*z)*f(b + 2*y) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*x)*f(2*y)^2*f(a + 2*y)*f(c + z + y) + 1/2*f(2*x)*f(2*y)^2*f(a + 2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *y)*f(b + 2*z) )</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       - 4*f(b + 2*y)*f(b + y + x) + 2*f(y + x)*f(2*b + 2*y) - 2*f(2*y)*f(2*b</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y + x):</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">eq[26] := </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">(1/HessUniv) * ( 2*f(y + x)*f(z + y)^2*f(a + 2*x)*f(b + 2*y) + 4*f(y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(z + x)*f(z + y)*f(b + 2*y)*f(a + y + x) + 2*f(y + x)*f(z + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         ^2*f(a + 2*y)*f(b + 2*y) - 4*f(y + x)^2*f(z + y)*f(b + 2*y)*f(a + z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x) - 4*f(y + x)^2*f(z + x)*f(b + 2*y)*f(a + z + y) + 2*f(y + x)^3*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(a + 2*z)*f(b + 2*y) - 2*f(2*y)*f(z + y)^2*f(a + 2*x)*f(b + y + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*f(2*y)*f(z + x)*f(z + y)*f(b + 2*x)*f(b + y + x) + 2*f(2*y)*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(z + y)*f(a + 2*y)*f(b + 2*x) + 2*f(2*y)*f(z + x)*f(z + y)*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*y)*f(a + y + x) - 2*f(2*y)*f(z + x)*f(z + y)*f(a + 2*x)*f(b + 2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y) - 2*f(2*y)*f(z + x)^2*f(b + 2*y)*f(a + y + x) - f(2*y)*f(z + x)^2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(b + 2*x)*f(b + 2*y) - 2*f(2*y)*f(z + x)^2*f(a + 2*y)*f(b + y + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          - f(2*y)*f(z + x)^2*f(a + 2*y)^2 - f(2*y)*f(2*z)*f(y + x)*f(b + 2*x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(b + y + x) - 2*f(2*y)*f(2*z)*f(y + x)*f(a + y + x)*f(b + y + x) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         3/2*f(2*y)*f(2*z)*f(y + x)*f(a + 2*y)*f(b + 2*x) - f(2*y)*f(2*z)*f(y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(a + 2*y)*f(a + y + x) - 1/2*f(2*y)*f(2*z)*f(y + x)*f(a + 2*x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(b + 2*y) + 4*f(2*y)*f(y + x)*f(z + y)*f(a + z + x)*f(b + y + x) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*y)*f(y + x)*f(z + y)*f(a + 2*y)*f(c + 2*x) - f(2*y)*f(y + x)*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y)*f(a + 2*x)*f(c + 2*y) - 2*f(2*y)*f(y + x)*f(z + x)*f(c + 2*y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(a + y + x) + f(2*y)*f(y + x)*f(z + x)*f(b + 2*y)*f(c + 2*x) + 2*f(2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *y)*f(y + x)*f(z + x)*f(b + 2*y)*f(a + z + x) + f(2*y)*f(y + x)*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(b + 2*x)*f(c + 2*y) + 4*f(2*y)*f(y + x)*f(z + x)*f(a + z + y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(b + y + x) + 2*f(2*y)*f(y + x)*f(z + x)*f(a + 2*y)*f(a + z + y) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*f(2*y)*f(y + x)^2*f(c + 2*y)*f(a + z + x) - f(2*y)*f(y + x)^2*f(c</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*x)*f(c + 2*y) - 2*f(2*y)*f(y + x)^2*f(a + 2*z)*f(b + y + x) - f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*y)*f(y + x)^2*f(a + 2*y)*f(a + 2*z) - f(2*y)^2*f(z + y)*f(c + 2*x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(a + y + x) - f(2*y)^2*f(z + y)*f(b + 2*x)*f(a + z + x) + f(2*y)^2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(z + y)*f(a + 2*x)*f(c + y + x) + f(2*y)^2*f(z + y)*f(a + 2*x)*f(b</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + z + x) - f(2*y)^2*f(z + x)*f(c + 2*x)*f(b + y + x) - f(2*y)^2*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(b + 2*x)*f(c + y + x) - f(2*y)^2*f(z + x)*f(b + 2*x)*f(a + z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y) - 2*f(2*y)^2*f(z + x)*f(a + z + x)*f(b + y + x) + 2*f(2*y)^2*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z + x)*f(a + y + x)*f(c + y + x) - 2*f(2*y)^2*f(z + x)*f(a + y + x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(a + z + y) - f(2*y)^2*f(z + x)*f(a + 2*y)*f(c + 2*x) + f(2*y)^2*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(a + 2*x)*f(c + 2*y) + f(2*y)^2*f(z + x)*f(a + 2*x)*f(b + z + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y) + f(2*y)^2*f(2*z)*f(b + 2*x)*f(a + y + x) + f(2*y)^2*f(2*z)*f(a + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*x)*f(b + y + x) + f(2*y)^2*f(y + x)*f(c + 2*x)*f(c + y + x) - 2*f(2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *y)^2*f(y + x)*f(a + z + x)*f(c + y + x) + 1/2*f(2*y)^2*f(y + x)*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*z)*f(b + 2*x) + f(2*y)^2*f(y + x)*f(a + 2*z)*f(a + y + x) - 1/2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*y)^2*f(y + x)*f(a + 2*x)*f(b + 2*z) + f(2*y)^3*f(c + 2*x)*f(a + z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x) - f(2*y)^3*f(a + 2*x)*f(c + z + x) - f(2*x)*f(z + y)^2*f(b + 2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         x)*f(b + 2*y) - 2*f(2*x)*f(z + y)^2*f(a + 2*y)*f(b + y + x) - f(2*x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(z + y)^2*f(a + 2*y)^2 - 2*f(2*x)*f(2*z)*f(y + x)*f(a + 2*y)*f(b + 2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *y) + 2*f(2*x)*f(y + x)*f(z + y)*f(c + 2*y)*f(b + y + x) - 4*f(2*x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(y + x)*f(z + y)*f(b + 2*y)*f(c + y + x) + 2*f(2*x)*f(y + x)*f(z + y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(b + 2*y)*f(b + z + x) + 2*f(2*x)*f(y + x)*f(z + y)*f(a + 2*y)*f(c</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*y) + 2*f(2*x)*f(y + x)*f(z + y)*f(a + 2*y)*f(b + z + y) - f(2*x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(y + x)^2*f(c + 2*y)^2 - 2*f(2*x)*f(y + x)^2*f(c + 2*y)*f(b + z + y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         ) + 4*f(2*x)*f(y + x)^2*f(b + 2*y)*f(c + z + y) - f(2*x)*f(y + x)^2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(b + 2*y)*f(b + 2*z) - f(2*x)*f(2*y)*f(z + y)*f(c + 2*y)*f(a + y + x</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         ) + 2*f(2*x)*f(2*y)*f(z + y)*f(b + y + x)*f(c + y + x) - 2*f(2*x)*f(2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *y)*f(z + y)*f(b + y + x)*f(b + z + x) + f(2*x)*f(2*y)*f(z + y)*f(b</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*y)*f(c + 2*x) + f(2*x)*f(2*y)*f(z + y)*f(b + 2*y)*f(a + z + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          - f(2*x)*f(2*y)*f(z + y)*f(b + 2*x)*f(c + 2*y) - 2*f(2*x)*f(2*y)*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y)*f(a + y + x)*f(b + z + y) - f(2*x)*f(2*y)*f(z + y)*f(a + 2*y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(c + y + x) - f(2*x)*f(2*y)*f(z + y)*f(a + 2*y)*f(b + z + x) - f(2*x</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(2*y)*f(z + x)*f(c + 2*y)*f(b + y + x) + f(2*x)*f(2*y)*f(z + x)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         b + 2*y)*f(c + y + x) + f(2*x)*f(2*y)*f(z + x)*f(b + 2*y)*f(a + z + y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         ) - f(2*x)*f(2*y)*f(z + x)*f(a + 2*y)*f(b + z + y) + f(2*x)*f(2*y)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*z)*f(b + 2*y)*f(a + y + x) + f(2*x)*f(2*y)*f(2*z)*f(b + 2*x)*f(b + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*y) + 3*f(2*x)*f(2*y)*f(2*z)*f(a + 2*y)*f(b + y + x) + f(2*x)*f(2*y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(2*z)*f(a + 2*y)^2 + 3*f(2*x)*f(2*y)*f(y + x)*f(c + 2*y)*f(c + y + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         x) + 2*f(2*x)*f(2*y)*f(y + x)*f(b + z + y)*f(c + y + x) + f(2*x)*f(2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y)*f(y + x)*f(b + 2*z)*f(b + y + x) - 4*f(2*x)*f(2*y)*f(y + x)*f(b + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y + x)*f(c + z + y) - 2*f(2*x)*f(2*y)*f(y + x)*f(b + 2*y)*f(c + z + x</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         ) - 1/2*f(2*x)*f(2*y)*f(y + x)*f(a + 2*z)*f(b + 2*y) - 2*f(2*x)*f(2*y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(y + x)*f(a + 2*y)*f(c + z + y) + 1/2*f(2*x)*f(2*y)*f(y + x)*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*y)*f(b + 2*z) - 2*f(2*x)*f(2*y)^2*f(c + y + x)^2 - f(2*x)*f(2*y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         ^2*f(c + 2*y)*f(a + z + x) - f(2*x)*f(2*y)^2*f(c + 2*x)*f(b + z + y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*f(2*x)*f(2*y)^2*f(b + y + x)*f(c + z + x) + f(2*x)*f(2*y)^2*f(b</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*x)*f(c + z + y) + 2*f(2*x)*f(2*y)^2*f(a + y + x)*f(c + z + y) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*x)*f(2*y)^2*f(a + 2*y)*f(c + z + x) + f(2*x)^2*f(2*y)*f(c + 2*y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(b + z + y) - f(2*x)^2*f(2*y)*f(b + 2*y)*f(c + z + y) )</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       - f(b + 2*x)*f(b + 2*y) - 2*f(a + 2*y)*f(b + y + x) - f(a + 2*y)^2 + 2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(y + x)*f(b + a + 2*y) - 2*f(2*y)*f(b + a + y + x):</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">eq[27] := </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">(1/HessUniv) * ( 2*f(y + x)*f(z + y)^2*f(a + 2*x)*f(a + 2*y) - 2*f(y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(z + x)*f(z + y)*f(a + 2*y)*f(b + 2*x) + 4*f(y + x)*f(z + x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(z + y)*f(a + 2*y)*f(a + y + x) + 2*f(y + x)*f(z + x)*f(z + y)*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*x)*f(b + 2*y) + 4*f(y + x)*f(z + x)^2*f(b + 2*y)*f(a + y + x) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*f(y + x)*f(z + x)^2*f(b + 2*x)*f(b + 2*y) + 2*f(y + x)^2*f(z + y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(a + 2*y)*f(c + 2*x) - 4*f(y + x)^2*f(z + y)*f(a + 2*y)*f(a + z + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          - 2*f(y + x)^2*f(z + y)*f(a + 2*x)*f(c + 2*y) - 4*f(y + x)^2*f(z + x</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(c + 2*y)*f(a + y + x) + 2*f(y + x)^2*f(z + x)*f(b + 2*y)*f(c + 2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         x) - 4*f(y + x)^2*f(z + x)*f(b + 2*y)*f(a + z + x) + 2*f(y + x)^2*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(b + 2*x)*f(c + 2*y) + 4*f(y + x)^3*f(c + 2*y)*f(a + z + x) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*f(y + x)^3*f(c + 2*x)*f(c + 2*y) - 2*f(2*y)*f(z + y)^2*f(a + 2*x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(a + y + x) + 2*f(2*y)*f(z + x)*f(z + y)*f(b + 2*x)*f(a + y + x) + 4</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(2*y)*f(z + x)*f(z + y)*f(a + y + x)^2 - 2*f(2*y)*f(z + x)*f(z + y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(a + 2*x)*f(b + y + x) + 2*f(2*y)*f(z + x)^2*f(b + 2*x)*f(b + y + x</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         ) - 4*f(2*y)*f(z + x)^2*f(a + y + x)*f(b + y + x) + 2*f(2*y)*f(z + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         ^2*f(a + 2*y)*f(b + 2*x) - 4*f(2*y)*f(z + x)^2*f(a + 2*y)*f(a + y + x</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         ) - 2*f(2*y)*f(z + x)^2*f(a + 2*x)*f(b + 2*y) - 4*f(2*y)*f(2*z)*f(y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(a + y + x)^2 - 2*f(2*y)*f(2*z)*f(y + x)*f(a + 2*x)*f(a + 2*y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          - 2*f(2*y)*f(y + x)*f(z + y)*f(c + 2*x)*f(a + y + x) + 4*f(2*y)*f(y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(z + y)*f(a + y + x)*f(a + z + x) + 2*f(2*y)*f(y + x)*f(z + y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(a + 2*x)*f(c + y + x) - 2*f(2*y)*f(y + x)*f(z + x)*f(c + 2*x)*f(b</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y + x) - 2*f(2*y)*f(y + x)*f(z + x)*f(b + 2*x)*f(c + y + x) + 4*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*y)*f(y + x)*f(z + x)*f(a + z + x)*f(b + y + x) + 4*f(2*y)*f(y + x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(z + x)*f(a + y + x)*f(c + y + x) - 2*f(2*y)*f(y + x)*f(z + x)*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*y)*f(c + 2*x) + 4*f(2*y)*f(y + x)*f(z + x)*f(a + 2*y)*f(a + z + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         x) + 2*f(2*y)*f(y + x)*f(z + x)*f(a + 2*x)*f(c + 2*y) + 2*f(2*y)*f(y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)^2*f(c + 2*x)*f(c + y + x) - 4*f(2*y)*f(y + x)^2*f(a + z + x)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         c + y + x) - 2*f(2*y)^2*f(z + x)*f(b + 2*x)*f(a + z + x) - 4*f(2*y)^2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(z + x)*f(a + y + x)*f(a + z + x) + 2*f(2*y)^2*f(z + x)*f(a + 2*x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(b + z + x) + 2*f(2*y)^2*f(2*z)*f(a + 2*x)*f(a + y + x) + 2*f(2*y)^2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(y + x)*f(c + 2*x)*f(a + z + x) - 2*f(2*y)^2*f(y + x)*f(a + 2*x)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         c + z + x) - 4*f(2*x)*f(z + y)^2*f(a + 2*y)*f(a + y + x) - 2*f(2*x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*z)*f(y + x)*f(b + 2*y)*f(a + y + x) + f(2*x)*f(2*z)*f(y + x)*f(b</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*x)*f(b + 2*y) - f(2*x)*f(2*z)*f(y + x)*f(a + 2*y)^2 + 4*f(2*x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(y + x)*f(z + y)*f(c + 2*y)*f(a + y + x) - 2*f(2*x)*f(y + x)*f(z + y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(b + 2*y)*f(c + 2*x) - 2*f(2*x)*f(y + x)*f(z + y)*f(a + 2*y)*f(c</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y + x) + 2*f(2*x)*f(y + x)*f(z + y)*f(a + 2*y)*f(b + z + x) + 2*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*x)*f(y + x)*f(z + y)*f(a + 2*y)*f(a + z + y) - 2*f(2*x)*f(y + x)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z + x)*f(b + 2*y)*f(c + y + x) + 2*f(2*x)*f(y + x)*f(z + x)*f(b + 2*y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(b + z + x) - 2*f(2*x)*f(y + x)*f(z + x)*f(b + 2*y)*f(a + z + y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*f(2*x)*f(y + x)*f(z + x)*f(a + 2*y)*f(c + 2*y) + 2*f(2*x)*f(y + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         x)^2*f(c + 2*y)*f(c + y + x) - 2*f(2*x)*f(y + x)^2*f(c + 2*y)*f(b + z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x) - 2*f(2*x)*f(y + x)^2*f(c + 2*y)*f(a + z + y) + 2*f(2*x)*f(y + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         x)^2*f(a + 2*z)*f(b + 2*y) + 2*f(2*x)*f(2*y)*f(z + y)*f(c + 2*x)*f(b</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y + x) - 2*f(2*x)*f(2*y)*f(z + y)*f(a + y + x)*f(c + y + x) - 2*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*x)*f(2*y)*f(z + y)*f(a + y + x)*f(b + z + x) - 2*f(2*x)*f(2*y)*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y)*f(a + y + x)*f(a + z + y) + f(2*x)*f(2*y)*f(z + y)*f(a + 2*y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(c + 2*x) - f(2*x)*f(2*y)*f(z + y)*f(a + 2*x)*f(c + 2*y) - 2*f(2*x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*y)*f(z + x)*f(c + 2*y)*f(a + y + x) + 2*f(2*x)*f(2*y)*f(z + x)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         b + y + x)*f(c + y + x) - 2*f(2*x)*f(2*y)*f(z + x)*f(b + y + x)*f(b</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + z + x) + f(2*x)*f(2*y)*f(z + x)*f(b + 2*y)*f(c + 2*x) + 2*f(2*x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*y)*f(z + x)*f(b + 2*y)*f(a + z + x) - f(2*x)*f(2*y)*f(z + x)*f(b</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*x)*f(c + 2*y) + 2*f(2*x)*f(2*y)*f(z + x)*f(a + z + y)*f(b + y + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         x) - 2*f(2*x)*f(2*y)*f(z + x)*f(a + 2*y)*f(b + z + x) - f(2*x)*f(2*y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(2*z)*f(b + 2*x)*f(b + y + x) + 2*f(2*x)*f(2*y)*f(2*z)*f(a + y + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(b + y + x) - 1/2*f(2*x)*f(2*y)*f(2*z)*f(a + 2*y)*f(b + 2*x) + 5*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*x)*f(2*y)*f(2*z)*f(a + 2*y)*f(a + y + x) + 1/2*f(2*x)*f(2*y)*f(2*z)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(a + 2*x)*f(b + 2*y) - 2*f(2*x)*f(2*y)*f(y + x)*f(c + y + x)^2 - 2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*x)*f(2*y)*f(y + x)*f(c + 2*y)*f(a + z + x) + f(2*x)*f(2*y)*f(y + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         x)*f(c + 2*x)*f(c + 2*y) + 2*f(2*x)*f(2*y)*f(y + x)*f(b + z + x)*f(c</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y + x) + 2*f(2*x)*f(2*y)*f(y + x)*f(a + z + y)*f(c + y + x) - 2*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*x)*f(2*y)*f(y + x)*f(a + 2*z)*f(b + y + x) - f(2*x)*f(2*y)*f(y + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(a + 2*y)*f(a + 2*z) - f(2*x)*f(2*y)^2*f(c + 2*x)*f(c + y + x) - f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*x)*f(2*y)^2*f(c + 2*x)*f(b + z + x) - f(2*x)*f(2*y)^2*f(c + 2*x)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         a + z + y) + f(2*x)*f(2*y)^2*f(b + 2*x)*f(c + z + x) + 1/2*f(2*x)*f(2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *y)^2*f(a + 2*z)*f(b + 2*x) + f(2*x)*f(2*y)^2*f(a + 2*z)*f(a + y + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*f(2*x)*f(2*y)^2*f(a + y + x)*f(c + z + x) + f(2*x)*f(2*y)^2*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*x)*f(c + z + y) - 1/2*f(2*x)*f(2*y)^2*f(a + 2*x)*f(b + 2*z) - f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*x)^2*f(y + x)*f(c + 2*y)^2 + 2*f(2*x)^2*f(y + x)*f(b + 2*y)*f(c + z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y) - f(2*x)^2*f(y + x)*f(b + 2*y)*f(b + 2*z) + f(2*x)^2*f(2*y)*f(c</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*y)*f(c + y + x) + f(2*x)^2*f(2*y)*f(c + 2*y)*f(b + z + x) + f(2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         x)^2*f(2*y)*f(c + 2*y)*f(a + z + y) + f(2*x)^2*f(2*y)*f(b + 2*z)*f(b</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y + x) - 2*f(2*x)^2*f(2*y)*f(b + y + x)*f(c + z + y) - f(2*x)^2*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*y)*f(b + 2*y)*f(c + z + x) - 1/2*f(2*x)^2*f(2*y)*f(a + 2*z)*f(b + 2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *y) - f(2*x)^2*f(2*y)*f(a + 2*y)*f(c + z + y) + 1/2*f(2*x)^2*f(2*y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(a + 2*y)*f(b + 2*z) )</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       - 4*f(a + 2*y)*f(a + y + x) + 2*f(y + x)*f(2*a + 2*y) - 2*f(2*y)*f(2*a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y + x):</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">eq[28] := </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">(1/HessUniv) * (  - 2*f(2*y)*f(z + y)^2*f(a + 2*x)*f(b + y + x) + f(2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *y)*f(z + y)^2*f(a + 2*x)*f(a + 2*y) + 2*f(2*y)*f(z + x)*f(z + y)*f(b</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*x)*f(b + y + x) + f(2*y)*f(z + x)*f(z + y)*f(a + 2*y)*f(b + 2*x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          - f(2*y)*f(z + x)*f(z + y)*f(a + 2*x)*f(b + 2*y) - f(2*y)*f(z + x)^2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(b + 2*x)*f(b + 2*y) - 2*f(2*y)*f(2*z)*f(y + x)*f(b + 2*x)*f(b + y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x) + 2*f(2*y)*f(y + x)*f(z + y)*f(c + 2*x)*f(b + y + x) - f(2*y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(y + x)*f(z + y)*f(a + 2*y)*f(c + 2*x) - f(2*y)*f(y + x)*f(z + y)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         a + 2*x)*f(c + 2*y) + 2*f(2*y)*f(y + x)*f(z + y)*f(a + 2*x)*f(b + z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y) + f(2*y)*f(y + x)*f(z + x)*f(b + 2*y)*f(c + 2*x) - f(2*y)*f(y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(z + x)*f(b + 2*x)*f(c + 2*y) + 2*f(2*y)*f(y + x)*f(z + x)*f(b</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*x)*f(b + z + y) + f(2*y)*f(y + x)^2*f(c + 2*x)*f(c + 2*y) - 2*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*y)*f(y + x)^2*f(c + 2*x)*f(b + z + y) - f(2*y)^2*f(z + y)*f(b + 2*x</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(c + 2*x) + f(2*y)^2*f(z + y)*f(a + 2*x)*f(c + y + x) + f(2*y)^2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(z + y)*f(a + 2*x)*f(b + z + x) - f(2*y)^2*f(z + y)*f(a + 2*x)*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + z + y) - 2*f(2*y)^2*f(z + x)*f(c + 2*x)*f(b + y + x) + f(2*y)^2*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z + x)*f(b + 2*x)*f(c + y + x) - f(2*y)^2*f(z + x)*f(b + 2*x)*f(b + z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x) - f(2*y)^2*f(z + x)*f(b + 2*x)*f(a + z + y) + f(2*y)^2*f(z + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(a + 2*x)*f(c + 2*y) + 1/2*f(2*y)^2*f(2*z)*f(b + 2*x)^2 + f(2*y)^2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*z)*f(a + 2*x)*f(b + y + x) - 1/2*f(2*y)^2*f(2*z)*f(a + 2*x)*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*y) - f(2*y)^2*f(y + x)*f(c + 2*x)*f(c + y + x) + f(2*y)^2*f(y + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         x)*f(c + 2*x)*f(b + z + x) + f(2*y)^2*f(y + x)*f(c + 2*x)*f(a + z + y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         ) - f(2*y)^2*f(y + x)*f(a + 2*x)*f(b + 2*z) + 1/2*f(2*y)^3*f(c + 2*x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         ^2 - f(2*y)^3*f(a + 2*x)*f(c + z + x) + 1/2*f(2*y)^3*f(a + 2*x)*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*z) + 4*f(2*x)*f(z + y)^2*f(b + 2*y)*f(a + y + x) - 2*f(2*x)*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y)^2*f(a + 2*y)*f(b + y + x) - f(2*x)*f(z + y)^2*f(a + 2*y)^2 - 2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*x)*f(z + x)*f(z + y)*f(b + 2*y)*f(b + y + x) + f(2*x)*f(z + x)^2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(b + 2*y)^2 + 2*f(2*x)*f(2*z)*f(y + x)*f(b + 2*y)*f(b + y + x) + 2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*x)*f(y + x)*f(z + y)*f(c + 2*y)*f(b + y + x) - 4*f(2*x)*f(y + x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(z + y)*f(b + 2*y)*f(c + y + x) - 4*f(2*x)*f(y + x)*f(z + y)*f(b + 2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *y)*f(a + z + y) + 2*f(2*x)*f(y + x)*f(z + y)*f(a + 2*y)*f(c + 2*y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*f(2*x)*f(y + x)*f(z + y)*f(a + 2*y)*f(b + z + y) - 2*f(2*x)*f(y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(z + x)*f(b + 2*y)*f(b + z + y) - f(2*x)*f(y + x)^2*f(c + 2*y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         ^2 - 2*f(2*x)*f(y + x)^2*f(c + 2*y)*f(b + z + y) + 4*f(2*x)*f(y + x)^</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*f(b + 2*y)*f(c + z + y) - 2*f(2*x)*f(2*y)*f(z + y)*f(c + 2*y)*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y + x) + f(2*x)*f(2*y)*f(z + y)*f(b + 2*y)*f(c + 2*x) - 2*f(2*x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*y)*f(z + y)*f(b + 2*x)*f(b + z + y) + 4*f(2*x)*f(2*y)*f(z + y)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         a + z + y)*f(b + y + x) - 4*f(2*x)*f(2*y)*f(z + y)*f(a + y + x)*f(b</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + z + y) + f(2*x)*f(2*y)*f(z + y)*f(a + 2*y)*f(c + y + x) - f(2*x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*y)*f(z + y)*f(a + 2*y)*f(b + z + x) + f(2*x)*f(2*y)*f(z + y)*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*y)*f(a + z + y) + f(2*x)*f(2*y)*f(z + x)*f(b + 2*y)*f(c + y + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + f(2*x)*f(2*y)*f(z + x)*f(b + 2*y)*f(b + z + x) + f(2*x)*f(2*y)*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(b + 2*y)*f(a + z + y) - f(2*x)*f(2*y)*f(z + x)*f(a + 2*y)*f(c</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*y) - f(2*x)*f(2*y)*f(2*z)*f(b + 2*y)*f(a + y + x) + 1/2*f(2*x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*y)*f(2*z)*f(b + 2*x)*f(b + 2*y) + 1/2*f(2*x)*f(2*y)*f(2*z)*f(a + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*y)^2 + f(2*x)*f(2*y)*f(y + x)*f(c + 2*y)*f(c + y + x) + f(2*x)*f(2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y)*f(y + x)*f(c + 2*y)*f(b + z + x) + f(2*x)*f(2*y)*f(y + x)*f(c + 2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y)*f(a + z + y) + 4*f(2*x)*f(2*y)*f(y + x)*f(b + z + y)*f(c + y + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          - 4*f(2*x)*f(2*y)*f(y + x)*f(b + y + x)*f(c + z + y) - 2*f(2*x)*f(2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y)*f(y + x)*f(b + 2*y)*f(c + z + x) + f(2*x)*f(2*y)*f(y + x)*f(a + 2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z)*f(b + 2*y) - 2*f(2*x)*f(2*y)*f(y + x)*f(a + 2*y)*f(c + z + y) - f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*x)*f(2*y)^2*f(c + 2*x)*f(c + 2*y) - 2*f(2*x)*f(2*y)^2*f(b + z + x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(c + y + x) + f(2*x)*f(2*y)^2*f(b + 2*z)*f(a + y + x) + 2*f(2*x)*f(2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *y)^2*f(b + y + x)*f(c + z + x) + f(2*x)*f(2*y)^2*f(b + 2*x)*f(c + z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y) + 1/2*f(2*x)*f(2*y)^2*f(b + 2*x)*f(b + 2*z) - 2*f(2*x)*f(2*y)^2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(a + z + y)*f(c + y + x) - f(2*x)*f(2*y)^2*f(a + 2*z)*f(b + y + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*f(2*x)*f(2*y)^2*f(a + y + x)*f(c + z + y) + f(2*x)*f(2*y)^2*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*y)*f(c + z + x) - 1/2*f(2*x)*f(2*y)^2*f(a + 2*y)*f(a + 2*z) + 2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*x)^2*f(z + y)*f(b + 2*y)*f(b + z + y) - f(2*x)^2*f(2*z)*f(b + 2*y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )^2 + 1/2*f(2*x)^2*f(2*y)*f(c + 2*y)^2 - f(2*x)^2*f(2*y)*f(b + 2*y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(c + z + y) - 1/2*f(2*x)^2*f(2*y)*f(b + 2*y)*f(b + 2*z) )</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       - f(2*y)*f(2*b + 2*x) + f(2*x)*f(2*b + 2*y):</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">eq[29] := </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">(1/HessUniv) * (  - f(2*y)*f(z + y)^2*f(a + 2*x)*f(b + 2*x) + f(2*y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(z + x)*f(z + y)*f(b + 2*x)^2 + 2*f(2*y)*f(z + x)*f(z + y)*f(b + 2*x</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(a + y + x) - 2*f(2*y)*f(z + x)*f(z + y)*f(a + 2*x)*f(b + y + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + f(2*y)*f(z + x)*f(z + y)*f(a + 2*x)*f(a + 2*y) - f(2*y)*f(z + x)^2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(a + 2*x)*f(b + 2*y) - 1/2*f(2*y)*f(2*z)*f(y + x)*f(b + 2*x)^2 - f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*y)*f(2*z)*f(y + x)*f(b + 2*x)*f(a + y + x) - 1/2*f(2*y)*f(2*z)*f(y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(a + 2*x)*f(a + 2*y) + 2*f(2*y)*f(y + x)*f(z + y)*f(a + 2*x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(b + z + x) + 2*f(2*y)*f(y + x)*f(z + x)*f(a + 2*x)*f(b + z + y) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*y)*f(y + x)^2*f(a + 2*x)*f(b + 2*z) - f(2*y)^2*f(z + x)*f(c + 2*x</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(a + y + x) - f(2*y)^2*f(z + x)*f(b + 2*x)*f(c + 2*x) - f(2*y)^2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(z + x)*f(b + 2*x)*f(a + z + x) + 2*f(2*y)^2*f(z + x)*f(a + 2*x)*f(c</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y + x) - f(2*y)^2*f(z + x)*f(a + 2*x)*f(a + z + y) + f(2*y)^2*f(2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z)*f(a + 2*x)*f(b + 2*x) + 1/2*f(2*y)^2*f(y + x)*f(c + 2*x)^2 + f(2*y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )^2*f(y + x)*f(c + 2*x)*f(a + z + x) - 2*f(2*y)^2*f(y + x)*f(a + 2*x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(c + z + x) + 1/2*f(2*y)^2*f(y + x)*f(a + 2*x)*f(a + 2*z) + f(2*x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(z + y)^2*f(a + 2*x)*f(b + 2*y) + 2*f(2*x)*f(z + x)*f(z + y)*f(b + 2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *y)*f(a + y + x) - f(2*x)*f(z + x)*f(z + y)*f(b + 2*x)*f(b + 2*y) - 2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(2*x)*f(z + x)*f(z + y)*f(a + 2*y)*f(b + y + x) - f(2*x)*f(z + x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(z + y)*f(a + 2*y)^2 + f(2*x)*f(z + x)^2*f(a + 2*y)*f(b + 2*y) + 1/2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(2*x)*f(2*z)*f(y + x)*f(b + 2*x)*f(b + 2*y) + f(2*x)*f(2*z)*f(y + x</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(a + 2*y)*f(b + y + x) + 1/2*f(2*x)*f(2*z)*f(y + x)*f(a + 2*y)^2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          - 2*f(2*x)*f(y + x)*f(z + y)*f(b + 2*y)*f(a + z + x) - 2*f(2*x)*f(y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(z + x)*f(b + 2*y)*f(a + z + y) + f(2*x)*f(y + x)^2*f(a + 2*z)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(b + 2*y) + f(2*x)*f(2*y)*f(z + y)*f(c + 2*x)*f(b + y + x) - f(2*x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(2*y)*f(z + y)*f(b + 2*x)*f(b + z + x) + 2*f(2*x)*f(2*y)*f(z + y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(a + z + x)*f(b + y + x) - 2*f(2*x)*f(2*y)*f(z + y)*f(a + y + x)*f(b</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + z + x) - f(2*x)*f(2*y)*f(z + y)*f(a + 2*x)*f(c + 2*y) - f(2*x)*f(2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *y)*f(z + y)*f(a + 2*x)*f(b + z + y) - f(2*x)*f(2*y)*f(z + x)*f(c + 2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *y)*f(a + y + x) + f(2*x)*f(2*y)*f(z + x)*f(b + 2*y)*f(c + 2*x) + f(2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *x)*f(2*y)*f(z + x)*f(b + 2*y)*f(a + z + x) + 2*f(2*x)*f(2*y)*f(z + x</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(a + z + y)*f(b + y + x) - 2*f(2*x)*f(2*y)*f(z + x)*f(a + y + x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(b + z + y) + f(2*x)*f(2*y)*f(z + x)*f(a + 2*y)*f(a + z + y) + f(2*x</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(2*y)*f(y + x)*f(c + 2*y)*f(a + z + x) - f(2*x)*f(2*y)*f(y + x)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         c + 2*x)*f(b + z + y) + f(2*x)*f(2*y)*f(y + x)*f(b + 2*z)*f(a + y + x</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         ) + 1/2*f(2*x)*f(2*y)*f(y + x)*f(b + 2*x)*f(b + 2*z) - f(2*x)*f(2*y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(y + x)*f(a + 2*z)*f(b + y + x) - 1/2*f(2*x)*f(2*y)*f(y + x)*f(a + 2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *y)*f(a + 2*z) - f(2*x)*f(2*y)^2*f(c + 2*x)*f(c + y + x) + f(2*x)*f(2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *y)^2*f(b + 2*x)*f(c + z + x) - 2*f(2*x)*f(2*y)^2*f(a + z + x)*f(c + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y + x) + 2*f(2*x)*f(2*y)^2*f(a + y + x)*f(c + z + x) + f(2*x)*f(2*y)^</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*f(a + 2*x)*f(c + z + y) + f(2*x)^2*f(z + y)*f(c + 2*y)*f(b + y + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          - 2*f(2*x)^2*f(z + y)*f(b + 2*y)*f(c + y + x) + f(2*x)^2*f(z + y)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         b + 2*y)*f(b + z + x) + f(2*x)^2*f(z + y)*f(a + 2*y)*f(c + 2*y) + f(2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *x)^2*f(z + y)*f(a + 2*y)*f(b + z + y) - f(2*x)^2*f(2*z)*f(a + 2*y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(b + 2*y) - 1/2*f(2*x)^2*f(y + x)*f(c + 2*y)^2 - f(2*x)^2*f(y + x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(c + 2*y)*f(b + z + y) + 2*f(2*x)^2*f(y + x)*f(b + 2*y)*f(c + z + y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          - 1/2*f(2*x)^2*f(y + x)*f(b + 2*y)*f(b + 2*z) + f(2*x)^2*f(2*y)*f(c</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*y)*f(c + y + x) + 2*f(2*x)^2*f(2*y)*f(b + z + y)*f(c + y + x) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*f(2*x)^2*f(2*y)*f(b + y + x)*f(c + z + y) - f(2*x)^2*f(2*y)*f(b + 2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *y)*f(c + z + x) - f(2*x)^2*f(2*y)*f(a + 2*y)*f(c + z + y) )</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       - f(2*y)*f(b + a + 2*x) + f(2*x)*f(b + a + 2*y):</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">eq[30] := </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"> (1/HessUniv) * (  - f(2*y)*f(z + y)^2*f(a + 2*x)^2 + 2*f(2*y)*f(z + x</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(z + y)*f(a + 2*x)*f(a + y + x) + f(2*y)*f(z + x)^2*f(b + 2*x)^2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*f(2*y)*f(z + x)^2*f(b + 2*x)*f(a + y + x) - 4*f(2*y)*f(z + x)^2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(a + 2*x)*f(b + y + x) - 2*f(2*y)*f(2*z)*f(y + x)*f(a + 2*x)*f(a + y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x) + 2*f(2*y)*f(y + x)*f(z + y)*f(a + 2*x)*f(a + z + x) - 2*f(2*y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(y + x)*f(z + x)*f(c + 2*x)*f(a + y + x) - 2*f(2*y)*f(y + x)*f(z + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         x)*f(b + 2*x)*f(c + 2*x) - 2*f(2*y)*f(y + x)*f(z + x)*f(b + 2*x)*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + z + x) + 4*f(2*y)*f(y + x)*f(z + x)*f(a + 2*x)*f(c + y + x) + 4*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*y)*f(y + x)*f(z + x)*f(a + 2*x)*f(b + z + x) + f(2*y)*f(y + x)^2*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         c + 2*x)^2 + 2*f(2*y)*f(y + x)^2*f(c + 2*x)*f(a + z + x) - 4*f(2*y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(y + x)^2*f(a + 2*x)*f(c + z + x) - 2*f(2*y)^2*f(z + x)*f(a + 2*x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(a + z + x) + f(2*y)^2*f(2*z)*f(a + 2*x)^2 + f(2*x)*f(z + y)^2*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*x)*f(a + 2*y) - f(2*x)*f(z + x)*f(z + y)*f(a + 2*y)*f(b + 2*x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          - 2*f(2*x)*f(z + x)*f(z + y)*f(a + 2*y)*f(a + y + x) + f(2*x)*f(z + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         x)*f(z + y)*f(a + 2*x)*f(b + 2*y) + 2*f(2*x)*f(z + x)^2*f(b + 2*y)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         a + y + x) - f(2*x)*f(z + x)^2*f(b + 2*x)*f(b + 2*y) + 2*f(2*x)*f(2*z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(y + x)*f(a + 2*y)*f(a + y + x) + f(2*x)*f(y + x)*f(z + y)*f(a + 2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *y)*f(c + 2*x) - 2*f(2*x)*f(y + x)*f(z + y)*f(a + 2*y)*f(a + z + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          - f(2*x)*f(y + x)*f(z + y)*f(a + 2*x)*f(c + 2*y) - 2*f(2*x)*f(y + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(z + x)*f(c + 2*y)*f(a + y + x) + f(2*x)*f(y + x)*f(z + x)*f(b + 2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y)*f(c + 2*x) - 2*f(2*x)*f(y + x)*f(z + x)*f(b + 2*y)*f(a + z + x) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*x)*f(y + x)*f(z + x)*f(b + 2*x)*f(c + 2*y) + 2*f(2*x)*f(y + x)^2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(c + 2*y)*f(a + z + x) - f(2*x)*f(y + x)^2*f(c + 2*x)*f(c + 2*y) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*x)*f(2*y)*f(z + y)*f(b + 2*x)*f(c + 2*x) - f(2*x)*f(2*y)*f(z + y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(a + 2*x)*f(c + y + x) - f(2*x)*f(2*y)*f(z + y)*f(a + 2*x)*f(b + z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x) - f(2*x)*f(2*y)*f(z + y)*f(a + 2*x)*f(a + z + y) + 2*f(2*x)*f(2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *y)*f(z + x)*f(c + 2*x)*f(b + y + x) - f(2*x)*f(2*y)*f(z + x)*f(b + 2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *x)*f(c + y + x) - f(2*x)*f(2*y)*f(z + x)*f(b + 2*x)*f(b + z + x) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*x)*f(2*y)*f(z + x)*f(b + 2*x)*f(a + z + y) + 4*f(2*x)*f(2*y)*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(a + z + x)*f(b + y + x) - 4*f(2*x)*f(2*y)*f(z + x)*f(a + y + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         x)*f(b + z + x) + 2*f(2*x)*f(2*y)*f(z + x)*f(a + 2*y)*f(a + z + x) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*x)*f(2*y)*f(z + x)*f(a + 2*x)*f(c + 2*y) - 1/2*f(2*x)*f(2*y)*f(2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z)*f(b + 2*x)^2 + f(2*x)*f(2*y)*f(2*z)*f(a + 2*x)*f(b + y + x) - 1/2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*x)*f(2*y)*f(2*z)*f(a + 2*x)*f(a + 2*y) - f(2*x)*f(2*y)*f(y + x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(c + 2*x)*f(c + y + x) - f(2*x)*f(2*y)*f(y + x)*f(c + 2*x)*f(b + z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x) - f(2*x)*f(2*y)*f(y + x)*f(c + 2*x)*f(a + z + y) + 2*f(2*x)*f(2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *y)*f(y + x)*f(b + 2*x)*f(c + z + x) - 4*f(2*x)*f(2*y)*f(y + x)*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + z + x)*f(c + y + x) + 4*f(2*x)*f(2*y)*f(y + x)*f(a + y + x)*f(c + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z + x) + 2*f(2*x)*f(2*y)*f(y + x)*f(a + 2*x)*f(c + z + y) - f(2*x)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*y)*f(y + x)*f(a + 2*x)*f(b + 2*z) - 1/2*f(2*x)*f(2*y)^2*f(c + 2*x)^</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2 + f(2*x)*f(2*y)^2*f(a + 2*x)*f(c + z + x) + 1/2*f(2*x)*f(2*y)^2*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*x)*f(a + 2*z) + 2*f(2*x)^2*f(z + y)*f(c + 2*y)*f(a + y + x) - f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*x)^2*f(z + y)*f(b + 2*y)*f(c + 2*x) - f(2*x)^2*f(z + y)*f(a + 2*y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(c + y + x) + f(2*x)^2*f(z + y)*f(a + 2*y)*f(b + z + x) + f(2*x)^2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(z + y)*f(a + 2*y)*f(a + z + y) - f(2*x)^2*f(z + x)*f(b + 2*y)*f(c</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y + x) + f(2*x)^2*f(z + x)*f(b + 2*y)*f(b + z + x) - f(2*x)^2*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(b + 2*y)*f(a + z + y) + f(2*x)^2*f(z + x)*f(a + 2*y)*f(c + 2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y) - f(2*x)^2*f(2*z)*f(b + 2*y)*f(a + y + x) + 1/2*f(2*x)^2*f(2*z)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         b + 2*x)*f(b + 2*y) - 1/2*f(2*x)^2*f(2*z)*f(a + 2*y)^2 + f(2*x)^2*f(y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(c + 2*y)*f(c + y + x) - f(2*x)^2*f(y + x)*f(c + 2*y)*f(b + z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x) - f(2*x)^2*f(y + x)*f(c + 2*y)*f(a + z + y) + f(2*x)^2*f(y + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(a + 2*z)*f(b + 2*y) + f(2*x)^2*f(2*y)*f(c + 2*x)*f(c + 2*y) + 2*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*x)^2*f(2*y)*f(b + z + x)*f(c + y + x) + f(2*x)^2*f(2*y)*f(b + 2*z)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(a + y + x) - 2*f(2*x)^2*f(2*y)*f(b + y + x)*f(c + z + x) - f(2*x)^2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(2*y)*f(b + 2*x)*f(c + z + y) + 1/2*f(2*x)^2*f(2*y)*f(b + 2*x)*f(b</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*z) + 2*f(2*x)^2*f(2*y)*f(a + z + y)*f(c + y + x) - f(2*x)^2*f(2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y)*f(a + 2*z)*f(b + y + x) - 2*f(2*x)^2*f(2*y)*f(a + y + x)*f(c + z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y) - f(2*x)^2*f(2*y)*f(a + 2*y)*f(c + z + x) - 1/2*f(2*x)^2*f(2*y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(a + 2*y)*f(a + 2*z) - 1/2*f(2*x)^3*f(c + 2*y)^2 + f(2*x)^3*f(b + 2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *y)*f(c + z + y) - 1/2*f(2*x)^3*f(b + 2*y)*f(b + 2*z) )</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       - f(2*y)*f(2*a + 2*x) + f(2*x)*f(2*a + 2*y):</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"># </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"># Result</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">l := 0: 

for i from 1 to 30 do
   if simplify(eq[i]) = 0 then 
      l := l+1; eqn[i] := 0; 
   else 
      eqn[i] := collect(simplify(eq[i])*denom(eq[i]), [a, b, c], distributed); 
      print(i, eqn[i] = 0); 
   end if; 
end do; 

if l = 30 then 
   print(No*conditions); 
end if;</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"># </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"># </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEidUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1GIzYmLUYvNiVRI3h4RidGMkY1LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJy9GNlEnbm9ybWFsRicvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RIzo9RidGQy8lJmZlbmNlR0ZCLyUqc2VwYXJhdG9yR0ZCLyUpc3RyZXRjaHlHRkIvJSpzeW1tZXRyaWNHRkIvJShsYXJnZW9wR0ZCLyUubW92YWJsZWxpbWl0c0dGQi8lJ2FjY2VudEdGQi8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmZuLUkjbW5HRiQ2JEZHRkNGPUZARkM=">IiIh</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEidUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1GIzYmLUYvNiVRI3l5RidGMkY1LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJy9GNlEnbm9ybWFsRicvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RIzo9RidGQy8lJmZlbmNlR0ZCLyUqc2VwYXJhdG9yR0ZCLyUpc3RyZXRjaHlHRkIvJSpzeW1tZXRyaWNHRkIvJShsYXJnZW9wR0ZCLyUubW92YWJsZWxpbWl0c0dGQi8lJ2FjY2VudEdGQi8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmZuLUYjNigtRi82JVEiYUYnRjJGNS1GSTYtUTEmSW52aXNpYmxlVGltZXM7RidGQ0ZMRk5GUEZSRlRGVkZYL0ZlblEmMC4wZW1GJy9GaG5GYm8tRi82JVEiY0YnRjJGNUZeby1JKG1mZW5jZWRHRiQ2JC1GIzYoLUkmbWZyYWNHRiQ2KC1GIzYmLUklbXN1cEdGJDYlLUZJNi1RMCZEaWZmZXJlbnRpYWxEO0YnRkNGTEZORlBGUkZURlZGWEZhb0Zjby1JI21uR0YkNiRRIjJGJ0ZDLyUxc3VwZXJzY3JpcHRzaGlmdEdGR0Y9RkBGQy1GIzYmLUYjNidGZHAtRmJwNiUtRi82JVEiYkYnRjJGNUZncEZbcUY9RkBGQ0Y9RkBGQy8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGW3IvJSliZXZlbGxlZEdGQkZeby1GIzYoLUYvNiVRInBGJ0YyRjUtRkk2LVEwJkFwcGx5RnVuY3Rpb247RidGQ0ZMRk5GUEZSRlRGVkZYRmFvRmNvLUZobzYkLUYjNiZGY3FGPUZARkNGQ0Y9RkBGQ0Y9RkBGQ0ZDRkNGPUZARkM=">KihJImFHNiIiIiJJImNHRiRGJS1JJWRpZmZHJSpwcm90ZWN0ZWRHNiQtRig2JC1JInBHRiQ2I0kiYkdGJEYwRjBGJQ==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEidUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1GIzYmLUYvNiVRI3p6RidGMkY1LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJy9GNlEnbm9ybWFsRicvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RIzo9RidGQy8lJmZlbmNlR0ZCLyUqc2VwYXJhdG9yR0ZCLyUpc3RyZXRjaHlHRkIvJSpzeW1tZXRyaWNHRkIvJShsYXJnZW9wR0ZCLyUubW92YWJsZWxpbWl0c0dGQi8lJ2FjY2VudEdGQi8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmZuLUkjbW5HRiQ2JEZHRkNGPUZARkM=">IiIh</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEidUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1GIzYmLUYvNiVRI3h5RidGMkY1LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJy9GNlEnbm9ybWFsRicvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RIzo9RidGQy8lJmZlbmNlR0ZCLyUqc2VwYXJhdG9yR0ZCLyUpc3RyZXRjaHlHRkIvJSpzeW1tZXRyaWNHRkIvJShsYXJnZW9wR0ZCLyUubW92YWJsZWxpbWl0c0dGQi8lJ2FjY2VudEdGQi8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmZuLUYjNiYtRi82JVEiY0YnRjJGNS1GSTYtUTEmSW52aXNpYmxlVGltZXM7RidGQ0ZMRk5GUEZSRlRGVkZYL0ZlblEmMC4wZW1GJy9GaG5GYm8tSShtZmVuY2VkR0YkNiQtRiM2KC1JJm1mcmFjR0YkNigtRiM2Ji1GSTYtUTAmRGlmZmVyZW50aWFsRDtGJ0ZDRkxGTkZQRlJGVEZWRlhGYW9GY29GPUZARkMtRiM2Ji1GIzYnRl5wLUYvNiVRImJGJ0YyRjVGPUZARkNGPUZARkMvJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRl1xLyUpYmV2ZWxsZWRHRkJGXm8tRiM2KC1GLzYlUSJwRidGMkY1LUZJNi1RMCZBcHBseUZ1bmN0aW9uO0YnRkNGTEZORlBGUkZURlZGWEZhb0Zjby1GZW82JC1GIzYmRmVwRj1GQEZDRkNGPUZARkNGPUZARkNGQ0ZDRj1GQEZD">KiZJImNHNiIiIiItSSVkaWZmRyUqcHJvdGVjdGVkRzYkLUkicEdGJDYjSSJiR0YkRi1GJQ==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEidUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1GIzYmLUYvNiVRI3h6RidGMkY1LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJy9GNlEnbm9ybWFsRicvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RIzo9RidGQy8lJmZlbmNlR0ZCLyUqc2VwYXJhdG9yR0ZCLyUpc3RyZXRjaHlHRkIvJSpzeW1tZXRyaWNHRkIvJShsYXJnZW9wR0ZCLyUubW92YWJsZWxpbWl0c0dGQi8lJ2FjY2VudEdGQi8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmZuLUYjNigtRi82JVEicEYnRjJGNS1GSTYtUTAmQXBwbHlGdW5jdGlvbjtGJ0ZDRkxGTkZQRlJGVEZWRlgvRmVuUSYwLjBlbUYnL0ZobkZiby1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYvNiVRImJGJ0YyRjVGPUZARkNGQ0Y9RkBGQ0Y9RkBGQw==">LUkicEc2IjYjSSJiR0Yk</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEidUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1GIzYmLUYvNiVRI3l6RidGMkY1LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJy9GNlEnbm9ybWFsRicvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RIzo9RidGQy8lJmZlbmNlR0ZCLyUqc2VwYXJhdG9yR0ZCLyUpc3RyZXRjaHlHRkIvJSpzeW1tZXRyaWNHRkIvJShsYXJnZW9wR0ZCLyUubW92YWJsZWxpbWl0c0dGQi8lJ2FjY2VudEdGQi8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmZuLUYjNiYtRi82JVEiYUYnRjJGNS1GSTYtUTEmSW52aXNpYmxlVGltZXM7RidGQ0ZMRk5GUEZSRlRGVkZYL0ZlblEmMC4wZW1GJy9GaG5GYm8tSShtZmVuY2VkR0YkNiQtRiM2KC1JJm1mcmFjR0YkNigtRiM2Ji1GSTYtUTAmRGlmZmVyZW50aWFsRDtGJ0ZDRkxGTkZQRlJGVEZWRlhGYW9GY29GPUZARkMtRiM2Ji1GIzYnRl5wLUYvNiVRImJGJ0YyRjVGPUZARkNGPUZARkMvJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRl1xLyUpYmV2ZWxsZWRHRkJGXm8tRiM2KC1GLzYlUSJwRidGMkY1LUZJNi1RMCZBcHBseUZ1bmN0aW9uO0YnRkNGTEZORlBGUkZURlZGWEZhb0Zjby1GZW82JC1GIzYmRmVwRj1GQEZDRkNGPUZARkNGPUZARkNGQ0ZDRj1GQEZD">KiZJImFHNiIiIiItSSVkaWZmRyUqcHJvdGVjdGVkRzYkLUkicEdGJDYjSSJiR0YkRi1GJQ==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEpSGVzc1VuaXZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYjNiYtRiM2LC1JI21uR0YkNiRRIjJGJ0Y5LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GZW4tRiw2JVEiY0YnRi9GMkZXLUklbXN1cEdGJDYlLUkobWZlbmNlZEdGJDYkLUYjNigtSSZtZnJhY0dGJDYoLUYjNiYtRjY2LVEwJkRpZmZlcmVudGlhbEQ7RidGOUY7Rj5GQEZCRkRGRkZIRlpGZm4vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOS1GIzYmLUYjNidGZ28tRiw2JVEiYkYnRi9GMkZqb0ZdcEY5RmpvRl1wRjkvJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRltxLyUpYmV2ZWxsZWRHRj1GVy1GIzYoLUYsNiVRInBGJ0YvRjItRjY2LVEwJkFwcGx5RnVuY3Rpb247RidGOUY7Rj5GQEZCRkRGRkZIRlpGZm4tRl5vNiQtRiM2JkZjcEZqb0ZdcEY5RjlGam9GXXBGOUZqb0ZdcEY5RjlGUy8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGV0ZgcUZXLUYsNiVRImFGJ0YvRjJGOS1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmZyLUYjNipGX3JGV0ZnbkZXLUZebzYkLUYjNigtRmNvNigtRiM2Ji1GW282JUZnb0ZTRlxyRmpvRl1wRjktRiM2Ji1GIzYnRmdvLUZbbzYlRmNwRlNGXHJGam9GXXBGOUZqb0ZdcEY5RmZwRmlwRlxxRl5xRldGYHFGam9GXXBGOUY5RlctRltvNiVGYHFGU0ZcckY5RjlGam9GXXBGOQ==">LCYqLCIiIyIiIkkiY0c2IkYlKS1JJWRpZmZHJSpwcm90ZWN0ZWRHNiQtSSJwR0YnNiNJImJHRidGMEYkRiVGLUYlSSJhR0YnRiVGJSoqRjFGJUYmRiUtRio2JEYpRjBGJSlGLUYkRiUhIiI=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYjNigtRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjYvRjpGOEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGVS1GIzYsLUYsNiRRIjJGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGU0Y8Rj5GQEZCRkRGRi9GSkZILUklbXN1cEdGJDYlLUkjbWlHRiQ2JVEiYUYnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJy1GLDYkUSIzRidGLy8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGZm4tRltvNiUtRl5vNiVRImNGJ0Zhb0Zjb0ZZRmhvRmZuLUkobWZlbmNlZEdGJDYkLUYjNigtSSZtZnJhY0dGJDYoLUYjNiYtRjM2LVEwJkRpZmZlcmVudGlhbEQ7RidGL0Y2RlNGPEY+RkBGQkZERkZGaW4vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLy1GIzYmLUYjNidGanAtRl5vNiVRImJGJ0Zhb0Zjb0ZdcUZgcUYvRl1xRmBxRi8vJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRl5yLyUpYmV2ZWxsZWRHRjhGZm4tRiM2KC1GXm82JVEicEYnRmFvRmNvLUYzNi1RMCZBcHBseUZ1bmN0aW9uO0YnRi9GNkZTRjxGPkZARkJGREZGRmluLUZhcDYkLUYjNiZGZnFGXXFGYHFGL0YvRl1xRmBxRi9GXXFGYHFGL0YvRmZuLUZhcDYkLUYjNi9GUC1GIzYoLUYsNiRRIjlGJ0YvRmZuLUZbbzYlLUZhcDYkLUYjNigtRmZwNigtRiM2Ji1GW282JUZqcEZZRmhvRl1xRmBxRi8tRiM2Ji1GIzYnRmpwLUZbbzYlRmZxRllGaG9GXXFGYHFGL0ZdcUZgcUYvRmlxRlxyRl9yRmFyRmZuRmNyRl1xRmBxRi9GL0ZZRmhvRmZuLUZbbzYlRmBwRllGaG9GLy1GMzYtUSIrRidGL0Y2RlNGPEY+RkBGQkZERlRGVi1GIzYoLUYsNiRRIjhGJ0YvRmZuLUZbbzYlRmBwRmVvRmhvRmZuLUZhcDYkLUYjNigtRmZwNigtRiM2Ji1GW282JUZqcEZlb0Zob0ZdcUZgcUYvLUYjNiYtRiM2J0ZqcC1GW282JUZmcUZlb0Zob0ZdcUZgcUYvRl1xRmBxRi9GaXFGXHJGX3JGYXJGZm5GY3JGXXFGYHFGL0YvRi8tRjM2LVEoJm1pbnVzO0YnRi9GNkZTRjxGPkZARkJGREZURlYtRiM2Ji1GW282JUZjckZZRmhvRmZuLUZbbzYlRmZ1RllGaG9GL0Zmdi1GIzYqRllGZm5GanRGZm4tRmFwNiQtRiM2KC1GZnA2KC1GIzYmLUZbbzYlRmpwLUYsNiRRIjRGJ0YvRmhvRl1xRmBxRi8tRiM2Ji1GIzYnRmpwLUZbbzYlRmZxRlt4RmhvRl1xRmBxRi9GXXFGYHFGL0ZpcUZcckZfckZhckZmbkZjckZdcUZgcUYvRi9GZm5GY3JGL0ZcdS1GIzYoRmF3RmZuRlt3RmZuRmpzRi9GXHUtRiM2LEZZRmZuRmpzRmZuRmZ1RmZuRmNyRmZuRmBwRi9GL0YvRi9GXXFGYHFGLy1GMzYtUSI9RidGL0Y2RlNGPEY+RkBGQkZEL0ZHUSwwLjI3Nzc3NzhlbUYnL0ZKRlx5LUYsNiRGam9GL0ZdcUZgcUYvRl1xRmBxRi8=">NiQiIicvLCQqLCIiIyIiIilJImFHNiIiIiRGKClJImNHRitGJ0YoLUklZGlmZkclKnByb3RlY3RlZEc2JC1JInBHRis2I0kiYkdGK0Y2RigsLiooIiIqRigpLUYwNiRGL0Y2RidGKClGL0YnRighIiIqKCIiKUYoKUYvRixGKC1GMDYkRjtGNkYoRigqJilGM0YnRigpRkJGJ0YoRj4qKkYnRihGPUYoLUYwNiRGQkY2RihGM0YoRj4qKEZIRihGRUYoRjtGKEYoKixGJ0YoRjtGKEZCRihGM0YoRi9GKEYoRihGPiIiIQ==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">NiQiIz4vLCQqLCIiIyIiIi1JInBHNiI2I0kiYkdGK0YoKUkiYUdGK0YnRigpSSJjR0YrRidGKCwuKigiIipGKCktSSVkaWZmRyUqcHJvdGVjdGVkRzYkLUY3NiRGKUYtRi1GJ0YoKUY6RidGKCEiIiooIiIpRigpRjoiIiRGKC1GNzYkRjZGLUYoRigqJilGKUYnRigpRkJGJ0YoRj0qKkYnRihGPEYoLUY3NiRGQkYtRihGKUYoRj0qKEZIRihGRUYoRjZGKEYoKixGJ0YoRjZGKEZCRihGKUYoRjpGKEYoRihGPSIiIQ==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">NiQiI0QvLCQqLCIiIyIiIilJImNHNiIiIiRGKClJImFHRitGJ0YoLUklZGlmZkclKnByb3RlY3RlZEc2JC1JInBHRis2I0kiYkdGK0Y2RigsLiooIiIqRigpLUYwNiRGL0Y2RidGKClGL0YnRighIiIqKCIiKUYoKUYvRixGKC1GMDYkRjtGNkYoRigqJilGM0YnRigpRkJGJ0YoRj4qKkYnRihGPUYoLUYwNiRGQkY2RihGM0YoRj4qKEZIRihGRUYoRjtGKEYoKixGJ0YoRjtGKEZCRihGM0YoRi9GKEYoRihGPiIiIQ==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L14" drawlabel="true">
<Input>
<Text-field style="Text" size="22" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L29" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEld2l0aEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYwLUYsNiVRKVBERXRvb2xzRidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GPjYtUSJ+RidGQUZDL0ZHRkVGSEZKRkxGTkZQRlIvRlZGVC1GLDYlUSVEX0R4RidGL0YyRj1GWC1GLDYlUShkZWNsYXJlRidGL0YyRj1GWC1GLDYlUSZUb0pldEYnRi9GMkY9RlgtRiw2JVEoRnJvbUpldEYnRi9GMkZBRkEtRj42LVEiOkYnRkFGQ0ZlbkZIRkpGTEZORlAvRlNRLDAuMjc3Nzc3OGVtRicvRlZGZ28vJStleGVjdXRhYmxlR0ZFRkE=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2JVEld2l0aEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYvLUYsNiVRKVBERXRvb2xzRidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GPjYtUSJ+RidGQUZDL0ZHRkVGSEZKRkxGTkZQRlIvRlZGVC1GLDYlUSVEX0R4RidGL0YyRj1GWC1GLDYlUShkZWNsYXJlRidGL0YyRj1GWC1GLDYlUSZUb0pldEYnRi9GMkY9RlgtRiw2JVEoRnJvbUpldEYnRi9GMkZBLUY+Ni1RIjpGJ0ZBRkNGZW5GSEZKRkxGTkZQL0ZTUSwwLjI3Nzc3NzhlbUYnL0ZWRmdv</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L28" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtRiM2KC1JI21uR0YkNiRRIjlGJ0YvLUYsNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRJjAuMGVtRicvRkVGUC1JKG1zdWJzdXBHRiQ2Jy1JI21pR0YkNiVRInBGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictRiM2Ji1GSTYkUSIyRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGNEYvRmpuLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJy8lL3N1YnNjcmlwdHNoaWZ0R0Zkb0ZMLUZTNidGVS1GIzYmLUZJNiRRIjFGJ0YvRl1vRmBvRi9Gam5GYm9GZW9GLy1GLDYtUSIrRidGL0YyRjVGN0Y5RjtGPUY/RkFGRC1GIzYoLUZJNiRRIjhGJ0YvRkwtRlM2J0ZVRmlvLUZJNiRRIjNGJ0YvRmJvRmVvRkwtSSVtc3ViR0YkNiVGVS1GIzYmRmhwRl1vRmBvRi9GZW9GLy1GLDYtUSgmbWludXM7RidGL0YyRjVGN0Y5RjtGPUY/RkFGRC1GIzYmLUklbXN1cEdGJDYlRlVGam5GYm9GTC1GUzYnRlVGXnFGam5GYm9GZW9GL0ZgcS1GIzYqRmpuRkxGZ29GTC1GXHE2JUZVLUYjNiYtRkk2JFEiNEYnRi9GXW9GYG9GL0Zlb0ZMRlVGL0ZecC1GIzYoRlxyRkxGZXFGTC1GXHE2JUZVRmhuRmVvRi9GXnAtRiM2LEZqbkZMRmVyRkxGW3FGTEZVRkwtRlxxNiVGVUZpb0Zlb0YvRi8=">LC4qKCIiKiIiIikmSSJwRzYiNiMiIiNGK0YlKSZGKDYjRiVGK0YlISIiKigiIilGJSlGLSIiJEYlJkYoNiNGM0YlRiUqJilGKEYrRiUpRjRGK0YlRi8qKkYrRiVGLEYlJkYoNiMiIiVGJUYoRiVGLyooRjpGJUY3RiVGJ0YlRiUqLEYrRiVGJ0YlRjRGJUYoRiVGLUYlRiU=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L27" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYkLUkjbWlHRiQ2JVElc3Vic0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYmLUY2NiYtRiM2MS1JJW1zdWJHRiQ2JS1GLDYlUSJwRidGL0YyLUYjNiktSSNtbkdGJDYkUSIxRicvRjNRJ25vcm1hbEYnLUkjbW9HRiQ2LVEiLEYnRkovJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGUi8lKnN5bW1ldHJpY0dGUi8lKGxhcmdlb3BHRlIvJS5tb3ZhYmxlbGltaXRzR0ZSLyUnYWNjZW50R0ZSLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRidGRkZMRkZGTEZGLyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRk02LVEiPUYnRkpGUC9GVEZSRlVGV0ZZRmVuRmduL0ZqblEsMC4yNzc3Nzc4ZW1GJy9GXW9GZ28tRj82JUZBLUYjNiMtRkc2JFEiNEYnRkpGX29GTC1GPzYlRkEtRiM2J0ZGRkxGRkZMRkZGX29GYm8tRj82JUZBLUYjNiMtRkc2JFEiM0YnRkpGX29GTC1GPzYlRkEtRiM2JUZGRkxGRkZfb0Ziby1GPzYlRkEtRiM2Iy1GRzYkUSIyRidGSkZfb0ZMLUY/NiVGQS1GIzYjLUY2NiYtRiM2Iy1GLDYjUSFGJ0ZKLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRl9vRmJvRkFGSkZhckZkckZMLUYsNiVRJlRvSmV0RidGL0YyLUY2NiQtRiM2KkZeci1GIzYkLUY2NiQtRiM2Li1GTTYtUSomdW1pbnVzMDtGJ0ZKRlBGZW9GVUZXRllGZW5GZ24vRmpuUSwwLjIyMjIyMjJlbUYnL0Zdb0Zocy1GIzYnLUZHNiRRIjlGJ0ZKLUZNNi1RMSZJbnZpc2libGVUaW1lcztGJ0ZKRlBGZW9GVUZXRllGZW5GZ25GaW4vRl1vRltvLUklbXN1cEdGJDYlLUY2NiQtRiM2JS1JJm1mcmFjR0YkNigtRiM2Iy1GZHQ2JS1GTTYtUTAmRGlmZmVyZW50aWFsRDtGJ0ZKRlBGZW9GVUZXRllGZW5GZ25GaW5GYnRGY3EvJTFzdXBlcnNjcmlwdHNoaWZ0R0Zhby1GIzYjLUYjNiRGYXUtRmR0NiUtRiw2JVEiYkYnRi9GMkZjcUZkdS8lLmxpbmV0aGlja25lc3NHRkkvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGY3YvJSliZXZlbGxlZEdGUkZfdC1GIzYlRkEtRk02LVEwJkFwcGx5RnVuY3Rpb247RidGSkZQRmVvRlVGV0ZZRmVuRmduRmluRmJ0LUY2NiQtRiM2I0ZcdkZKRkpGY3FGZHVGX3QtRmR0NiUtRjY2JC1GIzYlLUZbdTYoLUYjNiNGYXUtRiM2Iy1GIzYkRmF1Rlx2Rl92RmF2RmR2RmZ2Rl90Rmh2RkpGY3FGZHUtRk02LVEiK0YnRkpGUEZlb0ZVRldGWUZlbkZnbkZnc0Zpcy1GIzYnLUZHNiRRIjhGJ0ZKRl90LUZkdDYlRmN3RmhwRmR1Rl90LUY2NiQtRiM2JS1GW3U2KC1GIzYjLUZkdDYlRmF1RmhwRmR1LUYjNiMtRiM2JEZhdS1GZHQ2JUZcdkZocEZkdUZfdkZhdkZkdkZmdkZfdEZodkZKLUZNNi1RKCZtaW51cztGJ0ZKRlBGZW9GVUZXRllGZW5GZ25GZ3NGaXMtRiM2JS1GZHQ2JUZodkZjcUZkdUZfdC1GZHQ2JUZpeEZjcUZkdUZpeS1GIzYpRmNxRl90RmF3Rl90LUY2NiQtRiM2JS1GW3U2KC1GIzYjLUZkdDYlRmF1Rl1wRmR1LUYjNiMtRiM2JEZhdS1GZHQ2JUZcdkZdcEZkdUZfdkZhdkZkdkZmdkZfdEZodkZKRl90Rmh2Rl94LUYjNidGZHpGX3RGXnpGX3RGZnRGX3gtRiM2K0ZjcUZfdEZmdEZfdEZpeEZfdEZodkZfdEZjd0ZKRl5yRkwtRjY2Ji1GIzYkRkFGXXdGSkZhckZkckZMLUYsNiVRKW5vdGF0aW9uRidGL0YyRmJvLUYsNiVRK2pldG51bWJlcnNGJ0YvRjJGSkZK</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtRiM2KC1JI21uR0YkNiRRIjlGJ0YvLUYsNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRJjAuMGVtRicvRkVGUC1JKG1zdWJzdXBHRiQ2Jy1JI21pR0YkNiVRInBGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictRiM2Ji1GSTYkUSIyRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGNEYvRmpuLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJy8lL3N1YnNjcmlwdHNoaWZ0R0Zkb0ZMLUZTNidGVS1GIzYmLUZJNiRRIjFGJ0YvRl1vRmBvRi9Gam5GYm9GZW9GLy1GLDYtUSIrRidGL0YyRjVGN0Y5RjtGPUY/RkFGRC1GIzYoLUZJNiRRIjhGJ0YvRkwtRlM2J0ZVRmlvLUZJNiRRIjNGJ0YvRmJvRmVvRkwtSSVtc3ViR0YkNiVGVS1GIzYmRmhwRl1vRmBvRi9GZW9GLy1GLDYtUSgmbWludXM7RidGL0YyRjVGN0Y5RjtGPUY/RkFGRC1GIzYmLUklbXN1cEdGJDYlRlVGam5GYm9GTC1GUzYnRlVGXnFGam5GYm9GZW9GL0ZgcS1GIzYqRmpuRkxGZ29GTC1GXHE2JUZVLUYjNiYtRkk2JFEiNEYnRi9GXW9GYG9GL0Zlb0ZMRlVGL0ZecC1GIzYoRlxyRkxGZXFGTC1GXHE2JUZVRmhuRmVvRi9GXnAtRiM2LEZqbkZMRmVyRkxGW3FGTEZVRkwtRlxxNiVGVUZpb0Zlb0YvRi8=">LC4qKCIiKiIiIikmSSJwRzYiNiMiIiNGK0YlKSZGKDYjRiVGK0YlISIiKigiIilGJSlGLSIiJEYlJkYoNiNGM0YlRiUqJilGKEYrRiUpRjRGK0YlRi8qKkYrRiVGLEYlJkYoNiMiIiVGJUYoRiVGLyooRjpGJUY3RiVGJ0YlRiUqLEYrRiVGJ0YlRjRGJUYoRiVGLUYlRiU=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L26" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtRiM2KC1JI21uR0YkNiRRIjlGJ0YvLUYsNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRJjAuMGVtRicvRkVGUC1JKG1zdWJzdXBHRiQ2Jy1JI21pR0YkNiVRInBGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictRiM2Ji1GSTYkUSIyRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGNEYvRmpuLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJy8lL3N1YnNjcmlwdHNoaWZ0R0Zkb0ZMLUZTNidGVS1GIzYmLUZJNiRRIjFGJ0YvRl1vRmBvRi9Gam5GYm9GZW9GLy1GLDYtUSIrRidGL0YyRjVGN0Y5RjtGPUY/RkFGRC1GIzYoLUZJNiRRIjhGJ0YvRkwtRlM2J0ZVRmlvLUZJNiRRIjNGJ0YvRmJvRmVvRkwtSSVtc3ViR0YkNiVGVS1GIzYmRmhwRl1vRmBvRi9GZW9GLy1GLDYtUSgmbWludXM7RidGL0YyRjVGN0Y5RjtGPUY/RkFGRC1GIzYmLUklbXN1cEdGJDYlRlVGam5GYm9GTC1GUzYnRlVGXnFGam5GYm9GZW9GL0ZgcS1GIzYqRmpuRkxGZ29GTC1GXHE2JUZVLUYjNiYtRkk2JFEiNEYnRi9GXW9GYG9GL0Zlb0ZMRlVGL0ZecC1GIzYoRlxyRkxGZXFGTC1GXHE2JUZVRmhuRmVvRi9GXnAtRiM2LEZqbkZMRmVyRkxGW3FGTEZVRkwtRlxxNiVGVUZpb0Zlb0YvRi8=">LC4qKCIiKiIiIikmSSJwRzYiNiMiIiNGK0YlKSZGKDYjRiVGK0YlISIiKigiIilGJSlGLSIiJEYlJkYoNiNGM0YlRiUqJilGKEYrRiUpRjRGK0YlRi8qKkYrRiVGLEYlJkYoNiMiIiVGJUYoRiVGLyooRjpGJUY3RiVGJ0YlRiUqLEYrRiVGJ0YlRjRGJUYoRiVGLUYlRiU=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L24" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L23" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L20" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L22" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
</Worksheet>

==> anc/Integrability_conditions-type_II.txt <==
> # Input;
> # technical requirement: the coefficient at u_{yy}, which is denoted here by u[yy] should be nonzero
> # NB: the coefficients of the mixed derivatives, like u[xy], should be divided by 2

> restart;
>  u[xx] := 0;
>  u[yy] := a*c*diff(p(b),b,b);
>  u[zz] := 0;
>  u[xy] := c*diff(p(b),b);
>  u[xz] := p(b);
>  u[yz] := a*diff(p(b),b);
> # 
> 
> # Define notation
> f(2*x) := u[xx]: f(2*y) := u[yy]: f(2*z) := u[zz]: f(x+y) := u[xy]: f(x+z) := u[xz]: f(y+z) := u[yz]:
> 
>  
> HessUniv:= - f(2*z)*f(y + x)^2 + 2*f(y + x)*f(z + x)*f(z + y) - f(2*y)*f(z + x)^2 - f(2*x)*f(z + y)^2 + f(2*x)*f(2*y)*f(2*z);
> 
> 
> 

> f(a+2*x)   := diff(f(2*x), a): 
> f(b+2*x)   := diff(f(2*x), b): 
> f(c+2*x)   := diff(f(2*x), c): 
> f(2*a+2*x) := diff(f(a+2*x), a): 
> f(2*b+2*x) := diff(f(b+2*x), b): 
> f(2*c+2*x) := diff(f(c+2*x), c):                 
> f(a+b+2*x) := diff(f(b+2*x), a): 
> f(a+c+2*x) := diff(f(c+2*x), a): 
> f(c+b+2*x) := diff(f(b+2*x), c): 
> f(a+2*y)   := diff(f(2*y), a): 
> f(b+2*y)   := diff(f(2*y), b): 
> f(c+2*y)   := diff(f(2*y), c): 
> f(2*a+2*y) := diff(f(a+2*y), a): 
> f(2*b+2*y) := diff(f(b+2*y), b): 
> f(2*c+2*y) := diff(f(c+2*y), c): 
> f(a+b+2*y) := diff(f(b+2*y), a): 
> f(a+c+2*y) := diff(f(c+2*y), a): 
> f(c+b+2*y) := diff(f(b+2*y), c): 
> f(a+2*z)   := diff(f(2*z), a): 
> f(b+2*z)   := diff(f(2*z), b): 
> f(c+2*z)   := diff(f(2*z), c): 
> f(2*a+2*z) := diff(f(a+2*z), a): 
> f(2*b+2*z) := diff(f(b+2*z), b): 
> f(2*c+2*z) := diff(f(c+2*z), c): 
> f(a+b+2*z) := diff(f(b+2*z), a): 
> f(a+c+2*z) := diff(f(c+2*z), a): 
> f(c+b+2*z) := diff(f(b+2*z), c): 
> f(a+x+y)   := diff(f(x+y), a):
> f(b+x+y)   := diff(f(x+y), b): 
> f(c+x+y)   := diff(f(x+y), c):
> f(2*a+x+y) := diff(f(a+x+y), a):
> f(2*b+x+y) := diff(f(b+x+y), b):
> f(2*c+x+y) := diff(f(c+x+y), c):
> f(a+b+x+y) := diff(f(b+x+y), a):
> f(a+c+x+y) := diff(f(c+x+y), a): 
> f(c+b+x+y) := diff(f(b+x+y), c): 
> f(a+x+z)   := diff(f(x+z), a): 
> f(b+x+z)   := diff(f(x+z), b): 
> f(c+x+z)   := diff(f(x+z), c): 
> f(2*a+x+z) := diff(f(a+x+z), a): 
> f(2*b+x+z) := diff(f(b+x+z), b): 
> f(2*c+x+z) := diff(f(c+x+z), c): 
> f(a+b+x+z) := diff(f(b+x+z), a): 
> f(a+c+x+z) := diff(f(c+x+z), a): 
> f(c+b+x+z) := diff(f(b+x+z), c): 
> f(a+z+y)   := diff(f(y+z), a): 
> f(b+z+y)   := diff(f(y+z), b): 
> f(c+z+y)   := diff(f(y+z), c): 
> f(2*a+z+y) := diff(f(a+z+y), a): 
> f(2*b+z+y) := diff(f(b+z+y), b): 
> f(2*c+z+y) := diff(f(c+z+y), c): 
> f(a+b+z+y) := diff(f(b+z+y), a): 
> f(a+c+z+y) := diff(f(c+z+y), a): 
> f(c+b+z+y) := diff(f(b+z+y), c):
> 
> 
> # 
> # Equations
> eq[1] := 
> (1/HessUniv) * ( f(2*z)*f(z + y)^2*f(a + 2*y)*f(c + 2*x) - 2*f(2*z)*
>          f(z + x)*f(z + y)*f(a + 2*y)*f(c + y + x) + f(2*z)*f(z + x)^2*f(a + 2
>          *y)*f(c + 2*y) - 1/2*f(2*z)^2*f(z + y)*f(a + 2*y)*f(b + 2*x) + 1/2*f(
>          2*z)^2*f(z + y)*f(a + 2*x)*f(b + 2*y) + f(2*z)^2*f(z + x)*f(b + 2*y)*
>          f(a + y + x) - 1/2*f(2*z)^2*f(z + x)*f(b + 2*x)*f(b + 2*y) - 1/2*f(2*
>          z)^2*f(z + x)*f(a + 2*y)^2 + 1/2*f(2*z)^2*f(y + x)*f(b + 2*y)*f(c + 2
>          *x) - f(2*z)^2*f(y + x)*f(b + 2*y)*f(a + z + x) + 1/2*f(2*z)^2*f(y + 
>          x)*f(b + 2*x)*f(c + 2*y) + f(2*z)^2*f(y + x)*f(a + 2*y)*f(c + y + x)
>           + f(2*z)^2*f(y + x)*f(a + 2*y)*f(a + z + y) - f(2*z)*f(y + x)*f(z + 
>          y)*f(c + 2*x)*f(c + 2*y) - f(2*z)*f(y + x)*f(z + y)*f(a + 2*y)*f(a + 
>          2*z) - 2*f(2*z)*f(y + x)*f(z + x)*f(c + 2*y)*f(a + z + y) + 2*f(y + x
>          )*f(z + x)*f(z + y)*f(a + 2*z)*f(c + 2*y) - f(2*y)*f(z + y)^2*f(a + 2
>          *x)*f(c + 2*z) + 2*f(2*y)*f(z + x)*f(z + y)*f(c + 2*z)*f(a + y + x)
>           - f(2*y)*f(z + x)^2*f(a + 2*z)*f(c + 2*y) - f(2*y)*f(z + x)^2*f(a + 
>          2*y)*f(c + 2*z) - f(2*y)*f(2*z)*f(z + y)*f(c + 2*x)*f(a + z + y) - 1/
>          2*f(2*y)*f(2*z)*f(z + y)*f(a + 2*z)*f(b + 2*x) + f(2*y)*f(2*z)*f(z + 
>          y)*f(a + 2*x)*f(c + z + y) + 1/2*f(2*y)*f(2*z)*f(z + y)*f(a + 2*x)*f(
>          b + 2*z) + 1/2*f(2*y)*f(2*z)*f(z + x)*f(c + 2*x)*f(c + 2*y) - f(2*y)*
>          f(2*z)*f(z + x)*f(b + 2*z)*f(a + y + x) + 1/2*f(2*y)*f(2*z)*f(z + x)*
>          f(b + 2*x)*f(b + 2*z) + 2*f(2*y)*f(2*z)*f(z + x)*f(a + z + y)*f(c + y
>           + x) - 2*f(2*y)*f(2*z)*f(z + x)*f(a + y + x)*f(c + z + y) + f(2*y)*
>          f(2*z)*f(z + x)*f(a + 2*y)*f(c + z + x) + f(2*y)*f(2*z)*f(z + x)*f(a
>           + 2*y)*f(a + 2*z) + f(2*y)*f(2*z)^2*f(b + 2*x)*f(a + z + y) - 1/2*f(
>          2*y)*f(2*z)^2*f(a + 2*y)*f(c + 2*x) - 1/2*f(2*y)*f(2*z)^2*f(a + 2*x)*
>          f(c + 2*y) - f(2*y)*f(2*z)^2*f(a + 2*x)*f(b + z + y) - 1/2*f(2*y)*f(2
>          *z)*f(y + x)*f(b + 2*z)*f(c + 2*x) + f(2*y)*f(2*z)*f(y + x)*f(b + 2*z
>          )*f(a + z + x) - 1/2*f(2*y)*f(2*z)*f(y + x)*f(b + 2*x)*f(c + 2*z) - 2
>          *f(2*y)*f(2*z)*f(y + x)*f(a + z + y)*f(c + z + x) + 2*f(2*y)*f(2*z)*
>          f(y + x)*f(a + z + x)*f(c + z + y) - f(2*y)*f(2*z)*f(y + x)*f(a + 2*z
>          )*f(c + y + x) - f(2*y)*f(2*z)*f(y + x)*f(a + 2*z)*f(a + z + y) - 2*
>          f(2*y)*f(y + x)*f(z + y)*f(c + 2*z)*f(a + z + x) + f(2*y)*f(y + x)*f(
>          z + y)*f(c + 2*x)*f(c + 2*z) + 2*f(2*y)*f(y + x)*f(z + y)*f(a + 2*z)*
>          f(c + z + x) + f(2*y)*f(y + x)*f(z + y)*f(a + 2*z)^2 + 2*f(2*y)*f(y
>           + x)*f(z + x)*f(c + 2*z)*f(a + z + y) - f(2*y)*f(y + x)^2*f(a + 2*z)
>          *f(c + 2*z) - 1/2*f(2*y)^2*f(z + x)*f(c + 2*x)*f(c + 2*z) - f(2*y)^2*
>          f(z + x)*f(a + 2*z)*f(c + z + x) - 1/2*f(2*y)^2*f(z + x)*f(a + 2*z)^2
>           + 1/2*f(2*y)^2*f(2*z)*f(a + 2*z)*f(c + 2*x) + 1/2*f(2*y)^2*f(2*z)*f(
>          a + 2*x)*f(c + 2*z) - f(2*x)*f(z + y)^2*f(a + 2*z)*f(c + 2*y) + f(2*x
>          )*f(2*z)*f(z + y)*f(c + 2*y)*f(c + y + x) + f(2*x)*f(2*z)*f(z + y)*f(
>          c + 2*y)*f(a + z + y) - f(2*x)*f(2*z)*f(z + y)*f(b + 2*y)*f(c + z + x
>          ) + 1/2*f(2*x)*f(2*z)*f(z + y)*f(a + 2*z)*f(b + 2*y) + 1/2*f(2*x)*f(2
>          *z)*f(z + y)*f(a + 2*y)*f(b + 2*z) - 1/2*f(2*x)*f(2*z)*f(z + x)*f(c
>           + 2*y)^2 + f(2*x)*f(2*z)*f(z + x)*f(b + 2*y)*f(c + z + y) - 1/2*f(2*
>          x)*f(2*z)*f(z + x)*f(b + 2*y)*f(b + 2*z) - f(2*x)*f(2*z)^2*f(b + 2*y)
>          *f(c + y + x) + f(2*x)*f(2*z)^2*f(b + 2*y)*f(b + z + x) - f(2*x)*f(2*
>          z)^2*f(b + 2*y)*f(a + z + y) - 1/2*f(2*x)*f(2*z)*f(y + x)*f(b + 2*z)*
>          f(c + 2*y) + 1/2*f(2*x)*f(2*z)*f(y + x)*f(b + 2*y)*f(c + 2*z) - f(2*x
>          )*f(2*y)*f(z + y)*f(c + 2*z)*f(c + y + x) + 2*f(2*x)*f(2*y)*f(z + y)*
>          f(c + 2*z)*f(b + z + x) - f(2*x)*f(2*y)*f(z + y)*f(b + 2*z)*f(c + z
>           + x) - f(2*x)*f(2*y)*f(z + y)*f(a + 2*z)*f(c + z + y) - f(2*x)*f(2*y
>          )*f(z + y)*f(a + 2*z)*f(b + 2*z) - 2*f(2*x)*f(2*y)*f(z + x)*f(c + 2*z
>          )*f(b + z + y) + 1/2*f(2*x)*f(2*y)*f(z + x)*f(c + 2*y)*f(c + 2*z) + 
>          f(2*x)*f(2*y)*f(z + x)*f(b + 2*z)*f(c + z + y) + 1/2*f(2*x)*f(2*y)*f(
>          z + x)*f(b + 2*z)^2 + 2*f(2*x)*f(2*y)*f(2*z)*f(b + z + y)*f(c + z + x
>          ) - 2*f(2*x)*f(2*y)*f(2*z)*f(b + z + x)*f(c + z + y) + f(2*x)*f(2*y)*
>          f(2*z)*f(b + 2*z)*f(c + y + x) - f(2*x)*f(2*y)*f(2*z)*f(b + 2*z)*f(b
>           + z + x) + 1/2*f(2*x)*f(2*y)*f(2*z)*f(a + 2*z)*f(c + 2*y) + f(2*x)*
>          f(2*y)*f(2*z)*f(a + 2*z)*f(b + z + y) - 1/2*f(2*x)*f(2*y)*f(2*z)*f(a
>           + 2*y)*f(c + 2*z) + f(2*x)*f(2*y)^2*f(a + 2*z)*f(c + 2*z) )
> 
>        - f(a + 2*z)*f(c + 2*y) + f(2*z)*f(c + a + 2*y) - f(2*y)*f(c + a + 2*z)
>          :
> 
> eq[2] := 
>  (1/HessUniv) * ( 2*f(z + y)^3*f(a + 2*x)*f(a + 2*y) - 2*f(z + x)*f(z
>           + y)^2*f(a + 2*y)*f(b + 2*x) - 4*f(z + x)*f(z + y)^2*f(a + 2*y)*f(a
>           + y + x) + 2*f(z + x)*f(z + y)^2*f(a + 2*x)*f(b + 2*y) + 4*f(z + x)^
>          2*f(z + y)*f(b + 2*y)*f(a + y + x) - 2*f(z + x)^2*f(z + y)*f(b + 2*x)
>          *f(b + 2*y) + 4*f(2*z)*f(y + x)*f(z + y)*f(a + 2*y)*f(a + y + x) + 2*
>          f(y + x)*f(z + y)^2*f(a + 2*y)*f(c + 2*x) - 4*f(y + x)*f(z + y)^2*f(a
>           + 2*y)*f(a + z + x) - 2*f(y + x)*f(z + y)^2*f(a + 2*x)*f(c + 2*y) - 
>          4*f(y + x)*f(z + x)*f(z + y)*f(c + 2*y)*f(a + y + x) + 2*f(y + x)*f(z
>           + x)*f(z + y)*f(b + 2*y)*f(c + 2*x) - 4*f(y + x)*f(z + x)*f(z + y)*
>          f(b + 2*y)*f(a + z + x) + 2*f(y + x)*f(z + x)*f(z + y)*f(b + 2*x)*f(c
>           + 2*y) + 4*f(y + x)^2*f(z + y)*f(c + 2*y)*f(a + z + x) - 2*f(y + x)^
>          2*f(z + y)*f(c + 2*x)*f(c + 2*y) - 2*f(2*y)*f(z + y)^2*f(a + 2*x)*f(a
>           + z + y) + 2*f(2*y)*f(z + x)*f(z + y)*f(b + 2*x)*f(a + z + y) + 4*f(
>          2*y)*f(z + x)*f(z + y)*f(a + y + x)*f(a + z + y) + 4*f(2*y)*f(z + x)*
>          f(z + y)*f(a + 2*y)*f(a + z + x) - 2*f(2*y)*f(z + x)*f(z + y)*f(a + 2
>          *x)*f(b + z + y) + 2*f(2*y)*f(z + x)^2*f(b + 2*x)*f(b + z + y) - 4*f(
>          2*y)*f(z + x)^2*f(a + y + x)*f(b + z + y) - 2*f(2*y)*f(2*z)*f(z + y)*
>          f(a + 2*x)*f(a + 2*y) + f(2*y)*f(2*z)*f(z + x)*f(a + 2*y)*f(b + 2*x)
>           - f(2*y)*f(2*z)*f(z + x)*f(a + 2*x)*f(b + 2*y) - 4*f(2*y)*f(2*z)*f(y
>           + x)*f(a + y + x)*f(a + z + y) - f(2*y)*f(2*z)*f(y + x)*f(a + 2*y)*
>          f(c + 2*x) + f(2*y)*f(2*z)*f(y + x)*f(a + 2*x)*f(c + 2*y) - 2*f(2*y)*
>          f(y + x)*f(z + y)*f(c + 2*x)*f(a + z + y) + 4*f(2*y)*f(y + x)*f(z + y
>          )*f(a + z + x)*f(a + z + y) + 2*f(2*y)*f(y + x)*f(z + y)*f(a + 2*x)*
>          f(c + z + y) - 2*f(2*y)*f(y + x)*f(z + x)*f(c + 2*x)*f(b + z + y) - 2
>          *f(2*y)*f(y + x)*f(z + x)*f(b + 2*x)*f(c + z + y) + 4*f(2*y)*f(y + x)
>          *f(z + x)*f(a + z + x)*f(b + z + y) + 4*f(2*y)*f(y + x)*f(z + x)*f(a
>           + y + x)*f(c + z + y) + 2*f(2*y)*f(y + x)^2*f(c + 2*x)*f(c + z + y)
>           - 4*f(2*y)*f(y + x)^2*f(a + z + x)*f(c + z + y) - 4*f(2*y)^2*f(z + x
>          )*f(a + z + x)*f(a + z + y) - f(2*y)^2*f(z + x)*f(a + 2*z)*f(b + 2*x)
>           + f(2*y)^2*f(z + x)*f(a + 2*x)*f(b + 2*z) + 2*f(2*y)^2*f(2*z)*f(a + 
>          2*x)*f(a + z + y) + f(2*y)^2*f(y + x)*f(a + 2*z)*f(c + 2*x) - f(2*y)^
>          2*f(y + x)*f(a + 2*x)*f(c + 2*z) + 4*f(2*x)*f(z + y)^2*f(c + 2*y)*f(a
>           + y + x) - 2*f(2*x)*f(z + y)^2*f(b + 2*y)*f(c + 2*x) - 2*f(2*x)*f(z
>           + y)^2*f(a + 2*y)*f(c + y + x) + 2*f(2*x)*f(z + y)^2*f(a + 2*y)*f(b
>           + z + x) + 2*f(2*x)*f(z + y)^2*f(a + 2*y)*f(a + z + y) - 2*f(2*x)*f(
>          z + x)*f(z + y)*f(b + 2*y)*f(c + y + x) + 2*f(2*x)*f(z + x)*f(z + y)*
>          f(b + 2*y)*f(b + z + x) - 2*f(2*x)*f(z + x)*f(z + y)*f(b + 2*y)*f(a
>           + z + y) + 2*f(2*x)*f(z + x)*f(z + y)*f(a + 2*y)*f(c + 2*y) - 2*f(2*
>          x)*f(2*z)*f(z + y)*f(b + 2*y)*f(a + y + x) + f(2*x)*f(2*z)*f(z + y)*
>          f(b + 2*x)*f(b + 2*y) - f(2*x)*f(2*z)*f(z + y)*f(a + 2*y)^2 + 2*f(2*x
>          )*f(y + x)*f(z + y)*f(c + 2*y)*f(c + y + x) - 2*f(2*x)*f(y + x)*f(z
>           + y)*f(c + 2*y)*f(b + z + x) - 2*f(2*x)*f(y + x)*f(z + y)*f(c + 2*y)
>          *f(a + z + y) + 2*f(2*x)*f(y + x)*f(z + y)*f(a + 2*z)*f(b + 2*y) - 2*
>          f(2*x)*f(2*y)*f(z + y)*f(c + 2*y)*f(a + z + x) + f(2*x)*f(2*y)*f(z + 
>          y)*f(c + 2*x)*f(c + 2*y) + 2*f(2*x)*f(2*y)*f(z + y)*f(c + 2*x)*f(b + 
>          z + y) + 2*f(2*x)*f(2*y)*f(z + y)*f(a + z + y)*f(c + y + x) - 2*f(2*x
>          )*f(2*y)*f(z + y)*f(a + z + y)*f(b + z + x) - 2*f(2*x)*f(2*y)*f(z + y
>          )*f(a + z + y)^2 - 4*f(2*x)*f(2*y)*f(z + y)*f(a + y + x)*f(c + z + y)
>           - f(2*x)*f(2*y)*f(z + y)*f(a + 2*y)*f(a + 2*z) + 2*f(2*x)*f(2*y)*f(z
>           + x)*f(b + z + y)*f(c + y + x) - 2*f(2*x)*f(2*y)*f(z + x)*f(b + z + 
>          x)*f(b + z + y) + 2*f(2*x)*f(2*y)*f(z + x)*f(a + z + y)*f(b + z + y)
>           - 2*f(2*x)*f(2*y)*f(z + x)*f(a + 2*y)*f(c + z + y) - f(2*x)*f(2*y)*
>          f(2*z)*f(c + 2*y)*f(a + y + x) + 1/2*f(2*x)*f(2*y)*f(2*z)*f(b + 2*y)*
>          f(c + 2*x) + f(2*x)*f(2*y)*f(2*z)*f(b + 2*y)*f(a + z + x) - 1/2*f(2*x
>          )*f(2*y)*f(2*z)*f(b + 2*x)*f(c + 2*y) - f(2*x)*f(2*y)*f(2*z)*f(b + 2*
>          x)*f(b + z + y) + 2*f(2*x)*f(2*y)*f(2*z)*f(a + y + x)*f(b + z + y) + 
>          f(2*x)*f(2*y)*f(2*z)*f(a + 2*y)*f(c + y + x) - f(2*x)*f(2*y)*f(2*z)*
>          f(a + 2*y)*f(b + z + x) + f(2*x)*f(2*y)*f(2*z)*f(a + 2*y)*f(a + z + y
>          ) - 2*f(2*x)*f(2*y)*f(y + x)*f(c + y + x)*f(c + z + y) + 2*f(2*x)*f(2
>          *y)*f(y + x)*f(b + z + x)*f(c + z + y) + 2*f(2*x)*f(2*y)*f(y + x)*f(a
>           + z + y)*f(c + z + y) - 2*f(2*x)*f(2*y)*f(y + x)*f(a + 2*z)*f(b + z
>           + y) + f(2*x)*f(2*y)^2*f(c + 2*z)*f(a + y + x) - f(2*x)*f(2*y)^2*f(c
>           + 2*x)*f(c + z + y) - 1/2*f(2*x)*f(2*y)^2*f(b + 2*z)*f(c + 2*x) - f(
>          2*x)*f(2*y)^2*f(b + 2*z)*f(a + z + x) + 1/2*f(2*x)*f(2*y)^2*f(b + 2*x
>          )*f(c + 2*z) + 2*f(2*x)*f(2*y)^2*f(a + z + x)*f(c + z + y) - f(2*x)*
>          f(2*y)^2*f(a + 2*z)*f(c + y + x) + f(2*x)*f(2*y)^2*f(a + 2*z)*f(b + z
>           + x) + f(2*x)*f(2*y)^2*f(a + 2*z)*f(a + z + y) - f(2*x)^2*f(z + y)*
>          f(c + 2*y)^2 + 2*f(2*x)^2*f(z + y)*f(b + 2*y)*f(c + z + y) - f(2*x)^2
>          *f(z + y)*f(b + 2*y)*f(b + 2*z) + f(2*x)^2*f(2*y)*f(c + 2*y)*f(c + z
>           + y) - 2*f(2*x)^2*f(2*y)*f(b + z + y)*f(c + z + y) + 1/2*f(2*x)^2*f(
>          2*y)*f(b + 2*z)*f(c + 2*y) + f(2*x)^2*f(2*y)*f(b + 2*z)*f(b + z + y)
>           - 1/2*f(2*x)^2*f(2*y)*f(b + 2*y)*f(c + 2*z) )
> 
>        + 2*f(z + y)*f(2*a + 2*y) - 2*f(2*y)*f(2*a + z + y):
> 
> eq[3] := 
> (1/HessUniv) * ( f(2*z)*f(z + y)^2*f(b + 2*y)*f(c + 2*x) - 2*f(2*z)*
>          f(z + x)*f(z + y)*f(b + 2*y)*f(c + y + x) + f(2*z)*f(z + x)^2*f(b + 2
>          *y)*f(c + 2*y) + 2*f(2*z)^2*f(z + y)*f(b + 2*y)*f(a + y + x) - 1/2*f(
>          2*z)^2*f(z + y)*f(b + 2*x)*f(b + 2*y) - f(2*z)^2*f(z + y)*f(a + 2*y)*
>          f(b + y + x) - 1/2*f(2*z)^2*f(z + y)*f(a + 2*y)^2 + f(2*z)^2*f(y + x)
>          *f(c + 2*y)*f(b + y + x) + f(2*z)^2*f(y + x)*f(b + 2*y)*f(b + z + x)
>           - 2*f(2*z)^2*f(y + x)*f(b + 2*y)*f(a + z + y) + f(2*z)^2*f(y + x)*f(
>          a + 2*y)*f(c + 2*y) + f(2*z)^2*f(y + x)*f(a + 2*y)*f(b + z + y) - 2*
>          f(2*z)*f(y + x)*f(z + y)*f(b + 2*y)*f(c + z + x) - f(2*z)*f(y + x)*f(
>          z + x)*f(c + 2*y)^2 - 2*f(2*z)*f(y + x)*f(z + x)*f(c + 2*y)*f(b + z
>           + y) + 2*f(2*z)*f(y + x)*f(z + x)*f(b + 2*y)*f(c + z + y) - f(2*z)*
>          f(y + x)*f(z + x)*f(b + 2*y)*f(b + 2*z) + 2*f(y + x)*f(z + x)*f(z + y
>          )*f(b + 2*y)*f(c + 2*z) - f(2*y)*f(z + y)^2*f(b + 2*x)*f(c + 2*z) + 2
>          *f(2*y)*f(z + x)*f(z + y)*f(c + 2*z)*f(b + y + x) - 2*f(2*y)*f(z + x)
>          ^2*f(b + 2*y)*f(c + 2*z) - 1/2*f(2*y)*f(2*z)*f(z + y)*f(c + 2*x)*f(c
>           + 2*y) - f(2*y)*f(2*z)*f(z + y)*f(c + 2*x)*f(b + z + y) + f(2*y)*f(2
>          *z)*f(z + y)*f(b + 2*x)*f(c + z + y) + 1/2*f(2*y)*f(2*z)*f(z + y)*f(b
>           + 2*x)*f(b + 2*z) - f(2*y)*f(2*z)*f(z + y)*f(a + 2*z)*f(b + y + x)
>           + f(2*y)*f(2*z)*f(z + y)*f(a + 2*y)*f(c + z + x) + f(2*y)*f(2*z)*f(z
>           + x)*f(c + 2*y)*f(c + y + x) + 2*f(2*y)*f(2*z)*f(z + x)*f(b + z + y)
>          *f(c + y + x) - 2*f(2*y)*f(2*z)*f(z + x)*f(b + y + x)*f(c + z + y) + 
>          f(2*y)*f(2*z)*f(z + x)*f(b + 2*y)*f(c + z + x) + f(2*y)*f(2*z)*f(z + 
>          x)*f(a + 2*z)*f(b + 2*y) - f(2*y)*f(2*z)*f(z + x)*f(a + 2*y)*f(c + z
>           + y) - f(2*y)*f(2*z)^2*f(c + 2*y)*f(a + y + x) - f(2*y)*f(2*z)^2*f(b
>           + 2*y)*f(a + z + x) + 2*f(2*y)*f(2*z)^2*f(a + z + y)*f(b + y + x) - 
>          2*f(2*y)*f(2*z)^2*f(a + y + x)*f(b + z + y) + f(2*y)*f(2*z)^2*f(a + 2
>          *y)*f(a + z + y) - f(2*y)*f(2*z)*f(y + x)*f(c + 2*z)*f(b + y + x) + 2
>          *f(2*y)*f(2*z)*f(y + x)*f(b + z + y)*f(c + z + x) - 2*f(2*y)*f(2*z)*
>          f(y + x)*f(b + z + x)*f(c + z + y) - f(2*y)*f(2*z)*f(y + x)*f(b + 2*z
>          )*f(b + z + x) + f(2*y)*f(2*z)*f(y + x)*f(a + 2*z)*f(b + z + y) - f(2
>          *y)*f(2*z)*f(y + x)*f(a + 2*y)*f(c + 2*z) + 2*f(2*y)*f(y + x)*f(z + y
>          )*f(c + 2*z)*f(b + z + x) - 2*f(2*y)*f(y + x)*f(z + x)*f(c + 2*z)*f(b
>           + z + y) + f(2*y)*f(y + x)*f(z + x)*f(c + 2*y)*f(c + 2*z) + 2*f(2*y)
>          *f(y + x)*f(z + x)*f(b + 2*z)*f(c + z + y) + f(2*y)*f(y + x)*f(z + x)
>          *f(b + 2*z)^2 - f(2*y)*f(y + x)^2*f(b + 2*z)*f(c + 2*z) - 2*f(2*y)^2*
>          f(z + y)*f(c + 2*z)*f(a + z + x) + 1/2*f(2*y)^2*f(z + y)*f(c + 2*x)*
>          f(c + 2*z) + f(2*y)^2*f(z + y)*f(a + 2*z)*f(c + z + x) + 1/2*f(2*y)^2
>          *f(z + y)*f(a + 2*z)^2 - f(2*y)^2*f(z + x)*f(c + 2*z)*f(c + y + x) + 
>          2*f(2*y)^2*f(z + x)*f(c + 2*z)*f(a + z + y) - f(2*y)^2*f(z + x)*f(b
>           + 2*z)*f(c + z + x) - f(2*y)^2*f(z + x)*f(a + 2*z)*f(c + z + y) - f(
>          2*y)^2*f(z + x)*f(a + 2*z)*f(b + 2*z) + f(2*y)^2*f(2*z)*f(c + 2*z)*f(
>          a + y + x) + f(2*y)^2*f(2*z)*f(b + 2*z)*f(a + z + x) - 2*f(2*y)^2*f(2
>          *z)*f(a + z + y)*f(c + z + x) + 2*f(2*y)^2*f(2*z)*f(a + z + x)*f(c + 
>          z + y) - f(2*y)^2*f(2*z)*f(a + 2*z)*f(a + z + y) - f(2*x)*f(z + y)^2*
>          f(b + 2*y)*f(c + 2*z) + 1/2*f(2*x)*f(2*z)*f(z + y)*f(c + 2*y)^2 + f(2
>          *x)*f(2*z)*f(z + y)*f(c + 2*y)*f(b + z + y) + 1/2*f(2*x)*f(2*z)*f(z
>           + y)*f(b + 2*y)*f(b + 2*z) - f(2*x)*f(2*z)^2*f(b + 2*y)*f(c + 2*y)
>           - 1/2*f(2*x)*f(2*y)*f(z + y)*f(c + 2*y)*f(c + 2*z) - f(2*x)*f(2*y)*
>          f(z + y)*f(b + 2*z)*f(c + z + y) - 1/2*f(2*x)*f(2*y)*f(z + y)*f(b + 2
>          *z)^2 + f(2*x)*f(2*y)*f(2*z)*f(b + 2*y)*f(c + 2*z) + f(2*x)*f(2*y)^2*
>          f(b + 2*z)*f(c + 2*z) )
> 
>        - f(b + 2*y)*f(c + 2*z) + f(2*z)*f(c + b + 2*y) - f(2*y)*f(c + b + 2*z)
>          :
> 
> eq[4] := 
>  (1/HessUniv) * ( 2*f(z + x)*f(z + y)^2*f(a + 2*x)*f(a + 2*y) - 2*f(z
>           + x)^2*f(z + y)*f(a + 2*y)*f(b + 2*x) - 4*f(z + x)^2*f(z + y)*f(a + 
>          2*y)*f(a + y + x) + 2*f(z + x)^2*f(z + y)*f(a + 2*x)*f(b + 2*y) + 4*
>          f(z + x)^3*f(b + 2*y)*f(a + y + x) - 2*f(z + x)^3*f(b + 2*x)*f(b + 2*
>          y) + 4*f(2*z)*f(y + x)*f(z + x)*f(a + 2*y)*f(a + y + x) + 2*f(y + x)*
>          f(z + x)*f(z + y)*f(a + 2*y)*f(c + 2*x) - 4*f(y + x)*f(z + x)*f(z + y
>          )*f(a + 2*y)*f(a + z + x) - 2*f(y + x)*f(z + x)*f(z + y)*f(a + 2*x)*
>          f(c + 2*y) - 4*f(y + x)*f(z + x)^2*f(c + 2*y)*f(a + y + x) + 2*f(y + 
>          x)*f(z + x)^2*f(b + 2*y)*f(c + 2*x) - 4*f(y + x)*f(z + x)^2*f(b + 2*y
>          )*f(a + z + x) + 2*f(y + x)*f(z + x)^2*f(b + 2*x)*f(c + 2*y) + 4*f(y
>           + x)^2*f(z + x)*f(c + 2*y)*f(a + z + x) - 2*f(y + x)^2*f(z + x)*f(c
>           + 2*x)*f(c + 2*y) - 2*f(2*y)*f(z + y)^2*f(a + 2*x)*f(a + z + x) - 2*
>          f(2*y)*f(z + x)*f(z + y)*f(b + 2*x)*f(a + z + x) + 4*f(2*y)*f(z + x)*
>          f(z + y)*f(a + y + x)*f(a + z + x) + 2*f(2*y)*f(z + x)*f(z + y)*f(a
>           + 2*x)*f(b + z + x) + 2*f(2*y)*f(z + x)^2*f(b + 2*x)*f(b + z + x) + 
>          4*f(2*y)*f(z + x)^2*f(b + 2*x)*f(a + z + y) - 4*f(2*y)*f(z + x)^2*f(a
>           + y + x)*f(b + z + x) + 4*f(2*y)*f(z + x)^2*f(a + 2*y)*f(a + z + x)
>           - 4*f(2*y)*f(z + x)^2*f(a + 2*x)*f(b + z + y) + 2*f(2*y)*f(2*z)*f(z
>           + x)*f(b + 2*x)*f(a + y + x) - 2*f(2*y)*f(2*z)*f(z + x)*f(a + 2*x)*
>          f(b + y + x) - 2*f(2*y)*f(2*z)*f(z + x)*f(a + 2*x)*f(a + 2*y) - 2*f(2
>          *y)*f(2*z)*f(y + x)*f(c + 2*x)*f(a + y + x) - 4*f(2*y)*f(2*z)*f(y + x
>          )*f(a + y + x)*f(a + z + x) + 2*f(2*y)*f(2*z)*f(y + x)*f(a + 2*x)*f(c
>           + y + x) + 2*f(2*y)*f(y + x)*f(z + y)*f(c + 2*x)*f(a + z + x) + 4*f(
>          2*y)*f(y + x)*f(z + y)*f(a + z + x)^2 - 2*f(2*y)*f(y + x)*f(z + y)*f(
>          a + 2*x)*f(c + z + x) - 2*f(2*y)*f(y + x)*f(z + x)*f(c + 2*x)*f(b + z
>           + x) - 4*f(2*y)*f(y + x)*f(z + x)*f(c + 2*x)*f(a + z + y) - 2*f(2*y)
>          *f(y + x)*f(z + x)*f(b + 2*x)*f(c + z + x) + 4*f(2*y)*f(y + x)*f(z + 
>          x)*f(a + z + x)*f(b + z + x) - 2*f(2*y)*f(y + x)*f(z + x)*f(a + 2*z)*
>          f(b + 2*x) + 4*f(2*y)*f(y + x)*f(z + x)*f(a + y + x)*f(c + z + x) + 4
>          *f(2*y)*f(y + x)*f(z + x)*f(a + 2*x)*f(c + z + y) + 2*f(2*y)*f(y + x)
>          *f(z + x)*f(a + 2*x)*f(b + 2*z) + 2*f(2*y)*f(y + x)^2*f(c + 2*x)*f(c
>           + z + x) - 4*f(2*y)*f(y + x)^2*f(a + z + x)*f(c + z + x) + 2*f(2*y)*
>          f(y + x)^2*f(a + 2*z)*f(c + 2*x) - 2*f(2*y)*f(y + x)^2*f(a + 2*x)*f(c
>           + 2*z) - 4*f(2*y)^2*f(z + x)*f(a + z + x)^2 + 2*f(2*y)^2*f(2*z)*f(a
>           + 2*x)*f(a + z + x) + 4*f(2*x)*f(z + x)*f(z + y)*f(c + 2*y)*f(a + y
>           + x) - 2*f(2*x)*f(z + x)*f(z + y)*f(b + 2*y)*f(c + 2*x) - 2*f(2*x)*
>          f(z + x)*f(z + y)*f(a + 2*y)*f(c + y + x) + 2*f(2*x)*f(z + x)*f(z + y
>          )*f(a + 2*y)*f(b + z + x) + 2*f(2*x)*f(z + x)*f(z + y)*f(a + 2*y)*f(a
>           + z + y) - 2*f(2*x)*f(z + x)^2*f(b + 2*y)*f(c + y + x) + 2*f(2*x)*f(
>          z + x)^2*f(b + 2*y)*f(b + z + x) - 2*f(2*x)*f(z + x)^2*f(b + 2*y)*f(a
>           + z + y) + 2*f(2*x)*f(z + x)^2*f(a + 2*y)*f(c + 2*y) - 2*f(2*x)*f(2*
>          z)*f(z + x)*f(b + 2*y)*f(a + y + x) + f(2*x)*f(2*z)*f(z + x)*f(b + 2*
>          x)*f(b + 2*y) - f(2*x)*f(2*z)*f(z + x)*f(a + 2*y)^2 + 2*f(2*x)*f(y + 
>          x)*f(z + x)*f(c + 2*y)*f(c + y + x) - 2*f(2*x)*f(y + x)*f(z + x)*f(c
>           + 2*y)*f(b + z + x) - 2*f(2*x)*f(y + x)*f(z + x)*f(c + 2*y)*f(a + z
>           + y) + 2*f(2*x)*f(y + x)*f(z + x)*f(a + 2*z)*f(b + 2*y) + 2*f(2*x)*
>          f(2*y)*f(z + y)*f(b + 2*x)*f(c + z + x) - 2*f(2*x)*f(2*y)*f(z + y)*f(
>          a + z + x)*f(c + y + x) - 2*f(2*x)*f(2*y)*f(z + y)*f(a + z + x)*f(b
>           + z + x) - 2*f(2*x)*f(2*y)*f(z + y)*f(a + z + x)*f(a + z + y) + f(2*
>          x)*f(2*y)*f(z + y)*f(a + 2*z)*f(b + 2*x) - f(2*x)*f(2*y)*f(z + y)*f(a
>           + 2*x)*f(b + 2*z) - 2*f(2*x)*f(2*y)*f(z + x)*f(c + 2*y)*f(a + z + x)
>           + f(2*x)*f(2*y)*f(z + x)*f(c + 2*x)*f(c + 2*y) + 2*f(2*x)*f(2*y)*f(z
>           + x)*f(c + 2*x)*f(b + z + y) + 2*f(2*x)*f(2*y)*f(z + x)*f(b + z + x)
>          *f(c + y + x) - 2*f(2*x)*f(2*y)*f(z + x)*f(b + z + x)^2 - 2*f(2*x)*f(
>          2*y)*f(z + x)*f(b + 2*x)*f(c + z + y) + 4*f(2*x)*f(2*y)*f(z + x)*f(a
>           + z + y)*f(c + y + x) - 2*f(2*x)*f(2*y)*f(z + x)*f(a + z + y)*f(b + 
>          z + x) + 4*f(2*x)*f(2*y)*f(z + x)*f(a + z + x)*f(b + z + y) - 4*f(2*x
>          )*f(2*y)*f(z + x)*f(a + y + x)*f(c + z + y) - 2*f(2*x)*f(2*y)*f(z + x
>          )*f(a + 2*y)*f(c + z + x) - f(2*x)*f(2*y)*f(z + x)*f(a + 2*y)*f(a + 2
>          *z) + f(2*x)*f(2*y)*f(2*z)*f(c + 2*x)*f(b + y + x) - f(2*x)*f(2*y)*f(
>          2*z)*f(b + 2*x)*f(c + y + x) - f(2*x)*f(2*y)*f(2*z)*f(b + 2*x)*f(b + 
>          z + x) - f(2*x)*f(2*y)*f(2*z)*f(b + 2*x)*f(a + z + y) + 2*f(2*x)*f(2*
>          y)*f(2*z)*f(a + z + x)*f(b + y + x) + 1/2*f(2*x)*f(2*y)*f(2*z)*f(a + 
>          2*y)*f(c + 2*x) + f(2*x)*f(2*y)*f(2*z)*f(a + 2*y)*f(a + z + x) - 1/2*
>          f(2*x)*f(2*y)*f(2*z)*f(a + 2*x)*f(c + 2*y) + f(2*x)*f(2*y)*f(2*z)*f(a
>           + 2*x)*f(b + z + y) + 2*f(2*x)*f(2*y)*f(y + x)*f(c + 2*z)*f(a + y + 
>          x) - 2*f(2*x)*f(2*y)*f(y + x)*f(c + y + x)*f(c + z + x) + 2*f(2*x)*f(
>          2*y)*f(y + x)*f(b + z + x)*f(c + z + x) - f(2*x)*f(2*y)*f(y + x)*f(b
>           + 2*z)*f(c + 2*x) - 2*f(2*x)*f(2*y)*f(y + x)*f(b + 2*z)*f(a + z + x)
>           + f(2*x)*f(2*y)*f(y + x)*f(b + 2*x)*f(c + 2*z) + 2*f(2*x)*f(2*y)*f(y
>           + x)*f(a + z + y)*f(c + z + x) - 2*f(2*x)*f(2*y)*f(y + x)*f(a + 2*z)
>          *f(c + y + x) - f(2*x)*f(2*y)^2*f(c + 2*x)*f(c + z + x) + 2*f(2*x)*f(
>          2*y)^2*f(a + z + x)*f(c + z + x) - 1/2*f(2*x)*f(2*y)^2*f(a + 2*z)*f(c
>           + 2*x) + f(2*x)*f(2*y)^2*f(a + 2*z)*f(a + z + x) + 1/2*f(2*x)*f(2*y)
>          ^2*f(a + 2*x)*f(c + 2*z) - f(2*x)^2*f(z + x)*f(c + 2*y)^2 + 2*f(2*x)^
>          2*f(z + x)*f(b + 2*y)*f(c + z + y) - f(2*x)^2*f(z + x)*f(b + 2*y)*f(b
>           + 2*z) - f(2*x)^2*f(2*y)*f(c + 2*z)*f(b + y + x) + f(2*x)^2*f(2*y)*
>          f(c + 2*y)*f(c + z + x) - 2*f(2*x)^2*f(2*y)*f(b + z + y)*f(c + z + x)
>           + f(2*x)^2*f(2*y)*f(b + 2*z)*f(c + y + x) + f(2*x)^2*f(2*y)*f(b + 2*
>          z)*f(b + z + x) + f(2*x)^2*f(2*y)*f(b + 2*z)*f(a + z + y) + 1/2*f(2*x
>          )^2*f(2*y)*f(a + 2*z)*f(c + 2*y) - f(2*x)^2*f(2*y)*f(a + 2*z)*f(b + z
>           + y) - 1/2*f(2*x)^2*f(2*y)*f(a + 2*y)*f(c + 2*z) )
> 
>        + 2*f(z + x)*f(2*a + 2*y) - 2*f(2*y)*f(2*a + z + x):
> 
> eq[5] := 
>  (1/HessUniv) * ( 2*f(2*z)*f(z + y)^2*f(a + 2*y)*f(c + z + x) - f(2*z)
>          *f(z + y)^2*f(a + 2*y)*f(a + 2*z) - 2*f(2*z)*f(z + x)*f(z + y)*f(b + 
>          2*y)*f(c + z + x) + f(2*z)*f(z + x)*f(z + y)*f(a + 2*z)*f(b + 2*y) - 
>          2*f(2*z)*f(z + x)*f(z + y)*f(a + 2*y)*f(c + z + y) + f(2*z)*f(z + x)*
>          f(z + y)*f(a + 2*y)*f(b + 2*z) + 2*f(2*z)*f(z + x)^2*f(b + 2*y)*f(c
>           + z + y) - f(2*z)*f(z + x)^2*f(b + 2*y)*f(b + 2*z) + f(2*z)^2*f(z + 
>          y)*f(b + 2*y)*f(c + 2*x) - f(2*z)^2*f(z + y)*f(a + 2*y)*f(c + y + x)
>           - f(2*z)^2*f(z + y)*f(a + 2*y)*f(b + z + x) + f(2*z)^2*f(z + y)*f(a
>           + 2*y)*f(a + z + y) - f(2*z)^2*f(z + x)*f(b + 2*y)*f(c + y + x) + f(
>          2*z)^2*f(z + x)*f(b + 2*y)*f(b + z + x) - f(2*z)^2*f(z + x)*f(b + 2*y
>          )*f(a + z + y) + f(2*z)^2*f(z + x)*f(a + 2*y)*f(c + 2*y) + f(2*z)^3*
>          f(b + 2*y)*f(a + y + x) - 1/2*f(2*z)^3*f(b + 2*x)*f(b + 2*y) - 1/2*f(
>          2*z)^3*f(a + 2*y)^2 + f(2*z)^2*f(y + x)*f(c + 2*y)*f(c + y + x) + f(2
>          *z)^2*f(y + x)*f(c + 2*y)*f(b + z + x) - f(2*z)^2*f(y + x)*f(c + 2*y)
>          *f(a + z + y) - f(2*z)^2*f(y + x)*f(a + 2*z)*f(b + 2*y) + 2*f(2*z)^2*
>          f(y + x)*f(a + 2*y)*f(c + z + y) - 2*f(2*z)*f(y + x)*f(z + y)*f(c + 2
>          *y)*f(c + z + x) + f(2*z)*f(y + x)*f(z + y)*f(a + 2*z)*f(c + 2*y) - 
>          f(2*z)*f(y + x)*f(z + y)*f(a + 2*y)*f(c + 2*z) - 2*f(2*z)*f(y + x)*f(
>          z + x)*f(c + 2*y)*f(c + z + y) - f(2*z)*f(y + x)*f(z + x)*f(b + 2*z)*
>          f(c + 2*y) + f(2*z)*f(y + x)*f(z + x)*f(b + 2*y)*f(c + 2*z) + 2*f(y
>           + x)*f(z + x)*f(z + y)*f(c + 2*y)*f(c + 2*z) - 4*f(2*y)*f(z + y)^2*
>          f(c + 2*z)*f(a + z + x) + 2*f(2*y)*f(z + y)^2*f(a + 2*z)*f(c + z + x)
>           + f(2*y)*f(z + y)^2*f(a + 2*z)^2 + 4*f(2*y)*f(z + x)*f(z + y)*f(c + 
>          2*z)*f(b + z + x) + 4*f(2*y)*f(z + x)*f(z + y)*f(c + 2*z)*f(a + z + y
>          ) - 2*f(2*y)*f(z + x)*f(z + y)*f(b + 2*z)*f(c + z + x) - 2*f(2*y)*f(z
>           + x)*f(z + y)*f(a + 2*z)*f(c + z + y) - 2*f(2*y)*f(z + x)*f(z + y)*
>          f(a + 2*z)*f(b + 2*z) - 4*f(2*y)*f(z + x)^2*f(c + 2*z)*f(b + z + y)
>           - f(2*y)*f(z + x)^2*f(c + 2*y)*f(c + 2*z) + 2*f(2*y)*f(z + x)^2*f(b
>           + 2*z)*f(c + z + y) + f(2*y)*f(z + x)^2*f(b + 2*z)^2 + 2*f(2*y)*f(2*
>          z)*f(z + y)*f(c + 2*z)*f(a + y + x) + 2*f(2*y)*f(2*z)*f(z + y)*f(b + 
>          2*z)*f(a + z + x) - f(2*y)*f(2*z)*f(z + y)*f(b + 2*x)*f(c + 2*z) - 4*
>          f(2*y)*f(2*z)*f(z + y)*f(a + z + y)*f(c + z + x) + 4*f(2*y)*f(2*z)*f(
>          z + y)*f(a + z + x)*f(c + z + y) - f(2*y)*f(2*z)*f(z + y)*f(a + 2*z)*
>          f(c + y + x) - f(2*y)*f(2*z)*f(z + y)*f(a + 2*z)*f(b + z + x) - f(2*y
>          )*f(2*z)*f(z + y)*f(a + 2*z)*f(a + z + y) + 2*f(2*y)*f(2*z)*f(z + x)*
>          f(c + 2*y)*f(c + z + x) + 4*f(2*y)*f(2*z)*f(z + x)*f(b + z + y)*f(c
>           + z + x) - 4*f(2*y)*f(2*z)*f(z + x)*f(b + z + x)*f(c + z + y) + f(2*
>          y)*f(2*z)*f(z + x)*f(b + 2*z)*f(c + y + x) - f(2*y)*f(2*z)*f(z + x)*
>          f(b + 2*z)*f(b + z + x) - f(2*y)*f(2*z)*f(z + x)*f(b + 2*z)*f(a + z
>           + y) + 2*f(2*y)*f(2*z)*f(z + x)*f(a + 2*z)*f(b + z + y) - f(2*y)*f(2
>          *z)*f(z + x)*f(a + 2*y)*f(c + 2*z) - f(2*y)*f(2*z)^2*f(c + 2*y)*f(a
>           + z + x) - 1/2*f(2*y)*f(2*z)^2*f(c + 2*x)*f(c + 2*y) - f(2*y)*f(2*z)
>          ^2*f(c + 2*x)*f(b + z + y) - f(2*y)*f(2*z)^2*f(b + 2*z)*f(a + y + x)
>           + f(2*y)*f(2*z)^2*f(b + 2*x)*f(c + z + y) + 1/2*f(2*y)*f(2*z)^2*f(b
>           + 2*x)*f(b + 2*z) + 2*f(2*y)*f(2*z)^2*f(a + z + y)*f(c + y + x) + 2*
>          f(2*y)*f(2*z)^2*f(a + z + y)*f(b + z + x) - 2*f(2*y)*f(2*z)^2*f(a + z
>           + x)*f(b + z + y) - 2*f(2*y)*f(2*z)^2*f(a + y + x)*f(c + z + y) + f(
>          2*y)*f(2*z)^2*f(a + 2*y)*f(a + 2*z) - f(2*y)*f(2*z)*f(y + x)*f(c + 2*
>          z)*f(c + y + x) - f(2*y)*f(2*z)*f(y + x)*f(c + 2*z)*f(b + z + x) - f(
>          2*y)*f(2*z)*f(y + x)*f(c + 2*z)*f(a + z + y) + f(2*y)*f(2*z)*f(y + x)
>          *f(a + 2*z)*f(b + 2*z) + 2*f(2*y)*f(y + x)*f(z + y)*f(c + 2*z)*f(c + 
>          z + x) + 2*f(2*y)*f(y + x)*f(z + x)*f(c + 2*z)*f(c + z + y) - f(2*y)*
>          f(y + x)^2*f(c + 2*z)^2 - 2*f(2*y)^2*f(z + x)*f(c + 2*z)*f(c + z + x)
>           + f(2*y)^2*f(2*z)*f(c + 2*z)*f(a + z + x) + 1/2*f(2*y)^2*f(2*z)*f(c
>           + 2*x)*f(c + 2*z) - 1/2*f(2*y)^2*f(2*z)*f(a + 2*z)^2 - f(2*x)*f(z + 
>          y)^2*f(c + 2*y)*f(c + 2*z) + 2*f(2*x)*f(2*z)*f(z + y)*f(c + 2*y)*f(c
>           + z + y) - 1/2*f(2*x)*f(2*z)^2*f(c + 2*y)^2 - f(2*x)*f(2*z)^2*f(b + 
>          2*y)*f(c + z + y) + 1/2*f(2*x)*f(2*z)^2*f(b + 2*y)*f(b + 2*z) - 2*f(2
>          *x)*f(2*y)*f(z + y)*f(c + 2*z)*f(c + z + y) + f(2*x)*f(2*y)*f(2*z)*f(
>          c + 2*z)*f(b + z + y) + 1/2*f(2*x)*f(2*y)*f(2*z)*f(c + 2*y)*f(c + 2*z
>          ) - 1/2*f(2*x)*f(2*y)*f(2*z)*f(b + 2*z)^2 + f(2*x)*f(2*y)^2*f(c + 2*z
>          )^2 )
> 
>        - f(c + 2*y)*f(c + 2*z) + f(2*z)*f(2*c + 2*y) - f(2*y)*f(2*c + 2*z):
> 
> eq[6] := 
>  (1/HessUniv) * ( 8*f(z + y)^3*f(b + 2*y)*f(a + y + x) - 4*f(z + y)^3*
>          f(a + 2*y)*f(b + y + x) - 2*f(z + y)^3*f(a + 2*y)^2 - 4*f(z + x)*f(z
>           + y)^2*f(b + 2*y)*f(b + y + x) + 2*f(z + x)^2*f(z + y)*f(b + 2*y)^2
>           + 4*f(2*z)*f(y + x)*f(z + y)*f(b + 2*y)*f(b + y + x) + 4*f(y + x)*f(
>          z + y)^2*f(c + 2*y)*f(b + y + x) - 8*f(y + x)*f(z + y)^2*f(b + 2*y)*
>          f(c + y + x) - 8*f(y + x)*f(z + y)^2*f(b + 2*y)*f(a + z + y) + 4*f(y
>           + x)*f(z + y)^2*f(a + 2*y)*f(c + 2*y) + 4*f(y + x)*f(z + y)^2*f(a + 
>          2*y)*f(b + z + y) - 4*f(y + x)*f(z + x)*f(z + y)*f(b + 2*y)*f(b + z
>           + y) - 2*f(y + x)^2*f(z + y)*f(c + 2*y)^2 - 4*f(y + x)^2*f(z + y)*f(
>          c + 2*y)*f(b + z + y) + 8*f(y + x)^2*f(z + y)*f(b + 2*y)*f(c + z + y)
>           - 4*f(2*y)*f(z + y)^2*f(c + 2*y)*f(a + y + x) + 2*f(2*y)*f(z + y)^2*
>          f(b + 2*y)*f(c + 2*x) - 4*f(2*y)*f(z + y)^2*f(b + 2*y)*f(a + z + x)
>           + 4*f(2*y)*f(z + y)^2*f(a + z + y)*f(b + y + x) - 8*f(2*y)*f(z + y)^
>          2*f(a + y + x)*f(b + z + y) + 2*f(2*y)*f(z + y)^2*f(a + 2*y)*f(c + y
>           + x) + 2*f(2*y)*f(z + y)^2*f(a + 2*y)*f(b + z + x) + 4*f(2*y)*f(z + 
>          y)^2*f(a + 2*y)*f(a + z + y) + 4*f(2*y)*f(z + x)*f(z + y)*f(b + y + x
>          )*f(b + z + y) + 2*f(2*y)*f(z + x)*f(z + y)*f(b + 2*y)*f(c + y + x)
>           + 2*f(2*y)*f(z + x)*f(z + y)*f(b + 2*y)*f(b + z + x) + 4*f(2*y)*f(z
>           + x)*f(z + y)*f(b + 2*y)*f(a + z + y) - 2*f(2*y)*f(z + x)*f(z + y)*
>          f(a + 2*y)*f(c + 2*y) - 2*f(2*y)*f(z + x)*f(z + y)*f(a + 2*y)*f(b + z
>           + y) - 2*f(2*y)*f(z + x)^2*f(b + 2*y)*f(b + z + y) - 4*f(2*y)*f(2*z)
>          *f(z + y)*f(b + 2*y)*f(a + y + x) - f(2*y)*f(2*z)*f(z + y)*f(b + 2*x)
>          *f(b + 2*y) + 2*f(2*y)*f(2*z)*f(z + y)*f(a + 2*y)*f(b + y + x) + f(2*
>          y)*f(2*z)*f(z + y)*f(a + 2*y)^2 - 2*f(2*y)*f(2*z)*f(y + x)*f(c + 2*y)
>          *f(b + y + x) - 4*f(2*y)*f(2*z)*f(y + x)*f(b + y + x)*f(b + z + y) + 
>          2*f(2*y)*f(2*z)*f(y + x)*f(b + 2*y)*f(c + y + x) + 2*f(2*y)*f(y + x)*
>          f(z + y)*f(c + 2*y)*f(c + y + x) - 2*f(2*y)*f(y + x)*f(z + y)*f(c + 2
>          *y)*f(b + z + x) + 8*f(2*y)*f(y + x)*f(z + y)*f(b + z + y)*f(c + y + 
>          x) - 4*f(2*y)*f(y + x)*f(z + y)*f(b + y + x)*f(c + z + y) + 4*f(2*y)*
>          f(y + x)*f(z + y)*f(a + z + y)*f(b + z + y) + 4*f(2*y)*f(y + x)*f(z
>           + y)*f(a + 2*z)*f(b + 2*y) - 6*f(2*y)*f(y + x)*f(z + y)*f(a + 2*y)*
>          f(c + z + y) - 2*f(2*y)*f(y + x)*f(z + y)*f(a + 2*y)*f(b + 2*z) + 2*
>          f(2*y)*f(y + x)*f(z + x)*f(c + 2*y)*f(b + z + y) + 4*f(2*y)*f(y + x)*
>          f(z + x)*f(b + z + y)^2 - 2*f(2*y)*f(y + x)*f(z + x)*f(b + 2*y)*f(c
>           + z + y) + 2*f(2*y)*f(y + x)^2*f(c + 2*y)*f(c + z + y) - 4*f(2*y)*f(
>          y + x)^2*f(b + z + y)*f(c + z + y) + 2*f(2*y)*f(y + x)^2*f(b + 2*z)*
>          f(c + 2*y) - 2*f(2*y)*f(y + x)^2*f(b + 2*y)*f(c + 2*z) + 2*f(2*y)^2*
>          f(z + y)*f(c + 2*y)*f(a + z + x) - f(2*y)^2*f(z + y)*f(c + 2*x)*f(c
>           + 2*y) - 2*f(2*y)^2*f(z + y)*f(c + 2*x)*f(b + z + y) + 2*f(2*y)^2*f(
>          z + y)*f(b + 2*z)*f(a + y + x) - 2*f(2*y)^2*f(z + y)*f(a + z + y)*f(c
>           + y + x) - 2*f(2*y)^2*f(z + y)*f(a + z + y)*f(b + z + x) - 2*f(2*y)^
>          2*f(z + y)*f(a + z + y)^2 + 4*f(2*y)^2*f(z + y)*f(a + z + x)*f(b + z
>           + y) - 2*f(2*y)^2*f(z + y)*f(a + 2*z)*f(b + y + x) + 4*f(2*y)^2*f(z
>           + y)*f(a + y + x)*f(c + z + y) - f(2*y)^2*f(z + y)*f(a + 2*y)*f(a + 
>          2*z) - 2*f(2*y)^2*f(z + x)*f(b + z + y)*f(c + y + x) - 2*f(2*y)^2*f(z
>           + x)*f(b + z + x)*f(b + z + y) - 2*f(2*y)^2*f(z + x)*f(a + z + y)*f(
>          b + z + y) - f(2*y)^2*f(z + x)*f(a + 2*z)*f(b + 2*y) + 2*f(2*y)^2*f(z
>           + x)*f(a + 2*y)*f(c + z + y) + f(2*y)^2*f(z + x)*f(a + 2*y)*f(b + 2*
>          z) + f(2*y)^2*f(2*z)*f(c + 2*y)*f(a + y + x) - 1/2*f(2*y)^2*f(2*z)*f(
>          b + 2*y)*f(c + 2*x) + f(2*y)^2*f(2*z)*f(b + 2*y)*f(a + z + x) + 1/2*
>          f(2*y)^2*f(2*z)*f(b + 2*x)*f(c + 2*y) + f(2*y)^2*f(2*z)*f(b + 2*x)*f(
>          b + z + y) + 2*f(2*y)^2*f(2*z)*f(a + y + x)*f(b + z + y) - f(2*y)^2*
>          f(2*z)*f(a + 2*y)*f(c + y + x) - f(2*y)^2*f(2*z)*f(a + 2*y)*f(b + z
>           + x) - f(2*y)^2*f(2*z)*f(a + 2*y)*f(a + z + y) + 2*f(2*y)^2*f(y + x)
>          *f(c + 2*z)*f(b + y + x) - 2*f(2*y)^2*f(y + x)*f(c + y + x)*f(c + z
>           + y) + 2*f(2*y)^2*f(y + x)*f(b + z + x)*f(c + z + y) - 2*f(2*y)^2*f(
>          y + x)*f(b + 2*z)*f(c + y + x) + 2*f(2*y)^2*f(y + x)*f(a + z + y)*f(c
>           + z + y) - f(2*y)^2*f(y + x)*f(a + 2*z)*f(c + 2*y) - 2*f(2*y)^2*f(y
>           + x)*f(a + 2*z)*f(b + z + y) + f(2*y)^2*f(y + x)*f(a + 2*y)*f(c + 2*
>          z) - f(2*y)^3*f(c + 2*z)*f(a + y + x) + f(2*y)^3*f(c + 2*x)*f(c + z
>           + y) + 1/2*f(2*y)^3*f(b + 2*z)*f(c + 2*x) - f(2*y)^3*f(b + 2*z)*f(a
>           + z + x) - 1/2*f(2*y)^3*f(b + 2*x)*f(c + 2*z) - 2*f(2*y)^3*f(a + z
>           + x)*f(c + z + y) + f(2*y)^3*f(a + 2*z)*f(c + y + x) + f(2*y)^3*f(a
>           + 2*z)*f(b + z + x) + f(2*y)^3*f(a + 2*z)*f(a + z + y) + 4*f(2*x)*f(
>          z + y)^2*f(b + 2*y)*f(b + z + y) - 2*f(2*x)*f(2*z)*f(z + y)*f(b + 2*y
>          )^2 + f(2*x)*f(2*y)*f(z + y)*f(c + 2*y)^2 - 4*f(2*x)*f(2*y)*f(z + y)*
>          f(b + z + y)^2 - 2*f(2*x)*f(2*y)*f(z + y)*f(b + 2*y)*f(c + z + y) - 
>          f(2*x)*f(2*y)*f(z + y)*f(b + 2*y)*f(b + 2*z) + 2*f(2*x)*f(2*y)*f(2*z)
>          *f(b + 2*y)*f(b + z + y) - f(2*x)*f(2*y)^2*f(c + 2*y)*f(c + z + y) + 
>          2*f(2*x)*f(2*y)^2*f(b + z + y)*f(c + z + y) - 1/2*f(2*x)*f(2*y)^2*f(b
>           + 2*z)*f(c + 2*y) + f(2*x)*f(2*y)^2*f(b + 2*z)*f(b + z + y) + 1/2*f(
>          2*x)*f(2*y)^2*f(b + 2*y)*f(c + 2*z) )
> 
>        + 2*f(z + y)*f(2*b + 2*y) - 2*f(2*y)*f(2*b + z + y):
> 
> eq[7] := 
> (1/HessUniv) * ( 2*f(z + x)*f(z + y)^2*f(a + 2*x)*f(b + 2*y) + 4*f(z
>           + x)^2*f(z + y)*f(b + 2*y)*f(a + y + x) - 2*f(z + x)^2*f(z + y)*f(b
>           + 2*x)*f(b + 2*y) - 4*f(z + x)^2*f(z + y)*f(a + 2*y)*f(b + y + x) - 
>          2*f(z + x)^2*f(z + y)*f(a + 2*y)^2 + 2*f(z + x)^3*f(a + 2*y)*f(b + 2*
>          y) + f(2*z)*f(y + x)*f(z + x)*f(b + 2*x)*f(b + 2*y) + 2*f(2*z)*f(y + 
>          x)*f(z + x)*f(a + 2*y)*f(b + y + x) + f(2*z)*f(y + x)*f(z + x)*f(a + 
>          2*y)^2 - 4*f(y + x)*f(z + x)*f(z + y)*f(b + 2*y)*f(a + z + x) - 4*f(y
>           + x)*f(z + x)^2*f(b + 2*y)*f(a + z + y) + 2*f(y + x)^2*f(z + x)*f(a
>           + 2*z)*f(b + 2*y) - 2*f(2*y)*f(z + y)^2*f(b + 2*x)*f(a + z + x) + 2*
>          f(2*y)*f(z + x)*f(z + y)*f(b + 2*x)*f(b + z + x) + 2*f(2*y)*f(z + x)*
>          f(z + y)*f(b + 2*x)*f(a + z + y) + f(2*y)*f(z + x)*f(z + y)*f(a + 2*y
>          )*f(c + 2*x) + 2*f(2*y)*f(z + x)*f(z + y)*f(a + 2*y)*f(a + z + x) - 
>          f(2*y)*f(z + x)*f(z + y)*f(a + 2*x)*f(c + 2*y) - 2*f(2*y)*f(z + x)*f(
>          z + y)*f(a + 2*x)*f(b + z + y) - 2*f(2*y)*f(z + x)^2*f(c + 2*y)*f(a
>           + y + x) + f(2*y)*f(z + x)^2*f(b + 2*y)*f(c + 2*x) + f(2*y)*f(z + x)
>          ^2*f(b + 2*x)*f(c + 2*y) + 4*f(2*y)*f(z + x)^2*f(a + z + y)*f(b + y
>           + x) - 4*f(2*y)*f(z + x)^2*f(a + y + x)*f(b + z + y) + 2*f(2*y)*f(z
>           + x)^2*f(a + 2*y)*f(a + z + y) + f(2*y)*f(2*z)*f(z + y)*f(b + 2*x)*
>          f(a + y + x) - f(2*y)*f(2*z)*f(z + y)*f(a + 2*x)*f(b + y + x) - 1/2*
>          f(2*y)*f(2*z)*f(z + x)*f(a + 2*y)*f(b + 2*x) - 3/2*f(2*y)*f(2*z)*f(z
>           + x)*f(a + 2*x)*f(b + 2*y) - f(2*y)*f(2*z)*f(y + x)*f(b + 2*x)*f(b
>           + z + x) - f(2*y)*f(2*z)*f(y + x)*f(b + 2*x)*f(a + z + y) - 2*f(2*y)
>          *f(2*z)*f(y + x)*f(a + y + x)*f(b + z + x) - f(2*y)*f(2*z)*f(y + x)*
>          f(a + 2*y)*f(a + z + x) + f(2*y)*f(2*z)*f(y + x)*f(a + 2*x)*f(b + z
>           + y) + 4*f(2*y)*f(y + x)*f(z + y)*f(a + z + x)*f(b + z + x) + 2*f(2*
>          y)*f(y + x)*f(z + x)*f(c + 2*y)*f(a + z + x) - f(2*y)*f(y + x)*f(z + 
>          x)*f(c + 2*x)*f(c + 2*y) + 2*f(2*y)*f(y + x)*f(z + x)*f(b + 2*z)*f(a
>           + y + x) + 4*f(2*y)*f(y + x)*f(z + x)*f(a + z + x)*f(b + z + y) - 2*
>          f(2*y)*f(y + x)*f(z + x)*f(a + 2*z)*f(b + y + x) - f(2*y)*f(y + x)*f(
>          z + x)*f(a + 2*y)*f(a + 2*z) - 2*f(2*y)*f(y + x)^2*f(b + 2*z)*f(a + z
>           + x) + f(2*y)^2*f(z + y)*f(c + 2*x)*f(a + z + x) - f(2*y)^2*f(z + y)
>          *f(a + 2*x)*f(c + z + x) - f(2*y)^2*f(z + x)*f(c + 2*x)*f(b + z + x)
>           - 2*f(2*y)^2*f(z + x)*f(c + 2*x)*f(a + z + y) - f(2*y)^2*f(z + x)*f(
>          b + 2*x)*f(c + z + x) - 2*f(2*y)^2*f(z + x)*f(a + z + x)*f(b + z + x)
>           - 2*f(2*y)^2*f(z + x)*f(a + z + x)*f(a + z + y) - 1/2*f(2*y)^2*f(z
>           + x)*f(a + 2*z)*f(b + 2*x) + 2*f(2*y)^2*f(z + x)*f(a + y + x)*f(c + 
>          z + x) + 2*f(2*y)^2*f(z + x)*f(a + 2*x)*f(c + z + y) + 1/2*f(2*y)^2*
>          f(z + x)*f(a + 2*x)*f(b + 2*z) - f(2*y)^2*f(2*z)*f(c + 2*x)*f(a + y
>           + x) + f(2*y)^2*f(2*z)*f(b + 2*x)*f(a + z + x) + f(2*y)^2*f(2*z)*f(a
>           + 2*x)*f(c + y + x) + f(2*y)^2*f(2*z)*f(a + 2*x)*f(b + z + x) + f(2*
>          y)^2*f(y + x)*f(c + 2*x)*f(c + z + x) - 2*f(2*y)^2*f(y + x)*f(a + z
>           + x)*f(c + z + x) + f(2*y)^2*f(y + x)*f(a + 2*z)*f(c + 2*x) + f(2*y)
>          ^2*f(y + x)*f(a + 2*z)*f(a + z + x) - f(2*y)^2*f(y + x)*f(a + 2*x)*f(
>          c + 2*z) + 2*f(2*x)*f(z + x)*f(z + y)*f(c + 2*y)*f(b + y + x) - 4*f(2
>          *x)*f(z + x)*f(z + y)*f(b + 2*y)*f(c + y + x) + 2*f(2*x)*f(z + x)*f(z
>           + y)*f(b + 2*y)*f(b + z + x) + 2*f(2*x)*f(z + x)*f(z + y)*f(a + 2*y)
>          *f(c + 2*y) + 2*f(2*x)*f(z + x)*f(z + y)*f(a + 2*y)*f(b + z + y) - 2*
>          f(2*x)*f(2*z)*f(z + x)*f(a + 2*y)*f(b + 2*y) - f(2*x)*f(y + x)*f(z + 
>          x)*f(c + 2*y)^2 - 2*f(2*x)*f(y + x)*f(z + x)*f(c + 2*y)*f(b + z + y)
>           + 4*f(2*x)*f(y + x)*f(z + x)*f(b + 2*y)*f(c + z + y) - f(2*x)*f(y + 
>          x)*f(z + x)*f(b + 2*y)*f(b + 2*z) - f(2*x)*f(2*y)*f(z + y)*f(c + 2*y)
>          *f(a + z + x) - 2*f(2*x)*f(2*y)*f(z + y)*f(b + z + x)^2 - f(2*x)*f(2*
>          y)*f(z + y)*f(b + 2*z)*f(a + y + x) + 2*f(2*x)*f(2*y)*f(z + y)*f(b + 
>          y + x)*f(c + z + x) - 2*f(2*x)*f(2*y)*f(z + y)*f(a + z + y)*f(b + z
>           + x) + f(2*x)*f(2*y)*f(z + y)*f(a + 2*z)*f(b + y + x) - f(2*x)*f(2*y
>          )*f(z + y)*f(a + 2*y)*f(c + z + x) + 2*f(2*x)*f(2*y)*f(z + x)*f(c + 2
>          *y)*f(c + y + x) - f(2*x)*f(2*y)*f(z + x)*f(c + 2*y)*f(b + z + x) + 4
>          *f(2*x)*f(2*y)*f(z + x)*f(b + z + y)*f(c + y + x) - 4*f(2*x)*f(2*y)*
>          f(z + x)*f(b + y + x)*f(c + z + y) - f(2*x)*f(2*y)*f(z + x)*f(b + 2*y
>          )*f(c + z + x) + 1/2*f(2*x)*f(2*y)*f(z + x)*f(a + 2*z)*f(b + 2*y) - 2
>          *f(2*x)*f(2*y)*f(z + x)*f(a + 2*y)*f(c + z + y) - 1/2*f(2*x)*f(2*y)*
>          f(z + x)*f(a + 2*y)*f(b + 2*z) + 1/2*f(2*x)*f(2*y)*f(2*z)*f(b + 2*y)*
>          f(c + 2*x) + f(2*x)*f(2*y)*f(2*z)*f(b + 2*y)*f(a + z + x) - 1/2*f(2*x
>          )*f(2*y)*f(2*z)*f(b + 2*x)*f(c + 2*y) + f(2*x)*f(2*y)*f(2*z)*f(a + 2*
>          y)*f(b + z + x) + f(2*x)*f(2*y)*f(y + x)*f(c + 2*y)*f(c + z + x) - 2*
>          f(2*x)*f(2*y)*f(y + x)*f(b + z + y)*f(c + z + x) + f(2*x)*f(2*y)*f(y
>           + x)*f(b + 2*z)*f(b + z + x) + f(2*x)*f(2*y)*f(y + x)*f(b + 2*z)*f(a
>           + z + y) - f(2*x)*f(2*y)*f(y + x)*f(a + 2*z)*f(b + z + y) + f(2*x)*
>          f(2*y)^2*f(c + 2*z)*f(a + y + x) - 2*f(2*x)*f(2*y)^2*f(c + y + x)*f(c
>           + z + x) + 2*f(2*x)*f(2*y)^2*f(b + z + x)*f(c + z + x) - 1/2*f(2*x)*
>          f(2*y)^2*f(b + 2*z)*f(c + 2*x) + 1/2*f(2*x)*f(2*y)^2*f(b + 2*x)*f(c
>           + 2*z) + 2*f(2*x)*f(2*y)^2*f(a + z + y)*f(c + z + x) - f(2*x)*f(2*y)
>          ^2*f(a + 2*z)*f(c + y + x) + 1/2*f(2*x)^2*f(2*y)*f(b + 2*z)*f(c + 2*y
>          ) - 1/2*f(2*x)^2*f(2*y)*f(b + 2*y)*f(c + 2*z) )
> 
>        + 2*f(z + x)*f(b + a + 2*y) - 2*f(2*y)*f(b + a + z + x):
> 
> eq[8] := 
> (1/HessUniv) * ( 2*f(z + y)^3*f(a + 2*x)*f(b + 2*y) + 4*f(z + x)*f(z
>           + y)^2*f(b + 2*y)*f(a + y + x) - 2*f(z + x)*f(z + y)^2*f(b + 2*x)*f(
>          b + 2*y) - 4*f(z + x)*f(z + y)^2*f(a + 2*y)*f(b + y + x) - 2*f(z + x)
>          *f(z + y)^2*f(a + 2*y)^2 + 2*f(z + x)^2*f(z + y)*f(a + 2*y)*f(b + 2*y
>          ) + f(2*z)*f(y + x)*f(z + y)*f(b + 2*x)*f(b + 2*y) + 2*f(2*z)*f(y + x
>          )*f(z + y)*f(a + 2*y)*f(b + y + x) + f(2*z)*f(y + x)*f(z + y)*f(a + 2
>          *y)^2 - 4*f(y + x)*f(z + y)^2*f(b + 2*y)*f(a + z + x) - 4*f(y + x)*f(
>          z + x)*f(z + y)*f(b + 2*y)*f(a + z + y) + 2*f(y + x)^2*f(z + y)*f(a
>           + 2*z)*f(b + 2*y) + f(2*y)*f(z + y)^2*f(a + 2*y)*f(c + 2*x) - f(2*y)
>          *f(z + y)^2*f(a + 2*x)*f(c + 2*y) - 2*f(2*y)*f(z + y)^2*f(a + 2*x)*f(
>          b + z + y) - 2*f(2*y)*f(z + x)*f(z + y)*f(c + 2*y)*f(a + y + x) + f(2
>          *y)*f(z + x)*f(z + y)*f(b + 2*y)*f(c + 2*x) + f(2*y)*f(z + x)*f(z + y
>          )*f(b + 2*x)*f(c + 2*y) + 2*f(2*y)*f(z + x)*f(z + y)*f(b + 2*x)*f(b
>           + z + y) + 4*f(2*y)*f(z + x)*f(z + y)*f(a + z + y)*f(b + y + x) - 4*
>          f(2*y)*f(z + x)*f(z + y)*f(a + y + x)*f(b + z + y) + 2*f(2*y)*f(z + x
>          )*f(z + y)*f(a + 2*y)*f(b + z + x) + 4*f(2*y)*f(z + x)*f(z + y)*f(a
>           + 2*y)*f(a + z + y) - 2*f(2*y)*f(z + x)^2*f(a + 2*y)*f(b + z + y) - 
>          1/2*f(2*y)*f(2*z)*f(z + y)*f(a + 2*y)*f(b + 2*x) - 3/2*f(2*y)*f(2*z)*
>          f(z + y)*f(a + 2*x)*f(b + 2*y) - f(2*y)*f(2*z)*f(z + x)*f(b + 2*y)*f(
>          a + y + x) + f(2*y)*f(2*z)*f(z + x)*f(a + 2*y)*f(b + y + x) + f(2*y)*
>          f(2*z)*f(y + x)*f(b + 2*y)*f(a + z + x) - f(2*y)*f(2*z)*f(y + x)*f(b
>           + 2*x)*f(b + z + y) - 2*f(2*y)*f(2*z)*f(y + x)*f(a + z + y)*f(b + y
>           + x) - f(2*y)*f(2*z)*f(y + x)*f(a + 2*y)*f(b + z + x) - f(2*y)*f(2*z
>          )*f(y + x)*f(a + 2*y)*f(a + z + y) + 2*f(2*y)*f(y + x)*f(z + y)*f(c
>           + 2*y)*f(a + z + x) - f(2*y)*f(y + x)*f(z + y)*f(c + 2*x)*f(c + 2*y)
>           + 4*f(2*y)*f(y + x)*f(z + y)*f(a + z + x)*f(b + z + y) - f(2*y)*f(y
>           + x)*f(z + y)*f(a + 2*y)*f(a + 2*z) + 4*f(2*y)*f(y + x)*f(z + x)*f(a
>           + z + y)*f(b + z + y) - 2*f(2*y)*f(y + x)^2*f(a + 2*z)*f(b + z + y)
>           - f(2*y)^2*f(z + y)*f(c + 2*x)*f(a + z + y) - 1/2*f(2*y)^2*f(z + y)*
>          f(a + 2*z)*f(b + 2*x) + f(2*y)^2*f(z + y)*f(a + 2*x)*f(c + z + y) + 1/
>          2*f(2*y)^2*f(z + y)*f(a + 2*x)*f(b + 2*z) - f(2*y)^2*f(z + x)*f(c + 2
>          *x)*f(b + z + y) + f(2*y)^2*f(z + x)*f(b + 2*z)*f(a + y + x) - f(2*y)
>          ^2*f(z + x)*f(b + 2*x)*f(c + z + y) - 2*f(2*y)^2*f(z + x)*f(a + z + y
>          )*f(b + z + x) - 2*f(2*y)^2*f(z + x)*f(a + z + y)^2 - f(2*y)^2*f(z + 
>          x)*f(a + 2*z)*f(b + y + x) + 2*f(2*y)^2*f(z + x)*f(a + y + x)*f(c + z
>           + y) + f(2*y)^2*f(2*z)*f(b + 2*x)*f(a + z + y) - 1/2*f(2*y)^2*f(2*z)
>          *f(a + 2*y)*f(c + 2*x) + 1/2*f(2*y)^2*f(2*z)*f(a + 2*x)*f(c + 2*y) + 
>          f(2*y)^2*f(2*z)*f(a + 2*x)*f(b + z + y) + f(2*y)^2*f(y + x)*f(c + 2*x
>          )*f(c + z + y) - f(2*y)^2*f(y + x)*f(b + 2*z)*f(a + z + x) - 2*f(2*y)
>          ^2*f(y + x)*f(a + z + x)*f(c + z + y) + f(2*y)^2*f(y + x)*f(a + 2*z)*
>          f(b + z + x) + f(2*y)^2*f(y + x)*f(a + 2*z)*f(a + z + y) + 1/2*f(2*y)
>          ^3*f(a + 2*z)*f(c + 2*x) - 1/2*f(2*y)^3*f(a + 2*x)*f(c + 2*z) + 2*f(2
>          *x)*f(z + y)^2*f(c + 2*y)*f(b + y + x) - 4*f(2*x)*f(z + y)^2*f(b + 2*
>          y)*f(c + y + x) + 2*f(2*x)*f(z + y)^2*f(b + 2*y)*f(b + z + x) + 2*f(2
>          *x)*f(z + y)^2*f(a + 2*y)*f(c + 2*y) + 2*f(2*x)*f(z + y)^2*f(a + 2*y)
>          *f(b + z + y) - 2*f(2*x)*f(2*z)*f(z + y)*f(a + 2*y)*f(b + 2*y) - f(2*
>          x)*f(y + x)*f(z + y)*f(c + 2*y)^2 - 2*f(2*x)*f(y + x)*f(z + y)*f(c + 
>          2*y)*f(b + z + y) + 4*f(2*x)*f(y + x)*f(z + y)*f(b + 2*y)*f(c + z + y
>          ) - f(2*x)*f(y + x)*f(z + y)*f(b + 2*y)*f(b + 2*z) + 2*f(2*x)*f(2*y)*
>          f(z + y)*f(c + 2*y)*f(c + y + x) - 2*f(2*x)*f(2*y)*f(z + y)*f(c + 2*y
>          )*f(b + z + x) - f(2*x)*f(2*y)*f(z + y)*f(c + 2*y)*f(a + z + y) + 4*
>          f(2*x)*f(2*y)*f(z + y)*f(b + z + y)*f(c + y + x) - 2*f(2*x)*f(2*y)*f(
>          z + y)*f(b + z + x)*f(b + z + y) - 2*f(2*x)*f(2*y)*f(z + y)*f(b + y
>           + x)*f(c + z + y) - 2*f(2*x)*f(2*y)*f(z + y)*f(a + z + y)*f(b + z + 
>          y) + 1/2*f(2*x)*f(2*y)*f(z + y)*f(a + 2*z)*f(b + 2*y) - 3*f(2*x)*f(2*
>          y)*f(z + y)*f(a + 2*y)*f(c + z + y) - 1/2*f(2*x)*f(2*y)*f(z + y)*f(a
>           + 2*y)*f(b + 2*z) + f(2*x)*f(2*y)*f(z + x)*f(c + 2*y)*f(b + z + y)
>           - f(2*x)*f(2*y)*f(z + x)*f(b + 2*y)*f(c + z + y) - f(2*x)*f(2*y)*f(2
>          *z)*f(c + 2*y)*f(b + y + x) + f(2*x)*f(2*y)*f(2*z)*f(b + 2*y)*f(c + y
>           + x) + f(2*x)*f(2*y)*f(2*z)*f(b + 2*y)*f(a + z + y) + f(2*x)*f(2*y)*
>          f(2*z)*f(a + 2*y)*f(b + z + y) + f(2*x)*f(2*y)*f(y + x)*f(c + 2*y)*f(
>          c + z + y) - 2*f(2*x)*f(2*y)*f(y + x)*f(b + z + y)*f(c + z + y) + f(2
>          *x)*f(2*y)*f(y + x)*f(b + 2*z)*f(c + 2*y) + f(2*x)*f(2*y)*f(y + x)*f(
>          b + 2*z)*f(b + z + y) - f(2*x)*f(2*y)*f(y + x)*f(b + 2*y)*f(c + 2*z)
>           + f(2*x)*f(2*y)^2*f(c + 2*z)*f(b + y + x) - 2*f(2*x)*f(2*y)^2*f(c + 
>          y + x)*f(c + z + y) + 2*f(2*x)*f(2*y)^2*f(b + z + x)*f(c + z + y) - 
>          f(2*x)*f(2*y)^2*f(b + 2*z)*f(c + y + x) + 2*f(2*x)*f(2*y)^2*f(a + z
>           + y)*f(c + z + y) - 1/2*f(2*x)*f(2*y)^2*f(a + 2*z)*f(c + 2*y) + 1/2*
>          f(2*x)*f(2*y)^2*f(a + 2*y)*f(c + 2*z) )
> 
>        + 2*f(z + y)*f(b + a + 2*y) - 2*f(2*y)*f(b + a + z + y):
> 
> eq[9] :=
> (1/HessUniv) * ( 4*f(2*z)*f(y + x)*f(z + y)*f(b + 2*y)*f(a + y + x)
>           - f(2*z)*f(y + x)*f(z + y)*f(b + 2*x)*f(b + 2*y) - 2*f(2*z)*f(y + x)
>          *f(z + y)*f(a + 2*y)*f(b + y + x) - f(2*z)*f(y + x)*f(z + y)*f(a + 2*
>          y)^2 + 2*f(y + x)*f(z + y)^2*f(b + 2*y)*f(c + 2*x) + 4*f(y + x)*f(z
>           + x)*f(z + y)*f(c + 2*y)*f(b + y + x) - 4*f(y + x)*f(z + x)*f(z + y)
>          *f(b + 2*y)*f(c + y + x) + 4*f(y + x)*f(z + x)*f(z + y)*f(b + 2*y)*f(
>          b + z + x) - 8*f(y + x)*f(z + x)*f(z + y)*f(b + 2*y)*f(a + z + y) + 4
>          *f(y + x)*f(z + x)*f(z + y)*f(a + 2*y)*f(c + 2*y) + 4*f(y + x)*f(z + 
>          x)*f(z + y)*f(a + 2*y)*f(b + z + y) + 2*f(y + x)*f(z + x)^2*f(b + 2*y
>          )*f(c + 2*y) - 4*f(y + x)^2*f(z + y)*f(b + 2*y)*f(c + z + x) - 2*f(y
>           + x)^2*f(z + x)*f(c + 2*y)^2 - 4*f(y + x)^2*f(z + x)*f(c + 2*y)*f(b
>           + z + y) + 4*f(y + x)^2*f(z + x)*f(b + 2*y)*f(c + z + y) - 2*f(y + x
>          )^2*f(z + x)*f(b + 2*y)*f(b + 2*z) + 2*f(y + x)^3*f(b + 2*y)*f(c + 2*
>          z) - 2*f(2*y)*f(z + y)^2*f(c + 2*x)*f(b + y + x) + 4*f(2*y)*f(z + x)*
>          f(z + y)*f(b + y + x)*f(c + y + x) - 4*f(2*y)*f(z + x)^2*f(c + 2*y)*
>          f(b + y + x) - 2*f(2*y)*f(z + x)^2*f(b + 2*y)*f(b + z + x) + 4*f(2*y)
>          *f(z + x)^2*f(b + 2*y)*f(a + z + y) - 2*f(2*y)*f(z + x)^2*f(a + 2*y)*
>          f(c + 2*y) - 2*f(2*y)*f(z + x)^2*f(a + 2*y)*f(b + z + y) + f(2*y)*f(2
>          *z)*f(z + y)*f(b + 2*x)*f(b + y + x) - 2*f(2*y)*f(2*z)*f(z + y)*f(a
>           + y + x)*f(b + y + x) + f(2*y)*f(2*z)*f(z + y)*f(a + 2*y)*f(b + 2*x)
>           + f(2*y)*f(2*z)*f(z + y)*f(a + 2*y)*f(a + y + x) - f(2*y)*f(2*z)*f(z
>           + y)*f(a + 2*x)*f(b + 2*y) - f(2*y)*f(2*z)*f(z + x)*f(b + 2*y)*f(a
>           + y + x) + f(2*y)*f(2*z)*f(z + x)*f(a + 2*y)*f(b + y + x) - 3*f(2*y)
>          *f(2*z)*f(y + x)*f(c + 2*y)*f(a + y + x) - 2*f(2*y)*f(2*z)*f(y + x)*
>          f(b + y + x)*f(c + y + x) - 2*f(2*y)*f(2*z)*f(y + x)*f(b + y + x)*f(b
>           + z + x) + 1/2*f(2*y)*f(2*z)*f(y + x)*f(b + 2*y)*f(c + 2*x) - 1/2*f(
>          2*y)*f(2*z)*f(y + x)*f(b + 2*x)*f(c + 2*y) + 4*f(2*y)*f(2*z)*f(y + x)
>          *f(a + z + y)*f(b + y + x) - 2*f(2*y)*f(2*z)*f(y + x)*f(a + y + x)*f(
>          b + z + y) - f(2*y)*f(2*z)*f(y + x)*f(a + 2*y)*f(c + y + x) - 2*f(2*y
>          )*f(2*z)*f(y + x)*f(a + 2*y)*f(b + z + x) + 2*f(2*y)*f(2*z)*f(y + x)*
>          f(a + 2*y)*f(a + z + y) - f(2*y)*f(y + x)*f(z + y)*f(c + 2*x)*f(c + 2
>          *y) + 4*f(2*y)*f(y + x)*f(z + y)*f(b + y + x)*f(c + z + x) + 2*f(2*y)
>          *f(y + x)*f(z + y)*f(a + 2*y)*f(c + z + x) - f(2*y)*f(y + x)*f(z + y)
>          *f(a + 2*y)*f(a + 2*z) + 4*f(2*y)*f(y + x)*f(z + x)*f(c + 2*y)*f(c + 
>          y + x) + 2*f(2*y)*f(y + x)*f(z + x)*f(c + 2*y)*f(b + z + x) + 4*f(2*y
>          )*f(y + x)*f(z + x)*f(b + z + y)*f(c + y + x) + 2*f(2*y)*f(y + x)*f(z
>           + x)*f(b + 2*z)*f(b + y + x) - 4*f(2*y)*f(y + x)*f(z + x)*f(b + y + 
>          x)*f(c + z + y) + f(2*y)*f(y + x)*f(z + x)*f(a + 2*z)*f(b + 2*y) - 2*
>          f(2*y)*f(y + x)*f(z + x)*f(a + 2*y)*f(c + z + y) + f(2*y)*f(y + x)*f(
>          z + x)*f(a + 2*y)*f(b + 2*z) - 2*f(2*y)*f(y + x)^2*f(c + 2*z)*f(b + y
>           + x) + f(2*y)*f(y + x)^2*f(a + 2*z)*f(c + 2*y) - f(2*y)*f(y + x)^2*
>          f(a + 2*y)*f(c + 2*z) + f(2*y)^2*f(z + y)*f(c + 2*x)*f(c + y + x) + 
>          f(2*y)^2*f(z + y)*f(c + 2*x)*f(b + z + x) - f(2*y)^2*f(z + y)*f(b + 2
>          *x)*f(c + z + x) + f(2*y)^2*f(z + y)*f(a + 2*z)*f(a + y + x) - 2*f(2*
>          y)^2*f(z + y)*f(a + y + x)*f(c + z + x) - 2*f(2*y)^2*f(z + x)*f(c + y
>           + x)^2 - f(2*y)^2*f(z + x)*f(c + 2*x)*f(b + z + y) - 2*f(2*y)^2*f(z
>           + x)*f(b + z + x)*f(c + y + x) - f(2*y)^2*f(z + x)*f(b + 2*z)*f(a + 
>          y + x) + f(2*y)^2*f(z + x)*f(b + 2*x)*f(c + z + y) - f(2*y)^2*f(z + x
>          )*f(a + 2*z)*f(b + y + x) + 2*f(2*y)^2*f(z + x)*f(a + y + x)*f(c + z
>           + y) - f(2*y)^2*f(2*z)*f(b + 2*x)*f(a + z + y) + 2*f(2*y)^2*f(2*z)*
>          f(a + y + x)*f(c + y + x) + 2*f(2*y)^2*f(2*z)*f(a + y + x)*f(b + z + 
>          x) - 2*f(2*y)^2*f(2*z)*f(a + y + x)*f(a + z + y) - 1/2*f(2*y)^2*f(2*z
>          )*f(a + 2*y)*f(c + 2*x) + 1/2*f(2*y)^2*f(2*z)*f(a + 2*x)*f(c + 2*y)
>           + f(2*y)^2*f(2*z)*f(a + 2*x)*f(b + z + y) + f(2*y)^2*f(y + x)*f(c + 
>          2*z)*f(a + y + x) - 1/2*f(2*y)^2*f(y + x)*f(b + 2*z)*f(c + 2*x) + 1/2
>          *f(2*y)^2*f(y + x)*f(b + 2*x)*f(c + 2*z) - f(2*y)^2*f(y + x)*f(a + 2*
>          z)*f(c + y + x) + 1/2*f(2*y)^3*f(a + 2*z)*f(c + 2*x) - 1/2*f(2*y)^3*
>          f(a + 2*x)*f(c + 2*z) - 2*f(2*x)*f(z + y)^2*f(c + 2*y)*f(b + y + x)
>           - 2*f(2*x)*f(z + y)^2*f(b + 2*y)*f(b + z + x) + 4*f(2*x)*f(z + y)^2*
>          f(b + 2*y)*f(a + z + y) - 2*f(2*x)*f(z + y)^2*f(a + 2*y)*f(c + 2*y)
>           - 2*f(2*x)*f(z + y)^2*f(a + 2*y)*f(b + z + y) - 2*f(2*x)*f(2*z)*f(y
>           + x)*f(b + 2*y)*f(c + 2*y) + f(2*x)*f(y + x)*f(z + y)*f(c + 2*y)^2
>           + 2*f(2*x)*f(y + x)*f(z + y)*f(c + 2*y)*f(b + z + y) + f(2*x)*f(y + 
>          x)*f(z + y)*f(b + 2*y)*f(b + 2*z) - f(2*x)*f(2*y)*f(z + y)*f(c + 2*y)
>          *f(c + y + x) - f(2*x)*f(2*y)*f(z + y)*f(c + 2*y)*f(b + z + x) - 2*f(
>          2*x)*f(2*y)*f(z + y)*f(b + z + y)*f(c + y + x) - f(2*x)*f(2*y)*f(z + 
>          y)*f(b + 2*z)*f(b + y + x) + f(2*x)*f(2*y)*f(z + y)*f(b + 2*y)*f(c + 
>          z + x) + f(2*x)*f(2*y)*f(z + x)*f(c + 2*y)*f(b + z + y) - f(2*x)*f(2*
>          y)*f(z + x)*f(b + 2*y)*f(c + z + y) + 3*f(2*x)*f(2*y)*f(2*z)*f(c + 2*
>          y)*f(b + y + x) + f(2*x)*f(2*y)*f(2*z)*f(b + 2*y)*f(c + y + x) + 2*f(
>          2*x)*f(2*y)*f(2*z)*f(b + 2*y)*f(b + z + x) - 3*f(2*x)*f(2*y)*f(2*z)*
>          f(b + 2*y)*f(a + z + y) + 2*f(2*x)*f(2*y)*f(2*z)*f(a + 2*y)*f(c + 2*y
>          ) + f(2*x)*f(2*y)*f(2*z)*f(a + 2*y)*f(b + z + y) - 1/2*f(2*x)*f(2*y)*
>          f(y + x)*f(b + 2*z)*f(c + 2*y) - 3/2*f(2*x)*f(2*y)*f(y + x)*f(b + 2*y
>          )*f(c + 2*z) + f(2*x)*f(2*y)^2*f(c + 2*z)*f(b + y + x) + f(2*x)*f(2*y
>          )^2*f(b + 2*z)*f(c + y + x) - 1/2*f(2*x)*f(2*y)^2*f(a + 2*z)*f(c + 2*
>          y) + 1/2*f(2*x)*f(2*y)^2*f(a + 2*y)*f(c + 2*z) )
> 
>        - 2*f(c + 2*y)*f(b + y + x) - 2*f(b + 2*y)*f(b + z + x) + 4*f(b + 2*y)*
>          f(a + z + y) - 2*f(a + 2*y)*f(c + 2*y) - 2*f(a + 2*y)*f(b + z + y) + 
>          2*f(y + x)*f(c + b + 2*y) - 2*f(2*y)*f(c + b + y + x):
> 
> eq[10] := 
> (1/HessUniv) * (  - f(2*z)*f(y + x)*f(z + y)*f(a + 2*y)*f(b + 2*x) + 
>          f(2*z)*f(y + x)*f(z + y)*f(a + 2*x)*f(b + 2*y) + 2*f(2*z)*f(y + x)*f(
>          z + x)*f(b + 2*y)*f(a + y + x) - f(2*z)*f(y + x)*f(z + x)*f(b + 2*x)*
>          f(b + 2*y) - f(2*z)*f(y + x)*f(z + x)*f(a + 2*y)^2 + 2*f(y + x)*f(z
>           + y)^2*f(a + 2*y)*f(c + 2*x) + 2*f(y + x)*f(z + x)*f(z + y)*f(b + 2*
>          y)*f(c + 2*x) - 4*f(y + x)*f(z + x)*f(z + y)*f(b + 2*y)*f(a + z + x)
>           + 2*f(y + x)*f(z + x)*f(z + y)*f(b + 2*x)*f(c + 2*y) + 4*f(y + x)*f(
>          z + x)*f(z + y)*f(a + 2*y)*f(a + z + y) + 2*f(y + x)*f(z + x)^2*f(a
>           + 2*y)*f(c + 2*y) - 2*f(y + x)^2*f(z + y)*f(c + 2*x)*f(c + 2*y) - 2*
>          f(y + x)^2*f(z + y)*f(a + 2*y)*f(a + 2*z) - 4*f(y + x)^2*f(z + x)*f(c
>           + 2*y)*f(a + z + y) + 2*f(y + x)^3*f(a + 2*z)*f(c + 2*y) - 2*f(2*y)*
>          f(z + y)^2*f(c + 2*x)*f(a + y + x) + 4*f(2*y)*f(z + x)*f(z + y)*f(a
>           + y + x)*f(c + y + x) - 2*f(2*y)*f(z + x)^2*f(c + 2*y)*f(a + y + x)
>           - f(2*y)*f(z + x)^2*f(b + 2*y)*f(c + 2*x) + 2*f(2*y)*f(z + x)^2*f(b
>           + 2*y)*f(a + z + x) - f(2*y)*f(z + x)^2*f(b + 2*x)*f(c + 2*y) - 2*f(
>          2*y)*f(z + x)^2*f(a + 2*y)*f(c + y + x) - 2*f(2*y)*f(z + x)^2*f(a + 2
>          *y)*f(a + z + y) + f(2*y)*f(2*z)*f(z + y)*f(b + 2*x)*f(a + y + x) - 
>          f(2*y)*f(2*z)*f(z + y)*f(a + 2*x)*f(b + y + x) + f(2*y)*f(2*z)*f(z + 
>          x)*f(b + 2*x)*f(b + y + x) - 2*f(2*y)*f(2*z)*f(z + x)*f(a + y + x)*f(
>          b + y + x) + f(2*y)*f(2*z)*f(z + x)*f(a + 2*y)*f(b + 2*x) + f(2*y)*f(
>          2*z)*f(z + x)*f(a + 2*y)*f(a + y + x) - f(2*y)*f(2*z)*f(z + x)*f(a + 
>          2*x)*f(b + 2*y) - f(2*y)*f(2*z)*f(y + x)*f(c + 2*x)*f(b + y + x) - f(
>          2*y)*f(2*z)*f(y + x)*f(b + 2*x)*f(c + y + x) + 2*f(2*y)*f(2*z)*f(y + 
>          x)*f(a + z + x)*f(b + y + x) - 2*f(2*y)*f(2*z)*f(y + x)*f(a + y + x)*
>          f(c + y + x) - 2*f(2*y)*f(2*z)*f(y + x)*f(a + y + x)*f(a + z + y) - 3/
>          2*f(2*y)*f(2*z)*f(y + x)*f(a + 2*y)*f(c + 2*x) - 1/2*f(2*y)*f(2*z)*f(
>          y + x)*f(a + 2*x)*f(c + 2*y) + 2*f(2*y)*f(y + x)*f(z + y)*f(c + 2*x)*
>          f(c + y + x) + 2*f(2*y)*f(y + x)*f(z + y)*f(a + 2*z)*f(a + y + x) + 2
>          *f(2*y)*f(y + x)*f(z + x)*f(c + 2*y)*f(a + z + x) + f(2*y)*f(y + x)*
>          f(z + x)*f(c + 2*x)*f(c + 2*y) + 4*f(2*y)*f(y + x)*f(z + x)*f(a + z
>           + y)*f(c + y + x) + f(2*y)*f(y + x)*f(z + x)*f(a + 2*y)*f(a + 2*z)
>           - 2*f(2*y)*f(y + x)^2*f(a + 2*z)*f(c + y + x) + f(2*y)^2*f(z + y)*f(
>          c + 2*x)*f(a + z + x) - f(2*y)^2*f(z + y)*f(a + 2*x)*f(c + z + x) - 
>          f(2*y)^2*f(z + x)*f(c + 2*x)*f(c + y + x) - f(2*y)^2*f(z + x)*f(c + 2
>          *x)*f(a + z + y) - 2*f(2*y)^2*f(z + x)*f(a + z + x)*f(c + y + x) - f(
>          2*y)^2*f(z + x)*f(a + 2*z)*f(a + y + x) + f(2*y)^2*f(z + x)*f(a + 2*x
>          )*f(c + z + y) + f(2*y)^2*f(2*z)*f(c + 2*x)*f(a + y + x) - f(2*y)^2*
>          f(2*z)*f(b + 2*x)*f(a + z + x) + f(2*y)^2*f(2*z)*f(a + 2*x)*f(c + y
>           + x) + f(2*y)^2*f(2*z)*f(a + 2*x)*f(b + z + x) + 1/2*f(2*y)^2*f(y + 
>          x)*f(a + 2*z)*f(c + 2*x) - 1/2*f(2*y)^2*f(y + x)*f(a + 2*x)*f(c + 2*z
>          ) - f(2*x)*f(z + y)^2*f(b + 2*y)*f(c + 2*x) + 2*f(2*x)*f(z + y)^2*f(b
>           + 2*y)*f(a + z + x) - f(2*x)*f(z + y)^2*f(b + 2*x)*f(c + 2*y) - 2*f(
>          2*x)*f(z + y)^2*f(a + 2*y)*f(c + y + x) - 2*f(2*x)*f(z + y)^2*f(a + 2
>          *y)*f(a + z + y) - 2*f(2*x)*f(2*z)*f(y + x)*f(b + 2*y)*f(c + y + x)
>           + 2*f(2*x)*f(2*z)*f(y + x)*f(b + 2*y)*f(b + z + x) - 2*f(2*x)*f(2*z)
>          *f(y + x)*f(b + 2*y)*f(a + z + y) + 2*f(2*x)*f(y + x)*f(z + y)*f(c + 
>          2*y)*f(c + y + x) + 2*f(2*x)*f(y + x)*f(z + y)*f(c + 2*y)*f(a + z + y
>          ) - 2*f(2*x)*f(y + x)*f(z + y)*f(b + 2*y)*f(c + z + x) + f(2*x)*f(y
>           + x)*f(z + y)*f(a + 2*z)*f(b + 2*y) + f(2*x)*f(y + x)*f(z + y)*f(a
>           + 2*y)*f(b + 2*z) - f(2*x)*f(y + x)*f(z + x)*f(c + 2*y)^2 + 2*f(2*x)
>          *f(y + x)*f(z + x)*f(b + 2*y)*f(c + z + y) - f(2*x)*f(y + x)*f(z + x)
>          *f(b + 2*y)*f(b + 2*z) - f(2*x)*f(y + x)^2*f(b + 2*z)*f(c + 2*y) + f(
>          2*x)*f(y + x)^2*f(b + 2*y)*f(c + 2*z) - 2*f(2*x)*f(2*y)*f(z + y)*f(c
>           + y + x)^2 - f(2*x)*f(2*y)*f(z + y)*f(c + 2*y)*f(a + z + x) - f(2*x)
>          *f(2*y)*f(z + y)*f(b + 2*z)*f(a + y + x) + 2*f(2*x)*f(2*y)*f(z + y)*
>          f(b + y + x)*f(c + z + x) - 2*f(2*x)*f(2*y)*f(z + y)*f(a + z + y)*f(c
>           + y + x) - f(2*x)*f(2*y)*f(z + y)*f(a + 2*z)*f(b + y + x) + f(2*x)*
>          f(2*y)*f(z + y)*f(a + 2*y)*f(c + z + x) + f(2*x)*f(2*y)*f(z + x)*f(c
>           + 2*y)*f(c + y + x) + f(2*x)*f(2*y)*f(z + x)*f(c + 2*y)*f(a + z + y)
>           + f(2*x)*f(2*y)*f(z + x)*f(b + 2*z)*f(b + y + x) - 2*f(2*x)*f(2*y)*
>          f(z + x)*f(b + y + x)*f(c + z + y) - f(2*x)*f(2*y)*f(z + x)*f(a + 2*y
>          )*f(c + z + y) + 2*f(2*x)*f(2*y)*f(2*z)*f(b + y + x)*f(c + y + x) - 2
>          *f(2*x)*f(2*y)*f(2*z)*f(b + y + x)*f(b + z + x) + 3/2*f(2*x)*f(2*y)*
>          f(2*z)*f(b + 2*y)*f(c + 2*x) - f(2*x)*f(2*y)*f(2*z)*f(b + 2*y)*f(a + 
>          z + x) + 1/2*f(2*x)*f(2*y)*f(2*z)*f(b + 2*x)*f(c + 2*y) + 2*f(2*x)*f(
>          2*y)*f(2*z)*f(a + z + y)*f(b + y + x) + 2*f(2*x)*f(2*y)*f(2*z)*f(a + 
>          2*y)*f(c + y + x) - f(2*x)*f(2*y)*f(2*z)*f(a + 2*y)*f(b + z + x) + 2*
>          f(2*x)*f(2*y)*f(2*z)*f(a + 2*y)*f(a + z + y) - f(2*x)*f(2*y)*f(y + x)
>          *f(c + 2*z)*f(b + y + x) + f(2*x)*f(2*y)*f(y + x)*f(b + 2*z)*f(c + y
>           + x) - 3/2*f(2*x)*f(2*y)*f(y + x)*f(a + 2*z)*f(c + 2*y) - 1/2*f(2*x)
>          *f(2*y)*f(y + x)*f(a + 2*y)*f(c + 2*z) + f(2*x)*f(2*y)^2*f(c + 2*z)*
>          f(a + y + x) - 1/2*f(2*x)*f(2*y)^2*f(b + 2*z)*f(c + 2*x) + 1/2*f(2*x)
>          *f(2*y)^2*f(b + 2*x)*f(c + 2*z) + f(2*x)*f(2*y)^2*f(a + 2*z)*f(c + y
>           + x) + 1/2*f(2*x)^2*f(2*y)*f(b + 2*z)*f(c + 2*y) - 1/2*f(2*x)^2*f(2*
>          y)*f(b + 2*y)*f(c + 2*z) )
> 
>        - f(b + 2*y)*f(c + 2*x) + 2*f(b + 2*y)*f(a + z + x) - f(b + 2*x)*f(c + 
>          2*y) - 2*f(a + 2*y)*f(c + y + x) - 2*f(a + 2*y)*f(a + z + y) + 2*f(y
>           + x)*f(c + a + 2*y) - 2*f(2*y)*f(c + a + y + x):
> eq[11] := 
> (1/HessUniv) * (  - f(2*y)*f(z + y)^2*f(b + 2*x)*f(c + 2*x) + 2*f(2*y
>          )*f(z + x)*f(z + y)*f(b + 2*x)*f(c + y + x) - f(2*y)*f(z + x)^2*f(b
>           + 2*x)*f(c + 2*y) + 1/2*f(2*y)*f(2*z)*f(z + y)*f(b + 2*x)^2 - f(2*y)
>          *f(2*z)*f(z + y)*f(a + 2*x)*f(b + y + x) + 1/2*f(2*y)*f(2*z)*f(z + y)
>          *f(a + 2*x)*f(a + 2*y) + 1/2*f(2*y)*f(2*z)*f(z + x)*f(a + 2*y)*f(b + 
>          2*x) - 1/2*f(2*y)*f(2*z)*f(z + x)*f(a + 2*x)*f(b + 2*y) - f(2*y)*f(2*
>          z)*f(y + x)*f(b + 2*x)*f(c + y + x) - f(2*y)*f(2*z)*f(y + x)*f(b + 2*
>          x)*f(b + z + x) - 1/2*f(2*y)*f(2*z)*f(y + x)*f(a + 2*y)*f(c + 2*x) - 
>          1/2*f(2*y)*f(2*z)*f(y + x)*f(a + 2*x)*f(c + 2*y) + f(2*y)*f(2*z)*f(y
>           + x)*f(a + 2*x)*f(b + z + y) + 2*f(2*y)*f(y + x)*f(z + y)*f(c + 2*x)
>          *f(b + z + x) + f(2*y)*f(y + x)*f(z + x)*f(c + 2*x)*f(c + 2*y) + f(2*
>          y)*f(y + x)*f(z + x)*f(b + 2*x)*f(b + 2*z) - f(2*y)*f(y + x)^2*f(b + 
>          2*z)*f(c + 2*x) + 1/2*f(2*y)^2*f(z + y)*f(c + 2*x)^2 - f(2*y)^2*f(z
>           + y)*f(a + 2*x)*f(c + z + x) + 1/2*f(2*y)^2*f(z + y)*f(a + 2*x)*f(a
>           + 2*z) - f(2*y)^2*f(z + x)*f(c + 2*x)*f(c + y + x) - f(2*y)^2*f(z + 
>          x)*f(c + 2*x)*f(b + z + x) - 1/2*f(2*y)^2*f(z + x)*f(a + 2*z)*f(b + 2
>          *x) + f(2*y)^2*f(z + x)*f(a + 2*x)*f(c + z + y) - 1/2*f(2*y)^2*f(z + 
>          x)*f(a + 2*x)*f(b + 2*z) + f(2*y)^2*f(2*z)*f(a + 2*x)*f(c + y + x) + 
>          f(2*y)^2*f(2*z)*f(a + 2*x)*f(b + z + x) - f(2*y)^2*f(2*z)*f(a + 2*x)*
>          f(a + z + y) + 1/2*f(2*y)^2*f(y + x)*f(a + 2*z)*f(c + 2*x) - 1/2*f(2*
>          y)^2*f(y + x)*f(a + 2*x)*f(c + 2*z) + f(2*x)*f(z + y)^2*f(b + 2*y)*f(
>          c + 2*x) - 2*f(2*x)*f(z + x)*f(z + y)*f(b + 2*y)*f(c + y + x) + f(2*x
>          )*f(z + x)^2*f(b + 2*y)*f(c + 2*y) + 2*f(2*x)*f(2*z)*f(z + y)*f(b + 2
>          *y)*f(a + y + x) - 1/2*f(2*x)*f(2*z)*f(z + y)*f(b + 2*x)*f(b + 2*y)
>           - f(2*x)*f(2*z)*f(z + y)*f(a + 2*y)*f(b + y + x) - 1/2*f(2*x)*f(2*z)
>          *f(z + y)*f(a + 2*y)^2 + f(2*x)*f(2*z)*f(y + x)*f(c + 2*y)*f(b + y + 
>          x) + f(2*x)*f(2*z)*f(y + x)*f(b + 2*y)*f(b + z + x) - 2*f(2*x)*f(2*z)
>          *f(y + x)*f(b + 2*y)*f(a + z + y) + f(2*x)*f(2*z)*f(y + x)*f(a + 2*y)
>          *f(c + 2*y) + f(2*x)*f(2*z)*f(y + x)*f(a + 2*y)*f(b + z + y) - 2*f(2*
>          x)*f(y + x)*f(z + y)*f(b + 2*y)*f(c + z + x) - f(2*x)*f(y + x)*f(z + 
>          x)*f(c + 2*y)^2 - 2*f(2*x)*f(y + x)*f(z + x)*f(c + 2*y)*f(b + z + y)
>           + 2*f(2*x)*f(y + x)*f(z + x)*f(b + 2*y)*f(c + z + y) - f(2*x)*f(y + 
>          x)*f(z + x)*f(b + 2*y)*f(b + 2*z) + f(2*x)*f(y + x)^2*f(b + 2*y)*f(c
>           + 2*z) - f(2*x)*f(2*y)*f(z + y)*f(c + 2*x)*f(c + 2*y) - f(2*x)*f(2*y
>          )*f(z + y)*f(c + 2*x)*f(b + z + y) - 2*f(2*x)*f(2*y)*f(z + y)*f(b + z
>           + x)*f(c + y + x) + 2*f(2*x)*f(2*y)*f(z + y)*f(b + y + x)*f(c + z + 
>          x) - 1/2*f(2*x)*f(2*y)*f(z + y)*f(b + 2*x)*f(b + 2*z) + f(2*x)*f(2*y)
>          *f(z + y)*f(a + 2*y)*f(c + z + x) - 1/2*f(2*x)*f(2*y)*f(z + y)*f(a + 
>          2*y)*f(a + 2*z) + f(2*x)*f(2*y)*f(z + x)*f(c + 2*y)*f(c + y + x) + f(
>          2*x)*f(2*y)*f(z + x)*f(c + 2*y)*f(b + z + x) + 2*f(2*x)*f(2*y)*f(z + 
>          x)*f(b + z + y)*f(c + y + x) - 2*f(2*x)*f(2*y)*f(z + x)*f(b + y + x)*
>          f(c + z + y) + 1/2*f(2*x)*f(2*y)*f(z + x)*f(a + 2*z)*f(b + 2*y) - f(2
>          *x)*f(2*y)*f(z + x)*f(a + 2*y)*f(c + z + y) + 1/2*f(2*x)*f(2*y)*f(z
>           + x)*f(a + 2*y)*f(b + 2*z) - f(2*x)*f(2*y)*f(2*z)*f(c + 2*y)*f(a + y
>           + x) + 1/2*f(2*x)*f(2*y)*f(2*z)*f(b + 2*y)*f(c + 2*x) + 1/2*f(2*x)*
>          f(2*y)*f(2*z)*f(b + 2*x)*f(c + 2*y) + 2*f(2*x)*f(2*y)*f(2*z)*f(a + z
>           + y)*f(b + y + x) - 2*f(2*x)*f(2*y)*f(2*z)*f(a + y + x)*f(b + z + y)
>           - f(2*x)*f(2*y)*f(2*z)*f(a + 2*y)*f(b + z + x) + f(2*x)*f(2*y)*f(2*z
>          )*f(a + 2*y)*f(a + z + y) - f(2*x)*f(2*y)*f(y + x)*f(c + 2*z)*f(b + y
>           + x) + f(2*x)*f(2*y)*f(y + x)*f(b + 2*z)*f(c + y + x) + 1/2*f(2*x)*
>          f(2*y)*f(y + x)*f(a + 2*z)*f(c + 2*y) - 1/2*f(2*x)*f(2*y)*f(y + x)*f(
>          a + 2*y)*f(c + 2*z) + f(2*x)*f(2*y)^2*f(c + 2*z)*f(a + y + x) + 1/2*
>          f(2*x)*f(2*y)^2*f(b + 2*z)*f(c + 2*x) + 1/2*f(2*x)*f(2*y)^2*f(b + 2*x
>          )*f(c + 2*z) - f(2*x)*f(2*y)^2*f(a + 2*z)*f(c + y + x) + 1/2*f(2*x)^2
>          *f(z + y)*f(c + 2*y)^2 + f(2*x)^2*f(z + y)*f(c + 2*y)*f(b + z + y) + 
>          1/2*f(2*x)^2*f(z + y)*f(b + 2*y)*f(b + 2*z) - f(2*x)^2*f(2*z)*f(b + 2
>          *y)*f(c + 2*y) - 1/2*f(2*x)^2*f(2*y)*f(b + 2*z)*f(c + 2*y) - 1/2*f(2*
>          x)^2*f(2*y)*f(b + 2*y)*f(c + 2*z) )
> 
>        - f(2*y)*f(c + b + 2*x) + f(2*x)*f(c + b + 2*y):
> 
> eq[12] := 
> (1/HessUniv) * (  - f(2*y)*f(z + y)^2*f(a + 2*x)*f(c + 2*x) + 2*f(2*y
>          )*f(z + x)*f(z + y)*f(a + 2*x)*f(c + y + x) - f(2*y)*f(z + x)^2*f(a
>           + 2*x)*f(c + 2*y) + 1/2*f(2*y)*f(2*z)*f(z + x)*f(b + 2*x)^2 + f(2*y)
>          *f(2*z)*f(z + x)*f(b + 2*x)*f(a + y + x) - 2*f(2*y)*f(2*z)*f(z + x)*
>          f(a + 2*x)*f(b + y + x) + 1/2*f(2*y)*f(2*z)*f(z + x)*f(a + 2*x)*f(a
>           + 2*y) - f(2*y)*f(2*z)*f(y + x)*f(c + 2*x)*f(a + y + x) - f(2*y)*f(2
>          *z)*f(y + x)*f(b + 2*x)*f(c + 2*x) - f(2*y)*f(2*z)*f(y + x)*f(b + 2*x
>          )*f(a + z + x) + 2*f(2*y)*f(2*z)*f(y + x)*f(a + 2*x)*f(b + z + x) - 
>          f(2*y)*f(2*z)*f(y + x)*f(a + 2*x)*f(a + z + y) + f(2*y)*f(y + x)*f(z
>           + y)*f(c + 2*x)^2 + 2*f(2*y)*f(y + x)*f(z + y)*f(c + 2*x)*f(a + z + 
>          x) - 2*f(2*y)*f(y + x)*f(z + y)*f(a + 2*x)*f(c + z + x) + f(2*y)*f(y
>           + x)*f(z + y)*f(a + 2*x)*f(a + 2*z) + 2*f(2*y)*f(y + x)*f(z + x)*f(a
>           + 2*x)*f(c + z + y) - f(2*y)*f(y + x)^2*f(a + 2*x)*f(c + 2*z) - 1/2*
>          f(2*y)^2*f(z + x)*f(c + 2*x)^2 - f(2*y)^2*f(z + x)*f(c + 2*x)*f(a + z
>           + x) - 1/2*f(2*y)^2*f(z + x)*f(a + 2*x)*f(a + 2*z) + f(2*y)^2*f(2*z)
>          *f(a + 2*x)*f(c + 2*x) + f(2*x)*f(z + y)^2*f(a + 2*y)*f(c + 2*x) - 2*
>          f(2*x)*f(z + x)*f(z + y)*f(a + 2*y)*f(c + y + x) + f(2*x)*f(z + x)^2*
>          f(a + 2*y)*f(c + 2*y) - 1/2*f(2*x)*f(2*z)*f(z + y)*f(a + 2*y)*f(b + 2
>          *x) + 1/2*f(2*x)*f(2*z)*f(z + y)*f(a + 2*x)*f(b + 2*y) + f(2*x)*f(2*z
>          )*f(z + x)*f(b + 2*y)*f(a + y + x) - 1/2*f(2*x)*f(2*z)*f(z + x)*f(b
>           + 2*x)*f(b + 2*y) - 1/2*f(2*x)*f(2*z)*f(z + x)*f(a + 2*y)^2 + 1/2*f(
>          2*x)*f(2*z)*f(y + x)*f(b + 2*y)*f(c + 2*x) - f(2*x)*f(2*z)*f(y + x)*
>          f(b + 2*y)*f(a + z + x) + 1/2*f(2*x)*f(2*z)*f(y + x)*f(b + 2*x)*f(c
>           + 2*y) + f(2*x)*f(2*z)*f(y + x)*f(a + 2*y)*f(c + y + x) + f(2*x)*f(2
>          *z)*f(y + x)*f(a + 2*y)*f(a + z + y) - f(2*x)*f(y + x)*f(z + y)*f(c
>           + 2*x)*f(c + 2*y) - f(2*x)*f(y + x)*f(z + y)*f(a + 2*y)*f(a + 2*z)
>           - 2*f(2*x)*f(y + x)*f(z + x)*f(c + 2*y)*f(a + z + y) + f(2*x)*f(y + 
>          x)^2*f(a + 2*z)*f(c + 2*y) - f(2*x)*f(2*y)*f(z + y)*f(c + 2*x)*f(c + 
>          y + x) - f(2*x)*f(2*y)*f(z + y)*f(c + 2*x)*f(a + z + y) + f(2*x)*f(2*
>          y)*f(z + y)*f(b + 2*x)*f(c + z + x) - 2*f(2*x)*f(2*y)*f(z + y)*f(a + 
>          z + x)*f(c + y + x) - 1/2*f(2*x)*f(2*y)*f(z + y)*f(a + 2*z)*f(b + 2*x
>          ) + 2*f(2*x)*f(2*y)*f(z + y)*f(a + y + x)*f(c + z + x) - 1/2*f(2*x)*
>          f(2*y)*f(z + y)*f(a + 2*x)*f(b + 2*z) + f(2*x)*f(2*y)*f(z + x)*f(c + 
>          2*y)*f(a + z + x) + f(2*x)*f(2*y)*f(z + x)*f(c + 2*x)*f(c + 2*y) - f(
>          2*x)*f(2*y)*f(z + x)*f(b + 2*x)*f(c + z + y) + 1/2*f(2*x)*f(2*y)*f(z
>           + x)*f(b + 2*x)*f(b + 2*z) + 2*f(2*x)*f(2*y)*f(z + x)*f(a + z + y)*
>          f(c + y + x) - 2*f(2*x)*f(2*y)*f(z + x)*f(a + y + x)*f(c + z + y) + 1/
>          2*f(2*x)*f(2*y)*f(z + x)*f(a + 2*y)*f(a + 2*z) + f(2*x)*f(2*y)*f(2*z)
>          *f(c + 2*x)*f(b + y + x) - f(2*x)*f(2*y)*f(2*z)*f(b + 2*x)*f(b + z + 
>          x) + f(2*x)*f(2*y)*f(2*z)*f(b + 2*x)*f(a + z + y) + 2*f(2*x)*f(2*y)*
>          f(2*z)*f(a + z + x)*f(b + y + x) - 2*f(2*x)*f(2*y)*f(2*z)*f(a + y + x
>          )*f(b + z + x) - 1/2*f(2*x)*f(2*y)*f(2*z)*f(a + 2*y)*f(c + 2*x) - 1/2
>          *f(2*x)*f(2*y)*f(2*z)*f(a + 2*x)*f(c + 2*y) + f(2*x)*f(2*y)*f(y + x)*
>          f(c + 2*z)*f(a + y + x) - 1/2*f(2*x)*f(2*y)*f(y + x)*f(b + 2*z)*f(c
>           + 2*x) + 1/2*f(2*x)*f(2*y)*f(y + x)*f(b + 2*x)*f(c + 2*z) - f(2*x)*
>          f(2*y)*f(y + x)*f(a + 2*z)*f(c + y + x) + 1/2*f(2*x)*f(2*y)^2*f(a + 2
>          *z)*f(c + 2*x) + 1/2*f(2*x)*f(2*y)^2*f(a + 2*x)*f(c + 2*z) + f(2*x)^2
>          *f(z + y)*f(c + 2*y)*f(c + y + x) + f(2*x)^2*f(z + y)*f(c + 2*y)*f(a
>           + z + y) - f(2*x)^2*f(z + y)*f(b + 2*y)*f(c + z + x) + 1/2*f(2*x)^2*
>          f(z + y)*f(a + 2*z)*f(b + 2*y) + 1/2*f(2*x)^2*f(z + y)*f(a + 2*y)*f(b
>           + 2*z) - 1/2*f(2*x)^2*f(z + x)*f(c + 2*y)^2 + f(2*x)^2*f(z + x)*f(b
>           + 2*y)*f(c + z + y) - 1/2*f(2*x)^2*f(z + x)*f(b + 2*y)*f(b + 2*z) - 
>          f(2*x)^2*f(2*z)*f(b + 2*y)*f(c + y + x) + f(2*x)^2*f(2*z)*f(b + 2*y)*
>          f(b + z + x) - f(2*x)^2*f(2*z)*f(b + 2*y)*f(a + z + y) - 1/2*f(2*x)^2
>          *f(y + x)*f(b + 2*z)*f(c + 2*y) + 1/2*f(2*x)^2*f(y + x)*f(b + 2*y)*f(
>          c + 2*z) - f(2*x)^2*f(2*y)*f(c + 2*z)*f(b + y + x) + f(2*x)^2*f(2*y)*
>          f(b + 2*z)*f(c + y + x) - 1/2*f(2*x)^2*f(2*y)*f(a + 2*z)*f(c + 2*y)
>           - 1/2*f(2*x)^2*f(2*y)*f(a + 2*y)*f(c + 2*z) )
> 
>        - f(2*y)*f(c + a + 2*x) + f(2*x)*f(c + a + 2*y):
> 
> eq[13] := 
> (1/HessUniv) * ( 2*f(2*z)^2*f(y + x)*f(b + 2*y)*f(a + y + x) - f(2*z)
>          ^2*f(y + x)*f(b + 2*x)*f(b + 2*y) - f(2*z)^2*f(y + x)*f(a + 2*y)^2 + 
>          2*f(2*z)*f(y + x)*f(z + y)*f(b + 2*y)*f(c + 2*x) - 2*f(2*z)*f(y + x)*
>          f(z + y)*f(a + 2*y)*f(c + y + x) - 2*f(2*z)*f(y + x)*f(z + y)*f(a + 2
>          *y)*f(b + z + x) + 2*f(2*z)*f(y + x)*f(z + y)*f(a + 2*y)*f(a + z + y)
>           - 2*f(2*z)*f(y + x)*f(z + x)*f(b + 2*y)*f(c + y + x) + 2*f(2*z)*f(y
>           + x)*f(z + x)*f(b + 2*y)*f(b + z + x) - 2*f(2*z)*f(y + x)*f(z + x)*
>          f(b + 2*y)*f(a + z + y) + 2*f(2*z)*f(y + x)*f(z + x)*f(a + 2*y)*f(c
>           + 2*y) + 4*f(y + x)*f(z + y)^2*f(a + 2*y)*f(c + z + x) - 2*f(y + x)*
>          f(z + y)^2*f(a + 2*y)*f(a + 2*z) + 4*f(y + x)*f(z + x)*f(z + y)*f(c
>           + 2*y)*f(c + y + x) + 4*f(y + x)*f(z + x)*f(z + y)*f(c + 2*y)*f(b + 
>          z + x) - 4*f(y + x)*f(z + x)*f(z + y)*f(c + 2*y)*f(a + z + y) - 4*f(y
>           + x)*f(z + x)*f(z + y)*f(b + 2*y)*f(c + z + x) - 2*f(y + x)*f(z + x)
>          *f(z + y)*f(a + 2*z)*f(b + 2*y) + 4*f(y + x)*f(z + x)*f(z + y)*f(a + 
>          2*y)*f(c + z + y) + 2*f(y + x)*f(z + x)*f(z + y)*f(a + 2*y)*f(b + 2*z
>          ) + 4*f(y + x)*f(z + x)^2*f(b + 2*y)*f(c + z + y) - 2*f(y + x)*f(z + 
>          x)^2*f(b + 2*y)*f(b + 2*z) - 4*f(y + x)^2*f(z + y)*f(c + 2*y)*f(c + z
>           + x) + 2*f(y + x)^2*f(z + y)*f(a + 2*z)*f(c + 2*y) - 2*f(y + x)^2*f(
>          z + y)*f(a + 2*y)*f(c + 2*z) - 4*f(y + x)^2*f(z + x)*f(c + 2*y)*f(c
>           + z + y) - 2*f(y + x)^2*f(z + x)*f(b + 2*z)*f(c + 2*y) + 2*f(y + x)^
>          2*f(z + x)*f(b + 2*y)*f(c + 2*z) + 2*f(y + x)^3*f(c + 2*y)*f(c + 2*z)
>           + 2*f(2*y)*f(z + y)^2*f(a + 2*z)*f(a + y + x) - 4*f(2*y)*f(z + y)^2*
>          f(a + y + x)*f(c + z + x) - 2*f(2*y)*f(z + x)*f(z + y)*f(b + 2*z)*f(a
>           + y + x) + 4*f(2*y)*f(z + x)*f(z + y)*f(b + y + x)*f(c + z + x) - 2*
>          f(2*y)*f(z + x)*f(z + y)*f(a + 2*z)*f(b + y + x) + 4*f(2*y)*f(z + x)*
>          f(z + y)*f(a + y + x)*f(c + z + y) - 2*f(2*y)*f(z + x)^2*f(c + 2*y)*
>          f(c + y + x) - 2*f(2*y)*f(z + x)^2*f(c + 2*y)*f(b + z + x) + 2*f(2*y)
>          *f(z + x)^2*f(c + 2*y)*f(a + z + y) + 2*f(2*y)*f(z + x)^2*f(b + 2*z)*
>          f(b + y + x) - 4*f(2*y)*f(z + x)^2*f(b + y + x)*f(c + z + y) + 2*f(2*
>          y)*f(z + x)^2*f(a + 2*z)*f(b + 2*y) - 4*f(2*y)*f(z + x)^2*f(a + 2*y)*
>          f(c + z + y) - 2*f(2*y)*f(2*z)*f(z + y)*f(c + 2*x)*f(b + y + x) + 2*
>          f(2*y)*f(2*z)*f(z + y)*f(a + y + x)*f(c + y + x) + 2*f(2*y)*f(2*z)*f(
>          z + y)*f(a + y + x)*f(b + z + x) - 2*f(2*y)*f(2*z)*f(z + y)*f(a + y
>           + x)*f(a + z + y) - 2*f(2*y)*f(2*z)*f(z + x)*f(c + 2*y)*f(a + y + x)
>           + 2*f(2*y)*f(2*z)*f(z + x)*f(b + y + x)*f(c + y + x) - 2*f(2*y)*f(2*
>          z)*f(z + x)*f(b + y + x)*f(b + z + x) + 2*f(2*y)*f(2*z)*f(z + x)*f(a
>           + z + y)*f(b + y + x) + f(2*y)*f(2*z)^2*f(b + 2*x)*f(b + y + x) - 2*
>          f(2*y)*f(2*z)^2*f(a + y + x)*f(b + y + x) + 1/2*f(2*y)*f(2*z)^2*f(a
>           + 2*y)*f(b + 2*x) + f(2*y)*f(2*z)^2*f(a + 2*y)*f(a + y + x) - 1/2*f(
>          2*y)*f(2*z)^2*f(a + 2*x)*f(b + 2*y) - 2*f(2*y)*f(2*z)*f(y + x)*f(c + 
>          y + x)^2 - f(2*y)*f(2*z)*f(y + x)*f(c + 2*x)*f(c + 2*y) - 2*f(2*y)*f(
>          2*z)*f(y + x)*f(b + z + x)*f(c + y + x) + 2*f(2*y)*f(2*z)*f(y + x)*f(
>          a + z + y)*f(c + y + x) + 2*f(2*y)*f(2*z)*f(y + x)*f(a + 2*z)*f(b + y
>           + x) - 4*f(2*y)*f(2*z)*f(y + x)*f(a + y + x)*f(c + z + y) - 2*f(2*y)
>          *f(2*z)*f(y + x)*f(a + 2*y)*f(c + z + x) + f(2*y)*f(2*z)*f(y + x)*f(a
>           + 2*y)*f(a + 2*z) + 2*f(2*y)*f(y + x)*f(z + y)*f(c + 2*z)*f(a + y + 
>          x) + 4*f(2*y)*f(y + x)*f(z + y)*f(c + y + x)*f(c + z + x) - 2*f(2*y)*
>          f(y + x)*f(z + y)*f(a + 2*z)*f(c + y + x) - 2*f(2*y)*f(y + x)*f(z + x
>          )*f(c + 2*z)*f(b + y + x) + 4*f(2*y)*f(y + x)*f(z + x)*f(c + y + x)*
>          f(c + z + y) + 4*f(2*y)*f(y + x)*f(z + x)*f(c + 2*y)*f(c + z + x) + 2
>          *f(2*y)*f(y + x)*f(z + x)*f(b + 2*z)*f(c + y + x) - 2*f(2*y)*f(y + x)
>          ^2*f(c + 2*z)*f(c + y + x) + f(2*y)^2*f(z + y)*f(a + 2*z)*f(c + 2*x)
>           - f(2*y)^2*f(z + y)*f(a + 2*x)*f(c + 2*z) - 4*f(2*y)^2*f(z + x)*f(c
>           + y + x)*f(c + z + x) - f(2*y)^2*f(z + x)*f(b + 2*z)*f(c + 2*x) + f(
>          2*y)^2*f(z + x)*f(b + 2*x)*f(c + 2*z) + f(2*y)^2*f(2*z)*f(c + 2*x)*f(
>          c + y + x) + f(2*y)^2*f(2*z)*f(c + 2*x)*f(b + z + x) - f(2*y)^2*f(2*z
>          )*f(c + 2*x)*f(a + z + y) - f(2*y)^2*f(2*z)*f(b + 2*x)*f(c + z + x)
>           - 1/2*f(2*y)^2*f(2*z)*f(a + 2*z)*f(b + 2*x) - f(2*y)^2*f(2*z)*f(a + 
>          2*z)*f(a + y + x) + 2*f(2*y)^2*f(2*z)*f(a + y + x)*f(c + z + x) + f(2
>          *y)^2*f(2*z)*f(a + 2*x)*f(c + z + y) + 1/2*f(2*y)^2*f(2*z)*f(a + 2*x)
>          *f(b + 2*z) - 2*f(2*x)*f(z + y)^2*f(c + 2*y)*f(c + y + x) - 2*f(2*x)*
>          f(z + y)^2*f(c + 2*y)*f(b + z + x) + 2*f(2*x)*f(z + y)^2*f(c + 2*y)*
>          f(a + z + y) + 2*f(2*x)*f(z + y)^2*f(a + 2*z)*f(b + 2*y) - 4*f(2*x)*
>          f(z + y)^2*f(a + 2*y)*f(c + z + y) - f(2*x)*f(2*z)*f(y + x)*f(c + 2*y
>          )^2 - 2*f(2*x)*f(2*z)*f(y + x)*f(b + 2*y)*f(c + z + y) + f(2*x)*f(2*z
>          )*f(y + x)*f(b + 2*y)*f(b + 2*z) + 4*f(2*x)*f(y + x)*f(z + y)*f(c + 2
>          *y)*f(c + z + y) - 4*f(2*x)*f(2*y)*f(z + y)*f(c + y + x)*f(c + z + y)
>           - f(2*x)*f(2*y)*f(z + y)*f(a + 2*z)*f(c + 2*y) + f(2*x)*f(2*y)*f(z
>           + y)*f(a + 2*y)*f(c + 2*z) + f(2*x)*f(2*y)*f(z + x)*f(b + 2*z)*f(c
>           + 2*y) - f(2*x)*f(2*y)*f(z + x)*f(b + 2*y)*f(c + 2*z) + 3*f(2*x)*f(2
>          *y)*f(2*z)*f(c + 2*y)*f(c + y + x) + f(2*x)*f(2*y)*f(2*z)*f(c + 2*y)*
>          f(b + z + x) - f(2*x)*f(2*y)*f(2*z)*f(c + 2*y)*f(a + z + y) - f(2*x)*
>          f(2*y)*f(2*z)*f(b + 2*z)*f(b + y + x) + 2*f(2*x)*f(2*y)*f(2*z)*f(b + 
>          y + x)*f(c + z + y) + f(2*x)*f(2*y)*f(2*z)*f(b + 2*y)*f(c + z + x) - 
>          3/2*f(2*x)*f(2*y)*f(2*z)*f(a + 2*z)*f(b + 2*y) + 3*f(2*x)*f(2*y)*f(2*
>          z)*f(a + 2*y)*f(c + z + y) - 1/2*f(2*x)*f(2*y)*f(2*z)*f(a + 2*y)*f(b
>           + 2*z) - 2*f(2*x)*f(2*y)*f(y + x)*f(c + 2*y)*f(c + 2*z) + 2*f(2*x)*
>          f(2*y)^2*f(c + 2*z)*f(c + y + x) )
> 
>        - 2*f(c + 2*y)*f(c + y + x) - 2*f(c + 2*y)*f(b + z + x) + 2*f(c + 2*y)*
>          f(a + z + y) + 2*f(a + 2*z)*f(b + 2*y) - 4*f(a + 2*y)*f(c + z + y) + 
>          2*f(y + x)*f(2*c + 2*y) - 2*f(2*y)*f(2*c + y + x):
> 
> eq[14] := 
> (1/HessUniv) * ( 4*f(2*z)*f(z + y)^2*f(b + 2*y)*f(a + y + x) - 2*f(2*
>          z)*f(z + y)^2*f(a + 2*y)*f(b + y + x) - f(2*z)*f(z + y)^2*f(a + 2*y)^
>          2 - 2*f(2*z)*f(z + x)*f(z + y)*f(b + 2*y)*f(b + y + x) + f(2*z)*f(z
>           + x)^2*f(b + 2*y)^2 + 2*f(2*z)^2*f(y + x)*f(b + 2*y)*f(b + y + x) + 
>          2*f(2*z)*f(y + x)*f(z + y)*f(c + 2*y)*f(b + y + x) - 4*f(2*z)*f(y + x
>          )*f(z + y)*f(b + 2*y)*f(c + y + x) - 4*f(2*z)*f(y + x)*f(z + y)*f(b
>           + 2*y)*f(a + z + y) + 2*f(2*z)*f(y + x)*f(z + y)*f(a + 2*y)*f(c + 2*
>          y) + 2*f(2*z)*f(y + x)*f(z + y)*f(a + 2*y)*f(b + z + y) - 2*f(2*z)*f(
>          y + x)*f(z + x)*f(b + 2*y)*f(b + z + y) - 2*f(y + x)*f(z + x)*f(z + y
>          )*f(c + 2*y)^2 - 4*f(y + x)*f(z + x)*f(z + y)*f(c + 2*y)*f(b + z + y)
>           + 8*f(y + x)*f(z + x)*f(z + y)*f(b + 2*y)*f(c + z + y) - 2*f(2*y)*f(
>          z + y)^2*f(a + 2*z)*f(b + y + x) + f(2*y)*f(z + y)^2*f(a + 2*y)*f(a
>           + 2*z) + 2*f(2*y)*f(z + x)*f(z + y)*f(b + 2*z)*f(b + y + x) + f(2*y)
>          *f(z + x)*f(z + y)*f(a + 2*z)*f(b + 2*y) - f(2*y)*f(z + x)*f(z + y)*
>          f(a + 2*y)*f(b + 2*z) + f(2*y)*f(z + x)^2*f(c + 2*y)^2 + 2*f(2*y)*f(z
>           + x)^2*f(c + 2*y)*f(b + z + y) - 4*f(2*y)*f(z + x)^2*f(b + 2*y)*f(c
>           + z + y) - f(2*y)*f(z + x)^2*f(b + 2*y)*f(b + 2*z) - 2*f(2*y)*f(2*z)
>          *f(z + y)*f(c + 2*y)*f(a + y + x) + f(2*y)*f(2*z)*f(z + y)*f(b + 2*y)
>          *f(c + 2*x) - 2*f(2*y)*f(2*z)*f(z + y)*f(b + 2*y)*f(a + z + x) + 4*f(
>          2*y)*f(2*z)*f(z + y)*f(a + z + y)*f(b + y + x) - 4*f(2*y)*f(2*z)*f(z
>           + y)*f(a + y + x)*f(b + z + y) + f(2*y)*f(2*z)*f(z + y)*f(a + 2*y)*
>          f(c + y + x) + f(2*y)*f(2*z)*f(z + y)*f(a + 2*y)*f(b + z + x) + f(2*y
>          )*f(2*z)*f(z + y)*f(a + 2*y)*f(a + z + y) + f(2*y)*f(2*z)*f(z + x)*f(
>          b + 2*y)*f(c + y + x) + f(2*y)*f(2*z)*f(z + x)*f(b + 2*y)*f(b + z + x
>          ) + f(2*y)*f(2*z)*f(z + x)*f(b + 2*y)*f(a + z + y) - f(2*y)*f(2*z)*f(
>          z + x)*f(a + 2*y)*f(c + 2*y) - f(2*y)*f(2*z)^2*f(b + 2*y)*f(a + y + x
>          ) - 1/2*f(2*y)*f(2*z)^2*f(b + 2*x)*f(b + 2*y) + 1/2*f(2*y)*f(2*z)^2*
>          f(a + 2*y)^2 + f(2*y)*f(2*z)*f(y + x)*f(c + 2*y)*f(c + y + x) - f(2*y
>          )*f(2*z)*f(y + x)*f(c + 2*y)*f(b + z + x) + f(2*y)*f(2*z)*f(y + x)*f(
>          c + 2*y)*f(a + z + y) + 4*f(2*y)*f(2*z)*f(y + x)*f(b + z + y)*f(c + y
>           + x) - 2*f(2*y)*f(2*z)*f(y + x)*f(b + 2*z)*f(b + y + x) - 4*f(2*y)*
>          f(2*z)*f(y + x)*f(b + y + x)*f(c + z + y) + f(2*y)*f(2*z)*f(y + x)*f(
>          a + 2*z)*f(b + 2*y) - 2*f(2*y)*f(2*z)*f(y + x)*f(a + 2*y)*f(c + z + y
>          ) + 2*f(2*y)*f(y + x)*f(z + y)*f(c + 2*z)*f(b + y + x) - f(2*y)*f(y
>           + x)*f(z + y)*f(a + 2*z)*f(c + 2*y) + 2*f(2*y)*f(y + x)*f(z + y)*f(a
>           + 2*z)*f(b + z + y) - f(2*y)*f(y + x)*f(z + y)*f(a + 2*y)*f(c + 2*z)
>           + f(2*y)*f(y + x)*f(z + x)*f(b + 2*z)*f(c + 2*y) + 2*f(2*y)*f(y + x)
>          *f(z + x)*f(b + 2*z)*f(b + z + y) - f(2*y)*f(y + x)*f(z + x)*f(b + 2*
>          y)*f(c + 2*z) - 2*f(2*y)*f(y + x)^2*f(c + 2*z)*f(b + z + y) + f(2*y)*
>          f(y + x)^2*f(c + 2*y)*f(c + 2*z) - f(2*y)^2*f(z + y)*f(b + 2*x)*f(c
>           + 2*z) + f(2*y)^2*f(z + y)*f(a + 2*z)*f(c + y + x) + f(2*y)^2*f(z + 
>          y)*f(a + 2*z)*f(b + z + x) - f(2*y)^2*f(z + y)*f(a + 2*z)*f(a + z + y
>          ) - f(2*y)^2*f(z + x)*f(b + 2*z)*f(c + y + x) - f(2*y)^2*f(z + x)*f(b
>           + 2*z)*f(b + z + x) + f(2*y)^2*f(z + x)*f(b + 2*z)*f(a + z + y) - 2*
>          f(2*y)^2*f(z + x)*f(a + 2*z)*f(b + z + y) + f(2*y)^2*f(z + x)*f(a + 2
>          *y)*f(c + 2*z) + f(2*y)^2*f(2*z)*f(c + 2*y)*f(a + z + x) - 1/2*f(2*y)
>          ^2*f(2*z)*f(c + 2*x)*f(c + 2*y) - f(2*y)^2*f(2*z)*f(c + 2*x)*f(b + z
>           + y) + f(2*y)^2*f(2*z)*f(b + 2*z)*f(a + y + x) + f(2*y)^2*f(2*z)*f(b
>           + 2*x)*f(c + z + y) + 1/2*f(2*y)^2*f(2*z)*f(b + 2*x)*f(b + 2*z) - 2*
>          f(2*y)^2*f(2*z)*f(a + z + y)*f(c + y + x) - 2*f(2*y)^2*f(2*z)*f(a + z
>           + y)*f(b + z + x) + 2*f(2*y)^2*f(2*z)*f(a + z + x)*f(b + z + y) + 2*
>          f(2*y)^2*f(2*z)*f(a + y + x)*f(c + z + y) - f(2*y)^2*f(2*z)*f(a + 2*y
>          )*f(a + 2*z) - f(2*y)^2*f(y + x)*f(c + 2*z)*f(c + y + x) + f(2*y)^2*
>          f(y + x)*f(c + 2*z)*f(b + z + x) + f(2*y)^2*f(y + x)*f(c + 2*z)*f(a
>           + z + y) - f(2*y)^2*f(y + x)*f(a + 2*z)*f(b + 2*z) - f(2*y)^3*f(c + 
>          2*z)*f(a + z + x) + 1/2*f(2*y)^3*f(c + 2*x)*f(c + 2*z) + 1/2*f(2*y)^3
>          *f(a + 2*z)^2 + f(2*x)*f(z + y)^2*f(c + 2*y)^2 + 2*f(2*x)*f(z + y)^2*
>          f(c + 2*y)*f(b + z + y) - 4*f(2*x)*f(z + y)^2*f(b + 2*y)*f(c + z + y)
>           + 2*f(2*x)*f(2*z)*f(z + y)*f(b + 2*y)*f(b + z + y) - f(2*x)*f(2*z)^2
>          *f(b + 2*y)^2 - 2*f(2*x)*f(2*y)*f(z + y)*f(b + 2*z)*f(b + z + y) - 1/
>          2*f(2*x)*f(2*y)*f(2*z)*f(c + 2*y)^2 - 2*f(2*x)*f(2*y)*f(2*z)*f(c + 2*
>          y)*f(b + z + y) + 3*f(2*x)*f(2*y)*f(2*z)*f(b + 2*y)*f(c + z + y) + 1/
>          2*f(2*x)*f(2*y)*f(2*z)*f(b + 2*y)*f(b + 2*z) + f(2*x)*f(2*y)^2*f(c + 
>          2*z)*f(b + z + y) - 1/2*f(2*x)*f(2*y)^2*f(c + 2*y)*f(c + 2*z) + 1/2*
>          f(2*x)*f(2*y)^2*f(b + 2*z)^2 )
> 
>        + f(c + 2*y)^2 + 2*f(c + 2*y)*f(b + z + y) - 4*f(b + 2*y)*f(c + z + y)
>           + f(2*z)*f(2*b + 2*y) - f(2*y)*f(2*b + 2*z):
> 
> 
> eq[15] := 
> (1/HessUniv) * ( f(2*z)*f(z + y)^2*f(a + 2*x)*f(b + 2*y) + 2*f(2*z)*
>          f(z + x)*f(z + y)*f(b + 2*y)*f(a + y + x) - f(2*z)*f(z + x)*f(z + y)*
>          f(b + 2*x)*f(b + 2*y) - 2*f(2*z)*f(z + x)*f(z + y)*f(a + 2*y)*f(b + y
>           + x) - f(2*z)*f(z + x)*f(z + y)*f(a + 2*y)^2 + f(2*z)*f(z + x)^2*f(a
>           + 2*y)*f(b + 2*y) + 1/2*f(2*z)^2*f(y + x)*f(b + 2*x)*f(b + 2*y) + f(
>          2*z)^2*f(y + x)*f(a + 2*y)*f(b + y + x) + 1/2*f(2*z)^2*f(y + x)*f(a
>           + 2*y)^2 - 2*f(2*z)*f(y + x)*f(z + y)*f(b + 2*y)*f(a + z + x) - 2*f(
>          2*z)*f(y + x)*f(z + x)*f(b + 2*y)*f(a + z + y) + 2*f(y + x)*f(z + x)*
>          f(z + y)*f(a + 2*z)*f(b + 2*y) - f(2*y)*f(z + y)^2*f(a + 2*z)*f(b + 2
>          *x) + f(2*y)*f(z + x)*f(z + y)*f(b + 2*x)*f(b + 2*z) + f(2*y)*f(z + x
>          )*f(z + y)*f(a + 2*y)*f(a + 2*z) - f(2*y)*f(z + x)^2*f(a + 2*z)*f(b
>           + 2*y) - f(2*y)*f(z + x)^2*f(a + 2*y)*f(b + 2*z) + f(2*y)*f(2*z)*f(z
>           + y)*f(b + 2*x)*f(a + z + y) + 1/2*f(2*y)*f(2*z)*f(z + y)*f(a + 2*y)
>          *f(c + 2*x) - 1/2*f(2*y)*f(2*z)*f(z + y)*f(a + 2*x)*f(c + 2*y) - f(2*
>          y)*f(2*z)*f(z + y)*f(a + 2*x)*f(b + z + y) - f(2*y)*f(2*z)*f(z + x)*
>          f(c + 2*y)*f(a + y + x) + 1/2*f(2*y)*f(2*z)*f(z + x)*f(b + 2*y)*f(c
>           + 2*x) + 1/2*f(2*y)*f(2*z)*f(z + x)*f(b + 2*x)*f(c + 2*y) + 2*f(2*y)
>          *f(2*z)*f(z + x)*f(a + z + y)*f(b + y + x) - 2*f(2*y)*f(2*z)*f(z + x)
>          *f(a + y + x)*f(b + z + y) + f(2*y)*f(2*z)*f(z + x)*f(a + 2*y)*f(b + 
>          z + x) + f(2*y)*f(2*z)*f(z + x)*f(a + 2*y)*f(a + z + y) - 1/2*f(2*y)*
>          f(2*z)^2*f(a + 2*y)*f(b + 2*x) - 1/2*f(2*y)*f(2*z)^2*f(a + 2*x)*f(b
>           + 2*y) + f(2*y)*f(2*z)*f(y + x)*f(c + 2*y)*f(a + z + x) - 1/2*f(2*y)
>          *f(2*z)*f(y + x)*f(c + 2*x)*f(c + 2*y) - 1/2*f(2*y)*f(2*z)*f(y + x)*
>          f(b + 2*x)*f(b + 2*z) - 2*f(2*y)*f(2*z)*f(y + x)*f(a + z + y)*f(b + z
>           + x) + 2*f(2*y)*f(2*z)*f(y + x)*f(a + z + x)*f(b + z + y) - f(2*y)*
>          f(2*z)*f(y + x)*f(a + 2*z)*f(b + y + x) - f(2*y)*f(2*z)*f(y + x)*f(a
>           + 2*y)*f(a + 2*z) + 2*f(2*y)*f(y + x)*f(z + y)*f(a + 2*z)*f(b + z + 
>          x) + 2*f(2*y)*f(y + x)*f(z + x)*f(b + 2*z)*f(a + z + y) - f(2*y)*f(y
>           + x)^2*f(a + 2*z)*f(b + 2*z) + 1/2*f(2*y)^2*f(z + y)*f(a + 2*z)*f(c
>           + 2*x) - 1/2*f(2*y)^2*f(z + y)*f(a + 2*x)*f(c + 2*z) + f(2*y)^2*f(z
>           + x)*f(c + 2*z)*f(a + y + x) - 1/2*f(2*y)^2*f(z + x)*f(b + 2*z)*f(c
>           + 2*x) - 1/2*f(2*y)^2*f(z + x)*f(b + 2*x)*f(c + 2*z) - f(2*y)^2*f(z
>           + x)*f(a + 2*z)*f(b + z + x) - f(2*y)^2*f(z + x)*f(a + 2*z)*f(a + z
>           + y) - f(2*y)^2*f(2*z)*f(c + 2*x)*f(a + z + y) + 1/2*f(2*y)^2*f(2*z)
>          *f(a + 2*z)*f(b + 2*x) + f(2*y)^2*f(2*z)*f(a + 2*x)*f(c + z + y) + 1/
>          2*f(2*y)^2*f(2*z)*f(a + 2*x)*f(b + 2*z) - f(2*y)^2*f(y + x)*f(c + 2*z
>          )*f(a + z + x) + 1/2*f(2*y)^2*f(y + x)*f(c + 2*x)*f(c + 2*z) + 1/2*f(
>          2*y)^2*f(y + x)*f(a + 2*z)^2 - f(2*x)*f(z + y)^2*f(a + 2*z)*f(b + 2*y
>          ) + f(2*x)*f(2*z)*f(z + y)*f(c + 2*y)*f(b + y + x) - 2*f(2*x)*f(2*z)*
>          f(z + y)*f(b + 2*y)*f(c + y + x) + f(2*x)*f(2*z)*f(z + y)*f(b + 2*y)*
>          f(b + z + x) + f(2*x)*f(2*z)*f(z + y)*f(a + 2*y)*f(c + 2*y) + f(2*x)*
>          f(2*z)*f(z + y)*f(a + 2*y)*f(b + z + y) - f(2*x)*f(2*z)^2*f(a + 2*y)*
>          f(b + 2*y) - 1/2*f(2*x)*f(2*z)*f(y + x)*f(c + 2*y)^2 - f(2*x)*f(2*z)*
>          f(y + x)*f(c + 2*y)*f(b + z + y) + 2*f(2*x)*f(2*z)*f(y + x)*f(b + 2*y
>          )*f(c + z + y) - 1/2*f(2*x)*f(2*z)*f(y + x)*f(b + 2*y)*f(b + 2*z) + 
>          f(2*x)*f(2*y)*f(z + y)*f(c + 2*z)*f(b + y + x) - f(2*x)*f(2*y)*f(z + 
>          y)*f(b + 2*z)*f(b + z + x) - f(2*x)*f(2*y)*f(z + y)*f(b + 2*z)*f(a + 
>          z + y) - 1/2*f(2*x)*f(2*y)*f(z + y)*f(a + 2*z)*f(c + 2*y) - 1/2*f(2*x
>          )*f(2*y)*f(z + y)*f(a + 2*y)*f(c + 2*z) + 1/2*f(2*x)*f(2*y)*f(z + x)*
>          f(b + 2*z)*f(c + 2*y) - 1/2*f(2*x)*f(2*y)*f(z + x)*f(b + 2*y)*f(c + 2
>          *z) + f(2*x)*f(2*y)*f(2*z)*f(c + 2*y)*f(c + y + x) - f(2*x)*f(2*y)*f(
>          2*z)*f(c + 2*y)*f(b + z + x) + 2*f(2*x)*f(2*y)*f(2*z)*f(b + z + y)*f(
>          c + y + x) - 2*f(2*x)*f(2*y)*f(2*z)*f(b + y + x)*f(c + z + y) + 3/2*
>          f(2*x)*f(2*y)*f(2*z)*f(a + 2*z)*f(b + 2*y) - f(2*x)*f(2*y)*f(2*z)*f(a
>           + 2*y)*f(c + z + y) + 1/2*f(2*x)*f(2*y)*f(2*z)*f(a + 2*y)*f(b + 2*z)
>           - f(2*x)*f(2*y)*f(y + x)*f(c + 2*z)*f(b + z + y) + 1/2*f(2*x)*f(2*y)
>          *f(y + x)*f(c + 2*y)*f(c + 2*z) + 1/2*f(2*x)*f(2*y)*f(y + x)*f(b + 2*
>          z)^2 - f(2*x)*f(2*y)^2*f(c + 2*z)*f(c + y + x) + f(2*x)*f(2*y)^2*f(c
>           + 2*z)*f(b + z + x) + f(2*x)*f(2*y)^2*f(c + 2*z)*f(a + z + y) )
> 
>        - f(a + 2*z)*f(b + 2*y) + f(2*z)*f(b + a + 2*y) - f(2*y)*f(b + a + 2*z)
>          :
> 
> eq[16] := 
> (1/HessUniv) * ( f(2*z)*f(z + y)^2*f(a + 2*x)*f(a + 2*y) - f(2*z)*f(z
>           + x)*f(z + y)*f(a + 2*y)*f(b + 2*x) - 2*f(2*z)*f(z + x)*f(z + y)*f(a
>           + 2*y)*f(a + y + x) + f(2*z)*f(z + x)*f(z + y)*f(a + 2*x)*f(b + 2*y)
>           + 2*f(2*z)*f(z + x)^2*f(b + 2*y)*f(a + y + x) - f(2*z)*f(z + x)^2*f(
>          b + 2*x)*f(b + 2*y) + 2*f(2*z)^2*f(y + x)*f(a + 2*y)*f(a + y + x) + 
>          f(2*z)*f(y + x)*f(z + y)*f(a + 2*y)*f(c + 2*x) - 2*f(2*z)*f(y + x)*f(
>          z + y)*f(a + 2*y)*f(a + z + x) - f(2*z)*f(y + x)*f(z + y)*f(a + 2*x)*
>          f(c + 2*y) - 2*f(2*z)*f(y + x)*f(z + x)*f(c + 2*y)*f(a + y + x) + f(2
>          *z)*f(y + x)*f(z + x)*f(b + 2*y)*f(c + 2*x) - 2*f(2*z)*f(y + x)*f(z
>           + x)*f(b + 2*y)*f(a + z + x) + f(2*z)*f(y + x)*f(z + x)*f(b + 2*x)*
>          f(c + 2*y) + 4*f(y + x)*f(z + x)*f(z + y)*f(c + 2*y)*f(a + z + x) - 2
>          *f(y + x)*f(z + x)*f(z + y)*f(c + 2*x)*f(c + 2*y) - f(2*y)*f(z + y)^2
>          *f(a + 2*x)*f(a + 2*z) - f(2*y)*f(z + x)*f(z + y)*f(a + 2*z)*f(b + 2*
>          x) + 2*f(2*y)*f(z + x)*f(z + y)*f(a + 2*z)*f(a + y + x) + f(2*y)*f(z
>           + x)*f(z + y)*f(a + 2*x)*f(b + 2*z) - 2*f(2*y)*f(z + x)^2*f(c + 2*y)
>          *f(a + z + x) + f(2*y)*f(z + x)^2*f(c + 2*x)*f(c + 2*y) - 2*f(2*y)*f(
>          z + x)^2*f(b + 2*z)*f(a + y + x) + f(2*y)*f(z + x)^2*f(b + 2*x)*f(b
>           + 2*z) + 2*f(2*y)*f(2*z)*f(z + x)*f(b + 2*x)*f(a + z + y) + 2*f(2*y)
>          *f(2*z)*f(z + x)*f(a + 2*y)*f(a + z + x) - 2*f(2*y)*f(2*z)*f(z + x)*
>          f(a + 2*x)*f(b + z + y) - f(2*y)*f(2*z)^2*f(a + 2*x)*f(a + 2*y) - 2*
>          f(2*y)*f(2*z)*f(y + x)*f(c + 2*x)*f(a + z + y) - 2*f(2*y)*f(2*z)*f(y
>           + x)*f(a + 2*z)*f(a + y + x) + 2*f(2*y)*f(2*z)*f(y + x)*f(a + 2*x)*
>          f(c + z + y) + f(2*y)*f(y + x)*f(z + y)*f(a + 2*z)*f(c + 2*x) + 2*f(2
>          *y)*f(y + x)*f(z + y)*f(a + 2*z)*f(a + z + x) - f(2*y)*f(y + x)*f(z
>           + y)*f(a + 2*x)*f(c + 2*z) + 2*f(2*y)*f(y + x)*f(z + x)*f(c + 2*z)*
>          f(a + y + x) - f(2*y)*f(y + x)*f(z + x)*f(b + 2*z)*f(c + 2*x) + 2*f(2
>          *y)*f(y + x)*f(z + x)*f(b + 2*z)*f(a + z + x) - f(2*y)*f(y + x)*f(z
>           + x)*f(b + 2*x)*f(c + 2*z) - 2*f(2*y)*f(y + x)^2*f(c + 2*z)*f(a + z
>           + x) + f(2*y)*f(y + x)^2*f(c + 2*x)*f(c + 2*z) - 2*f(2*y)^2*f(z + x)
>          *f(a + 2*z)*f(a + z + x) + f(2*y)^2*f(2*z)*f(a + 2*x)*f(a + 2*z) - 2*
>          f(2*x)*f(z + y)^2*f(c + 2*y)*f(a + z + x) + f(2*x)*f(z + y)^2*f(c + 2
>          *x)*f(c + 2*y) + 2*f(2*x)*f(2*z)*f(z + y)*f(c + 2*y)*f(a + y + x) - 
>          f(2*x)*f(2*z)*f(z + y)*f(b + 2*y)*f(c + 2*x) - f(2*x)*f(2*z)*f(z + y)
>          *f(a + 2*y)*f(c + y + x) + f(2*x)*f(2*z)*f(z + y)*f(a + 2*y)*f(b + z
>           + x) + f(2*x)*f(2*z)*f(z + y)*f(a + 2*y)*f(a + z + y) - f(2*x)*f(2*z
>          )*f(z + x)*f(b + 2*y)*f(c + y + x) + f(2*x)*f(2*z)*f(z + x)*f(b + 2*y
>          )*f(b + z + x) - f(2*x)*f(2*z)*f(z + x)*f(b + 2*y)*f(a + z + y) + f(2
>          *x)*f(2*z)*f(z + x)*f(a + 2*y)*f(c + 2*y) - f(2*x)*f(2*z)^2*f(b + 2*y
>          )*f(a + y + x) + 1/2*f(2*x)*f(2*z)^2*f(b + 2*x)*f(b + 2*y) - 1/2*f(2*
>          x)*f(2*z)^2*f(a + 2*y)^2 + f(2*x)*f(2*z)*f(y + x)*f(c + 2*y)*f(c + y
>           + x) - f(2*x)*f(2*z)*f(y + x)*f(c + 2*y)*f(b + z + x) - f(2*x)*f(2*z
>          )*f(y + x)*f(c + 2*y)*f(a + z + y) + f(2*x)*f(2*z)*f(y + x)*f(a + 2*z
>          )*f(b + 2*y) - 2*f(2*x)*f(2*y)*f(z + y)*f(b + 2*z)*f(a + z + x) + f(2
>          *x)*f(2*y)*f(z + y)*f(b + 2*x)*f(c + 2*z) - f(2*x)*f(2*y)*f(z + y)*f(
>          a + 2*z)*f(c + y + x) + f(2*x)*f(2*y)*f(z + y)*f(a + 2*z)*f(b + z + x
>          ) - f(2*x)*f(2*y)*f(z + y)*f(a + 2*z)*f(a + z + y) + f(2*x)*f(2*y)*f(
>          z + x)*f(b + 2*z)*f(c + y + x) - f(2*x)*f(2*y)*f(z + x)*f(b + 2*z)*f(
>          b + z + x) + f(2*x)*f(2*y)*f(z + x)*f(b + 2*z)*f(a + z + y) - f(2*x)*
>          f(2*y)*f(z + x)*f(a + 2*y)*f(c + 2*z) + f(2*x)*f(2*y)*f(2*z)*f(c + 2*
>          y)*f(a + z + x) - 1/2*f(2*x)*f(2*y)*f(2*z)*f(c + 2*x)*f(c + 2*y) + f(
>          2*x)*f(2*y)*f(2*z)*f(c + 2*x)*f(b + z + y) + f(2*x)*f(2*y)*f(2*z)*f(b
>           + 2*z)*f(a + y + x) - f(2*x)*f(2*y)*f(2*z)*f(b + 2*x)*f(c + z + y)
>           - 1/2*f(2*x)*f(2*y)*f(2*z)*f(b + 2*x)*f(b + 2*z) + 2*f(2*x)*f(2*y)*
>          f(2*z)*f(a + z + y)*f(c + y + x) - 2*f(2*x)*f(2*y)*f(2*z)*f(a + z + y
>          )*f(b + z + x) + 2*f(2*x)*f(2*y)*f(2*z)*f(a + z + x)*f(b + z + y) - 2
>          *f(2*x)*f(2*y)*f(2*z)*f(a + y + x)*f(c + z + y) - f(2*x)*f(2*y)*f(y
>           + x)*f(c + 2*z)*f(c + y + x) + f(2*x)*f(2*y)*f(y + x)*f(c + 2*z)*f(b
>           + z + x) + f(2*x)*f(2*y)*f(y + x)*f(c + 2*z)*f(a + z + y) - f(2*x)*
>          f(2*y)*f(y + x)*f(a + 2*z)*f(b + 2*z) + f(2*x)*f(2*y)^2*f(c + 2*z)*f(
>          a + z + x) - 1/2*f(2*x)*f(2*y)^2*f(c + 2*x)*f(c + 2*z) + 1/2*f(2*x)*
>          f(2*y)^2*f(a + 2*z)^2 - 1/2*f(2*x)^2*f(2*z)*f(c + 2*y)^2 + f(2*x)^2*
>          f(2*z)*f(b + 2*y)*f(c + z + y) - 1/2*f(2*x)^2*f(2*z)*f(b + 2*y)*f(b
>           + 2*z) - f(2*x)^2*f(2*y)*f(c + 2*z)*f(b + z + y) + 1/2*f(2*x)^2*f(2*
>          y)*f(c + 2*y)*f(c + 2*z) + 1/2*f(2*x)^2*f(2*y)*f(b + 2*z)^2 )
> 
>        - 2*f(c + 2*y)*f(a + z + x) + f(c + 2*x)*f(c + 2*y) + f(2*z)*f(2*a + 2*
>          y) - f(2*y)*f(2*a + 2*z):
> 
> eq[17] := 
>  (1/HessUniv) * ( 4*f(z + y)^3*f(a + 2*y)*f(c + z + x) - 2*f(z + y)^3*
>          f(a + 2*y)*f(a + 2*z) - 4*f(z + x)*f(z + y)^2*f(b + 2*y)*f(c + z + x)
>           + 2*f(z + x)*f(z + y)^2*f(a + 2*z)*f(b + 2*y) - 4*f(z + x)*f(z + y)^
>          2*f(a + 2*y)*f(c + z + y) + 2*f(z + x)*f(z + y)^2*f(a + 2*y)*f(b + 2*
>          z) + 4*f(z + x)^2*f(z + y)*f(b + 2*y)*f(c + z + y) - 2*f(z + x)^2*f(z
>           + y)*f(b + 2*y)*f(b + 2*z) + 2*f(2*z)*f(z + y)^2*f(b + 2*y)*f(c + 2*
>          x) - 2*f(2*z)*f(z + y)^2*f(a + 2*y)*f(c + y + x) - 2*f(2*z)*f(z + y)^
>          2*f(a + 2*y)*f(b + z + x) + 2*f(2*z)*f(z + y)^2*f(a + 2*y)*f(a + z + 
>          y) - 2*f(2*z)*f(z + x)*f(z + y)*f(b + 2*y)*f(c + y + x) + 2*f(2*z)*f(
>          z + x)*f(z + y)*f(b + 2*y)*f(b + z + x) - 2*f(2*z)*f(z + x)*f(z + y)*
>          f(b + 2*y)*f(a + z + y) + 2*f(2*z)*f(z + x)*f(z + y)*f(a + 2*y)*f(c
>           + 2*y) + 2*f(2*z)^2*f(z + y)*f(b + 2*y)*f(a + y + x) - f(2*z)^2*f(z
>           + y)*f(b + 2*x)*f(b + 2*y) - f(2*z)^2*f(z + y)*f(a + 2*y)^2 + 2*f(2*
>          z)*f(y + x)*f(z + y)*f(c + 2*y)*f(c + y + x) + 2*f(2*z)*f(y + x)*f(z
>           + y)*f(c + 2*y)*f(b + z + x) - 2*f(2*z)*f(y + x)*f(z + y)*f(c + 2*y)
>          *f(a + z + y) - 2*f(2*z)*f(y + x)*f(z + y)*f(a + 2*z)*f(b + 2*y) + 4*
>          f(2*z)*f(y + x)*f(z + y)*f(a + 2*y)*f(c + z + y) - 4*f(y + x)*f(z + y
>          )^2*f(c + 2*y)*f(c + z + x) + 2*f(y + x)*f(z + y)^2*f(a + 2*z)*f(c + 
>          2*y) - 2*f(y + x)*f(z + y)^2*f(a + 2*y)*f(c + 2*z) - 4*f(y + x)*f(z
>           + x)*f(z + y)*f(c + 2*y)*f(c + z + y) - 2*f(y + x)*f(z + x)*f(z + y)
>          *f(b + 2*z)*f(c + 2*y) + 2*f(y + x)*f(z + x)*f(z + y)*f(b + 2*y)*f(c
>           + 2*z) + 2*f(y + x)^2*f(z + y)*f(c + 2*y)*f(c + 2*z) - 4*f(2*y)*f(z
>           + y)^2*f(a + z + y)*f(c + z + x) + 2*f(2*y)*f(z + y)^2*f(a + 2*z)*f(
>          a + z + y) + 4*f(2*y)*f(z + x)*f(z + y)*f(c + 2*y)*f(c + z + x) + 4*
>          f(2*y)*f(z + x)*f(z + y)*f(b + z + y)*f(c + z + x) - 2*f(2*y)*f(z + x
>          )*f(z + y)*f(b + 2*z)*f(a + z + y) + 4*f(2*y)*f(z + x)*f(z + y)*f(a
>           + z + y)*f(c + z + y) - 2*f(2*y)*f(z + x)*f(z + y)*f(a + 2*z)*f(c + 
>          2*y) - 2*f(2*y)*f(z + x)*f(z + y)*f(a + 2*z)*f(b + z + y) + 2*f(2*y)*
>          f(z + x)*f(z + y)*f(a + 2*y)*f(c + 2*z) - 4*f(2*y)*f(z + x)^2*f(b + z
>           + y)*f(c + z + y) + 2*f(2*y)*f(z + x)^2*f(b + 2*z)*f(c + 2*y) + 2*f(
>          2*y)*f(z + x)^2*f(b + 2*z)*f(b + z + y) - 2*f(2*y)*f(z + x)^2*f(b + 2
>          *y)*f(c + 2*z) - f(2*y)*f(2*z)*f(z + y)*f(c + 2*x)*f(c + 2*y) - 2*f(2
>          *y)*f(2*z)*f(z + y)*f(c + 2*x)*f(b + z + y) + 2*f(2*y)*f(2*z)*f(z + y
>          )*f(a + z + y)*f(c + y + x) + 2*f(2*y)*f(2*z)*f(z + y)*f(a + z + y)*
>          f(b + z + x) - 2*f(2*y)*f(2*z)*f(z + y)*f(a + z + y)^2 - 2*f(2*y)*f(2
>          *z)*f(z + y)*f(a + 2*y)*f(c + z + x) + f(2*y)*f(2*z)*f(z + y)*f(a + 2
>          *y)*f(a + 2*z) - 2*f(2*y)*f(2*z)*f(z + x)*f(c + 2*y)*f(b + z + x) + 2
>          *f(2*y)*f(2*z)*f(z + x)*f(b + z + y)*f(c + y + x) - 2*f(2*y)*f(2*z)*
>          f(z + x)*f(b + z + x)*f(b + z + y) + 2*f(2*y)*f(2*z)*f(z + x)*f(b + 2
>          *y)*f(c + z + x) + 2*f(2*y)*f(2*z)*f(z + x)*f(a + z + y)*f(b + z + y)
>           + f(2*y)*f(2*z)*f(z + x)*f(a + 2*z)*f(b + 2*y) - 2*f(2*y)*f(2*z)*f(z
>           + x)*f(a + 2*y)*f(c + z + y) - f(2*y)*f(2*z)*f(z + x)*f(a + 2*y)*f(b
>           + 2*z) - f(2*y)*f(2*z)^2*f(c + 2*y)*f(a + y + x) - 1/2*f(2*y)*f(2*z)
>          ^2*f(b + 2*y)*f(c + 2*x) - f(2*y)*f(2*z)^2*f(b + 2*y)*f(a + z + x) + 
>          1/2*f(2*y)*f(2*z)^2*f(b + 2*x)*f(c + 2*y) + f(2*y)*f(2*z)^2*f(b + 2*x
>          )*f(b + z + y) - 2*f(2*y)*f(2*z)^2*f(a + y + x)*f(b + z + y) + f(2*y)
>          *f(2*z)^2*f(a + 2*y)*f(c + y + x) + f(2*y)*f(2*z)^2*f(a + 2*y)*f(b + 
>          z + x) + f(2*y)*f(2*z)^2*f(a + 2*y)*f(a + z + y) - 2*f(2*y)*f(2*z)*f(
>          y + x)*f(c + y + x)*f(c + z + y) - 2*f(2*y)*f(2*z)*f(y + x)*f(b + z
>           + x)*f(c + z + y) - 2*f(2*y)*f(2*z)*f(y + x)*f(a + z + y)*f(c + z + 
>          y) + f(2*y)*f(2*z)*f(y + x)*f(a + 2*z)*f(c + 2*y) + 2*f(2*y)*f(2*z)*
>          f(y + x)*f(a + 2*z)*f(b + z + y) - f(2*y)*f(2*z)*f(y + x)*f(a + 2*y)*
>          f(c + 2*z) + 4*f(2*y)*f(y + x)*f(z + y)*f(c + z + x)*f(c + z + y) + 2
>          *f(2*y)*f(y + x)*f(z + y)*f(c + 2*z)*f(a + z + y) - 2*f(2*y)*f(y + x)
>          *f(z + y)*f(a + 2*z)*f(c + z + y) + 4*f(2*y)*f(y + x)*f(z + x)*f(c + 
>          z + y)^2 - 2*f(2*y)*f(y + x)*f(z + x)*f(c + 2*z)*f(b + z + y) + 2*f(2
>          *y)*f(y + x)*f(z + x)*f(b + 2*z)*f(c + z + y) - 2*f(2*y)*f(y + x)^2*
>          f(c + 2*z)*f(c + z + y) - 2*f(2*y)^2*f(z + y)*f(c + 2*z)*f(a + z + x)
>           + 2*f(2*y)^2*f(z + y)*f(a + 2*z)*f(c + z + x) - 4*f(2*y)^2*f(z + x)*
>          f(c + z + x)*f(c + z + y) + 2*f(2*y)^2*f(z + x)*f(c + 2*z)*f(b + z + 
>          x) - 2*f(2*y)^2*f(z + x)*f(b + 2*z)*f(c + z + x) + f(2*y)^2*f(2*z)*f(
>          c + 2*z)*f(a + y + x) + f(2*y)^2*f(2*z)*f(c + 2*x)*f(c + z + y) + 1/2
>          *f(2*y)^2*f(2*z)*f(b + 2*z)*f(c + 2*x) + f(2*y)^2*f(2*z)*f(b + 2*z)*
>          f(a + z + x) - 1/2*f(2*y)^2*f(2*z)*f(b + 2*x)*f(c + 2*z) + 2*f(2*y)^2
>          *f(2*z)*f(a + z + x)*f(c + z + y) - f(2*y)^2*f(2*z)*f(a + 2*z)*f(c + 
>          y + x) - f(2*y)^2*f(2*z)*f(a + 2*z)*f(b + z + x) - f(2*y)^2*f(2*z)*f(
>          a + 2*z)*f(a + z + y) + 4*f(2*x)*f(z + y)^2*f(c + 2*y)*f(c + z + y)
>           - f(2*x)*f(2*z)*f(z + y)*f(c + 2*y)^2 - 2*f(2*x)*f(2*z)*f(z + y)*f(b
>           + 2*y)*f(c + z + y) + f(2*x)*f(2*z)*f(z + y)*f(b + 2*y)*f(b + 2*z)
>           - 4*f(2*x)*f(2*y)*f(z + y)*f(c + z + y)^2 - 2*f(2*x)*f(2*y)*f(z + y)
>          *f(c + 2*y)*f(c + 2*z) + f(2*x)*f(2*y)*f(2*z)*f(c + 2*y)*f(c + z + y)
>           + 2*f(2*x)*f(2*y)*f(2*z)*f(b + z + y)*f(c + z + y) - 1/2*f(2*x)*f(2*
>          y)*f(2*z)*f(b + 2*z)*f(c + 2*y) - f(2*x)*f(2*y)*f(2*z)*f(b + 2*z)*f(b
>           + z + y) + 1/2*f(2*x)*f(2*y)*f(2*z)*f(b + 2*y)*f(c + 2*z) + 2*f(2*x)
>          *f(2*y)^2*f(c + 2*z)*f(c + z + y) )
> 
>        + 2*f(z + y)*f(2*c + 2*y) - 2*f(2*y)*f(2*c + z + y):
> 
> eq[18] := 
>  (1/HessUniv) * ( 4*f(z + x)*f(z + y)^2*f(a + 2*y)*f(c + z + x) - 2*f(
>          z + x)*f(z + y)^2*f(a + 2*y)*f(a + 2*z) - 4*f(z + x)^2*f(z + y)*f(b
>           + 2*y)*f(c + z + x) + 2*f(z + x)^2*f(z + y)*f(a + 2*z)*f(b + 2*y) - 
>          4*f(z + x)^2*f(z + y)*f(a + 2*y)*f(c + z + y) + 2*f(z + x)^2*f(z + y)
>          *f(a + 2*y)*f(b + 2*z) + 4*f(z + x)^3*f(b + 2*y)*f(c + z + y) - 2*f(z
>           + x)^3*f(b + 2*y)*f(b + 2*z) + 2*f(2*z)*f(z + x)*f(z + y)*f(b + 2*y)
>          *f(c + 2*x) - 2*f(2*z)*f(z + x)*f(z + y)*f(a + 2*y)*f(c + y + x) - 2*
>          f(2*z)*f(z + x)*f(z + y)*f(a + 2*y)*f(b + z + x) + 2*f(2*z)*f(z + x)*
>          f(z + y)*f(a + 2*y)*f(a + z + y) - 2*f(2*z)*f(z + x)^2*f(b + 2*y)*f(c
>           + y + x) + 2*f(2*z)*f(z + x)^2*f(b + 2*y)*f(b + z + x) - 2*f(2*z)*f(
>          z + x)^2*f(b + 2*y)*f(a + z + y) + 2*f(2*z)*f(z + x)^2*f(a + 2*y)*f(c
>           + 2*y) + 2*f(2*z)^2*f(z + x)*f(b + 2*y)*f(a + y + x) - f(2*z)^2*f(z
>           + x)*f(b + 2*x)*f(b + 2*y) - f(2*z)^2*f(z + x)*f(a + 2*y)^2 + 2*f(2*
>          z)*f(y + x)*f(z + x)*f(c + 2*y)*f(c + y + x) + 2*f(2*z)*f(y + x)*f(z
>           + x)*f(c + 2*y)*f(b + z + x) - 2*f(2*z)*f(y + x)*f(z + x)*f(c + 2*y)
>          *f(a + z + y) - 2*f(2*z)*f(y + x)*f(z + x)*f(a + 2*z)*f(b + 2*y) + 4*
>          f(2*z)*f(y + x)*f(z + x)*f(a + 2*y)*f(c + z + y) - 4*f(y + x)*f(z + x
>          )*f(z + y)*f(c + 2*y)*f(c + z + x) + 2*f(y + x)*f(z + x)*f(z + y)*f(a
>           + 2*z)*f(c + 2*y) - 2*f(y + x)*f(z + x)*f(z + y)*f(a + 2*y)*f(c + 2*
>          z) - 4*f(y + x)*f(z + x)^2*f(c + 2*y)*f(c + z + y) - 2*f(y + x)*f(z
>           + x)^2*f(b + 2*z)*f(c + 2*y) + 2*f(y + x)*f(z + x)^2*f(b + 2*y)*f(c
>           + 2*z) + 2*f(y + x)^2*f(z + x)*f(c + 2*y)*f(c + 2*z) - 4*f(2*y)*f(z
>           + y)^2*f(a + z + x)*f(c + z + x) + 2*f(2*y)*f(z + y)^2*f(a + 2*z)*f(
>          c + 2*x) + 2*f(2*y)*f(z + y)^2*f(a + 2*z)*f(a + z + x) - 2*f(2*y)*f(z
>           + y)^2*f(a + 2*x)*f(c + 2*z) + 4*f(2*y)*f(z + x)*f(z + y)*f(c + 2*z)
>          *f(a + y + x) + 4*f(2*y)*f(z + x)*f(z + y)*f(b + z + x)*f(c + z + x)
>           - 2*f(2*y)*f(z + x)*f(z + y)*f(b + 2*z)*f(c + 2*x) - 2*f(2*y)*f(z + 
>          x)*f(z + y)*f(b + 2*z)*f(a + z + x) + 2*f(2*y)*f(z + x)*f(z + y)*f(b
>           + 2*x)*f(c + 2*z) + 4*f(2*y)*f(z + x)*f(z + y)*f(a + z + x)*f(c + z
>           + y) - 4*f(2*y)*f(z + x)*f(z + y)*f(a + 2*z)*f(c + y + x) - 2*f(2*y)
>          *f(z + x)*f(z + y)*f(a + 2*z)*f(b + z + x) - 4*f(2*y)*f(z + x)^2*f(c
>           + 2*z)*f(b + y + x) + 4*f(2*y)*f(z + x)^2*f(c + 2*y)*f(c + z + x) - 
>          4*f(2*y)*f(z + x)^2*f(b + z + x)*f(c + z + y) + 4*f(2*y)*f(z + x)^2*
>          f(b + 2*z)*f(c + y + x) + 2*f(2*y)*f(z + x)^2*f(b + 2*z)*f(b + z + x)
>           - 2*f(2*y)*f(2*z)*f(z + y)*f(c + 2*x)*f(a + z + y) - 2*f(2*y)*f(2*z)
>          *f(z + y)*f(b + 2*x)*f(c + z + x) + 2*f(2*y)*f(2*z)*f(z + y)*f(a + z
>           + x)*f(c + y + x) + 2*f(2*y)*f(2*z)*f(z + y)*f(a + z + x)*f(b + z + 
>          x) - 2*f(2*y)*f(2*z)*f(z + y)*f(a + z + x)*f(a + z + y) - f(2*y)*f(2*
>          z)*f(z + y)*f(a + 2*z)*f(b + 2*x) + 2*f(2*y)*f(2*z)*f(z + y)*f(a + 2*
>          x)*f(c + z + y) + f(2*y)*f(2*z)*f(z + y)*f(a + 2*x)*f(b + 2*z) - 2*f(
>          2*y)*f(2*z)*f(z + x)*f(c + 2*y)*f(a + z + x) - f(2*y)*f(2*z)*f(z + x)
>          *f(c + 2*x)*f(c + 2*y) - 2*f(2*y)*f(2*z)*f(z + x)*f(b + z + x)*f(c + 
>          y + x) - 2*f(2*y)*f(2*z)*f(z + x)*f(b + z + x)^2 - 2*f(2*y)*f(2*z)*f(
>          z + x)*f(b + 2*z)*f(a + y + x) + 4*f(2*y)*f(2*z)*f(z + x)*f(b + y + x
>          )*f(c + z + x) + 4*f(2*y)*f(2*z)*f(z + x)*f(a + z + y)*f(c + y + x)
>           + 2*f(2*y)*f(2*z)*f(z + x)*f(a + z + y)*f(b + z + x) + 2*f(2*y)*f(2*
>          z)*f(z + x)*f(a + 2*z)*f(b + y + x) - 4*f(2*y)*f(2*z)*f(z + x)*f(a + 
>          y + x)*f(c + z + y) - 2*f(2*y)*f(2*z)*f(z + x)*f(a + 2*y)*f(c + z + x
>          ) + f(2*y)*f(2*z)*f(z + x)*f(a + 2*y)*f(a + 2*z) - f(2*y)*f(2*z)^2*f(
>          c + 2*x)*f(b + y + x) + f(2*y)*f(2*z)^2*f(b + 2*x)*f(c + y + x) + f(2
>          *y)*f(2*z)^2*f(b + 2*x)*f(b + z + x) + f(2*y)*f(2*z)^2*f(b + 2*x)*f(a
>           + z + y) - 2*f(2*y)*f(2*z)^2*f(a + z + x)*f(b + y + x) + 1/2*f(2*y)*
>          f(2*z)^2*f(a + 2*y)*f(c + 2*x) + f(2*y)*f(2*z)^2*f(a + 2*y)*f(a + z
>           + x) - 1/2*f(2*y)*f(2*z)^2*f(a + 2*x)*f(c + 2*y) - f(2*y)*f(2*z)^2*
>          f(a + 2*x)*f(b + z + y) - 2*f(2*y)*f(2*z)*f(y + x)*f(c + y + x)*f(c
>           + z + x) - 2*f(2*y)*f(2*z)*f(y + x)*f(b + z + x)*f(c + z + x) + f(2*
>          y)*f(2*z)*f(y + x)*f(b + 2*z)*f(c + 2*x) + 2*f(2*y)*f(2*z)*f(y + x)*
>          f(b + 2*z)*f(a + z + x) - f(2*y)*f(2*z)*f(y + x)*f(b + 2*x)*f(c + 2*z
>          ) - 2*f(2*y)*f(2*z)*f(y + x)*f(a + z + y)*f(c + z + x) + 4*f(2*y)*f(y
>           + x)*f(z + y)*f(c + z + x)^2 - 2*f(2*y)*f(y + x)*f(z + y)*f(c + 2*z)
>          *f(a + z + x) + 2*f(2*y)*f(y + x)*f(z + y)*f(a + 2*z)*f(c + z + x) + 
>          4*f(2*y)*f(y + x)*f(z + x)*f(c + z + x)*f(c + z + y) + 2*f(2*y)*f(y
>           + x)*f(z + x)*f(c + 2*z)*f(b + z + x) - 2*f(2*y)*f(y + x)*f(z + x)*
>          f(b + 2*z)*f(c + z + x) - 2*f(2*y)*f(y + x)^2*f(c + 2*z)*f(c + z + x)
>           - 4*f(2*y)^2*f(z + x)*f(c + z + x)^2 + f(2*y)^2*f(2*z)*f(c + 2*x)*f(
>          c + z + x) + 2*f(2*y)^2*f(2*z)*f(a + z + x)*f(c + z + x) - 1/2*f(2*y)
>          ^2*f(2*z)*f(a + 2*z)*f(c + 2*x) - f(2*y)^2*f(2*z)*f(a + 2*z)*f(a + z
>           + x) + 1/2*f(2*y)^2*f(2*z)*f(a + 2*x)*f(c + 2*z) + 4*f(2*x)*f(z + x)
>          *f(z + y)*f(c + 2*y)*f(c + z + y) - f(2*x)*f(2*z)*f(z + x)*f(c + 2*y)
>          ^2 - 2*f(2*x)*f(2*z)*f(z + x)*f(b + 2*y)*f(c + z + y) + f(2*x)*f(2*z)
>          *f(z + x)*f(b + 2*y)*f(b + 2*z) - 4*f(2*x)*f(2*y)*f(z + y)*f(c + z + 
>          x)*f(c + z + y) + 2*f(2*x)*f(2*y)*f(z + y)*f(c + 2*z)*f(a + z + y) - 
>          2*f(2*x)*f(2*y)*f(z + y)*f(a + 2*z)*f(c + z + y) - 2*f(2*x)*f(2*y)*f(
>          z + x)*f(c + 2*z)*f(b + z + y) - 2*f(2*x)*f(2*y)*f(z + x)*f(c + 2*y)*
>          f(c + 2*z) + 2*f(2*x)*f(2*y)*f(z + x)*f(b + 2*z)*f(c + z + y) + f(2*x
>          )*f(2*y)*f(2*z)*f(c + 2*z)*f(b + y + x) + f(2*x)*f(2*y)*f(2*z)*f(c + 
>          2*y)*f(c + z + x) + 2*f(2*x)*f(2*y)*f(2*z)*f(b + z + y)*f(c + z + x)
>           - f(2*x)*f(2*y)*f(2*z)*f(b + 2*z)*f(c + y + x) - f(2*x)*f(2*y)*f(2*z
>          )*f(b + 2*z)*f(b + z + x) - f(2*x)*f(2*y)*f(2*z)*f(b + 2*z)*f(a + z
>           + y) + 1/2*f(2*x)*f(2*y)*f(2*z)*f(a + 2*z)*f(c + 2*y) + f(2*x)*f(2*y
>          )*f(2*z)*f(a + 2*z)*f(b + z + y) - 1/2*f(2*x)*f(2*y)*f(2*z)*f(a + 2*y
>          )*f(c + 2*z) + 2*f(2*x)*f(2*y)^2*f(c + 2*z)*f(c + z + x) )
> 
>        + 2*f(z + x)*f(2*c + 2*y) - 2*f(2*y)*f(2*c + z + x):
> 
> 
> eq[19] := 
>  (1/HessUniv) * ( 8*f(z + x)*f(z + y)^2*f(b + 2*y)*f(a + y + x) - 4*f(
>          z + x)*f(z + y)^2*f(a + 2*y)*f(b + y + x) - 2*f(z + x)*f(z + y)^2*f(a
>           + 2*y)^2 - 4*f(z + x)^2*f(z + y)*f(b + 2*y)*f(b + y + x) + 2*f(z + x
>          )^3*f(b + 2*y)^2 + 4*f(2*z)*f(y + x)*f(z + x)*f(b + 2*y)*f(b + y + x)
>           + 4*f(y + x)*f(z + x)*f(z + y)*f(c + 2*y)*f(b + y + x) - 8*f(y + x)*
>          f(z + x)*f(z + y)*f(b + 2*y)*f(c + y + x) - 8*f(y + x)*f(z + x)*f(z
>           + y)*f(b + 2*y)*f(a + z + y) + 4*f(y + x)*f(z + x)*f(z + y)*f(a + 2*
>          y)*f(c + 2*y) + 4*f(y + x)*f(z + x)*f(z + y)*f(a + 2*y)*f(b + z + y)
>           - 4*f(y + x)*f(z + x)^2*f(b + 2*y)*f(b + z + y) - 2*f(y + x)^2*f(z
>           + x)*f(c + 2*y)^2 - 4*f(y + x)^2*f(z + x)*f(c + 2*y)*f(b + z + y) + 
>          8*f(y + x)^2*f(z + x)*f(b + 2*y)*f(c + z + y) - 4*f(2*y)*f(z + y)^2*
>          f(a + z + x)*f(b + y + x) + 2*f(2*y)*f(z + y)^2*f(a + 2*y)*f(a + z + 
>          x) - 4*f(2*y)*f(z + x)*f(z + y)*f(c + 2*y)*f(a + y + x) + 4*f(2*y)*f(
>          z + x)*f(z + y)*f(b + y + x)*f(b + z + x) + 2*f(2*y)*f(z + x)*f(z + y
>          )*f(b + 2*y)*f(c + 2*x) - 2*f(2*y)*f(z + x)*f(z + y)*f(b + 2*y)*f(a
>           + z + x) + 8*f(2*y)*f(z + x)*f(z + y)*f(a + z + y)*f(b + y + x) - 8*
>          f(2*y)*f(z + x)*f(z + y)*f(a + y + x)*f(b + z + y) + 2*f(2*y)*f(z + x
>          )*f(z + y)*f(a + 2*y)*f(c + y + x) + 2*f(2*y)*f(z + x)*f(z + y)*f(a
>           + 2*y)*f(a + z + y) + 2*f(2*y)*f(z + x)^2*f(b + 2*y)*f(c + y + x) + 
>          2*f(2*y)*f(z + x)^2*f(b + 2*y)*f(a + z + y) - 2*f(2*y)*f(z + x)^2*f(a
>           + 2*y)*f(c + 2*y) + f(2*y)*f(2*z)*f(z + y)*f(a + 2*y)*f(b + 2*x) - 
>          f(2*y)*f(2*z)*f(z + y)*f(a + 2*x)*f(b + 2*y) - 2*f(2*y)*f(2*z)*f(z + 
>          x)*f(b + 2*y)*f(a + y + x) - f(2*y)*f(2*z)*f(z + x)*f(b + 2*x)*f(b + 
>          2*y) + f(2*y)*f(2*z)*f(z + x)*f(a + 2*y)^2 - 4*f(2*y)*f(2*z)*f(y + x)
>          *f(b + y + x)*f(b + z + x) + f(2*y)*f(2*z)*f(y + x)*f(b + 2*y)*f(c + 
>          2*x) - f(2*y)*f(2*z)*f(y + x)*f(b + 2*x)*f(c + 2*y) - 2*f(2*y)*f(y + 
>          x)*f(z + y)*f(c + 2*y)*f(a + z + x) + 4*f(2*y)*f(y + x)*f(z + y)*f(b
>           + y + x)*f(c + z + x) + 4*f(2*y)*f(y + x)*f(z + y)*f(a + z + x)*f(b
>           + z + y) - 2*f(2*y)*f(y + x)*f(z + y)*f(a + 2*y)*f(c + z + x) + 2*f(
>          2*y)*f(y + x)*f(z + x)*f(c + 2*y)*f(c + y + x) + 2*f(2*y)*f(y + x)*f(
>          z + x)*f(c + 2*y)*f(a + z + y) + 8*f(2*y)*f(y + x)*f(z + x)*f(b + z
>           + y)*f(c + y + x) + 4*f(2*y)*f(y + x)*f(z + x)*f(b + z + x)*f(b + z
>           + y) - 8*f(2*y)*f(y + x)*f(z + x)*f(b + y + x)*f(c + z + y) - 2*f(2*
>          y)*f(y + x)*f(z + x)*f(b + 2*y)*f(c + z + x) + 2*f(2*y)*f(y + x)*f(z
>           + x)*f(a + 2*z)*f(b + 2*y) - 4*f(2*y)*f(y + x)*f(z + x)*f(a + 2*y)*
>          f(c + z + y) + 2*f(2*y)*f(y + x)^2*f(c + 2*y)*f(c + z + x) - 4*f(2*y)
>          *f(y + x)^2*f(b + z + y)*f(c + z + x) - 2*f(2*y)^2*f(z + y)*f(b + 2*x
>          )*f(c + z + x) + 2*f(2*y)^2*f(z + y)*f(a + z + x)*f(c + y + x) + 2*f(
>          2*y)^2*f(z + y)*f(a + z + x)*f(b + z + x) - 2*f(2*y)^2*f(z + y)*f(a
>           + z + x)*f(a + z + y) + 2*f(2*y)^2*f(z + x)*f(c + 2*y)*f(a + z + x)
>           - f(2*y)^2*f(z + x)*f(c + 2*x)*f(c + 2*y) - 2*f(2*y)^2*f(z + x)*f(c
>           + 2*x)*f(b + z + y) - 2*f(2*y)^2*f(z + x)*f(b + z + x)*f(c + y + x)
>           - 2*f(2*y)^2*f(z + x)*f(b + z + x)^2 + 2*f(2*y)^2*f(z + x)*f(b + 2*z
>          )*f(a + y + x) + 2*f(2*y)^2*f(z + x)*f(b + 2*x)*f(c + z + y) - 4*f(2*
>          y)^2*f(z + x)*f(a + z + y)*f(c + y + x) - 2*f(2*y)^2*f(z + x)*f(a + z
>           + y)*f(b + z + x) - 2*f(2*y)^2*f(z + x)*f(a + 2*z)*f(b + y + x) + 4*
>          f(2*y)^2*f(z + x)*f(a + y + x)*f(c + z + y) + 2*f(2*y)^2*f(z + x)*f(a
>           + 2*y)*f(c + z + x) - f(2*y)^2*f(z + x)*f(a + 2*y)*f(a + 2*z) - f(2*
>          y)^2*f(2*z)*f(c + 2*x)*f(b + y + x) + f(2*y)^2*f(2*z)*f(b + 2*x)*f(c
>           + y + x) + f(2*y)^2*f(2*z)*f(b + 2*x)*f(b + z + x) - f(2*y)^2*f(2*z)
>          *f(b + 2*x)*f(a + z + y) + 2*f(2*y)^2*f(2*z)*f(a + z + x)*f(b + y + x
>          ) - 1/2*f(2*y)^2*f(2*z)*f(a + 2*y)*f(c + 2*x) - f(2*y)^2*f(2*z)*f(a
>           + 2*y)*f(a + z + x) + 1/2*f(2*y)^2*f(2*z)*f(a + 2*x)*f(c + 2*y) + f(
>          2*y)^2*f(2*z)*f(a + 2*x)*f(b + z + y) - 2*f(2*y)^2*f(y + x)*f(c + y
>           + x)*f(c + z + x) + 2*f(2*y)^2*f(y + x)*f(b + z + x)*f(c + z + x) - 
>          2*f(2*y)^2*f(y + x)*f(b + 2*z)*f(a + z + x) + 2*f(2*y)^2*f(y + x)*f(a
>           + z + y)*f(c + z + x) + f(2*y)^3*f(c + 2*x)*f(c + z + x) - 2*f(2*y)^
>          3*f(a + z + x)*f(c + z + x) + 1/2*f(2*y)^3*f(a + 2*z)*f(c + 2*x) + f(
>          2*y)^3*f(a + 2*z)*f(a + z + x) - 1/2*f(2*y)^3*f(a + 2*x)*f(c + 2*z)
>           + 4*f(2*x)*f(z + x)*f(z + y)*f(b + 2*y)*f(b + z + y) - 2*f(2*x)*f(2*
>          z)*f(z + x)*f(b + 2*y)^2 - 4*f(2*x)*f(2*y)*f(z + y)*f(b + z + x)*f(b
>           + z + y) + f(2*x)*f(2*y)*f(z + y)*f(a + 2*z)*f(b + 2*y) - f(2*x)*f(2
>          *y)*f(z + y)*f(a + 2*y)*f(b + 2*z) + f(2*x)*f(2*y)*f(z + x)*f(c + 2*y
>          )^2 - 2*f(2*x)*f(2*y)*f(z + x)*f(b + 2*y)*f(c + z + y) - f(2*x)*f(2*y
>          )*f(z + x)*f(b + 2*y)*f(b + 2*z) + 2*f(2*x)*f(2*y)*f(2*z)*f(b + 2*y)*
>          f(b + z + x) + f(2*x)*f(2*y)*f(y + x)*f(b + 2*z)*f(c + 2*y) - f(2*x)*
>          f(2*y)*f(y + x)*f(b + 2*y)*f(c + 2*z) + f(2*x)*f(2*y)^2*f(c + 2*z)*f(
>          b + y + x) - f(2*x)*f(2*y)^2*f(c + 2*y)*f(c + z + x) + 2*f(2*x)*f(2*y
>          )^2*f(b + z + y)*f(c + z + x) - f(2*x)*f(2*y)^2*f(b + 2*z)*f(c + y + 
>          x) + f(2*x)*f(2*y)^2*f(b + 2*z)*f(b + z + x) + f(2*x)*f(2*y)^2*f(b + 
>          2*z)*f(a + z + y) - 1/2*f(2*x)*f(2*y)^2*f(a + 2*z)*f(c + 2*y) - f(2*x
>          )*f(2*y)^2*f(a + 2*z)*f(b + z + y) + 1/2*f(2*x)*f(2*y)^2*f(a + 2*y)*
>          f(c + 2*z) )
> 
>        + 2*f(z + x)*f(2*b + 2*y) - 2*f(2*y)*f(2*b + z + x):
> 
> eq[20] := 
> (1/HessUniv) * (  - 2*f(2*y)*f(z + y)^2*f(a + 2*x)*f(c + z + x) + f(2
>          *y)*f(z + y)^2*f(a + 2*x)*f(a + 2*z) + 2*f(2*y)*f(z + x)*f(z + y)*f(b
>           + 2*x)*f(c + z + x) - f(2*y)*f(z + x)*f(z + y)*f(a + 2*z)*f(b + 2*x)
>           + 2*f(2*y)*f(z + x)*f(z + y)*f(a + 2*x)*f(c + z + y) - f(2*y)*f(z + 
>          x)*f(z + y)*f(a + 2*x)*f(b + 2*z) - 2*f(2*y)*f(z + x)^2*f(b + 2*x)*f(
>          c + z + y) + f(2*y)*f(z + x)^2*f(b + 2*x)*f(b + 2*z) - f(2*y)*f(2*z)*
>          f(z + y)*f(b + 2*x)*f(c + 2*x) + f(2*y)*f(2*z)*f(z + y)*f(a + 2*x)*f(
>          c + y + x) + f(2*y)*f(2*z)*f(z + y)*f(a + 2*x)*f(b + z + x) - f(2*y)*
>          f(2*z)*f(z + y)*f(a + 2*x)*f(a + z + y) + f(2*y)*f(2*z)*f(z + x)*f(b
>           + 2*x)*f(c + y + x) - f(2*y)*f(2*z)*f(z + x)*f(b + 2*x)*f(b + z + x)
>           + f(2*y)*f(2*z)*f(z + x)*f(b + 2*x)*f(a + z + y) - f(2*y)*f(2*z)*f(z
>           + x)*f(a + 2*x)*f(c + 2*y) + 1/2*f(2*y)*f(2*z)^2*f(b + 2*x)^2 - f(2*
>          y)*f(2*z)^2*f(a + 2*x)*f(b + y + x) + 1/2*f(2*y)*f(2*z)^2*f(a + 2*x)*
>          f(a + 2*y) - f(2*y)*f(2*z)*f(y + x)*f(c + 2*x)*f(c + y + x) + f(2*y)*
>          f(2*z)*f(y + x)*f(c + 2*x)*f(b + z + x) - f(2*y)*f(2*z)*f(y + x)*f(c
>           + 2*x)*f(a + z + y) - 2*f(2*y)*f(2*z)*f(y + x)*f(b + 2*x)*f(c + z + 
>          x) + f(2*y)*f(2*z)*f(y + x)*f(a + 2*x)*f(b + 2*z) + 2*f(2*y)*f(y + x)
>          *f(z + y)*f(c + 2*x)*f(c + z + x) + f(2*y)*f(y + x)*f(z + y)*f(a + 2*
>          z)*f(c + 2*x) - f(2*y)*f(y + x)*f(z + y)*f(a + 2*x)*f(c + 2*z) + 2*f(
>          2*y)*f(y + x)*f(z + x)*f(c + 2*x)*f(c + z + y) - f(2*y)*f(y + x)*f(z
>           + x)*f(b + 2*z)*f(c + 2*x) + f(2*y)*f(y + x)*f(z + x)*f(b + 2*x)*f(c
>           + 2*z) - f(2*y)*f(y + x)^2*f(c + 2*x)*f(c + 2*z) - 2*f(2*y)^2*f(z + 
>          x)*f(c + 2*x)*f(c + z + x) + 1/2*f(2*y)^2*f(2*z)*f(c + 2*x)^2 + f(2*y
>          )^2*f(2*z)*f(a + 2*x)*f(c + z + x) - 1/2*f(2*y)^2*f(2*z)*f(a + 2*x)*
>          f(a + 2*z) + 2*f(2*x)*f(z + y)^2*f(a + 2*y)*f(c + z + x) - f(2*x)*f(z
>           + y)^2*f(a + 2*y)*f(a + 2*z) - 2*f(2*x)*f(z + x)*f(z + y)*f(b + 2*y)
>          *f(c + z + x) + f(2*x)*f(z + x)*f(z + y)*f(a + 2*z)*f(b + 2*y) - 2*f(
>          2*x)*f(z + x)*f(z + y)*f(a + 2*y)*f(c + z + y) + f(2*x)*f(z + x)*f(z
>           + y)*f(a + 2*y)*f(b + 2*z) + 2*f(2*x)*f(z + x)^2*f(b + 2*y)*f(c + z
>           + y) - f(2*x)*f(z + x)^2*f(b + 2*y)*f(b + 2*z) + f(2*x)*f(2*z)*f(z
>           + y)*f(b + 2*y)*f(c + 2*x) - f(2*x)*f(2*z)*f(z + y)*f(a + 2*y)*f(c
>           + y + x) - f(2*x)*f(2*z)*f(z + y)*f(a + 2*y)*f(b + z + x) + f(2*x)*
>          f(2*z)*f(z + y)*f(a + 2*y)*f(a + z + y) - f(2*x)*f(2*z)*f(z + x)*f(b
>           + 2*y)*f(c + y + x) + f(2*x)*f(2*z)*f(z + x)*f(b + 2*y)*f(b + z + x)
>           - f(2*x)*f(2*z)*f(z + x)*f(b + 2*y)*f(a + z + y) + f(2*x)*f(2*z)*f(z
>           + x)*f(a + 2*y)*f(c + 2*y) + f(2*x)*f(2*z)^2*f(b + 2*y)*f(a + y + x)
>           - 1/2*f(2*x)*f(2*z)^2*f(b + 2*x)*f(b + 2*y) - 1/2*f(2*x)*f(2*z)^2*f(
>          a + 2*y)^2 + f(2*x)*f(2*z)*f(y + x)*f(c + 2*y)*f(c + y + x) + f(2*x)*
>          f(2*z)*f(y + x)*f(c + 2*y)*f(b + z + x) - f(2*x)*f(2*z)*f(y + x)*f(c
>           + 2*y)*f(a + z + y) - f(2*x)*f(2*z)*f(y + x)*f(a + 2*z)*f(b + 2*y)
>           + 2*f(2*x)*f(2*z)*f(y + x)*f(a + 2*y)*f(c + z + y) - 2*f(2*x)*f(y + 
>          x)*f(z + y)*f(c + 2*y)*f(c + z + x) + f(2*x)*f(y + x)*f(z + y)*f(a + 
>          2*z)*f(c + 2*y) - f(2*x)*f(y + x)*f(z + y)*f(a + 2*y)*f(c + 2*z) - 2*
>          f(2*x)*f(y + x)*f(z + x)*f(c + 2*y)*f(c + z + y) - f(2*x)*f(y + x)*f(
>          z + x)*f(b + 2*z)*f(c + 2*y) + f(2*x)*f(y + x)*f(z + x)*f(b + 2*y)*f(
>          c + 2*z) + f(2*x)*f(y + x)^2*f(c + 2*y)*f(c + 2*z) + 2*f(2*x)*f(2*y)*
>          f(z + y)*f(c + 2*z)*f(a + y + x) - 2*f(2*x)*f(2*y)*f(z + y)*f(c + 2*x
>          )*f(c + z + y) - 2*f(2*x)*f(2*y)*f(z + y)*f(a + 2*z)*f(c + y + x) - 2
>          *f(2*x)*f(2*y)*f(z + x)*f(c + 2*z)*f(b + y + x) + 2*f(2*x)*f(2*y)*f(z
>           + x)*f(c + 2*y)*f(c + z + x) + 2*f(2*x)*f(2*y)*f(z + x)*f(b + 2*z)*
>          f(c + y + x) - 2*f(2*x)*f(2*y)*f(2*z)*f(b + z + x)*f(c + y + x) - f(2
>          *x)*f(2*y)*f(2*z)*f(b + 2*z)*f(a + y + x) + 2*f(2*x)*f(2*y)*f(2*z)*f(
>          b + y + x)*f(c + z + x) + f(2*x)*f(2*y)*f(2*z)*f(b + 2*x)*f(c + z + y
>          ) - 1/2*f(2*x)*f(2*y)*f(2*z)*f(b + 2*x)*f(b + 2*z) + 2*f(2*x)*f(2*y)*
>          f(2*z)*f(a + z + y)*f(c + y + x) + f(2*x)*f(2*y)*f(2*z)*f(a + 2*z)*f(
>          b + y + x) - 2*f(2*x)*f(2*y)*f(2*z)*f(a + y + x)*f(c + z + y) - f(2*x
>          )*f(2*y)*f(2*z)*f(a + 2*y)*f(c + z + x) + 1/2*f(2*x)*f(2*y)*f(2*z)*f(
>          a + 2*y)*f(a + 2*z) + f(2*x)*f(2*y)^2*f(c + 2*x)*f(c + 2*z) + 2*f(2*x
>          )^2*f(z + y)*f(c + 2*y)*f(c + z + y) - 1/2*f(2*x)^2*f(2*z)*f(c + 2*y)
>          ^2 - f(2*x)^2*f(2*z)*f(b + 2*y)*f(c + z + y) + 1/2*f(2*x)^2*f(2*z)*f(
>          b + 2*y)*f(b + 2*z) - f(2*x)^2*f(2*y)*f(c + 2*y)*f(c + 2*z) )
> 
>        - f(2*y)*f(2*c + 2*x) + f(2*x)*f(2*c + 2*y):
> 
> eq[21] := 
> (1/HessUniv) * ( 2*f(z + y)^3*f(b + 2*y)*f(c + 2*x) - 4*f(z + x)*f(z
>           + y)^2*f(b + 2*y)*f(c + y + x) + 2*f(z + x)^2*f(z + y)*f(b + 2*y)*f(
>          c + 2*y) + 4*f(2*z)*f(z + y)^2*f(b + 2*y)*f(a + y + x) - f(2*z)*f(z
>           + y)^2*f(b + 2*x)*f(b + 2*y) - 2*f(2*z)*f(z + y)^2*f(a + 2*y)*f(b + 
>          y + x) - f(2*z)*f(z + y)^2*f(a + 2*y)^2 + 2*f(2*z)*f(y + x)*f(z + y)*
>          f(c + 2*y)*f(b + y + x) + 2*f(2*z)*f(y + x)*f(z + y)*f(b + 2*y)*f(b
>           + z + x) - 4*f(2*z)*f(y + x)*f(z + y)*f(b + 2*y)*f(a + z + y) + 2*f(
>          2*z)*f(y + x)*f(z + y)*f(a + 2*y)*f(c + 2*y) + 2*f(2*z)*f(y + x)*f(z
>           + y)*f(a + 2*y)*f(b + z + y) - 4*f(y + x)*f(z + y)^2*f(b + 2*y)*f(c
>           + z + x) - 2*f(y + x)*f(z + x)*f(z + y)*f(c + 2*y)^2 - 4*f(y + x)*f(
>          z + x)*f(z + y)*f(c + 2*y)*f(b + z + y) + 4*f(y + x)*f(z + x)*f(z + y
>          )*f(b + 2*y)*f(c + z + y) - 2*f(y + x)*f(z + x)*f(z + y)*f(b + 2*y)*
>          f(b + 2*z) + 2*f(y + x)^2*f(z + y)*f(b + 2*y)*f(c + 2*z) - f(2*y)*f(z
>           + y)^2*f(c + 2*x)*f(c + 2*y) - 2*f(2*y)*f(z + y)^2*f(c + 2*x)*f(b + 
>          z + y) + 2*f(2*y)*f(z + y)^2*f(a + 2*y)*f(c + z + x) - f(2*y)*f(z + y
>          )^2*f(a + 2*y)*f(a + 2*z) + 2*f(2*y)*f(z + x)*f(z + y)*f(c + 2*y)*f(c
>           + y + x) + 4*f(2*y)*f(z + x)*f(z + y)*f(b + z + y)*f(c + y + x) + 2*
>          f(2*y)*f(z + x)*f(z + y)*f(b + 2*y)*f(c + z + x) + f(2*y)*f(z + x)*f(
>          z + y)*f(a + 2*z)*f(b + 2*y) - 2*f(2*y)*f(z + x)*f(z + y)*f(a + 2*y)*
>          f(c + z + y) + f(2*y)*f(z + x)*f(z + y)*f(a + 2*y)*f(b + 2*z) - 2*f(2
>          *y)*f(z + x)^2*f(b + 2*y)*f(c + z + y) - 2*f(2*y)*f(2*z)*f(z + y)*f(c
>           + 2*y)*f(a + y + x) - 1/2*f(2*y)*f(2*z)*f(z + y)*f(b + 2*y)*f(c + 2*
>          x) - 2*f(2*y)*f(2*z)*f(z + y)*f(b + 2*y)*f(a + z + x) + 1/2*f(2*y)*f(
>          2*z)*f(z + y)*f(b + 2*x)*f(c + 2*y) + f(2*y)*f(2*z)*f(z + y)*f(b + 2*
>          x)*f(b + z + y) + 2*f(2*y)*f(2*z)*f(z + y)*f(a + z + y)*f(b + y + x)
>           - 4*f(2*y)*f(2*z)*f(z + y)*f(a + y + x)*f(b + z + y) + 3*f(2*y)*f(2*
>          z)*f(z + y)*f(a + 2*y)*f(a + z + y) - f(2*y)*f(2*z)*f(z + x)*f(c + 2*
>          y)*f(b + y + x) + f(2*y)*f(2*z)*f(z + x)*f(b + 2*y)*f(c + y + x) + f(
>          2*y)*f(2*z)*f(z + x)*f(b + 2*y)*f(a + z + y) - f(2*y)*f(2*z)*f(z + x)
>          *f(a + 2*y)*f(b + z + y) - f(2*y)*f(2*z)^2*f(b + 2*y)*f(a + y + x) + 
>          f(2*y)*f(2*z)^2*f(a + 2*y)*f(b + y + x) - f(2*y)*f(2*z)*f(y + x)*f(c
>           + 2*y)*f(b + z + x) - f(2*y)*f(2*z)*f(y + x)*f(c + 2*y)*f(a + z + y)
>           - 2*f(2*y)*f(2*z)*f(y + x)*f(b + z + x)*f(b + z + y) - 2*f(2*y)*f(2*
>          z)*f(y + x)*f(b + y + x)*f(c + z + y) + f(2*y)*f(2*z)*f(y + x)*f(b + 
>          2*y)*f(c + z + x) + 2*f(2*y)*f(2*z)*f(y + x)*f(a + z + y)*f(b + z + y
>          ) + f(2*y)*f(2*z)*f(y + x)*f(a + 2*z)*f(b + 2*y) - f(2*y)*f(2*z)*f(y
>           + x)*f(a + 2*y)*f(c + z + y) - f(2*y)*f(2*z)*f(y + x)*f(a + 2*y)*f(b
>           + 2*z) + 4*f(2*y)*f(y + x)*f(z + y)*f(b + z + y)*f(c + z + x) + f(2*
>          y)*f(y + x)*f(z + y)*f(a + 2*z)*f(c + 2*y) - f(2*y)*f(y + x)*f(z + y)
>          *f(a + 2*y)*f(c + 2*z) + 2*f(2*y)*f(y + x)*f(z + x)*f(c + 2*y)*f(c + 
>          z + y) + 2*f(2*y)*f(y + x)*f(z + x)*f(b + 2*z)*f(c + 2*y) + 2*f(2*y)*
>          f(y + x)*f(z + x)*f(b + 2*z)*f(b + z + y) - 2*f(2*y)*f(y + x)*f(z + x
>          )*f(b + 2*y)*f(c + 2*z) - 2*f(2*y)*f(y + x)^2*f(c + 2*z)*f(b + z + y)
>           + f(2*y)^2*f(z + y)*f(c + 2*x)*f(c + z + y) + 1/2*f(2*y)^2*f(z + y)*
>          f(b + 2*z)*f(c + 2*x) - 1/2*f(2*y)^2*f(z + y)*f(b + 2*x)*f(c + 2*z)
>           - 2*f(2*y)^2*f(z + y)*f(a + z + y)*f(c + z + x) + f(2*y)^2*f(z + y)*
>          f(a + 2*z)*f(a + z + y) + f(2*y)^2*f(z + x)*f(c + 2*z)*f(b + y + x)
>           - 2*f(2*y)^2*f(z + x)*f(c + y + x)*f(c + z + y) - 2*f(2*y)^2*f(z + x
>          )*f(b + z + y)*f(c + z + x) - f(2*y)^2*f(z + x)*f(b + 2*z)*f(c + y + 
>          x) - f(2*y)^2*f(z + x)*f(b + 2*z)*f(a + z + y) + 2*f(2*y)^2*f(z + x)*
>          f(a + z + y)*f(c + z + y) - f(2*y)^2*f(z + x)*f(a + 2*z)*f(c + 2*y)
>           - f(2*y)^2*f(z + x)*f(a + 2*z)*f(b + z + y) + f(2*y)^2*f(z + x)*f(a
>           + 2*y)*f(c + 2*z) + f(2*y)^2*f(2*z)*f(c + 2*y)*f(a + z + x) + f(2*y)
>          ^2*f(2*z)*f(b + 2*z)*f(a + y + x) - 2*f(2*y)^2*f(2*z)*f(a + z + y)^2
>           + 2*f(2*y)^2*f(2*z)*f(a + z + x)*f(b + z + y) - f(2*y)^2*f(2*z)*f(a
>           + 2*z)*f(b + y + x) + 2*f(2*y)^2*f(2*z)*f(a + y + x)*f(c + z + y) - 
>          f(2*y)^2*f(2*z)*f(a + 2*y)*f(c + z + x) + f(2*y)^2*f(y + x)*f(c + 2*z
>          )*f(b + z + x) + f(2*y)^2*f(y + x)*f(c + 2*z)*f(a + z + y) - f(2*y)^2
>          *f(y + x)*f(b + 2*z)*f(c + z + x) - f(2*y)^2*f(y + x)*f(a + 2*z)*f(c
>           + z + y) - f(2*y)^3*f(c + 2*z)*f(a + z + x) + f(2*y)^3*f(a + 2*z)*f(
>          c + z + x) + f(2*x)*f(z + y)^2*f(c + 2*y)^2 + 2*f(2*x)*f(z + y)^2*f(c
>           + 2*y)*f(b + z + y) + f(2*x)*f(z + y)^2*f(b + 2*y)*f(b + 2*z) - 2*f(
>          2*x)*f(2*z)*f(z + y)*f(b + 2*y)*f(c + 2*y) - f(2*x)*f(2*y)*f(z + y)*
>          f(c + 2*y)*f(c + z + y) - 2*f(2*x)*f(2*y)*f(z + y)*f(b + z + y)*f(c
>           + z + y) - 3/2*f(2*x)*f(2*y)*f(z + y)*f(b + 2*z)*f(c + 2*y) - f(2*x)
>          *f(2*y)*f(z + y)*f(b + 2*z)*f(b + z + y) - 1/2*f(2*x)*f(2*y)*f(z + y)
>          *f(b + 2*y)*f(c + 2*z) + f(2*x)*f(2*y)*f(2*z)*f(c + 2*y)*f(b + z + y)
>           + f(2*x)*f(2*y)*f(2*z)*f(b + 2*y)*f(c + z + y) + f(2*x)*f(2*y)^2*f(c
>           + 2*z)*f(b + z + y) + f(2*x)*f(2*y)^2*f(b + 2*z)*f(c + z + y) )
> 
>        + 2*f(z + y)*f(c + b + 2*y) - 2*f(2*y)*f(c + b + z + y):
> 
> eq[22] :=  
> (1/HessUniv) * ( 2*f(z + y)^3*f(a + 2*y)*f(c + 2*x) - 4*f(z + x)*f(z
>           + y)^2*f(a + 2*y)*f(c + y + x) + 2*f(z + x)^2*f(z + y)*f(a + 2*y)*f(
>          c + 2*y) - f(2*z)*f(z + y)^2*f(a + 2*y)*f(b + 2*x) + f(2*z)*f(z + y)^
>          2*f(a + 2*x)*f(b + 2*y) + 2*f(2*z)*f(z + x)*f(z + y)*f(b + 2*y)*f(a
>           + y + x) - f(2*z)*f(z + x)*f(z + y)*f(b + 2*x)*f(b + 2*y) - f(2*z)*
>          f(z + x)*f(z + y)*f(a + 2*y)^2 + f(2*z)*f(y + x)*f(z + y)*f(b + 2*y)*
>          f(c + 2*x) - 2*f(2*z)*f(y + x)*f(z + y)*f(b + 2*y)*f(a + z + x) + f(2
>          *z)*f(y + x)*f(z + y)*f(b + 2*x)*f(c + 2*y) + 2*f(2*z)*f(y + x)*f(z
>           + y)*f(a + 2*y)*f(c + y + x) + 2*f(2*z)*f(y + x)*f(z + y)*f(a + 2*y)
>          *f(a + z + y) - 2*f(y + x)*f(z + y)^2*f(c + 2*x)*f(c + 2*y) - 2*f(y
>           + x)*f(z + y)^2*f(a + 2*y)*f(a + 2*z) - 4*f(y + x)*f(z + x)*f(z + y)
>          *f(c + 2*y)*f(a + z + y) + 2*f(y + x)^2*f(z + y)*f(a + 2*z)*f(c + 2*y
>          ) - 2*f(2*y)*f(z + y)^2*f(c + 2*x)*f(a + z + y) + f(2*y)*f(z + x)*f(z
>           + y)*f(c + 2*x)*f(c + 2*y) + 4*f(2*y)*f(z + x)*f(z + y)*f(a + z + y)
>          *f(c + y + x) + 2*f(2*y)*f(z + x)*f(z + y)*f(a + 2*y)*f(c + z + x) + 
>          f(2*y)*f(z + x)*f(z + y)*f(a + 2*y)*f(a + 2*z) - 2*f(2*y)*f(z + x)^2*
>          f(a + 2*y)*f(c + z + y) + f(2*y)*f(2*z)*f(z + y)*f(b + 2*x)*f(a + z
>           + y) - 3/2*f(2*y)*f(2*z)*f(z + y)*f(a + 2*y)*f(c + 2*x) - 1/2*f(2*y)
>          *f(2*z)*f(z + y)*f(a + 2*x)*f(c + 2*y) - f(2*y)*f(2*z)*f(z + y)*f(a
>           + 2*x)*f(b + z + y) - f(2*y)*f(2*z)*f(z + x)*f(c + 2*y)*f(a + y + x)
>           + f(2*y)*f(2*z)*f(z + x)*f(b + 2*x)*f(b + z + y) - 2*f(2*y)*f(2*z)*
>          f(z + x)*f(a + y + x)*f(b + z + y) + f(2*y)*f(2*z)*f(z + x)*f(a + 2*y
>          )*f(c + y + x) + f(2*y)*f(2*z)*f(z + x)*f(a + 2*y)*f(a + z + y) + 1/2
>          *f(2*y)*f(2*z)^2*f(a + 2*y)*f(b + 2*x) - 1/2*f(2*y)*f(2*z)^2*f(a + 2*
>          x)*f(b + 2*y) + f(2*y)*f(2*z)*f(y + x)*f(c + 2*y)*f(a + z + x) - f(2*
>          y)*f(2*z)*f(y + x)*f(c + 2*x)*f(b + z + y) - f(2*y)*f(2*z)*f(y + x)*
>          f(b + 2*x)*f(c + z + y) - 2*f(2*y)*f(2*z)*f(y + x)*f(a + z + y)*f(c
>           + y + x) - 2*f(2*y)*f(2*z)*f(y + x)*f(a + z + y)^2 + 2*f(2*y)*f(2*z)
>          *f(y + x)*f(a + z + x)*f(b + z + y) - f(2*y)*f(2*z)*f(y + x)*f(a + 2*
>          y)*f(c + z + x) + 2*f(2*y)*f(y + x)*f(z + y)*f(c + 2*x)*f(c + z + y)
>           + 2*f(2*y)*f(y + x)*f(z + y)*f(a + 2*z)*f(a + z + y) + 4*f(2*y)*f(y
>           + x)*f(z + x)*f(a + z + y)*f(c + z + y) - 2*f(2*y)*f(y + x)^2*f(a + 
>          2*z)*f(c + z + y) + 1/2*f(2*y)^2*f(z + y)*f(a + 2*z)*f(c + 2*x) - 1/2
>          *f(2*y)^2*f(z + y)*f(a + 2*x)*f(c + 2*z) + f(2*y)^2*f(z + x)*f(c + 2*
>          z)*f(a + y + x) - f(2*y)^2*f(z + x)*f(c + 2*x)*f(c + z + y) - 2*f(2*y
>          )^2*f(z + x)*f(a + z + y)*f(c + z + x) - f(2*y)^2*f(z + x)*f(a + 2*z)
>          *f(c + y + x) - f(2*y)^2*f(z + x)*f(a + 2*z)*f(a + z + y) + f(2*y)^2*
>          f(2*z)*f(c + 2*x)*f(a + z + y) - 1/2*f(2*y)^2*f(2*z)*f(a + 2*z)*f(b
>           + 2*x) + f(2*y)^2*f(2*z)*f(a + 2*x)*f(c + z + y) + 1/2*f(2*y)^2*f(2*
>          z)*f(a + 2*x)*f(b + 2*z) - f(2*y)^2*f(y + x)*f(c + 2*z)*f(a + z + x)
>           + f(2*y)^2*f(y + x)*f(a + 2*z)*f(c + z + x) + 2*f(2*x)*f(z + y)^2*f(
>          c + 2*y)*f(c + y + x) + 2*f(2*x)*f(z + y)^2*f(c + 2*y)*f(a + z + y)
>           - 2*f(2*x)*f(z + y)^2*f(b + 2*y)*f(c + z + x) + f(2*x)*f(z + y)^2*f(
>          a + 2*z)*f(b + 2*y) + f(2*x)*f(z + y)^2*f(a + 2*y)*f(b + 2*z) - f(2*x
>          )*f(z + x)*f(z + y)*f(c + 2*y)^2 + 2*f(2*x)*f(z + x)*f(z + y)*f(b + 2
>          *y)*f(c + z + y) - f(2*x)*f(z + x)*f(z + y)*f(b + 2*y)*f(b + 2*z) - 2
>          *f(2*x)*f(2*z)*f(z + y)*f(b + 2*y)*f(c + y + x) + 2*f(2*x)*f(2*z)*f(z
>           + y)*f(b + 2*y)*f(b + z + x) - 2*f(2*x)*f(2*z)*f(z + y)*f(b + 2*y)*
>          f(a + z + y) - f(2*x)*f(y + x)*f(z + y)*f(b + 2*z)*f(c + 2*y) + f(2*x
>          )*f(y + x)*f(z + y)*f(b + 2*y)*f(c + 2*z) - 2*f(2*x)*f(2*y)*f(z + y)*
>          f(c + y + x)*f(c + z + y) + 2*f(2*x)*f(2*y)*f(z + y)*f(b + z + y)*f(c
>           + z + x) - f(2*x)*f(2*y)*f(z + y)*f(b + 2*z)*f(a + z + y) - 2*f(2*x)
>          *f(2*y)*f(z + y)*f(a + z + y)*f(c + z + y) - 3/2*f(2*x)*f(2*y)*f(z + 
>          y)*f(a + 2*z)*f(c + 2*y) - f(2*x)*f(2*y)*f(z + y)*f(a + 2*z)*f(b + z
>           + y) - 1/2*f(2*x)*f(2*y)*f(z + y)*f(a + 2*y)*f(c + 2*z) + f(2*x)*f(2
>          *y)*f(z + x)*f(c + 2*y)*f(c + z + y) - 2*f(2*x)*f(2*y)*f(z + x)*f(b
>           + z + y)*f(c + z + y) + f(2*x)*f(2*y)*f(z + x)*f(b + 2*z)*f(c + 2*y)
>           + f(2*x)*f(2*y)*f(z + x)*f(b + 2*z)*f(b + z + y) - f(2*x)*f(2*y)*f(z
>           + x)*f(b + 2*y)*f(c + 2*z) - f(2*x)*f(2*y)*f(2*z)*f(c + 2*y)*f(b + z
>           + x) + 2*f(2*x)*f(2*y)*f(2*z)*f(b + z + y)*f(c + y + x) - 2*f(2*x)*
>          f(2*y)*f(2*z)*f(b + z + x)*f(b + z + y) + f(2*x)*f(2*y)*f(2*z)*f(b + 
>          2*y)*f(c + z + x) + 2*f(2*x)*f(2*y)*f(2*z)*f(a + z + y)*f(b + z + y)
>           + 1/2*f(2*x)*f(2*y)*f(2*z)*f(a + 2*z)*f(b + 2*y) - 1/2*f(2*x)*f(2*y)
>          *f(2*z)*f(a + 2*y)*f(b + 2*z) - f(2*x)*f(2*y)*f(y + x)*f(c + 2*z)*f(b
>           + z + y) + f(2*x)*f(2*y)*f(y + x)*f(b + 2*z)*f(c + z + y) + f(2*x)*
>          f(2*y)^2*f(c + 2*z)*f(b + z + x) + f(2*x)*f(2*y)^2*f(c + 2*z)*f(a + z
>           + y) - f(2*x)*f(2*y)^2*f(b + 2*z)*f(c + z + x) + f(2*x)*f(2*y)^2*f(a
>           + 2*z)*f(c + z + y) )
> 
>        + 2*f(z + y)*f(c + a + 2*y) - 2*f(2*y)*f(c + a + z + y):
> 
> eq[23] := 
> (1/HessUniv) * ( 2*f(z + x)*f(z + y)^2*f(b + 2*y)*f(c + 2*x) - 4*f(z
>           + x)^2*f(z + y)*f(b + 2*y)*f(c + y + x) + 2*f(z + x)^3*f(b + 2*y)*f(
>          c + 2*y) + 4*f(2*z)*f(z + x)*f(z + y)*f(b + 2*y)*f(a + y + x) - f(2*z
>          )*f(z + x)*f(z + y)*f(b + 2*x)*f(b + 2*y) - 2*f(2*z)*f(z + x)*f(z + y
>          )*f(a + 2*y)*f(b + y + x) - f(2*z)*f(z + x)*f(z + y)*f(a + 2*y)^2 + 2
>          *f(2*z)*f(y + x)*f(z + x)*f(c + 2*y)*f(b + y + x) + 2*f(2*z)*f(y + x)
>          *f(z + x)*f(b + 2*y)*f(b + z + x) - 4*f(2*z)*f(y + x)*f(z + x)*f(b + 
>          2*y)*f(a + z + y) + 2*f(2*z)*f(y + x)*f(z + x)*f(a + 2*y)*f(c + 2*y)
>           + 2*f(2*z)*f(y + x)*f(z + x)*f(a + 2*y)*f(b + z + y) - 4*f(y + x)*f(
>          z + x)*f(z + y)*f(b + 2*y)*f(c + z + x) - 2*f(y + x)*f(z + x)^2*f(c
>           + 2*y)^2 - 4*f(y + x)*f(z + x)^2*f(c + 2*y)*f(b + z + y) + 4*f(y + x
>          )*f(z + x)^2*f(b + 2*y)*f(c + z + y) - 2*f(y + x)*f(z + x)^2*f(b + 2*
>          y)*f(b + 2*z) + 2*f(y + x)^2*f(z + x)*f(b + 2*y)*f(c + 2*z) - 2*f(2*y
>          )*f(z + y)^2*f(b + 2*x)*f(c + z + x) - f(2*y)*f(z + x)*f(z + y)*f(c
>           + 2*x)*f(c + 2*y) - 2*f(2*y)*f(z + x)*f(z + y)*f(c + 2*x)*f(b + z + 
>          y) + 4*f(2*y)*f(z + x)*f(z + y)*f(b + y + x)*f(c + z + x) + 2*f(2*y)*
>          f(z + x)*f(z + y)*f(b + 2*x)*f(c + z + y) + 2*f(2*y)*f(z + x)*f(z + y
>          )*f(a + 2*y)*f(c + z + x) - f(2*y)*f(z + x)*f(z + y)*f(a + 2*y)*f(a
>           + 2*z) + 2*f(2*y)*f(z + x)^2*f(c + 2*y)*f(c + y + x) + 4*f(2*y)*f(z
>           + x)^2*f(b + z + y)*f(c + y + x) - 4*f(2*y)*f(z + x)^2*f(b + y + x)*
>          f(c + z + y) + f(2*y)*f(z + x)^2*f(a + 2*z)*f(b + 2*y) - 2*f(2*y)*f(z
>           + x)^2*f(a + 2*y)*f(c + z + y) + f(2*y)*f(z + x)^2*f(a + 2*y)*f(b + 
>          2*z) - f(2*y)*f(2*z)*f(z + y)*f(c + 2*x)*f(b + y + x) + f(2*y)*f(2*z)
>          *f(z + y)*f(b + 2*x)*f(c + y + x) + f(2*y)*f(2*z)*f(z + y)*f(b + 2*x)
>          *f(b + z + x) - 2*f(2*y)*f(2*z)*f(z + y)*f(a + z + x)*f(b + y + x) + 
>          f(2*y)*f(2*z)*f(z + y)*f(a + 2*y)*f(a + z + x) - 2*f(2*y)*f(2*z)*f(z
>           + x)*f(c + 2*y)*f(a + y + x) + 1/2*f(2*y)*f(2*z)*f(z + x)*f(b + 2*y)
>          *f(c + 2*x) - f(2*y)*f(2*z)*f(z + x)*f(b + 2*y)*f(a + z + x) - 1/2*f(
>          2*y)*f(2*z)*f(z + x)*f(b + 2*x)*f(c + 2*y) + 4*f(2*y)*f(2*z)*f(z + x)
>          *f(a + z + y)*f(b + y + x) - 4*f(2*y)*f(2*z)*f(z + x)*f(a + y + x)*f(
>          b + z + y) - f(2*y)*f(2*z)*f(z + x)*f(a + 2*y)*f(b + z + x) + 2*f(2*y
>          )*f(2*z)*f(z + x)*f(a + 2*y)*f(a + z + y) + 1/2*f(2*y)*f(2*z)^2*f(a
>           + 2*y)*f(b + 2*x) - 1/2*f(2*y)*f(2*z)^2*f(a + 2*x)*f(b + 2*y) - f(2*
>          y)*f(2*z)*f(y + x)*f(c + 2*y)*f(a + z + x) + f(2*y)*f(2*z)*f(y + x)*
>          f(c + 2*x)*f(b + z + y) - 2*f(2*y)*f(2*z)*f(y + x)*f(b + z + x)*f(c
>           + y + x) - 2*f(2*y)*f(2*z)*f(y + x)*f(b + z + x)^2 - f(2*y)*f(2*z)*
>          f(y + x)*f(b + 2*x)*f(c + z + y) + 2*f(2*y)*f(2*z)*f(y + x)*f(a + z
>           + x)*f(b + z + y) - f(2*y)*f(2*z)*f(y + x)*f(a + 2*y)*f(c + z + x)
>           + 4*f(2*y)*f(y + x)*f(z + y)*f(b + z + x)*f(c + z + x) - 2*f(2*y)*f(
>          y + x)*f(z + x)*f(c + 2*z)*f(b + y + x) + 2*f(2*y)*f(y + x)*f(z + x)*
>          f(c + 2*y)*f(c + z + x) + 2*f(2*y)*f(y + x)*f(z + x)*f(b + 2*z)*f(c
>           + y + x) + 2*f(2*y)*f(y + x)*f(z + x)*f(b + 2*z)*f(b + z + x) + f(2*
>          y)*f(y + x)*f(z + x)*f(a + 2*z)*f(c + 2*y) - f(2*y)*f(y + x)*f(z + x)
>          *f(a + 2*y)*f(c + 2*z) - 2*f(2*y)*f(y + x)^2*f(b + 2*z)*f(c + z + x)
>           + f(2*y)^2*f(z + y)*f(c + 2*x)*f(c + z + x) - 2*f(2*y)^2*f(z + y)*f(
>          a + z + x)*f(c + z + x) + f(2*y)^2*f(z + y)*f(a + 2*z)*f(c + 2*x) + 
>          f(2*y)^2*f(z + y)*f(a + 2*z)*f(a + z + x) - f(2*y)^2*f(z + y)*f(a + 2
>          *x)*f(c + 2*z) + 2*f(2*y)^2*f(z + x)*f(c + 2*z)*f(a + y + x) - 2*f(2*
>          y)^2*f(z + x)*f(c + y + x)*f(c + z + x) - 2*f(2*y)^2*f(z + x)*f(b + z
>           + x)*f(c + z + x) - 1/2*f(2*y)^2*f(z + x)*f(b + 2*z)*f(c + 2*x) - f(
>          2*y)^2*f(z + x)*f(b + 2*z)*f(a + z + x) + 1/2*f(2*y)^2*f(z + x)*f(b
>           + 2*x)*f(c + 2*z) + 2*f(2*y)^2*f(z + x)*f(a + z + x)*f(c + z + y) - 
>          2*f(2*y)^2*f(z + x)*f(a + 2*z)*f(c + y + x) - f(2*y)^2*f(z + x)*f(a
>           + 2*z)*f(b + z + x) - f(2*y)^2*f(2*z)*f(c + 2*x)*f(a + z + y) + 2*f(
>          2*y)^2*f(2*z)*f(a + z + x)*f(c + y + x) + 2*f(2*y)^2*f(2*z)*f(a + z
>           + x)*f(b + z + x) - 2*f(2*y)^2*f(2*z)*f(a + z + x)*f(a + z + y) - 1/
>          2*f(2*y)^2*f(2*z)*f(a + 2*z)*f(b + 2*x) + f(2*y)^2*f(2*z)*f(a + 2*x)*
>          f(c + z + y) + 1/2*f(2*y)^2*f(2*z)*f(a + 2*x)*f(b + 2*z) - f(2*y)^2*
>          f(y + x)*f(c + 2*z)*f(a + z + x) + f(2*y)^2*f(y + x)*f(a + 2*z)*f(c
>           + z + x) + f(2*x)*f(z + x)*f(z + y)*f(c + 2*y)^2 + 2*f(2*x)*f(z + x)
>          *f(z + y)*f(c + 2*y)*f(b + z + y) + f(2*x)*f(z + x)*f(z + y)*f(b + 2*
>          y)*f(b + 2*z) - 2*f(2*x)*f(2*z)*f(z + x)*f(b + 2*y)*f(c + 2*y) + f(2*
>          x)*f(2*y)*f(z + y)*f(c + 2*z)*f(b + y + x) - f(2*x)*f(2*y)*f(z + y)*
>          f(c + 2*y)*f(c + z + x) - 2*f(2*x)*f(2*y)*f(z + y)*f(b + z + x)*f(c
>           + z + y) - f(2*x)*f(2*y)*f(z + y)*f(b + 2*z)*f(c + y + x) - f(2*x)*
>          f(2*y)*f(z + y)*f(b + 2*z)*f(b + z + x) - 1/2*f(2*x)*f(2*y)*f(z + x)*
>          f(b + 2*z)*f(c + 2*y) - 3/2*f(2*x)*f(2*y)*f(z + x)*f(b + 2*y)*f(c + 2
>          *z) + f(2*x)*f(2*y)*f(2*z)*f(c + 2*y)*f(b + z + x) + f(2*x)*f(2*y)*f(
>          2*z)*f(b + 2*y)*f(c + z + x) + 1/2*f(2*x)*f(2*y)*f(2*z)*f(a + 2*z)*f(
>          b + 2*y) - 1/2*f(2*x)*f(2*y)*f(2*z)*f(a + 2*y)*f(b + 2*z) - f(2*x)*f(
>          2*y)*f(y + x)*f(c + 2*z)*f(b + z + y) + f(2*x)*f(2*y)*f(y + x)*f(b + 
>          2*z)*f(c + z + y) + f(2*x)*f(2*y)^2*f(c + 2*z)*f(b + z + x) + f(2*x)*
>          f(2*y)^2*f(c + 2*z)*f(a + z + y) + f(2*x)*f(2*y)^2*f(b + 2*z)*f(c + z
>           + x) - f(2*x)*f(2*y)^2*f(a + 2*z)*f(c + z + y) )
> 
>        + 2*f(z + x)*f(c + b + 2*y) - 2*f(2*y)*f(c + b + z + x):
> 
> eq[24] := 
> (1/HessUniv) * ( 2*f(z + x)*f(z + y)^2*f(a + 2*y)*f(c + 2*x) - 4*f(z
>           + x)^2*f(z + y)*f(a + 2*y)*f(c + y + x) + 2*f(z + x)^3*f(a + 2*y)*f(
>          c + 2*y) - f(2*z)*f(z + x)*f(z + y)*f(a + 2*y)*f(b + 2*x) + f(2*z)*f(
>          z + x)*f(z + y)*f(a + 2*x)*f(b + 2*y) + 2*f(2*z)*f(z + x)^2*f(b + 2*y
>          )*f(a + y + x) - f(2*z)*f(z + x)^2*f(b + 2*x)*f(b + 2*y) - f(2*z)*f(z
>           + x)^2*f(a + 2*y)^2 + f(2*z)*f(y + x)*f(z + x)*f(b + 2*y)*f(c + 2*x)
>           - 2*f(2*z)*f(y + x)*f(z + x)*f(b + 2*y)*f(a + z + x) + f(2*z)*f(y + 
>          x)*f(z + x)*f(b + 2*x)*f(c + 2*y) + 2*f(2*z)*f(y + x)*f(z + x)*f(a + 
>          2*y)*f(c + y + x) + 2*f(2*z)*f(y + x)*f(z + x)*f(a + 2*y)*f(a + z + y
>          ) - 2*f(y + x)*f(z + x)*f(z + y)*f(c + 2*x)*f(c + 2*y) - 2*f(y + x)*
>          f(z + x)*f(z + y)*f(a + 2*y)*f(a + 2*z) - 4*f(y + x)*f(z + x)^2*f(c
>           + 2*y)*f(a + z + y) + 2*f(y + x)^2*f(z + x)*f(a + 2*z)*f(c + 2*y) - 
>          2*f(2*y)*f(z + y)^2*f(a + 2*x)*f(c + z + x) - 2*f(2*y)*f(z + x)*f(z
>           + y)*f(c + 2*x)*f(a + z + y) + 4*f(2*y)*f(z + x)*f(z + y)*f(a + y + 
>          x)*f(c + z + x) + 2*f(2*y)*f(z + x)*f(z + y)*f(a + 2*x)*f(c + z + y)
>           + f(2*y)*f(z + x)^2*f(c + 2*x)*f(c + 2*y) + 4*f(2*y)*f(z + x)^2*f(a
>           + z + y)*f(c + y + x) - 4*f(2*y)*f(z + x)^2*f(a + y + x)*f(c + z + y
>          ) + f(2*y)*f(z + x)^2*f(a + 2*y)*f(a + 2*z) - f(2*y)*f(2*z)*f(z + y)*
>          f(c + 2*x)*f(a + y + x) - f(2*y)*f(2*z)*f(z + y)*f(b + 2*x)*f(a + z
>           + x) + f(2*y)*f(2*z)*f(z + y)*f(a + 2*x)*f(c + y + x) + f(2*y)*f(2*z
>          )*f(z + y)*f(a + 2*x)*f(b + z + x) + f(2*y)*f(2*z)*f(z + x)*f(b + 2*x
>          )*f(b + z + x) + 2*f(2*y)*f(2*z)*f(z + x)*f(b + 2*x)*f(a + z + y) - 2
>          *f(2*y)*f(2*z)*f(z + x)*f(a + y + x)*f(b + z + x) - 1/2*f(2*y)*f(2*z)
>          *f(z + x)*f(a + 2*y)*f(c + 2*x) + f(2*y)*f(2*z)*f(z + x)*f(a + 2*y)*
>          f(a + z + x) - 3/2*f(2*y)*f(2*z)*f(z + x)*f(a + 2*x)*f(c + 2*y) - 2*
>          f(2*y)*f(2*z)*f(z + x)*f(a + 2*x)*f(b + z + y) + f(2*y)*f(2*z)^2*f(b
>           + 2*x)*f(a + y + x) - f(2*y)*f(2*z)^2*f(a + 2*x)*f(b + y + x) - f(2*
>          y)*f(2*z)*f(y + x)*f(c + 2*x)*f(b + z + x) - f(2*y)*f(2*z)*f(y + x)*
>          f(c + 2*x)*f(a + z + y) - f(2*y)*f(2*z)*f(y + x)*f(b + 2*x)*f(c + z
>           + x) + 2*f(2*y)*f(2*z)*f(y + x)*f(a + z + x)*f(b + z + x) - 2*f(2*y)
>          *f(2*z)*f(y + x)*f(a + z + x)*f(a + z + y) - f(2*y)*f(2*z)*f(y + x)*
>          f(a + 2*z)*f(b + 2*x) - 2*f(2*y)*f(2*z)*f(y + x)*f(a + y + x)*f(c + z
>           + x) + f(2*y)*f(2*z)*f(y + x)*f(a + 2*x)*f(c + z + y) + f(2*y)*f(2*z
>          )*f(y + x)*f(a + 2*x)*f(b + 2*z) + 2*f(2*y)*f(y + x)*f(z + y)*f(c + 2
>          *x)*f(c + z + x) + 2*f(2*y)*f(y + x)*f(z + y)*f(a + 2*z)*f(c + 2*x)
>           + 2*f(2*y)*f(y + x)*f(z + y)*f(a + 2*z)*f(a + z + x) - 2*f(2*y)*f(y
>           + x)*f(z + y)*f(a + 2*x)*f(c + 2*z) + 2*f(2*y)*f(y + x)*f(z + x)*f(c
>           + 2*z)*f(a + y + x) + 4*f(2*y)*f(y + x)*f(z + x)*f(a + z + x)*f(c + 
>          z + y) - 2*f(2*y)*f(y + x)*f(z + x)*f(a + 2*z)*f(c + y + x) - 2*f(2*y
>          )*f(y + x)^2*f(c + 2*z)*f(a + z + x) - f(2*y)^2*f(z + x)*f(c + 2*x)*
>          f(c + z + x) - 2*f(2*y)^2*f(z + x)*f(a + z + x)*f(c + z + x) - 1/2*f(
>          2*y)^2*f(z + x)*f(a + 2*z)*f(c + 2*x) - f(2*y)^2*f(z + x)*f(a + 2*z)*
>          f(a + z + x) + 1/2*f(2*y)^2*f(z + x)*f(a + 2*x)*f(c + 2*z) + f(2*y)^2
>          *f(2*z)*f(c + 2*x)*f(a + z + x) + f(2*y)^2*f(2*z)*f(a + 2*x)*f(c + z
>           + x) + 2*f(2*x)*f(z + x)*f(z + y)*f(c + 2*y)*f(c + y + x) + 2*f(2*x)
>          *f(z + x)*f(z + y)*f(c + 2*y)*f(a + z + y) - 2*f(2*x)*f(z + x)*f(z + 
>          y)*f(b + 2*y)*f(c + z + x) + f(2*x)*f(z + x)*f(z + y)*f(a + 2*z)*f(b
>           + 2*y) + f(2*x)*f(z + x)*f(z + y)*f(a + 2*y)*f(b + 2*z) - f(2*x)*f(z
>           + x)^2*f(c + 2*y)^2 + 2*f(2*x)*f(z + x)^2*f(b + 2*y)*f(c + z + y) - 
>          f(2*x)*f(z + x)^2*f(b + 2*y)*f(b + 2*z) - 2*f(2*x)*f(2*z)*f(z + x)*f(
>          b + 2*y)*f(c + y + x) + 2*f(2*x)*f(2*z)*f(z + x)*f(b + 2*y)*f(b + z
>           + x) - 2*f(2*x)*f(2*z)*f(z + x)*f(b + 2*y)*f(a + z + y) - f(2*x)*f(y
>           + x)*f(z + x)*f(b + 2*z)*f(c + 2*y) + f(2*x)*f(y + x)*f(z + x)*f(b
>           + 2*y)*f(c + 2*z) + f(2*x)*f(2*y)*f(z + y)*f(c + 2*z)*f(a + y + x)
>           - 2*f(2*x)*f(2*y)*f(z + y)*f(c + y + x)*f(c + z + x) + 2*f(2*x)*f(2*
>          y)*f(z + y)*f(b + z + x)*f(c + z + x) - f(2*x)*f(2*y)*f(z + y)*f(b + 
>          2*z)*f(c + 2*x) - f(2*x)*f(2*y)*f(z + y)*f(b + 2*z)*f(a + z + x) + f(
>          2*x)*f(2*y)*f(z + y)*f(b + 2*x)*f(c + 2*z) - 2*f(2*x)*f(2*y)*f(z + y)
>          *f(a + z + x)*f(c + z + y) - f(2*x)*f(2*y)*f(z + y)*f(a + 2*z)*f(c + 
>          y + x) - f(2*x)*f(2*y)*f(z + y)*f(a + 2*z)*f(b + z + x) - 2*f(2*x)*f(
>          2*y)*f(z + x)*f(c + 2*z)*f(b + y + x) + f(2*x)*f(2*y)*f(z + x)*f(c + 
>          2*y)*f(c + z + x) - 2*f(2*x)*f(2*y)*f(z + x)*f(b + z + x)*f(c + z + y
>          ) + 2*f(2*x)*f(2*y)*f(z + x)*f(b + 2*z)*f(c + y + x) + f(2*x)*f(2*y)*
>          f(z + x)*f(b + 2*z)*f(b + z + x) - 1/2*f(2*x)*f(2*y)*f(z + x)*f(a + 2
>          *z)*f(c + 2*y) - 3/2*f(2*x)*f(2*y)*f(z + x)*f(a + 2*y)*f(c + 2*z) + 
>          f(2*x)*f(2*y)*f(2*z)*f(c + 2*x)*f(b + z + y) - 2*f(2*x)*f(2*y)*f(2*z)
>          *f(b + z + x)^2 - f(2*x)*f(2*y)*f(2*z)*f(b + 2*z)*f(a + y + x) + 2*f(
>          2*x)*f(2*y)*f(2*z)*f(b + y + x)*f(c + z + x) - f(2*x)*f(2*y)*f(2*z)*
>          f(b + 2*x)*f(c + z + y) + 2*f(2*x)*f(2*y)*f(2*z)*f(a + z + x)*f(b + z
>           + y) + f(2*x)*f(2*y)*f(2*z)*f(a + 2*z)*f(b + y + x) + f(2*x)*f(2*y)*
>          f(y + x)*f(c + 2*z)*f(b + z + x) + f(2*x)*f(2*y)*f(y + x)*f(c + 2*z)*
>          f(a + z + y) - f(2*x)*f(2*y)*f(y + x)*f(b + 2*z)*f(c + z + x) - f(2*x
>          )*f(2*y)*f(y + x)*f(a + 2*z)*f(c + z + y) + f(2*x)*f(2*y)^2*f(c + 2*z
>          )*f(a + z + x) + f(2*x)*f(2*y)^2*f(a + 2*z)*f(c + z + x) - f(2*x)^2*
>          f(2*y)*f(c + 2*z)*f(b + z + y) + f(2*x)^2*f(2*y)*f(b + 2*z)*f(c + z
>           + y) )
> 
>        + 2*f(z + x)*f(c + a + 2*y) - 2*f(2*y)*f(c + a + z + x):
> 
> eq[25] := 
> (1/HessUniv) * ( 8*f(y + x)*f(z + y)^2*f(b + 2*y)*f(a + y + x) - 4*f(
>          y + x)*f(z + y)^2*f(a + 2*y)*f(b + y + x) - 2*f(y + x)*f(z + y)^2*f(a
>           + 2*y)^2 + 4*f(y + x)*f(z + x)*f(z + y)*f(b + 2*y)*f(b + y + x) + 2*
>          f(y + x)*f(z + x)^2*f(b + 2*y)^2 + 4*f(y + x)^2*f(z + y)*f(c + 2*y)*
>          f(b + y + x) - 8*f(y + x)^2*f(z + y)*f(b + 2*y)*f(c + y + x) - 8*f(y
>           + x)^2*f(z + y)*f(b + 2*y)*f(a + z + y) + 4*f(y + x)^2*f(z + y)*f(a
>           + 2*y)*f(c + 2*y) + 4*f(y + x)^2*f(z + y)*f(a + 2*y)*f(b + z + y) - 
>          4*f(y + x)^2*f(z + x)*f(b + 2*y)*f(b + z + y) - 2*f(y + x)^3*f(c + 2*
>          y)^2 - 4*f(y + x)^3*f(c + 2*y)*f(b + z + y) + 8*f(y + x)^3*f(b + 2*y)
>          *f(c + z + y) - 4*f(2*y)*f(z + y)^2*f(a + y + x)*f(b + y + x) + 2*f(2
>          *y)*f(z + y)^2*f(a + 2*y)*f(b + 2*x) + 2*f(2*y)*f(z + y)^2*f(a + 2*y)
>          *f(a + y + x) - 2*f(2*y)*f(z + y)^2*f(a + 2*x)*f(b + 2*y) + 4*f(2*y)*
>          f(z + x)*f(z + y)*f(b + y + x)^2 - 2*f(2*y)*f(z + x)*f(z + y)*f(b + 2
>          *y)*f(a + y + x) + 2*f(2*y)*f(z + x)*f(z + y)*f(a + 2*y)*f(b + y + x)
>           - 6*f(2*y)*f(z + x)^2*f(b + 2*y)*f(b + y + x) - 4*f(2*y)*f(2*z)*f(y
>           + x)*f(b + y + x)^2 - 2*f(2*y)*f(2*z)*f(y + x)*f(b + 2*y)*f(a + y + 
>          x) - f(2*y)*f(2*z)*f(y + x)*f(b + 2*x)*f(b + 2*y) + f(2*y)*f(2*z)*f(y
>           + x)*f(a + 2*y)^2 - 6*f(2*y)*f(y + x)*f(z + y)*f(c + 2*y)*f(a + y + 
>          x) + 4*f(2*y)*f(y + x)*f(z + y)*f(b + y + x)*f(c + y + x) + 4*f(2*y)*
>          f(y + x)*f(z + y)*f(b + 2*y)*f(c + 2*x) - 2*f(2*y)*f(y + x)*f(z + y)*
>          f(b + 2*x)*f(c + 2*y) + 8*f(2*y)*f(y + x)*f(z + y)*f(a + z + y)*f(b
>           + y + x) - 4*f(2*y)*f(y + x)*f(z + y)*f(a + y + x)*f(b + z + y) - 2*
>          f(2*y)*f(y + x)*f(z + y)*f(a + 2*y)*f(b + z + x) + 2*f(2*y)*f(y + x)*
>          f(z + y)*f(a + 2*y)*f(a + z + y) - 2*f(2*y)*f(y + x)*f(z + x)*f(c + 2
>          *y)*f(b + y + x) + 4*f(2*y)*f(y + x)*f(z + x)*f(b + y + x)*f(b + z + 
>          y) + 4*f(2*y)*f(y + x)*f(z + x)*f(b + 2*y)*f(c + y + x) + 2*f(2*y)*f(
>          y + x)*f(z + x)*f(b + 2*y)*f(b + z + x) + 2*f(2*y)*f(y + x)*f(z + x)*
>          f(b + 2*y)*f(a + z + y) - 2*f(2*y)*f(y + x)*f(z + x)*f(a + 2*y)*f(c
>           + 2*y) + 4*f(2*y)*f(y + x)^2*f(c + 2*y)*f(c + y + x) + 2*f(2*y)*f(y
>           + x)^2*f(c + 2*y)*f(b + z + x) + 2*f(2*y)*f(y + x)^2*f(c + 2*y)*f(a
>           + z + y) + 4*f(2*y)*f(y + x)^2*f(b + z + y)*f(c + y + x) - 8*f(2*y)*
>          f(y + x)^2*f(b + y + x)*f(c + z + y) - 4*f(2*y)*f(y + x)^2*f(b + 2*y)
>          *f(c + z + x) + 2*f(2*y)*f(y + x)^2*f(a + 2*z)*f(b + 2*y) - 4*f(2*y)*
>          f(y + x)^2*f(a + 2*y)*f(c + z + y) - 2*f(2*y)^2*f(z + y)*f(c + 2*x)*
>          f(b + y + x) - 2*f(2*y)^2*f(z + y)*f(b + 2*x)*f(a + z + y) + 2*f(2*y)
>          ^2*f(z + y)*f(a + y + x)*f(c + y + x) + 2*f(2*y)^2*f(z + y)*f(a + y
>           + x)*f(b + z + x) - 2*f(2*y)^2*f(z + y)*f(a + y + x)*f(a + z + y) - 
>          f(2*y)^2*f(z + y)*f(a + 2*y)*f(c + 2*x) + f(2*y)^2*f(z + y)*f(a + 2*x
>          )*f(c + 2*y) + 2*f(2*y)^2*f(z + y)*f(a + 2*x)*f(b + z + y) + 2*f(2*y)
>          ^2*f(z + x)*f(c + 2*y)*f(a + y + x) - 2*f(2*y)^2*f(z + x)*f(b + y + x
>          )*f(c + y + x) - 2*f(2*y)^2*f(z + x)*f(b + y + x)*f(b + z + x) - f(2*
>          y)^2*f(z + x)*f(b + 2*y)*f(c + 2*x) + f(2*y)^2*f(z + x)*f(b + 2*x)*f(
>          c + 2*y) - 2*f(2*y)^2*f(z + x)*f(a + z + y)*f(b + y + x) + f(2*y)^2*
>          f(2*z)*f(b + 2*x)*f(b + y + x) + 2*f(2*y)^2*f(2*z)*f(a + y + x)*f(b
>           + y + x) - 1/2*f(2*y)^2*f(2*z)*f(a + 2*y)*f(b + 2*x) - f(2*y)^2*f(2*
>          z)*f(a + 2*y)*f(a + y + x) + 1/2*f(2*y)^2*f(2*z)*f(a + 2*x)*f(b + 2*y
>          ) - 2*f(2*y)^2*f(y + x)*f(c + y + x)^2 - f(2*y)^2*f(y + x)*f(c + 2*x)
>          *f(c + 2*y) - 2*f(2*y)^2*f(y + x)*f(c + 2*x)*f(b + z + y) - 2*f(2*y)^
>          2*f(y + x)*f(b + z + x)*f(c + y + x) + 4*f(2*y)^2*f(y + x)*f(b + y + 
>          x)*f(c + z + x) + 2*f(2*y)^2*f(y + x)*f(b + 2*x)*f(c + z + y) - 2*f(2
>          *y)^2*f(y + x)*f(a + z + y)*f(c + y + x) - 2*f(2*y)^2*f(y + x)*f(a + 
>          2*z)*f(b + y + x) + 4*f(2*y)^2*f(y + x)*f(a + y + x)*f(c + z + y) + 2
>          *f(2*y)^2*f(y + x)*f(a + 2*y)*f(c + z + x) - f(2*y)^2*f(y + x)*f(a + 
>          2*y)*f(a + 2*z) + f(2*y)^3*f(c + 2*x)*f(c + y + x) + f(2*y)^3*f(c + 2
>          *x)*f(b + z + x) + f(2*y)^3*f(c + 2*x)*f(a + z + y) - f(2*y)^3*f(b + 
>          2*x)*f(c + z + x) + 1/2*f(2*y)^3*f(a + 2*z)*f(b + 2*x) + f(2*y)^3*f(a
>           + 2*z)*f(a + y + x) - 2*f(2*y)^3*f(a + y + x)*f(c + z + x) - f(2*y)^
>          3*f(a + 2*x)*f(c + z + y) - 1/2*f(2*y)^3*f(a + 2*x)*f(b + 2*z) - 4*f(
>          2*x)*f(z + y)^2*f(b + 2*y)*f(b + y + x) - 2*f(2*x)*f(2*z)*f(y + x)*f(
>          b + 2*y)^2 + 4*f(2*x)*f(y + x)*f(z + y)*f(b + 2*y)*f(b + z + y) - 4*
>          f(2*x)*f(2*y)*f(z + y)*f(b + y + x)*f(b + z + y) + 2*f(2*x)*f(2*y)*f(
>          z + y)*f(b + 2*y)*f(a + z + y) - 2*f(2*x)*f(2*y)*f(z + y)*f(a + 2*y)*
>          f(b + z + y) + 6*f(2*x)*f(2*y)*f(2*z)*f(b + 2*y)*f(b + y + x) + f(2*x
>          )*f(2*y)*f(y + x)*f(c + 2*y)^2 + 2*f(2*x)*f(2*y)*f(y + x)*f(c + 2*y)*
>          f(b + z + y) - 4*f(2*x)*f(2*y)*f(y + x)*f(b + 2*y)*f(c + z + y) - f(2
>          *x)*f(2*y)*f(y + x)*f(b + 2*y)*f(b + 2*z) - f(2*x)*f(2*y)^2*f(c + 2*y
>          )*f(c + y + x) - f(2*x)*f(2*y)^2*f(c + 2*y)*f(b + z + x) - f(2*x)*f(2
>          *y)^2*f(c + 2*y)*f(a + z + y) + f(2*x)*f(2*y)^2*f(b + 2*z)*f(b + y + 
>          x) + 2*f(2*x)*f(2*y)^2*f(b + y + x)*f(c + z + y) + f(2*x)*f(2*y)^2*f(
>          b + 2*y)*f(c + z + x) - 1/2*f(2*x)*f(2*y)^2*f(a + 2*z)*f(b + 2*y) + 
>          f(2*x)*f(2*y)^2*f(a + 2*y)*f(c + z + y) + 1/2*f(2*x)*f(2*y)^2*f(a + 2
>          *y)*f(b + 2*z) )
> 
>        - 4*f(b + 2*y)*f(b + y + x) + 2*f(y + x)*f(2*b + 2*y) - 2*f(2*y)*f(2*b
>           + y + x):
> 
> eq[26] := 
> (1/HessUniv) * ( 2*f(y + x)*f(z + y)^2*f(a + 2*x)*f(b + 2*y) + 4*f(y
>           + x)*f(z + x)*f(z + y)*f(b + 2*y)*f(a + y + x) + 2*f(y + x)*f(z + x)
>          ^2*f(a + 2*y)*f(b + 2*y) - 4*f(y + x)^2*f(z + y)*f(b + 2*y)*f(a + z
>           + x) - 4*f(y + x)^2*f(z + x)*f(b + 2*y)*f(a + z + y) + 2*f(y + x)^3*
>          f(a + 2*z)*f(b + 2*y) - 2*f(2*y)*f(z + y)^2*f(a + 2*x)*f(b + y + x)
>           + 2*f(2*y)*f(z + x)*f(z + y)*f(b + 2*x)*f(b + y + x) + 2*f(2*y)*f(z
>           + x)*f(z + y)*f(a + 2*y)*f(b + 2*x) + 2*f(2*y)*f(z + x)*f(z + y)*f(a
>           + 2*y)*f(a + y + x) - 2*f(2*y)*f(z + x)*f(z + y)*f(a + 2*x)*f(b + 2*
>          y) - 2*f(2*y)*f(z + x)^2*f(b + 2*y)*f(a + y + x) - f(2*y)*f(z + x)^2*
>          f(b + 2*x)*f(b + 2*y) - 2*f(2*y)*f(z + x)^2*f(a + 2*y)*f(b + y + x)
>           - f(2*y)*f(z + x)^2*f(a + 2*y)^2 - f(2*y)*f(2*z)*f(y + x)*f(b + 2*x)
>          *f(b + y + x) - 2*f(2*y)*f(2*z)*f(y + x)*f(a + y + x)*f(b + y + x) - 
>          3/2*f(2*y)*f(2*z)*f(y + x)*f(a + 2*y)*f(b + 2*x) - f(2*y)*f(2*z)*f(y
>           + x)*f(a + 2*y)*f(a + y + x) - 1/2*f(2*y)*f(2*z)*f(y + x)*f(a + 2*x)
>          *f(b + 2*y) + 4*f(2*y)*f(y + x)*f(z + y)*f(a + z + x)*f(b + y + x) + 
>          f(2*y)*f(y + x)*f(z + y)*f(a + 2*y)*f(c + 2*x) - f(2*y)*f(y + x)*f(z
>           + y)*f(a + 2*x)*f(c + 2*y) - 2*f(2*y)*f(y + x)*f(z + x)*f(c + 2*y)*
>          f(a + y + x) + f(2*y)*f(y + x)*f(z + x)*f(b + 2*y)*f(c + 2*x) + 2*f(2
>          *y)*f(y + x)*f(z + x)*f(b + 2*y)*f(a + z + x) + f(2*y)*f(y + x)*f(z
>           + x)*f(b + 2*x)*f(c + 2*y) + 4*f(2*y)*f(y + x)*f(z + x)*f(a + z + y)
>          *f(b + y + x) + 2*f(2*y)*f(y + x)*f(z + x)*f(a + 2*y)*f(a + z + y) + 
>          2*f(2*y)*f(y + x)^2*f(c + 2*y)*f(a + z + x) - f(2*y)*f(y + x)^2*f(c
>           + 2*x)*f(c + 2*y) - 2*f(2*y)*f(y + x)^2*f(a + 2*z)*f(b + y + x) - f(
>          2*y)*f(y + x)^2*f(a + 2*y)*f(a + 2*z) - f(2*y)^2*f(z + y)*f(c + 2*x)*
>          f(a + y + x) - f(2*y)^2*f(z + y)*f(b + 2*x)*f(a + z + x) + f(2*y)^2*
>          f(z + y)*f(a + 2*x)*f(c + y + x) + f(2*y)^2*f(z + y)*f(a + 2*x)*f(b
>           + z + x) - f(2*y)^2*f(z + x)*f(c + 2*x)*f(b + y + x) - f(2*y)^2*f(z
>           + x)*f(b + 2*x)*f(c + y + x) - f(2*y)^2*f(z + x)*f(b + 2*x)*f(a + z
>           + y) - 2*f(2*y)^2*f(z + x)*f(a + z + x)*f(b + y + x) + 2*f(2*y)^2*f(
>          z + x)*f(a + y + x)*f(c + y + x) - 2*f(2*y)^2*f(z + x)*f(a + y + x)*
>          f(a + z + y) - f(2*y)^2*f(z + x)*f(a + 2*y)*f(c + 2*x) + f(2*y)^2*f(z
>           + x)*f(a + 2*x)*f(c + 2*y) + f(2*y)^2*f(z + x)*f(a + 2*x)*f(b + z + 
>          y) + f(2*y)^2*f(2*z)*f(b + 2*x)*f(a + y + x) + f(2*y)^2*f(2*z)*f(a + 
>          2*x)*f(b + y + x) + f(2*y)^2*f(y + x)*f(c + 2*x)*f(c + y + x) - 2*f(2
>          *y)^2*f(y + x)*f(a + z + x)*f(c + y + x) + 1/2*f(2*y)^2*f(y + x)*f(a
>           + 2*z)*f(b + 2*x) + f(2*y)^2*f(y + x)*f(a + 2*z)*f(a + y + x) - 1/2*
>          f(2*y)^2*f(y + x)*f(a + 2*x)*f(b + 2*z) + f(2*y)^3*f(c + 2*x)*f(a + z
>           + x) - f(2*y)^3*f(a + 2*x)*f(c + z + x) - f(2*x)*f(z + y)^2*f(b + 2*
>          x)*f(b + 2*y) - 2*f(2*x)*f(z + y)^2*f(a + 2*y)*f(b + y + x) - f(2*x)*
>          f(z + y)^2*f(a + 2*y)^2 - 2*f(2*x)*f(2*z)*f(y + x)*f(a + 2*y)*f(b + 2
>          *y) + 2*f(2*x)*f(y + x)*f(z + y)*f(c + 2*y)*f(b + y + x) - 4*f(2*x)*
>          f(y + x)*f(z + y)*f(b + 2*y)*f(c + y + x) + 2*f(2*x)*f(y + x)*f(z + y
>          )*f(b + 2*y)*f(b + z + x) + 2*f(2*x)*f(y + x)*f(z + y)*f(a + 2*y)*f(c
>           + 2*y) + 2*f(2*x)*f(y + x)*f(z + y)*f(a + 2*y)*f(b + z + y) - f(2*x)
>          *f(y + x)^2*f(c + 2*y)^2 - 2*f(2*x)*f(y + x)^2*f(c + 2*y)*f(b + z + y
>          ) + 4*f(2*x)*f(y + x)^2*f(b + 2*y)*f(c + z + y) - f(2*x)*f(y + x)^2*
>          f(b + 2*y)*f(b + 2*z) - f(2*x)*f(2*y)*f(z + y)*f(c + 2*y)*f(a + y + x
>          ) + 2*f(2*x)*f(2*y)*f(z + y)*f(b + y + x)*f(c + y + x) - 2*f(2*x)*f(2
>          *y)*f(z + y)*f(b + y + x)*f(b + z + x) + f(2*x)*f(2*y)*f(z + y)*f(b
>           + 2*y)*f(c + 2*x) + f(2*x)*f(2*y)*f(z + y)*f(b + 2*y)*f(a + z + x)
>           - f(2*x)*f(2*y)*f(z + y)*f(b + 2*x)*f(c + 2*y) - 2*f(2*x)*f(2*y)*f(z
>           + y)*f(a + y + x)*f(b + z + y) - f(2*x)*f(2*y)*f(z + y)*f(a + 2*y)*
>          f(c + y + x) - f(2*x)*f(2*y)*f(z + y)*f(a + 2*y)*f(b + z + x) - f(2*x
>          )*f(2*y)*f(z + x)*f(c + 2*y)*f(b + y + x) + f(2*x)*f(2*y)*f(z + x)*f(
>          b + 2*y)*f(c + y + x) + f(2*x)*f(2*y)*f(z + x)*f(b + 2*y)*f(a + z + y
>          ) - f(2*x)*f(2*y)*f(z + x)*f(a + 2*y)*f(b + z + y) + f(2*x)*f(2*y)*f(
>          2*z)*f(b + 2*y)*f(a + y + x) + f(2*x)*f(2*y)*f(2*z)*f(b + 2*x)*f(b + 
>          2*y) + 3*f(2*x)*f(2*y)*f(2*z)*f(a + 2*y)*f(b + y + x) + f(2*x)*f(2*y)
>          *f(2*z)*f(a + 2*y)^2 + 3*f(2*x)*f(2*y)*f(y + x)*f(c + 2*y)*f(c + y + 
>          x) + 2*f(2*x)*f(2*y)*f(y + x)*f(b + z + y)*f(c + y + x) + f(2*x)*f(2*
>          y)*f(y + x)*f(b + 2*z)*f(b + y + x) - 4*f(2*x)*f(2*y)*f(y + x)*f(b + 
>          y + x)*f(c + z + y) - 2*f(2*x)*f(2*y)*f(y + x)*f(b + 2*y)*f(c + z + x
>          ) - 1/2*f(2*x)*f(2*y)*f(y + x)*f(a + 2*z)*f(b + 2*y) - 2*f(2*x)*f(2*y
>          )*f(y + x)*f(a + 2*y)*f(c + z + y) + 1/2*f(2*x)*f(2*y)*f(y + x)*f(a
>           + 2*y)*f(b + 2*z) - 2*f(2*x)*f(2*y)^2*f(c + y + x)^2 - f(2*x)*f(2*y)
>          ^2*f(c + 2*y)*f(a + z + x) - f(2*x)*f(2*y)^2*f(c + 2*x)*f(b + z + y)
>           + 2*f(2*x)*f(2*y)^2*f(b + y + x)*f(c + z + x) + f(2*x)*f(2*y)^2*f(b
>           + 2*x)*f(c + z + y) + 2*f(2*x)*f(2*y)^2*f(a + y + x)*f(c + z + y) + 
>          f(2*x)*f(2*y)^2*f(a + 2*y)*f(c + z + x) + f(2*x)^2*f(2*y)*f(c + 2*y)*
>          f(b + z + y) - f(2*x)^2*f(2*y)*f(b + 2*y)*f(c + z + y) )
> 
>        - f(b + 2*x)*f(b + 2*y) - 2*f(a + 2*y)*f(b + y + x) - f(a + 2*y)^2 + 2*
>          f(y + x)*f(b + a + 2*y) - 2*f(2*y)*f(b + a + y + x):
> 
> eq[27] := 
> (1/HessUniv) * ( 2*f(y + x)*f(z + y)^2*f(a + 2*x)*f(a + 2*y) - 2*f(y
>           + x)*f(z + x)*f(z + y)*f(a + 2*y)*f(b + 2*x) + 4*f(y + x)*f(z + x)*
>          f(z + y)*f(a + 2*y)*f(a + y + x) + 2*f(y + x)*f(z + x)*f(z + y)*f(a
>           + 2*x)*f(b + 2*y) + 4*f(y + x)*f(z + x)^2*f(b + 2*y)*f(a + y + x) - 
>          2*f(y + x)*f(z + x)^2*f(b + 2*x)*f(b + 2*y) + 2*f(y + x)^2*f(z + y)*
>          f(a + 2*y)*f(c + 2*x) - 4*f(y + x)^2*f(z + y)*f(a + 2*y)*f(a + z + x)
>           - 2*f(y + x)^2*f(z + y)*f(a + 2*x)*f(c + 2*y) - 4*f(y + x)^2*f(z + x
>          )*f(c + 2*y)*f(a + y + x) + 2*f(y + x)^2*f(z + x)*f(b + 2*y)*f(c + 2*
>          x) - 4*f(y + x)^2*f(z + x)*f(b + 2*y)*f(a + z + x) + 2*f(y + x)^2*f(z
>           + x)*f(b + 2*x)*f(c + 2*y) + 4*f(y + x)^3*f(c + 2*y)*f(a + z + x) - 
>          2*f(y + x)^3*f(c + 2*x)*f(c + 2*y) - 2*f(2*y)*f(z + y)^2*f(a + 2*x)*
>          f(a + y + x) + 2*f(2*y)*f(z + x)*f(z + y)*f(b + 2*x)*f(a + y + x) + 4
>          *f(2*y)*f(z + x)*f(z + y)*f(a + y + x)^2 - 2*f(2*y)*f(z + x)*f(z + y)
>          *f(a + 2*x)*f(b + y + x) + 2*f(2*y)*f(z + x)^2*f(b + 2*x)*f(b + y + x
>          ) - 4*f(2*y)*f(z + x)^2*f(a + y + x)*f(b + y + x) + 2*f(2*y)*f(z + x)
>          ^2*f(a + 2*y)*f(b + 2*x) - 4*f(2*y)*f(z + x)^2*f(a + 2*y)*f(a + y + x
>          ) - 2*f(2*y)*f(z + x)^2*f(a + 2*x)*f(b + 2*y) - 4*f(2*y)*f(2*z)*f(y
>           + x)*f(a + y + x)^2 - 2*f(2*y)*f(2*z)*f(y + x)*f(a + 2*x)*f(a + 2*y)
>           - 2*f(2*y)*f(y + x)*f(z + y)*f(c + 2*x)*f(a + y + x) + 4*f(2*y)*f(y
>           + x)*f(z + y)*f(a + y + x)*f(a + z + x) + 2*f(2*y)*f(y + x)*f(z + y)
>          *f(a + 2*x)*f(c + y + x) - 2*f(2*y)*f(y + x)*f(z + x)*f(c + 2*x)*f(b
>           + y + x) - 2*f(2*y)*f(y + x)*f(z + x)*f(b + 2*x)*f(c + y + x) + 4*f(
>          2*y)*f(y + x)*f(z + x)*f(a + z + x)*f(b + y + x) + 4*f(2*y)*f(y + x)*
>          f(z + x)*f(a + y + x)*f(c + y + x) - 2*f(2*y)*f(y + x)*f(z + x)*f(a
>           + 2*y)*f(c + 2*x) + 4*f(2*y)*f(y + x)*f(z + x)*f(a + 2*y)*f(a + z + 
>          x) + 2*f(2*y)*f(y + x)*f(z + x)*f(a + 2*x)*f(c + 2*y) + 2*f(2*y)*f(y
>           + x)^2*f(c + 2*x)*f(c + y + x) - 4*f(2*y)*f(y + x)^2*f(a + z + x)*f(
>          c + y + x) - 2*f(2*y)^2*f(z + x)*f(b + 2*x)*f(a + z + x) - 4*f(2*y)^2
>          *f(z + x)*f(a + y + x)*f(a + z + x) + 2*f(2*y)^2*f(z + x)*f(a + 2*x)*
>          f(b + z + x) + 2*f(2*y)^2*f(2*z)*f(a + 2*x)*f(a + y + x) + 2*f(2*y)^2
>          *f(y + x)*f(c + 2*x)*f(a + z + x) - 2*f(2*y)^2*f(y + x)*f(a + 2*x)*f(
>          c + z + x) - 4*f(2*x)*f(z + y)^2*f(a + 2*y)*f(a + y + x) - 2*f(2*x)*
>          f(2*z)*f(y + x)*f(b + 2*y)*f(a + y + x) + f(2*x)*f(2*z)*f(y + x)*f(b
>           + 2*x)*f(b + 2*y) - f(2*x)*f(2*z)*f(y + x)*f(a + 2*y)^2 + 4*f(2*x)*
>          f(y + x)*f(z + y)*f(c + 2*y)*f(a + y + x) - 2*f(2*x)*f(y + x)*f(z + y
>          )*f(b + 2*y)*f(c + 2*x) - 2*f(2*x)*f(y + x)*f(z + y)*f(a + 2*y)*f(c
>           + y + x) + 2*f(2*x)*f(y + x)*f(z + y)*f(a + 2*y)*f(b + z + x) + 2*f(
>          2*x)*f(y + x)*f(z + y)*f(a + 2*y)*f(a + z + y) - 2*f(2*x)*f(y + x)*f(
>          z + x)*f(b + 2*y)*f(c + y + x) + 2*f(2*x)*f(y + x)*f(z + x)*f(b + 2*y
>          )*f(b + z + x) - 2*f(2*x)*f(y + x)*f(z + x)*f(b + 2*y)*f(a + z + y)
>           + 2*f(2*x)*f(y + x)*f(z + x)*f(a + 2*y)*f(c + 2*y) + 2*f(2*x)*f(y + 
>          x)^2*f(c + 2*y)*f(c + y + x) - 2*f(2*x)*f(y + x)^2*f(c + 2*y)*f(b + z
>           + x) - 2*f(2*x)*f(y + x)^2*f(c + 2*y)*f(a + z + y) + 2*f(2*x)*f(y + 
>          x)^2*f(a + 2*z)*f(b + 2*y) + 2*f(2*x)*f(2*y)*f(z + y)*f(c + 2*x)*f(b
>           + y + x) - 2*f(2*x)*f(2*y)*f(z + y)*f(a + y + x)*f(c + y + x) - 2*f(
>          2*x)*f(2*y)*f(z + y)*f(a + y + x)*f(b + z + x) - 2*f(2*x)*f(2*y)*f(z
>           + y)*f(a + y + x)*f(a + z + y) + f(2*x)*f(2*y)*f(z + y)*f(a + 2*y)*
>          f(c + 2*x) - f(2*x)*f(2*y)*f(z + y)*f(a + 2*x)*f(c + 2*y) - 2*f(2*x)*
>          f(2*y)*f(z + x)*f(c + 2*y)*f(a + y + x) + 2*f(2*x)*f(2*y)*f(z + x)*f(
>          b + y + x)*f(c + y + x) - 2*f(2*x)*f(2*y)*f(z + x)*f(b + y + x)*f(b
>           + z + x) + f(2*x)*f(2*y)*f(z + x)*f(b + 2*y)*f(c + 2*x) + 2*f(2*x)*
>          f(2*y)*f(z + x)*f(b + 2*y)*f(a + z + x) - f(2*x)*f(2*y)*f(z + x)*f(b
>           + 2*x)*f(c + 2*y) + 2*f(2*x)*f(2*y)*f(z + x)*f(a + z + y)*f(b + y + 
>          x) - 2*f(2*x)*f(2*y)*f(z + x)*f(a + 2*y)*f(b + z + x) - f(2*x)*f(2*y)
>          *f(2*z)*f(b + 2*x)*f(b + y + x) + 2*f(2*x)*f(2*y)*f(2*z)*f(a + y + x)
>          *f(b + y + x) - 1/2*f(2*x)*f(2*y)*f(2*z)*f(a + 2*y)*f(b + 2*x) + 5*f(
>          2*x)*f(2*y)*f(2*z)*f(a + 2*y)*f(a + y + x) + 1/2*f(2*x)*f(2*y)*f(2*z)
>          *f(a + 2*x)*f(b + 2*y) - 2*f(2*x)*f(2*y)*f(y + x)*f(c + y + x)^2 - 2*
>          f(2*x)*f(2*y)*f(y + x)*f(c + 2*y)*f(a + z + x) + f(2*x)*f(2*y)*f(y + 
>          x)*f(c + 2*x)*f(c + 2*y) + 2*f(2*x)*f(2*y)*f(y + x)*f(b + z + x)*f(c
>           + y + x) + 2*f(2*x)*f(2*y)*f(y + x)*f(a + z + y)*f(c + y + x) - 2*f(
>          2*x)*f(2*y)*f(y + x)*f(a + 2*z)*f(b + y + x) - f(2*x)*f(2*y)*f(y + x)
>          *f(a + 2*y)*f(a + 2*z) - f(2*x)*f(2*y)^2*f(c + 2*x)*f(c + y + x) - f(
>          2*x)*f(2*y)^2*f(c + 2*x)*f(b + z + x) - f(2*x)*f(2*y)^2*f(c + 2*x)*f(
>          a + z + y) + f(2*x)*f(2*y)^2*f(b + 2*x)*f(c + z + x) + 1/2*f(2*x)*f(2
>          *y)^2*f(a + 2*z)*f(b + 2*x) + f(2*x)*f(2*y)^2*f(a + 2*z)*f(a + y + x)
>           + 2*f(2*x)*f(2*y)^2*f(a + y + x)*f(c + z + x) + f(2*x)*f(2*y)^2*f(a
>           + 2*x)*f(c + z + y) - 1/2*f(2*x)*f(2*y)^2*f(a + 2*x)*f(b + 2*z) - f(
>          2*x)^2*f(y + x)*f(c + 2*y)^2 + 2*f(2*x)^2*f(y + x)*f(b + 2*y)*f(c + z
>           + y) - f(2*x)^2*f(y + x)*f(b + 2*y)*f(b + 2*z) + f(2*x)^2*f(2*y)*f(c
>           + 2*y)*f(c + y + x) + f(2*x)^2*f(2*y)*f(c + 2*y)*f(b + z + x) + f(2*
>          x)^2*f(2*y)*f(c + 2*y)*f(a + z + y) + f(2*x)^2*f(2*y)*f(b + 2*z)*f(b
>           + y + x) - 2*f(2*x)^2*f(2*y)*f(b + y + x)*f(c + z + y) - f(2*x)^2*f(
>          2*y)*f(b + 2*y)*f(c + z + x) - 1/2*f(2*x)^2*f(2*y)*f(a + 2*z)*f(b + 2
>          *y) - f(2*x)^2*f(2*y)*f(a + 2*y)*f(c + z + y) + 1/2*f(2*x)^2*f(2*y)*
>          f(a + 2*y)*f(b + 2*z) )
> 
>        - 4*f(a + 2*y)*f(a + y + x) + 2*f(y + x)*f(2*a + 2*y) - 2*f(2*y)*f(2*a
>           + y + x):
> 
> eq[28] := 
> (1/HessUniv) * (  - 2*f(2*y)*f(z + y)^2*f(a + 2*x)*f(b + y + x) + f(2
>          *y)*f(z + y)^2*f(a + 2*x)*f(a + 2*y) + 2*f(2*y)*f(z + x)*f(z + y)*f(b
>           + 2*x)*f(b + y + x) + f(2*y)*f(z + x)*f(z + y)*f(a + 2*y)*f(b + 2*x)
>           - f(2*y)*f(z + x)*f(z + y)*f(a + 2*x)*f(b + 2*y) - f(2*y)*f(z + x)^2
>          *f(b + 2*x)*f(b + 2*y) - 2*f(2*y)*f(2*z)*f(y + x)*f(b + 2*x)*f(b + y
>           + x) + 2*f(2*y)*f(y + x)*f(z + y)*f(c + 2*x)*f(b + y + x) - f(2*y)*
>          f(y + x)*f(z + y)*f(a + 2*y)*f(c + 2*x) - f(2*y)*f(y + x)*f(z + y)*f(
>          a + 2*x)*f(c + 2*y) + 2*f(2*y)*f(y + x)*f(z + y)*f(a + 2*x)*f(b + z
>           + y) + f(2*y)*f(y + x)*f(z + x)*f(b + 2*y)*f(c + 2*x) - f(2*y)*f(y
>           + x)*f(z + x)*f(b + 2*x)*f(c + 2*y) + 2*f(2*y)*f(y + x)*f(z + x)*f(b
>           + 2*x)*f(b + z + y) + f(2*y)*f(y + x)^2*f(c + 2*x)*f(c + 2*y) - 2*f(
>          2*y)*f(y + x)^2*f(c + 2*x)*f(b + z + y) - f(2*y)^2*f(z + y)*f(b + 2*x
>          )*f(c + 2*x) + f(2*y)^2*f(z + y)*f(a + 2*x)*f(c + y + x) + f(2*y)^2*
>          f(z + y)*f(a + 2*x)*f(b + z + x) - f(2*y)^2*f(z + y)*f(a + 2*x)*f(a
>           + z + y) - 2*f(2*y)^2*f(z + x)*f(c + 2*x)*f(b + y + x) + f(2*y)^2*f(
>          z + x)*f(b + 2*x)*f(c + y + x) - f(2*y)^2*f(z + x)*f(b + 2*x)*f(b + z
>           + x) - f(2*y)^2*f(z + x)*f(b + 2*x)*f(a + z + y) + f(2*y)^2*f(z + x)
>          *f(a + 2*x)*f(c + 2*y) + 1/2*f(2*y)^2*f(2*z)*f(b + 2*x)^2 + f(2*y)^2*
>          f(2*z)*f(a + 2*x)*f(b + y + x) - 1/2*f(2*y)^2*f(2*z)*f(a + 2*x)*f(a
>           + 2*y) - f(2*y)^2*f(y + x)*f(c + 2*x)*f(c + y + x) + f(2*y)^2*f(y + 
>          x)*f(c + 2*x)*f(b + z + x) + f(2*y)^2*f(y + x)*f(c + 2*x)*f(a + z + y
>          ) - f(2*y)^2*f(y + x)*f(a + 2*x)*f(b + 2*z) + 1/2*f(2*y)^3*f(c + 2*x)
>          ^2 - f(2*y)^3*f(a + 2*x)*f(c + z + x) + 1/2*f(2*y)^3*f(a + 2*x)*f(a
>           + 2*z) + 4*f(2*x)*f(z + y)^2*f(b + 2*y)*f(a + y + x) - 2*f(2*x)*f(z
>           + y)^2*f(a + 2*y)*f(b + y + x) - f(2*x)*f(z + y)^2*f(a + 2*y)^2 - 2*
>          f(2*x)*f(z + x)*f(z + y)*f(b + 2*y)*f(b + y + x) + f(2*x)*f(z + x)^2*
>          f(b + 2*y)^2 + 2*f(2*x)*f(2*z)*f(y + x)*f(b + 2*y)*f(b + y + x) + 2*
>          f(2*x)*f(y + x)*f(z + y)*f(c + 2*y)*f(b + y + x) - 4*f(2*x)*f(y + x)*
>          f(z + y)*f(b + 2*y)*f(c + y + x) - 4*f(2*x)*f(y + x)*f(z + y)*f(b + 2
>          *y)*f(a + z + y) + 2*f(2*x)*f(y + x)*f(z + y)*f(a + 2*y)*f(c + 2*y)
>           + 2*f(2*x)*f(y + x)*f(z + y)*f(a + 2*y)*f(b + z + y) - 2*f(2*x)*f(y
>           + x)*f(z + x)*f(b + 2*y)*f(b + z + y) - f(2*x)*f(y + x)^2*f(c + 2*y)
>          ^2 - 2*f(2*x)*f(y + x)^2*f(c + 2*y)*f(b + z + y) + 4*f(2*x)*f(y + x)^
>          2*f(b + 2*y)*f(c + z + y) - 2*f(2*x)*f(2*y)*f(z + y)*f(c + 2*y)*f(a
>           + y + x) + f(2*x)*f(2*y)*f(z + y)*f(b + 2*y)*f(c + 2*x) - 2*f(2*x)*
>          f(2*y)*f(z + y)*f(b + 2*x)*f(b + z + y) + 4*f(2*x)*f(2*y)*f(z + y)*f(
>          a + z + y)*f(b + y + x) - 4*f(2*x)*f(2*y)*f(z + y)*f(a + y + x)*f(b
>           + z + y) + f(2*x)*f(2*y)*f(z + y)*f(a + 2*y)*f(c + y + x) - f(2*x)*
>          f(2*y)*f(z + y)*f(a + 2*y)*f(b + z + x) + f(2*x)*f(2*y)*f(z + y)*f(a
>           + 2*y)*f(a + z + y) + f(2*x)*f(2*y)*f(z + x)*f(b + 2*y)*f(c + y + x)
>           + f(2*x)*f(2*y)*f(z + x)*f(b + 2*y)*f(b + z + x) + f(2*x)*f(2*y)*f(z
>           + x)*f(b + 2*y)*f(a + z + y) - f(2*x)*f(2*y)*f(z + x)*f(a + 2*y)*f(c
>           + 2*y) - f(2*x)*f(2*y)*f(2*z)*f(b + 2*y)*f(a + y + x) + 1/2*f(2*x)*
>          f(2*y)*f(2*z)*f(b + 2*x)*f(b + 2*y) + 1/2*f(2*x)*f(2*y)*f(2*z)*f(a + 
>          2*y)^2 + f(2*x)*f(2*y)*f(y + x)*f(c + 2*y)*f(c + y + x) + f(2*x)*f(2*
>          y)*f(y + x)*f(c + 2*y)*f(b + z + x) + f(2*x)*f(2*y)*f(y + x)*f(c + 2*
>          y)*f(a + z + y) + 4*f(2*x)*f(2*y)*f(y + x)*f(b + z + y)*f(c + y + x)
>           - 4*f(2*x)*f(2*y)*f(y + x)*f(b + y + x)*f(c + z + y) - 2*f(2*x)*f(2*
>          y)*f(y + x)*f(b + 2*y)*f(c + z + x) + f(2*x)*f(2*y)*f(y + x)*f(a + 2*
>          z)*f(b + 2*y) - 2*f(2*x)*f(2*y)*f(y + x)*f(a + 2*y)*f(c + z + y) - f(
>          2*x)*f(2*y)^2*f(c + 2*x)*f(c + 2*y) - 2*f(2*x)*f(2*y)^2*f(b + z + x)*
>          f(c + y + x) + f(2*x)*f(2*y)^2*f(b + 2*z)*f(a + y + x) + 2*f(2*x)*f(2
>          *y)^2*f(b + y + x)*f(c + z + x) + f(2*x)*f(2*y)^2*f(b + 2*x)*f(c + z
>           + y) + 1/2*f(2*x)*f(2*y)^2*f(b + 2*x)*f(b + 2*z) - 2*f(2*x)*f(2*y)^2
>          *f(a + z + y)*f(c + y + x) - f(2*x)*f(2*y)^2*f(a + 2*z)*f(b + y + x)
>           + 2*f(2*x)*f(2*y)^2*f(a + y + x)*f(c + z + y) + f(2*x)*f(2*y)^2*f(a
>           + 2*y)*f(c + z + x) - 1/2*f(2*x)*f(2*y)^2*f(a + 2*y)*f(a + 2*z) + 2*
>          f(2*x)^2*f(z + y)*f(b + 2*y)*f(b + z + y) - f(2*x)^2*f(2*z)*f(b + 2*y
>          )^2 + 1/2*f(2*x)^2*f(2*y)*f(c + 2*y)^2 - f(2*x)^2*f(2*y)*f(b + 2*y)*
>          f(c + z + y) - 1/2*f(2*x)^2*f(2*y)*f(b + 2*y)*f(b + 2*z) )
> 
>        - f(2*y)*f(2*b + 2*x) + f(2*x)*f(2*b + 2*y):
> 
> eq[29] := 
> (1/HessUniv) * (  - f(2*y)*f(z + y)^2*f(a + 2*x)*f(b + 2*x) + f(2*y)*
>          f(z + x)*f(z + y)*f(b + 2*x)^2 + 2*f(2*y)*f(z + x)*f(z + y)*f(b + 2*x
>          )*f(a + y + x) - 2*f(2*y)*f(z + x)*f(z + y)*f(a + 2*x)*f(b + y + x)
>           + f(2*y)*f(z + x)*f(z + y)*f(a + 2*x)*f(a + 2*y) - f(2*y)*f(z + x)^2
>          *f(a + 2*x)*f(b + 2*y) - 1/2*f(2*y)*f(2*z)*f(y + x)*f(b + 2*x)^2 - f(
>          2*y)*f(2*z)*f(y + x)*f(b + 2*x)*f(a + y + x) - 1/2*f(2*y)*f(2*z)*f(y
>           + x)*f(a + 2*x)*f(a + 2*y) + 2*f(2*y)*f(y + x)*f(z + y)*f(a + 2*x)*
>          f(b + z + x) + 2*f(2*y)*f(y + x)*f(z + x)*f(a + 2*x)*f(b + z + y) - 
>          f(2*y)*f(y + x)^2*f(a + 2*x)*f(b + 2*z) - f(2*y)^2*f(z + x)*f(c + 2*x
>          )*f(a + y + x) - f(2*y)^2*f(z + x)*f(b + 2*x)*f(c + 2*x) - f(2*y)^2*
>          f(z + x)*f(b + 2*x)*f(a + z + x) + 2*f(2*y)^2*f(z + x)*f(a + 2*x)*f(c
>           + y + x) - f(2*y)^2*f(z + x)*f(a + 2*x)*f(a + z + y) + f(2*y)^2*f(2*
>          z)*f(a + 2*x)*f(b + 2*x) + 1/2*f(2*y)^2*f(y + x)*f(c + 2*x)^2 + f(2*y
>          )^2*f(y + x)*f(c + 2*x)*f(a + z + x) - 2*f(2*y)^2*f(y + x)*f(a + 2*x)
>          *f(c + z + x) + 1/2*f(2*y)^2*f(y + x)*f(a + 2*x)*f(a + 2*z) + f(2*x)*
>          f(z + y)^2*f(a + 2*x)*f(b + 2*y) + 2*f(2*x)*f(z + x)*f(z + y)*f(b + 2
>          *y)*f(a + y + x) - f(2*x)*f(z + x)*f(z + y)*f(b + 2*x)*f(b + 2*y) - 2
>          *f(2*x)*f(z + x)*f(z + y)*f(a + 2*y)*f(b + y + x) - f(2*x)*f(z + x)*
>          f(z + y)*f(a + 2*y)^2 + f(2*x)*f(z + x)^2*f(a + 2*y)*f(b + 2*y) + 1/2
>          *f(2*x)*f(2*z)*f(y + x)*f(b + 2*x)*f(b + 2*y) + f(2*x)*f(2*z)*f(y + x
>          )*f(a + 2*y)*f(b + y + x) + 1/2*f(2*x)*f(2*z)*f(y + x)*f(a + 2*y)^2
>           - 2*f(2*x)*f(y + x)*f(z + y)*f(b + 2*y)*f(a + z + x) - 2*f(2*x)*f(y
>           + x)*f(z + x)*f(b + 2*y)*f(a + z + y) + f(2*x)*f(y + x)^2*f(a + 2*z)
>          *f(b + 2*y) + f(2*x)*f(2*y)*f(z + y)*f(c + 2*x)*f(b + y + x) - f(2*x)
>          *f(2*y)*f(z + y)*f(b + 2*x)*f(b + z + x) + 2*f(2*x)*f(2*y)*f(z + y)*
>          f(a + z + x)*f(b + y + x) - 2*f(2*x)*f(2*y)*f(z + y)*f(a + y + x)*f(b
>           + z + x) - f(2*x)*f(2*y)*f(z + y)*f(a + 2*x)*f(c + 2*y) - f(2*x)*f(2
>          *y)*f(z + y)*f(a + 2*x)*f(b + z + y) - f(2*x)*f(2*y)*f(z + x)*f(c + 2
>          *y)*f(a + y + x) + f(2*x)*f(2*y)*f(z + x)*f(b + 2*y)*f(c + 2*x) + f(2
>          *x)*f(2*y)*f(z + x)*f(b + 2*y)*f(a + z + x) + 2*f(2*x)*f(2*y)*f(z + x
>          )*f(a + z + y)*f(b + y + x) - 2*f(2*x)*f(2*y)*f(z + x)*f(a + y + x)*
>          f(b + z + y) + f(2*x)*f(2*y)*f(z + x)*f(a + 2*y)*f(a + z + y) + f(2*x
>          )*f(2*y)*f(y + x)*f(c + 2*y)*f(a + z + x) - f(2*x)*f(2*y)*f(y + x)*f(
>          c + 2*x)*f(b + z + y) + f(2*x)*f(2*y)*f(y + x)*f(b + 2*z)*f(a + y + x
>          ) + 1/2*f(2*x)*f(2*y)*f(y + x)*f(b + 2*x)*f(b + 2*z) - f(2*x)*f(2*y)*
>          f(y + x)*f(a + 2*z)*f(b + y + x) - 1/2*f(2*x)*f(2*y)*f(y + x)*f(a + 2
>          *y)*f(a + 2*z) - f(2*x)*f(2*y)^2*f(c + 2*x)*f(c + y + x) + f(2*x)*f(2
>          *y)^2*f(b + 2*x)*f(c + z + x) - 2*f(2*x)*f(2*y)^2*f(a + z + x)*f(c + 
>          y + x) + 2*f(2*x)*f(2*y)^2*f(a + y + x)*f(c + z + x) + f(2*x)*f(2*y)^
>          2*f(a + 2*x)*f(c + z + y) + f(2*x)^2*f(z + y)*f(c + 2*y)*f(b + y + x)
>           - 2*f(2*x)^2*f(z + y)*f(b + 2*y)*f(c + y + x) + f(2*x)^2*f(z + y)*f(
>          b + 2*y)*f(b + z + x) + f(2*x)^2*f(z + y)*f(a + 2*y)*f(c + 2*y) + f(2
>          *x)^2*f(z + y)*f(a + 2*y)*f(b + z + y) - f(2*x)^2*f(2*z)*f(a + 2*y)*
>          f(b + 2*y) - 1/2*f(2*x)^2*f(y + x)*f(c + 2*y)^2 - f(2*x)^2*f(y + x)*
>          f(c + 2*y)*f(b + z + y) + 2*f(2*x)^2*f(y + x)*f(b + 2*y)*f(c + z + y)
>           - 1/2*f(2*x)^2*f(y + x)*f(b + 2*y)*f(b + 2*z) + f(2*x)^2*f(2*y)*f(c
>           + 2*y)*f(c + y + x) + 2*f(2*x)^2*f(2*y)*f(b + z + y)*f(c + y + x) - 
>          2*f(2*x)^2*f(2*y)*f(b + y + x)*f(c + z + y) - f(2*x)^2*f(2*y)*f(b + 2
>          *y)*f(c + z + x) - f(2*x)^2*f(2*y)*f(a + 2*y)*f(c + z + y) )
> 
>        - f(2*y)*f(b + a + 2*x) + f(2*x)*f(b + a + 2*y):
> 
> eq[30] := 
>  (1/HessUniv) * (  - f(2*y)*f(z + y)^2*f(a + 2*x)^2 + 2*f(2*y)*f(z + x
>          )*f(z + y)*f(a + 2*x)*f(a + y + x) + f(2*y)*f(z + x)^2*f(b + 2*x)^2
>           + 2*f(2*y)*f(z + x)^2*f(b + 2*x)*f(a + y + x) - 4*f(2*y)*f(z + x)^2*
>          f(a + 2*x)*f(b + y + x) - 2*f(2*y)*f(2*z)*f(y + x)*f(a + 2*x)*f(a + y
>           + x) + 2*f(2*y)*f(y + x)*f(z + y)*f(a + 2*x)*f(a + z + x) - 2*f(2*y)
>          *f(y + x)*f(z + x)*f(c + 2*x)*f(a + y + x) - 2*f(2*y)*f(y + x)*f(z + 
>          x)*f(b + 2*x)*f(c + 2*x) - 2*f(2*y)*f(y + x)*f(z + x)*f(b + 2*x)*f(a
>           + z + x) + 4*f(2*y)*f(y + x)*f(z + x)*f(a + 2*x)*f(c + y + x) + 4*f(
>          2*y)*f(y + x)*f(z + x)*f(a + 2*x)*f(b + z + x) + f(2*y)*f(y + x)^2*f(
>          c + 2*x)^2 + 2*f(2*y)*f(y + x)^2*f(c + 2*x)*f(a + z + x) - 4*f(2*y)*
>          f(y + x)^2*f(a + 2*x)*f(c + z + x) - 2*f(2*y)^2*f(z + x)*f(a + 2*x)*
>          f(a + z + x) + f(2*y)^2*f(2*z)*f(a + 2*x)^2 + f(2*x)*f(z + y)^2*f(a
>           + 2*x)*f(a + 2*y) - f(2*x)*f(z + x)*f(z + y)*f(a + 2*y)*f(b + 2*x)
>           - 2*f(2*x)*f(z + x)*f(z + y)*f(a + 2*y)*f(a + y + x) + f(2*x)*f(z + 
>          x)*f(z + y)*f(a + 2*x)*f(b + 2*y) + 2*f(2*x)*f(z + x)^2*f(b + 2*y)*f(
>          a + y + x) - f(2*x)*f(z + x)^2*f(b + 2*x)*f(b + 2*y) + 2*f(2*x)*f(2*z
>          )*f(y + x)*f(a + 2*y)*f(a + y + x) + f(2*x)*f(y + x)*f(z + y)*f(a + 2
>          *y)*f(c + 2*x) - 2*f(2*x)*f(y + x)*f(z + y)*f(a + 2*y)*f(a + z + x)
>           - f(2*x)*f(y + x)*f(z + y)*f(a + 2*x)*f(c + 2*y) - 2*f(2*x)*f(y + x)
>          *f(z + x)*f(c + 2*y)*f(a + y + x) + f(2*x)*f(y + x)*f(z + x)*f(b + 2*
>          y)*f(c + 2*x) - 2*f(2*x)*f(y + x)*f(z + x)*f(b + 2*y)*f(a + z + x) + 
>          f(2*x)*f(y + x)*f(z + x)*f(b + 2*x)*f(c + 2*y) + 2*f(2*x)*f(y + x)^2*
>          f(c + 2*y)*f(a + z + x) - f(2*x)*f(y + x)^2*f(c + 2*x)*f(c + 2*y) + 
>          f(2*x)*f(2*y)*f(z + y)*f(b + 2*x)*f(c + 2*x) - f(2*x)*f(2*y)*f(z + y)
>          *f(a + 2*x)*f(c + y + x) - f(2*x)*f(2*y)*f(z + y)*f(a + 2*x)*f(b + z
>           + x) - f(2*x)*f(2*y)*f(z + y)*f(a + 2*x)*f(a + z + y) + 2*f(2*x)*f(2
>          *y)*f(z + x)*f(c + 2*x)*f(b + y + x) - f(2*x)*f(2*y)*f(z + x)*f(b + 2
>          *x)*f(c + y + x) - f(2*x)*f(2*y)*f(z + x)*f(b + 2*x)*f(b + z + x) + 
>          f(2*x)*f(2*y)*f(z + x)*f(b + 2*x)*f(a + z + y) + 4*f(2*x)*f(2*y)*f(z
>           + x)*f(a + z + x)*f(b + y + x) - 4*f(2*x)*f(2*y)*f(z + x)*f(a + y + 
>          x)*f(b + z + x) + 2*f(2*x)*f(2*y)*f(z + x)*f(a + 2*y)*f(a + z + x) - 
>          f(2*x)*f(2*y)*f(z + x)*f(a + 2*x)*f(c + 2*y) - 1/2*f(2*x)*f(2*y)*f(2*
>          z)*f(b + 2*x)^2 + f(2*x)*f(2*y)*f(2*z)*f(a + 2*x)*f(b + y + x) - 1/2*
>          f(2*x)*f(2*y)*f(2*z)*f(a + 2*x)*f(a + 2*y) - f(2*x)*f(2*y)*f(y + x)*
>          f(c + 2*x)*f(c + y + x) - f(2*x)*f(2*y)*f(y + x)*f(c + 2*x)*f(b + z
>           + x) - f(2*x)*f(2*y)*f(y + x)*f(c + 2*x)*f(a + z + y) + 2*f(2*x)*f(2
>          *y)*f(y + x)*f(b + 2*x)*f(c + z + x) - 4*f(2*x)*f(2*y)*f(y + x)*f(a
>           + z + x)*f(c + y + x) + 4*f(2*x)*f(2*y)*f(y + x)*f(a + y + x)*f(c + 
>          z + x) + 2*f(2*x)*f(2*y)*f(y + x)*f(a + 2*x)*f(c + z + y) - f(2*x)*f(
>          2*y)*f(y + x)*f(a + 2*x)*f(b + 2*z) - 1/2*f(2*x)*f(2*y)^2*f(c + 2*x)^
>          2 + f(2*x)*f(2*y)^2*f(a + 2*x)*f(c + z + x) + 1/2*f(2*x)*f(2*y)^2*f(a
>           + 2*x)*f(a + 2*z) + 2*f(2*x)^2*f(z + y)*f(c + 2*y)*f(a + y + x) - f(
>          2*x)^2*f(z + y)*f(b + 2*y)*f(c + 2*x) - f(2*x)^2*f(z + y)*f(a + 2*y)*
>          f(c + y + x) + f(2*x)^2*f(z + y)*f(a + 2*y)*f(b + z + x) + f(2*x)^2*
>          f(z + y)*f(a + 2*y)*f(a + z + y) - f(2*x)^2*f(z + x)*f(b + 2*y)*f(c
>           + y + x) + f(2*x)^2*f(z + x)*f(b + 2*y)*f(b + z + x) - f(2*x)^2*f(z
>           + x)*f(b + 2*y)*f(a + z + y) + f(2*x)^2*f(z + x)*f(a + 2*y)*f(c + 2*
>          y) - f(2*x)^2*f(2*z)*f(b + 2*y)*f(a + y + x) + 1/2*f(2*x)^2*f(2*z)*f(
>          b + 2*x)*f(b + 2*y) - 1/2*f(2*x)^2*f(2*z)*f(a + 2*y)^2 + f(2*x)^2*f(y
>           + x)*f(c + 2*y)*f(c + y + x) - f(2*x)^2*f(y + x)*f(c + 2*y)*f(b + z
>           + x) - f(2*x)^2*f(y + x)*f(c + 2*y)*f(a + z + y) + f(2*x)^2*f(y + x)
>          *f(a + 2*z)*f(b + 2*y) + f(2*x)^2*f(2*y)*f(c + 2*x)*f(c + 2*y) + 2*f(
>          2*x)^2*f(2*y)*f(b + z + x)*f(c + y + x) + f(2*x)^2*f(2*y)*f(b + 2*z)*
>          f(a + y + x) - 2*f(2*x)^2*f(2*y)*f(b + y + x)*f(c + z + x) - f(2*x)^2
>          *f(2*y)*f(b + 2*x)*f(c + z + y) + 1/2*f(2*x)^2*f(2*y)*f(b + 2*x)*f(b
>           + 2*z) + 2*f(2*x)^2*f(2*y)*f(a + z + y)*f(c + y + x) - f(2*x)^2*f(2*
>          y)*f(a + 2*z)*f(b + y + x) - 2*f(2*x)^2*f(2*y)*f(a + y + x)*f(c + z
>           + y) - f(2*x)^2*f(2*y)*f(a + 2*y)*f(c + z + x) - 1/2*f(2*x)^2*f(2*y)
>          *f(a + 2*y)*f(a + 2*z) - 1/2*f(2*x)^3*f(c + 2*y)^2 + f(2*x)^3*f(b + 2
>          *y)*f(c + z + y) - 1/2*f(2*x)^3*f(b + 2*y)*f(b + 2*z) )
> 
>        - f(2*y)*f(2*a + 2*x) + f(2*x)*f(2*a + 2*y):


==> anc/Integrability_conditions-type_II_n.mw <==
<?xml version="1.0" encoding="UTF-8"?>
<Worksheet>
<Version major="16" minor="0"/>
<Label-Scheme value="2" prefix=""/>
<View-Properties presentation="false"></View-Properties>
<MapleNet-Properties elisiondigitsbefore="100" labelling="true" indentamount="4" elisiontermsthreshold="10000" ansi="false" errorbreak="1" useclientjvm="true" echo="1" imaginaryunit="I" labelwidth="20" contextmenusize="automatic" plotdriver="opengl" elisiondigitsafter="100" plotoutput="terminal" helpbrowser="standard" rtablesize="10" elisiontermsbefore="100" elisiondigitsthreshold="10000" typesetting="standard" plotdevice="inline" verboseproc="1" showassumed="1" errorcursor="false" longdelim="true" plotoptions="" quiet="false" elisiontermsafter="100" screenwidth="79" preplot="" prettyprint="3" displayprecision="-1" screenpixelheight="768" warnlevel="3" screenheight="25" latexwidth="6.0" postplot="" prompt="&gt; " ShowLabels="true"/>
<Styles><Font name="Ordered List 1" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 2" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 3" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 5" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Author" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Warning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Caption Reference" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input Placeholder" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[200,0,200]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="true"/>
<Font name="Maple Plot" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Code" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Line Printed Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Diagnostic" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[40,120,40]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Inert Output" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[144,144,144]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Normal" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roma" foreground="[0,128,128]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Maple Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Dash Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Input" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkError" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Header and Footer" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Error" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 1" background="[255,255,255]" bold="true" executable="false" family="Times New Roma" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Bullet Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roma" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Equation Label" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 3" background="[255,255,255]" bold="true" executable="false" family="Times New Roma" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="14" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 2" background="[255,255,255]" bold="true" executable="false" family="Times New Roma" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="16" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkWarning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Dictionary Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roma" foreground="[147,0,15]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Caption Text" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="List Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Layout name="Ordered List 1" alignment="left" bullet="numeric" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 2" alignment="left" bullet="alphabetic" firstindent="0" leftmargin="36" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 3" alignment="left" bullet="roman" firstindent="0" leftmargin="72" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 4" alignment="left" bullet="ALPHABETIC" firstindent="0" leftmargin="108" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 5" alignment="left" bullet="ROMAN" firstindent="0" leftmargin="144" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Author" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="8" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Warning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Annotation Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Plot" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Line Printed Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Text Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="newline" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Diagnostic" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Normal" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Output" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.3" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Dash Item" alignment="left" bullet="dash" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkError" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Error" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 1" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="4" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Bullet Item" alignment="left" bullet="dot" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 4" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 3" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 2" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="2" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkWarning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="List Item" alignment="left" bullet="indent" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Pencil-style name="Pencil 5" pen-color="[255,0,0]" pen-height="5.0" pen-width="5.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 4" pen-color="[0,0,255]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 3" pen-color="[0,0,0]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 2" pen-color="[0,0,255]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 1" pen-color="[0,0,0]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Highlighter-style name="Highlighter 2" pen-color="[255,204,0]" pen-height="14.0" pen-width="14.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 1" pen-color="[255,153,255]" pen-height="12.0" pen-width="8.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 4" pen-color="[0,255,255]" pen-height="32.0" pen-width="32.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 3" pen-color="[51,255,0]" pen-height="24.0" pen-width="24.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 5" pen-color="[255,255,0]" pen-height="48.0" pen-width="48.0" pen-opacity="0.8"/>
</Styles>
<Task-table>
    <Task-category name="&lt;default&gt;">
    </Task-category>
</Task-table>
<Task>
</Task>
<Group labelreference="L30" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"># NB1: the coefficient Cyy at u_{yy} is normalized to 1</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"># NB2: the coefficients of the mixed derivatives, like Cxy, should be divided by 2</Text-field>
</Input>
</Group>
<Group labelreference="L31" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZnbi1JI21pR0YkNiVRKUhlc3NVbml2RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZTLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZZRk8tRiw2JVEiZkYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnLUkjbW5HRiQ2JFEiMkYnRjktRjY2LVEiKkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4xNjY2NjY3ZW1GJy9GTkZlby1GLDYlUSJ6RidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjlGYW9GZW4tRmluNiQtRiM2KS1GLDYlUSJ5RidGL0YyRk8tRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSEZYRlpGTy1GLDYlUSJ4RidGL0YyRmpvRjlGOS1GNjYtUSJeRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjExMTExMTFlbUYnL0ZORl1xRl1vRk9GY3BGT0Zdb0Zhb0ZlbkZccEZhb0Zlbi1GaW42JC1GIzYpRmdvRk9GY3BGT0ZmcEZqb0Y5RjlGYW9GZW4tRmluNiQtRiM2KUZnb0ZPRmNwRk9GYHBGam9GOUY5Rk9GVUZPRmVuLUZpbjYkLUYjNidGXW9GYW9GYHBGam9GOUY5RmFvRmVuRl9xRmlwRl1vRk9GVUZPRmVuLUZpbjYkLUYjNidGXW9GYW9GZnBGam9GOUY5RmFvRmVuRmNxRmlwRl1vRk9GY3BGT0ZlbkZbckZhb0ZlbkZncUZhb0ZlbkZobi1GNjYtUSI7RidGOUY7L0Y/RjFGQEZCRkRGRkZIRlJGTUZqb0Y5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZnbi1JI21pR0YkNiVRKUhlc3NVbml2RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZTLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZZRk8tRiw2JVEiZkYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnLUkjbW5HRiQ2JFEiMkYnRjktRjY2LVEiKkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4xNjY2NjY3ZW1GJy9GTkZlby1GLDYlUSJ6RidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjlGYW9GZW4tRmluNiQtRiM2KS1GLDYlUSJ5RidGL0YyRk8tRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSEZYRlpGTy1GLDYlUSJ4RidGL0YyRmpvRjlGOS1GNjYtUSJeRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjExMTExMTFlbUYnL0ZORl1xRl1vRk9GY3BGT0Zdb0Zhb0ZlbkZccEZhb0Zlbi1GaW42JC1GIzYpRmdvRk9GY3BGT0ZmcEZqb0Y5RjlGYW9GZW4tRmluNiQtRiM2KUZnb0ZPRmNwRk9GYHBGam9GOUY5Rk9GVUZPRmVuLUZpbjYkLUYjNidGXW9GYW9GYHBGam9GOUY5RmFvRmVuRl9xRmlwRl1vRk9GVUZPRmVuLUZpbjYkLUYjNidGXW9GYW9GZnBGam9GOUY5RmFvRmVuRmNxRmlwRl1vRk9GY3BGT0ZlbkZbckZhb0ZlbkZncUZhb0ZlbkZobi1GNjYtUSI7RidGOUY7L0Y/RjFGQEZCRkRGRkZIRlJGTUZqb0Y5</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L7" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">eq[1] := </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">(1/HessUniv) * ( f(2*z)*f(z + y)^2*f(a + 2*y)*f(c + 2*x) - 2*f(2*z)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(z + x)*f(z + y)*f(a + 2*y)*f(c + y + x) + f(2*z)*f(z + x)^2*f(a + 2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *y)*f(c + 2*y) - 1/2*f(2*z)^2*f(z + y)*f(a + 2*y)*f(b + 2*x) + 1/2*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*z)^2*f(z + y)*f(a + 2*x)*f(b + 2*y) + f(2*z)^2*f(z + x)*f(b + 2*y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(a + y + x) - 1/2*f(2*z)^2*f(z + x)*f(b + 2*x)*f(b + 2*y) - 1/2*f(2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z)^2*f(z + x)*f(a + 2*y)^2 + 1/2*f(2*z)^2*f(y + x)*f(b + 2*y)*f(c + 2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *x) - f(2*z)^2*f(y + x)*f(b + 2*y)*f(a + z + x) + 1/2*f(2*z)^2*f(y + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         x)*f(b + 2*x)*f(c + 2*y) + f(2*z)^2*f(y + x)*f(a + 2*y)*f(c + y + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + f(2*z)^2*f(y + x)*f(a + 2*y)*f(a + z + y) - f(2*z)*f(y + x)*f(z + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y)*f(c + 2*x)*f(c + 2*y) - f(2*z)*f(y + x)*f(z + y)*f(a + 2*y)*f(a + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*z) - 2*f(2*z)*f(y + x)*f(z + x)*f(c + 2*y)*f(a + z + y) + 2*f(y + x</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(z + x)*f(z + y)*f(a + 2*z)*f(c + 2*y) - f(2*y)*f(z + y)^2*f(a + 2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *x)*f(c + 2*z) + 2*f(2*y)*f(z + x)*f(z + y)*f(c + 2*z)*f(a + y + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          - f(2*y)*f(z + x)^2*f(a + 2*z)*f(c + 2*y) - f(2*y)*f(z + x)^2*f(a + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*y)*f(c + 2*z) - f(2*y)*f(2*z)*f(z + y)*f(c + 2*x)*f(a + z + y) - 1/</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*f(2*y)*f(2*z)*f(z + y)*f(a + 2*z)*f(b + 2*x) + f(2*y)*f(2*z)*f(z + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y)*f(a + 2*x)*f(c + z + y) + 1/2*f(2*y)*f(2*z)*f(z + y)*f(a + 2*x)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         b + 2*z) + 1/2*f(2*y)*f(2*z)*f(z + x)*f(c + 2*x)*f(c + 2*y) - f(2*y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*z)*f(z + x)*f(b + 2*z)*f(a + y + x) + 1/2*f(2*y)*f(2*z)*f(z + x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(b + 2*x)*f(b + 2*z) + 2*f(2*y)*f(2*z)*f(z + x)*f(a + z + y)*f(c + y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x) - 2*f(2*y)*f(2*z)*f(z + x)*f(a + y + x)*f(c + z + y) + f(2*y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*z)*f(z + x)*f(a + 2*y)*f(c + z + x) + f(2*y)*f(2*z)*f(z + x)*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*y)*f(a + 2*z) + f(2*y)*f(2*z)^2*f(b + 2*x)*f(a + z + y) - 1/2*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*y)*f(2*z)^2*f(a + 2*y)*f(c + 2*x) - 1/2*f(2*y)*f(2*z)^2*f(a + 2*x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(c + 2*y) - f(2*y)*f(2*z)^2*f(a + 2*x)*f(b + z + y) - 1/2*f(2*y)*f(2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *z)*f(y + x)*f(b + 2*z)*f(c + 2*x) + f(2*y)*f(2*z)*f(y + x)*f(b + 2*z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(a + z + x) - 1/2*f(2*y)*f(2*z)*f(y + x)*f(b + 2*x)*f(c + 2*z) - 2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(2*y)*f(2*z)*f(y + x)*f(a + z + y)*f(c + z + x) + 2*f(2*y)*f(2*z)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(y + x)*f(a + z + x)*f(c + z + y) - f(2*y)*f(2*z)*f(y + x)*f(a + 2*z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(c + y + x) - f(2*y)*f(2*z)*f(y + x)*f(a + 2*z)*f(a + z + y) - 2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*y)*f(y + x)*f(z + y)*f(c + 2*z)*f(a + z + x) + f(2*y)*f(y + x)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z + y)*f(c + 2*x)*f(c + 2*z) + 2*f(2*y)*f(y + x)*f(z + y)*f(a + 2*z)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(c + z + x) + f(2*y)*f(y + x)*f(z + y)*f(a + 2*z)^2 + 2*f(2*y)*f(y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(z + x)*f(c + 2*z)*f(a + z + y) - f(2*y)*f(y + x)^2*f(a + 2*z)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(c + 2*z) - 1/2*f(2*y)^2*f(z + x)*f(c + 2*x)*f(c + 2*z) - f(2*y)^2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(z + x)*f(a + 2*z)*f(c + z + x) - 1/2*f(2*y)^2*f(z + x)*f(a + 2*z)^2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 1/2*f(2*y)^2*f(2*z)*f(a + 2*z)*f(c + 2*x) + 1/2*f(2*y)^2*f(2*z)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         a + 2*x)*f(c + 2*z) - f(2*x)*f(z + y)^2*f(a + 2*z)*f(c + 2*y) + f(2*x</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(2*z)*f(z + y)*f(c + 2*y)*f(c + y + x) + f(2*x)*f(2*z)*f(z + y)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         c + 2*y)*f(a + z + y) - f(2*x)*f(2*z)*f(z + y)*f(b + 2*y)*f(c + z + x</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         ) + 1/2*f(2*x)*f(2*z)*f(z + y)*f(a + 2*z)*f(b + 2*y) + 1/2*f(2*x)*f(2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *z)*f(z + y)*f(a + 2*y)*f(b + 2*z) - 1/2*f(2*x)*f(2*z)*f(z + x)*f(c</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*y)^2 + f(2*x)*f(2*z)*f(z + x)*f(b + 2*y)*f(c + z + y) - 1/2*f(2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         x)*f(2*z)*f(z + x)*f(b + 2*y)*f(b + 2*z) - f(2*x)*f(2*z)^2*f(b + 2*y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(c + y + x) + f(2*x)*f(2*z)^2*f(b + 2*y)*f(b + z + x) - f(2*x)*f(2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z)^2*f(b + 2*y)*f(a + z + y) - 1/2*f(2*x)*f(2*z)*f(y + x)*f(b + 2*z)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(c + 2*y) + 1/2*f(2*x)*f(2*z)*f(y + x)*f(b + 2*y)*f(c + 2*z) - f(2*x</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(2*y)*f(z + y)*f(c + 2*z)*f(c + y + x) + 2*f(2*x)*f(2*y)*f(z + y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(c + 2*z)*f(b + z + x) - f(2*x)*f(2*y)*f(z + y)*f(b + 2*z)*f(c + z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x) - f(2*x)*f(2*y)*f(z + y)*f(a + 2*z)*f(c + z + y) - f(2*x)*f(2*y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(z + y)*f(a + 2*z)*f(b + 2*z) - 2*f(2*x)*f(2*y)*f(z + x)*f(c + 2*z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(b + z + y) + 1/2*f(2*x)*f(2*y)*f(z + x)*f(c + 2*y)*f(c + 2*z) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*x)*f(2*y)*f(z + x)*f(b + 2*z)*f(c + z + y) + 1/2*f(2*x)*f(2*y)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z + x)*f(b + 2*z)^2 + 2*f(2*x)*f(2*y)*f(2*z)*f(b + z + y)*f(c + z + x</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         ) - 2*f(2*x)*f(2*y)*f(2*z)*f(b + z + x)*f(c + z + y) + f(2*x)*f(2*y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*z)*f(b + 2*z)*f(c + y + x) - f(2*x)*f(2*y)*f(2*z)*f(b + 2*z)*f(b</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + z + x) + 1/2*f(2*x)*f(2*y)*f(2*z)*f(a + 2*z)*f(c + 2*y) + f(2*x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*y)*f(2*z)*f(a + 2*z)*f(b + z + y) - 1/2*f(2*x)*f(2*y)*f(2*z)*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*y)*f(c + 2*z) + f(2*x)*f(2*y)^2*f(a + 2*z)*f(c + 2*z) )</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       - f(a + 2*z)*f(c + 2*y) + f(2*z)*f(c + a + 2*y) - f(2*y)*f(c + a + 2*z)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         :</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">eq[2] := </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"> (1/HessUniv) * ( 2*f(z + y)^3*f(a + 2*x)*f(a + 2*y) - 2*f(z + x)*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y)^2*f(a + 2*y)*f(b + 2*x) - 4*f(z + x)*f(z + y)^2*f(a + 2*y)*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y + x) + 2*f(z + x)*f(z + y)^2*f(a + 2*x)*f(b + 2*y) + 4*f(z + x)^</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*f(z + y)*f(b + 2*y)*f(a + y + x) - 2*f(z + x)^2*f(z + y)*f(b + 2*x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(b + 2*y) + 4*f(2*z)*f(y + x)*f(z + y)*f(a + 2*y)*f(a + y + x) + 2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(y + x)*f(z + y)^2*f(a + 2*y)*f(c + 2*x) - 4*f(y + x)*f(z + y)^2*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*y)*f(a + z + x) - 2*f(y + x)*f(z + y)^2*f(a + 2*x)*f(c + 2*y) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         4*f(y + x)*f(z + x)*f(z + y)*f(c + 2*y)*f(a + y + x) + 2*f(y + x)*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(z + y)*f(b + 2*y)*f(c + 2*x) - 4*f(y + x)*f(z + x)*f(z + y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(b + 2*y)*f(a + z + x) + 2*f(y + x)*f(z + x)*f(z + y)*f(b + 2*x)*f(c</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*y) + 4*f(y + x)^2*f(z + y)*f(c + 2*y)*f(a + z + x) - 2*f(y + x)^</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*f(z + y)*f(c + 2*x)*f(c + 2*y) - 2*f(2*y)*f(z + y)^2*f(a + 2*x)*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + z + y) + 2*f(2*y)*f(z + x)*f(z + y)*f(b + 2*x)*f(a + z + y) + 4*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*y)*f(z + x)*f(z + y)*f(a + y + x)*f(a + z + y) + 4*f(2*y)*f(z + x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(z + y)*f(a + 2*y)*f(a + z + x) - 2*f(2*y)*f(z + x)*f(z + y)*f(a + 2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *x)*f(b + z + y) + 2*f(2*y)*f(z + x)^2*f(b + 2*x)*f(b + z + y) - 4*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*y)*f(z + x)^2*f(a + y + x)*f(b + z + y) - 2*f(2*y)*f(2*z)*f(z + y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(a + 2*x)*f(a + 2*y) + f(2*y)*f(2*z)*f(z + x)*f(a + 2*y)*f(b + 2*x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          - f(2*y)*f(2*z)*f(z + x)*f(a + 2*x)*f(b + 2*y) - 4*f(2*y)*f(2*z)*f(y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(a + y + x)*f(a + z + y) - f(2*y)*f(2*z)*f(y + x)*f(a + 2*y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(c + 2*x) + f(2*y)*f(2*z)*f(y + x)*f(a + 2*x)*f(c + 2*y) - 2*f(2*y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(y + x)*f(z + y)*f(c + 2*x)*f(a + z + y) + 4*f(2*y)*f(y + x)*f(z + y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(a + z + x)*f(a + z + y) + 2*f(2*y)*f(y + x)*f(z + y)*f(a + 2*x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(c + z + y) - 2*f(2*y)*f(y + x)*f(z + x)*f(c + 2*x)*f(b + z + y) - 2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(2*y)*f(y + x)*f(z + x)*f(b + 2*x)*f(c + z + y) + 4*f(2*y)*f(y + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(z + x)*f(a + z + x)*f(b + z + y) + 4*f(2*y)*f(y + x)*f(z + x)*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y + x)*f(c + z + y) + 2*f(2*y)*f(y + x)^2*f(c + 2*x)*f(c + z + y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          - 4*f(2*y)*f(y + x)^2*f(a + z + x)*f(c + z + y) - 4*f(2*y)^2*f(z + x</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(a + z + x)*f(a + z + y) - f(2*y)^2*f(z + x)*f(a + 2*z)*f(b + 2*x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + f(2*y)^2*f(z + x)*f(a + 2*x)*f(b + 2*z) + 2*f(2*y)^2*f(2*z)*f(a + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*x)*f(a + z + y) + f(2*y)^2*f(y + x)*f(a + 2*z)*f(c + 2*x) - f(2*y)^</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*f(y + x)*f(a + 2*x)*f(c + 2*z) + 4*f(2*x)*f(z + y)^2*f(c + 2*y)*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y + x) - 2*f(2*x)*f(z + y)^2*f(b + 2*y)*f(c + 2*x) - 2*f(2*x)*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y)^2*f(a + 2*y)*f(c + y + x) + 2*f(2*x)*f(z + y)^2*f(a + 2*y)*f(b</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + z + x) + 2*f(2*x)*f(z + y)^2*f(a + 2*y)*f(a + z + y) - 2*f(2*x)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z + x)*f(z + y)*f(b + 2*y)*f(c + y + x) + 2*f(2*x)*f(z + x)*f(z + y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(b + 2*y)*f(b + z + x) - 2*f(2*x)*f(z + x)*f(z + y)*f(b + 2*y)*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + z + y) + 2*f(2*x)*f(z + x)*f(z + y)*f(a + 2*y)*f(c + 2*y) - 2*f(2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         x)*f(2*z)*f(z + y)*f(b + 2*y)*f(a + y + x) + f(2*x)*f(2*z)*f(z + y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(b + 2*x)*f(b + 2*y) - f(2*x)*f(2*z)*f(z + y)*f(a + 2*y)^2 + 2*f(2*x</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(y + x)*f(z + y)*f(c + 2*y)*f(c + y + x) - 2*f(2*x)*f(y + x)*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y)*f(c + 2*y)*f(b + z + x) - 2*f(2*x)*f(y + x)*f(z + y)*f(c + 2*y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(a + z + y) + 2*f(2*x)*f(y + x)*f(z + y)*f(a + 2*z)*f(b + 2*y) - 2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*x)*f(2*y)*f(z + y)*f(c + 2*y)*f(a + z + x) + f(2*x)*f(2*y)*f(z + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y)*f(c + 2*x)*f(c + 2*y) + 2*f(2*x)*f(2*y)*f(z + y)*f(c + 2*x)*f(b + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z + y) + 2*f(2*x)*f(2*y)*f(z + y)*f(a + z + y)*f(c + y + x) - 2*f(2*x</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(2*y)*f(z + y)*f(a + z + y)*f(b + z + x) - 2*f(2*x)*f(2*y)*f(z + y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(a + z + y)^2 - 4*f(2*x)*f(2*y)*f(z + y)*f(a + y + x)*f(c + z + y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          - f(2*x)*f(2*y)*f(z + y)*f(a + 2*y)*f(a + 2*z) + 2*f(2*x)*f(2*y)*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(b + z + y)*f(c + y + x) - 2*f(2*x)*f(2*y)*f(z + x)*f(b + z + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         x)*f(b + z + y) + 2*f(2*x)*f(2*y)*f(z + x)*f(a + z + y)*f(b + z + y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          - 2*f(2*x)*f(2*y)*f(z + x)*f(a + 2*y)*f(c + z + y) - f(2*x)*f(2*y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*z)*f(c + 2*y)*f(a + y + x) + 1/2*f(2*x)*f(2*y)*f(2*z)*f(b + 2*y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(c + 2*x) + f(2*x)*f(2*y)*f(2*z)*f(b + 2*y)*f(a + z + x) - 1/2*f(2*x</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(2*y)*f(2*z)*f(b + 2*x)*f(c + 2*y) - f(2*x)*f(2*y)*f(2*z)*f(b + 2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         x)*f(b + z + y) + 2*f(2*x)*f(2*y)*f(2*z)*f(a + y + x)*f(b + z + y) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*x)*f(2*y)*f(2*z)*f(a + 2*y)*f(c + y + x) - f(2*x)*f(2*y)*f(2*z)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(a + 2*y)*f(b + z + x) + f(2*x)*f(2*y)*f(2*z)*f(a + 2*y)*f(a + z + y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         ) - 2*f(2*x)*f(2*y)*f(y + x)*f(c + y + x)*f(c + z + y) + 2*f(2*x)*f(2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *y)*f(y + x)*f(b + z + x)*f(c + z + y) + 2*f(2*x)*f(2*y)*f(y + x)*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + z + y)*f(c + z + y) - 2*f(2*x)*f(2*y)*f(y + x)*f(a + 2*z)*f(b + z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y) + f(2*x)*f(2*y)^2*f(c + 2*z)*f(a + y + x) - f(2*x)*f(2*y)^2*f(c</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*x)*f(c + z + y) - 1/2*f(2*x)*f(2*y)^2*f(b + 2*z)*f(c + 2*x) - f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*x)*f(2*y)^2*f(b + 2*z)*f(a + z + x) + 1/2*f(2*x)*f(2*y)^2*f(b + 2*x</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(c + 2*z) + 2*f(2*x)*f(2*y)^2*f(a + z + x)*f(c + z + y) - f(2*x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*y)^2*f(a + 2*z)*f(c + y + x) + f(2*x)*f(2*y)^2*f(a + 2*z)*f(b + z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x) + f(2*x)*f(2*y)^2*f(a + 2*z)*f(a + z + y) - f(2*x)^2*f(z + y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(c + 2*y)^2 + 2*f(2*x)^2*f(z + y)*f(b + 2*y)*f(c + z + y) - f(2*x)^2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(z + y)*f(b + 2*y)*f(b + 2*z) + f(2*x)^2*f(2*y)*f(c + 2*y)*f(c + z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y) - 2*f(2*x)^2*f(2*y)*f(b + z + y)*f(c + z + y) + 1/2*f(2*x)^2*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*y)*f(b + 2*z)*f(c + 2*y) + f(2*x)^2*f(2*y)*f(b + 2*z)*f(b + z + y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          - 1/2*f(2*x)^2*f(2*y)*f(b + 2*y)*f(c + 2*z) )</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       + 2*f(z + y)*f(2*a + 2*y) - 2*f(2*y)*f(2*a + z + y):</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">eq[3] := </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">(1/HessUniv) * ( f(2*z)*f(z + y)^2*f(b + 2*y)*f(c + 2*x) - 2*f(2*z)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(z + x)*f(z + y)*f(b + 2*y)*f(c + y + x) + f(2*z)*f(z + x)^2*f(b + 2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *y)*f(c + 2*y) + 2*f(2*z)^2*f(z + y)*f(b + 2*y)*f(a + y + x) - 1/2*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*z)^2*f(z + y)*f(b + 2*x)*f(b + 2*y) - f(2*z)^2*f(z + y)*f(a + 2*y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(b + y + x) - 1/2*f(2*z)^2*f(z + y)*f(a + 2*y)^2 + f(2*z)^2*f(y + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(c + 2*y)*f(b + y + x) + f(2*z)^2*f(y + x)*f(b + 2*y)*f(b + z + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          - 2*f(2*z)^2*f(y + x)*f(b + 2*y)*f(a + z + y) + f(2*z)^2*f(y + x)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         a + 2*y)*f(c + 2*y) + f(2*z)^2*f(y + x)*f(a + 2*y)*f(b + z + y) - 2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*z)*f(y + x)*f(z + y)*f(b + 2*y)*f(c + z + x) - f(2*z)*f(y + x)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z + x)*f(c + 2*y)^2 - 2*f(2*z)*f(y + x)*f(z + x)*f(c + 2*y)*f(b + z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y) + 2*f(2*z)*f(y + x)*f(z + x)*f(b + 2*y)*f(c + z + y) - f(2*z)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(y + x)*f(z + x)*f(b + 2*y)*f(b + 2*z) + 2*f(y + x)*f(z + x)*f(z + y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(b + 2*y)*f(c + 2*z) - f(2*y)*f(z + y)^2*f(b + 2*x)*f(c + 2*z) + 2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(2*y)*f(z + x)*f(z + y)*f(c + 2*z)*f(b + y + x) - 2*f(2*y)*f(z + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         ^2*f(b + 2*y)*f(c + 2*z) - 1/2*f(2*y)*f(2*z)*f(z + y)*f(c + 2*x)*f(c</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*y) - f(2*y)*f(2*z)*f(z + y)*f(c + 2*x)*f(b + z + y) + f(2*y)*f(2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *z)*f(z + y)*f(b + 2*x)*f(c + z + y) + 1/2*f(2*y)*f(2*z)*f(z + y)*f(b</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*x)*f(b + 2*z) - f(2*y)*f(2*z)*f(z + y)*f(a + 2*z)*f(b + y + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + f(2*y)*f(2*z)*f(z + y)*f(a + 2*y)*f(c + z + x) + f(2*y)*f(2*z)*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(c + 2*y)*f(c + y + x) + 2*f(2*y)*f(2*z)*f(z + x)*f(b + z + y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(c + y + x) - 2*f(2*y)*f(2*z)*f(z + x)*f(b + y + x)*f(c + z + y) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*y)*f(2*z)*f(z + x)*f(b + 2*y)*f(c + z + x) + f(2*y)*f(2*z)*f(z + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         x)*f(a + 2*z)*f(b + 2*y) - f(2*y)*f(2*z)*f(z + x)*f(a + 2*y)*f(c + z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y) - f(2*y)*f(2*z)^2*f(c + 2*y)*f(a + y + x) - f(2*y)*f(2*z)^2*f(b</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*y)*f(a + z + x) + 2*f(2*y)*f(2*z)^2*f(a + z + y)*f(b + y + x) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*f(2*y)*f(2*z)^2*f(a + y + x)*f(b + z + y) + f(2*y)*f(2*z)^2*f(a + 2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *y)*f(a + z + y) - f(2*y)*f(2*z)*f(y + x)*f(c + 2*z)*f(b + y + x) + 2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(2*y)*f(2*z)*f(y + x)*f(b + z + y)*f(c + z + x) - 2*f(2*y)*f(2*z)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(y + x)*f(b + z + x)*f(c + z + y) - f(2*y)*f(2*z)*f(y + x)*f(b + 2*z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(b + z + x) + f(2*y)*f(2*z)*f(y + x)*f(a + 2*z)*f(b + z + y) - f(2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *y)*f(2*z)*f(y + x)*f(a + 2*y)*f(c + 2*z) + 2*f(2*y)*f(y + x)*f(z + y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(c + 2*z)*f(b + z + x) - 2*f(2*y)*f(y + x)*f(z + x)*f(c + 2*z)*f(b</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + z + y) + f(2*y)*f(y + x)*f(z + x)*f(c + 2*y)*f(c + 2*z) + 2*f(2*y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(y + x)*f(z + x)*f(b + 2*z)*f(c + z + y) + f(2*y)*f(y + x)*f(z + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(b + 2*z)^2 - f(2*y)*f(y + x)^2*f(b + 2*z)*f(c + 2*z) - 2*f(2*y)^2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(z + y)*f(c + 2*z)*f(a + z + x) + 1/2*f(2*y)^2*f(z + y)*f(c + 2*x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(c + 2*z) + f(2*y)^2*f(z + y)*f(a + 2*z)*f(c + z + x) + 1/2*f(2*y)^2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(z + y)*f(a + 2*z)^2 - f(2*y)^2*f(z + x)*f(c + 2*z)*f(c + y + x) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*f(2*y)^2*f(z + x)*f(c + 2*z)*f(a + z + y) - f(2*y)^2*f(z + x)*f(b</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*z)*f(c + z + x) - f(2*y)^2*f(z + x)*f(a + 2*z)*f(c + z + y) - f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*y)^2*f(z + x)*f(a + 2*z)*f(b + 2*z) + f(2*y)^2*f(2*z)*f(c + 2*z)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         a + y + x) + f(2*y)^2*f(2*z)*f(b + 2*z)*f(a + z + x) - 2*f(2*y)^2*f(2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *z)*f(a + z + y)*f(c + z + x) + 2*f(2*y)^2*f(2*z)*f(a + z + x)*f(c + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z + y) - f(2*y)^2*f(2*z)*f(a + 2*z)*f(a + z + y) - f(2*x)*f(z + y)^2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(b + 2*y)*f(c + 2*z) + 1/2*f(2*x)*f(2*z)*f(z + y)*f(c + 2*y)^2 + f(2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *x)*f(2*z)*f(z + y)*f(c + 2*y)*f(b + z + y) + 1/2*f(2*x)*f(2*z)*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y)*f(b + 2*y)*f(b + 2*z) - f(2*x)*f(2*z)^2*f(b + 2*y)*f(c + 2*y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          - 1/2*f(2*x)*f(2*y)*f(z + y)*f(c + 2*y)*f(c + 2*z) - f(2*x)*f(2*y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(z + y)*f(b + 2*z)*f(c + z + y) - 1/2*f(2*x)*f(2*y)*f(z + y)*f(b + 2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *z)^2 + f(2*x)*f(2*y)*f(2*z)*f(b + 2*y)*f(c + 2*z) + f(2*x)*f(2*y)^2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(b + 2*z)*f(c + 2*z) )</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       - f(b + 2*y)*f(c + 2*z) + f(2*z)*f(c + b + 2*y) - f(2*y)*f(c + b + 2*z)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         :</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">eq[4] := </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"> (1/HessUniv) * ( 2*f(z + x)*f(z + y)^2*f(a + 2*x)*f(a + 2*y) - 2*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)^2*f(z + y)*f(a + 2*y)*f(b + 2*x) - 4*f(z + x)^2*f(z + y)*f(a + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*y)*f(a + y + x) + 2*f(z + x)^2*f(z + y)*f(a + 2*x)*f(b + 2*y) + 4*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(z + x)^3*f(b + 2*y)*f(a + y + x) - 2*f(z + x)^3*f(b + 2*x)*f(b + 2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y) + 4*f(2*z)*f(y + x)*f(z + x)*f(a + 2*y)*f(a + y + x) + 2*f(y + x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(z + x)*f(z + y)*f(a + 2*y)*f(c + 2*x) - 4*f(y + x)*f(z + x)*f(z + y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(a + 2*y)*f(a + z + x) - 2*f(y + x)*f(z + x)*f(z + y)*f(a + 2*x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(c + 2*y) - 4*f(y + x)*f(z + x)^2*f(c + 2*y)*f(a + y + x) + 2*f(y + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         x)*f(z + x)^2*f(b + 2*y)*f(c + 2*x) - 4*f(y + x)*f(z + x)^2*f(b + 2*y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(a + z + x) + 2*f(y + x)*f(z + x)^2*f(b + 2*x)*f(c + 2*y) + 4*f(y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)^2*f(z + x)*f(c + 2*y)*f(a + z + x) - 2*f(y + x)^2*f(z + x)*f(c</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*x)*f(c + 2*y) - 2*f(2*y)*f(z + y)^2*f(a + 2*x)*f(a + z + x) - 2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*y)*f(z + x)*f(z + y)*f(b + 2*x)*f(a + z + x) + 4*f(2*y)*f(z + x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(z + y)*f(a + y + x)*f(a + z + x) + 2*f(2*y)*f(z + x)*f(z + y)*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*x)*f(b + z + x) + 2*f(2*y)*f(z + x)^2*f(b + 2*x)*f(b + z + x) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         4*f(2*y)*f(z + x)^2*f(b + 2*x)*f(a + z + y) - 4*f(2*y)*f(z + x)^2*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y + x)*f(b + z + x) + 4*f(2*y)*f(z + x)^2*f(a + 2*y)*f(a + z + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          - 4*f(2*y)*f(z + x)^2*f(a + 2*x)*f(b + z + y) + 2*f(2*y)*f(2*z)*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(b + 2*x)*f(a + y + x) - 2*f(2*y)*f(2*z)*f(z + x)*f(a + 2*x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(b + y + x) - 2*f(2*y)*f(2*z)*f(z + x)*f(a + 2*x)*f(a + 2*y) - 2*f(2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *y)*f(2*z)*f(y + x)*f(c + 2*x)*f(a + y + x) - 4*f(2*y)*f(2*z)*f(y + x</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(a + y + x)*f(a + z + x) + 2*f(2*y)*f(2*z)*f(y + x)*f(a + 2*x)*f(c</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y + x) + 2*f(2*y)*f(y + x)*f(z + y)*f(c + 2*x)*f(a + z + x) + 4*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*y)*f(y + x)*f(z + y)*f(a + z + x)^2 - 2*f(2*y)*f(y + x)*f(z + y)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         a + 2*x)*f(c + z + x) - 2*f(2*y)*f(y + x)*f(z + x)*f(c + 2*x)*f(b + z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x) - 4*f(2*y)*f(y + x)*f(z + x)*f(c + 2*x)*f(a + z + y) - 2*f(2*y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(y + x)*f(z + x)*f(b + 2*x)*f(c + z + x) + 4*f(2*y)*f(y + x)*f(z + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         x)*f(a + z + x)*f(b + z + x) - 2*f(2*y)*f(y + x)*f(z + x)*f(a + 2*z)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(b + 2*x) + 4*f(2*y)*f(y + x)*f(z + x)*f(a + y + x)*f(c + z + x) + 4</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(2*y)*f(y + x)*f(z + x)*f(a + 2*x)*f(c + z + y) + 2*f(2*y)*f(y + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(z + x)*f(a + 2*x)*f(b + 2*z) + 2*f(2*y)*f(y + x)^2*f(c + 2*x)*f(c</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + z + x) - 4*f(2*y)*f(y + x)^2*f(a + z + x)*f(c + z + x) + 2*f(2*y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(y + x)^2*f(a + 2*z)*f(c + 2*x) - 2*f(2*y)*f(y + x)^2*f(a + 2*x)*f(c</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*z) - 4*f(2*y)^2*f(z + x)*f(a + z + x)^2 + 2*f(2*y)^2*f(2*z)*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*x)*f(a + z + x) + 4*f(2*x)*f(z + x)*f(z + y)*f(c + 2*y)*f(a + y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x) - 2*f(2*x)*f(z + x)*f(z + y)*f(b + 2*y)*f(c + 2*x) - 2*f(2*x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(z + x)*f(z + y)*f(a + 2*y)*f(c + y + x) + 2*f(2*x)*f(z + x)*f(z + y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(a + 2*y)*f(b + z + x) + 2*f(2*x)*f(z + x)*f(z + y)*f(a + 2*y)*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + z + y) - 2*f(2*x)*f(z + x)^2*f(b + 2*y)*f(c + y + x) + 2*f(2*x)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z + x)^2*f(b + 2*y)*f(b + z + x) - 2*f(2*x)*f(z + x)^2*f(b + 2*y)*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + z + y) + 2*f(2*x)*f(z + x)^2*f(a + 2*y)*f(c + 2*y) - 2*f(2*x)*f(2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z)*f(z + x)*f(b + 2*y)*f(a + y + x) + f(2*x)*f(2*z)*f(z + x)*f(b + 2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         x)*f(b + 2*y) - f(2*x)*f(2*z)*f(z + x)*f(a + 2*y)^2 + 2*f(2*x)*f(y + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         x)*f(z + x)*f(c + 2*y)*f(c + y + x) - 2*f(2*x)*f(y + x)*f(z + x)*f(c</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*y)*f(b + z + x) - 2*f(2*x)*f(y + x)*f(z + x)*f(c + 2*y)*f(a + z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y) + 2*f(2*x)*f(y + x)*f(z + x)*f(a + 2*z)*f(b + 2*y) + 2*f(2*x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*y)*f(z + y)*f(b + 2*x)*f(c + z + x) - 2*f(2*x)*f(2*y)*f(z + y)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         a + z + x)*f(c + y + x) - 2*f(2*x)*f(2*y)*f(z + y)*f(a + z + x)*f(b</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + z + x) - 2*f(2*x)*f(2*y)*f(z + y)*f(a + z + x)*f(a + z + y) + f(2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         x)*f(2*y)*f(z + y)*f(a + 2*z)*f(b + 2*x) - f(2*x)*f(2*y)*f(z + y)*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*x)*f(b + 2*z) - 2*f(2*x)*f(2*y)*f(z + x)*f(c + 2*y)*f(a + z + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + f(2*x)*f(2*y)*f(z + x)*f(c + 2*x)*f(c + 2*y) + 2*f(2*x)*f(2*y)*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(c + 2*x)*f(b + z + y) + 2*f(2*x)*f(2*y)*f(z + x)*f(b + z + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(c + y + x) - 2*f(2*x)*f(2*y)*f(z + x)*f(b + z + x)^2 - 2*f(2*x)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*y)*f(z + x)*f(b + 2*x)*f(c + z + y) + 4*f(2*x)*f(2*y)*f(z + x)*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + z + y)*f(c + y + x) - 2*f(2*x)*f(2*y)*f(z + x)*f(a + z + y)*f(b + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z + x) + 4*f(2*x)*f(2*y)*f(z + x)*f(a + z + x)*f(b + z + y) - 4*f(2*x</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(2*y)*f(z + x)*f(a + y + x)*f(c + z + y) - 2*f(2*x)*f(2*y)*f(z + x</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(a + 2*y)*f(c + z + x) - f(2*x)*f(2*y)*f(z + x)*f(a + 2*y)*f(a + 2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *z) + f(2*x)*f(2*y)*f(2*z)*f(c + 2*x)*f(b + y + x) - f(2*x)*f(2*y)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*z)*f(b + 2*x)*f(c + y + x) - f(2*x)*f(2*y)*f(2*z)*f(b + 2*x)*f(b + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z + x) - f(2*x)*f(2*y)*f(2*z)*f(b + 2*x)*f(a + z + y) + 2*f(2*x)*f(2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y)*f(2*z)*f(a + z + x)*f(b + y + x) + 1/2*f(2*x)*f(2*y)*f(2*z)*f(a + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*y)*f(c + 2*x) + f(2*x)*f(2*y)*f(2*z)*f(a + 2*y)*f(a + z + x) - 1/2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*x)*f(2*y)*f(2*z)*f(a + 2*x)*f(c + 2*y) + f(2*x)*f(2*y)*f(2*z)*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*x)*f(b + z + y) + 2*f(2*x)*f(2*y)*f(y + x)*f(c + 2*z)*f(a + y + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         x) - 2*f(2*x)*f(2*y)*f(y + x)*f(c + y + x)*f(c + z + x) + 2*f(2*x)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*y)*f(y + x)*f(b + z + x)*f(c + z + x) - f(2*x)*f(2*y)*f(y + x)*f(b</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*z)*f(c + 2*x) - 2*f(2*x)*f(2*y)*f(y + x)*f(b + 2*z)*f(a + z + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + f(2*x)*f(2*y)*f(y + x)*f(b + 2*x)*f(c + 2*z) + 2*f(2*x)*f(2*y)*f(y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(a + z + y)*f(c + z + x) - 2*f(2*x)*f(2*y)*f(y + x)*f(a + 2*z)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(c + y + x) - f(2*x)*f(2*y)^2*f(c + 2*x)*f(c + z + x) + 2*f(2*x)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*y)^2*f(a + z + x)*f(c + z + x) - 1/2*f(2*x)*f(2*y)^2*f(a + 2*z)*f(c</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*x) + f(2*x)*f(2*y)^2*f(a + 2*z)*f(a + z + x) + 1/2*f(2*x)*f(2*y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         ^2*f(a + 2*x)*f(c + 2*z) - f(2*x)^2*f(z + x)*f(c + 2*y)^2 + 2*f(2*x)^</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*f(z + x)*f(b + 2*y)*f(c + z + y) - f(2*x)^2*f(z + x)*f(b + 2*y)*f(b</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*z) - f(2*x)^2*f(2*y)*f(c + 2*z)*f(b + y + x) + f(2*x)^2*f(2*y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(c + 2*y)*f(c + z + x) - 2*f(2*x)^2*f(2*y)*f(b + z + y)*f(c + z + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + f(2*x)^2*f(2*y)*f(b + 2*z)*f(c + y + x) + f(2*x)^2*f(2*y)*f(b + 2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z)*f(b + z + x) + f(2*x)^2*f(2*y)*f(b + 2*z)*f(a + z + y) + 1/2*f(2*x</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )^2*f(2*y)*f(a + 2*z)*f(c + 2*y) - f(2*x)^2*f(2*y)*f(a + 2*z)*f(b + z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y) - 1/2*f(2*x)^2*f(2*y)*f(a + 2*y)*f(c + 2*z) )</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       + 2*f(z + x)*f(2*a + 2*y) - 2*f(2*y)*f(2*a + z + x):</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">eq[5] := </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"> (1/HessUniv) * ( 2*f(2*z)*f(z + y)^2*f(a + 2*y)*f(c + z + x) - f(2*z)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(z + y)^2*f(a + 2*y)*f(a + 2*z) - 2*f(2*z)*f(z + x)*f(z + y)*f(b + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*y)*f(c + z + x) + f(2*z)*f(z + x)*f(z + y)*f(a + 2*z)*f(b + 2*y) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*f(2*z)*f(z + x)*f(z + y)*f(a + 2*y)*f(c + z + y) + f(2*z)*f(z + x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(z + y)*f(a + 2*y)*f(b + 2*z) + 2*f(2*z)*f(z + x)^2*f(b + 2*y)*f(c</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + z + y) - f(2*z)*f(z + x)^2*f(b + 2*y)*f(b + 2*z) + f(2*z)^2*f(z + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y)*f(b + 2*y)*f(c + 2*x) - f(2*z)^2*f(z + y)*f(a + 2*y)*f(c + y + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          - f(2*z)^2*f(z + y)*f(a + 2*y)*f(b + z + x) + f(2*z)^2*f(z + y)*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*y)*f(a + z + y) - f(2*z)^2*f(z + x)*f(b + 2*y)*f(c + y + x) + f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*z)^2*f(z + x)*f(b + 2*y)*f(b + z + x) - f(2*z)^2*f(z + x)*f(b + 2*y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(a + z + y) + f(2*z)^2*f(z + x)*f(a + 2*y)*f(c + 2*y) + f(2*z)^3*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(b + 2*y)*f(a + y + x) - 1/2*f(2*z)^3*f(b + 2*x)*f(b + 2*y) - 1/2*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*z)^3*f(a + 2*y)^2 + f(2*z)^2*f(y + x)*f(c + 2*y)*f(c + y + x) + f(2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *z)^2*f(y + x)*f(c + 2*y)*f(b + z + x) - f(2*z)^2*f(y + x)*f(c + 2*y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(a + z + y) - f(2*z)^2*f(y + x)*f(a + 2*z)*f(b + 2*y) + 2*f(2*z)^2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(y + x)*f(a + 2*y)*f(c + z + y) - 2*f(2*z)*f(y + x)*f(z + y)*f(c + 2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *y)*f(c + z + x) + f(2*z)*f(y + x)*f(z + y)*f(a + 2*z)*f(c + 2*y) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*z)*f(y + x)*f(z + y)*f(a + 2*y)*f(c + 2*z) - 2*f(2*z)*f(y + x)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z + x)*f(c + 2*y)*f(c + z + y) - f(2*z)*f(y + x)*f(z + x)*f(b + 2*z)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(c + 2*y) + f(2*z)*f(y + x)*f(z + x)*f(b + 2*y)*f(c + 2*z) + 2*f(y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(z + x)*f(z + y)*f(c + 2*y)*f(c + 2*z) - 4*f(2*y)*f(z + y)^2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(c + 2*z)*f(a + z + x) + 2*f(2*y)*f(z + y)^2*f(a + 2*z)*f(c + z + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + f(2*y)*f(z + y)^2*f(a + 2*z)^2 + 4*f(2*y)*f(z + x)*f(z + y)*f(c + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*z)*f(b + z + x) + 4*f(2*y)*f(z + x)*f(z + y)*f(c + 2*z)*f(a + z + y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         ) - 2*f(2*y)*f(z + x)*f(z + y)*f(b + 2*z)*f(c + z + x) - 2*f(2*y)*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(z + y)*f(a + 2*z)*f(c + z + y) - 2*f(2*y)*f(z + x)*f(z + y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(a + 2*z)*f(b + 2*z) - 4*f(2*y)*f(z + x)^2*f(c + 2*z)*f(b + z + y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          - f(2*y)*f(z + x)^2*f(c + 2*y)*f(c + 2*z) + 2*f(2*y)*f(z + x)^2*f(b</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*z)*f(c + z + y) + f(2*y)*f(z + x)^2*f(b + 2*z)^2 + 2*f(2*y)*f(2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z)*f(z + y)*f(c + 2*z)*f(a + y + x) + 2*f(2*y)*f(2*z)*f(z + y)*f(b + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*z)*f(a + z + x) - f(2*y)*f(2*z)*f(z + y)*f(b + 2*x)*f(c + 2*z) - 4*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*y)*f(2*z)*f(z + y)*f(a + z + y)*f(c + z + x) + 4*f(2*y)*f(2*z)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z + y)*f(a + z + x)*f(c + z + y) - f(2*y)*f(2*z)*f(z + y)*f(a + 2*z)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(c + y + x) - f(2*y)*f(2*z)*f(z + y)*f(a + 2*z)*f(b + z + x) - f(2*y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(2*z)*f(z + y)*f(a + 2*z)*f(a + z + y) + 2*f(2*y)*f(2*z)*f(z + x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(c + 2*y)*f(c + z + x) + 4*f(2*y)*f(2*z)*f(z + x)*f(b + z + y)*f(c</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + z + x) - 4*f(2*y)*f(2*z)*f(z + x)*f(b + z + x)*f(c + z + y) + f(2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y)*f(2*z)*f(z + x)*f(b + 2*z)*f(c + y + x) - f(2*y)*f(2*z)*f(z + x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(b + 2*z)*f(b + z + x) - f(2*y)*f(2*z)*f(z + x)*f(b + 2*z)*f(a + z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y) + 2*f(2*y)*f(2*z)*f(z + x)*f(a + 2*z)*f(b + z + y) - f(2*y)*f(2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *z)*f(z + x)*f(a + 2*y)*f(c + 2*z) - f(2*y)*f(2*z)^2*f(c + 2*y)*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + z + x) - 1/2*f(2*y)*f(2*z)^2*f(c + 2*x)*f(c + 2*y) - f(2*y)*f(2*z)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         ^2*f(c + 2*x)*f(b + z + y) - f(2*y)*f(2*z)^2*f(b + 2*z)*f(a + y + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + f(2*y)*f(2*z)^2*f(b + 2*x)*f(c + z + y) + 1/2*f(2*y)*f(2*z)^2*f(b</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*x)*f(b + 2*z) + 2*f(2*y)*f(2*z)^2*f(a + z + y)*f(c + y + x) + 2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*y)*f(2*z)^2*f(a + z + y)*f(b + z + x) - 2*f(2*y)*f(2*z)^2*f(a + z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(b + z + y) - 2*f(2*y)*f(2*z)^2*f(a + y + x)*f(c + z + y) + f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*y)*f(2*z)^2*f(a + 2*y)*f(a + 2*z) - f(2*y)*f(2*z)*f(y + x)*f(c + 2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z)*f(c + y + x) - f(2*y)*f(2*z)*f(y + x)*f(c + 2*z)*f(b + z + x) - f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*y)*f(2*z)*f(y + x)*f(c + 2*z)*f(a + z + y) + f(2*y)*f(2*z)*f(y + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(a + 2*z)*f(b + 2*z) + 2*f(2*y)*f(y + x)*f(z + y)*f(c + 2*z)*f(c + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z + x) + 2*f(2*y)*f(y + x)*f(z + x)*f(c + 2*z)*f(c + z + y) - f(2*y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(y + x)^2*f(c + 2*z)^2 - 2*f(2*y)^2*f(z + x)*f(c + 2*z)*f(c + z + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + f(2*y)^2*f(2*z)*f(c + 2*z)*f(a + z + x) + 1/2*f(2*y)^2*f(2*z)*f(c</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*x)*f(c + 2*z) - 1/2*f(2*y)^2*f(2*z)*f(a + 2*z)^2 - f(2*x)*f(z + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y)^2*f(c + 2*y)*f(c + 2*z) + 2*f(2*x)*f(2*z)*f(z + y)*f(c + 2*y)*f(c</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + z + y) - 1/2*f(2*x)*f(2*z)^2*f(c + 2*y)^2 - f(2*x)*f(2*z)^2*f(b + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*y)*f(c + z + y) + 1/2*f(2*x)*f(2*z)^2*f(b + 2*y)*f(b + 2*z) - 2*f(2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *x)*f(2*y)*f(z + y)*f(c + 2*z)*f(c + z + y) + f(2*x)*f(2*y)*f(2*z)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         c + 2*z)*f(b + z + y) + 1/2*f(2*x)*f(2*y)*f(2*z)*f(c + 2*y)*f(c + 2*z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         ) - 1/2*f(2*x)*f(2*y)*f(2*z)*f(b + 2*z)^2 + f(2*x)*f(2*y)^2*f(c + 2*z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )^2 )</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       - f(c + 2*y)*f(c + 2*z) + f(2*z)*f(2*c + 2*y) - f(2*y)*f(2*c + 2*z):</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">eq[6] := </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"> (1/HessUniv) * ( 8*f(z + y)^3*f(b + 2*y)*f(a + y + x) - 4*f(z + y)^3*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(a + 2*y)*f(b + y + x) - 2*f(z + y)^3*f(a + 2*y)^2 - 4*f(z + x)*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y)^2*f(b + 2*y)*f(b + y + x) + 2*f(z + x)^2*f(z + y)*f(b + 2*y)^2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 4*f(2*z)*f(y + x)*f(z + y)*f(b + 2*y)*f(b + y + x) + 4*f(y + x)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z + y)^2*f(c + 2*y)*f(b + y + x) - 8*f(y + x)*f(z + y)^2*f(b + 2*y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(c + y + x) - 8*f(y + x)*f(z + y)^2*f(b + 2*y)*f(a + z + y) + 4*f(y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(z + y)^2*f(a + 2*y)*f(c + 2*y) + 4*f(y + x)*f(z + y)^2*f(a + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*y)*f(b + z + y) - 4*f(y + x)*f(z + x)*f(z + y)*f(b + 2*y)*f(b + z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y) - 2*f(y + x)^2*f(z + y)*f(c + 2*y)^2 - 4*f(y + x)^2*f(z + y)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         c + 2*y)*f(b + z + y) + 8*f(y + x)^2*f(z + y)*f(b + 2*y)*f(c + z + y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          - 4*f(2*y)*f(z + y)^2*f(c + 2*y)*f(a + y + x) + 2*f(2*y)*f(z + y)^2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(b + 2*y)*f(c + 2*x) - 4*f(2*y)*f(z + y)^2*f(b + 2*y)*f(a + z + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 4*f(2*y)*f(z + y)^2*f(a + z + y)*f(b + y + x) - 8*f(2*y)*f(z + y)^</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*f(a + y + x)*f(b + z + y) + 2*f(2*y)*f(z + y)^2*f(a + 2*y)*f(c + y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x) + 2*f(2*y)*f(z + y)^2*f(a + 2*y)*f(b + z + x) + 4*f(2*y)*f(z + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y)^2*f(a + 2*y)*f(a + z + y) + 4*f(2*y)*f(z + x)*f(z + y)*f(b + y + x</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(b + z + y) + 2*f(2*y)*f(z + x)*f(z + y)*f(b + 2*y)*f(c + y + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*f(2*y)*f(z + x)*f(z + y)*f(b + 2*y)*f(b + z + x) + 4*f(2*y)*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(z + y)*f(b + 2*y)*f(a + z + y) - 2*f(2*y)*f(z + x)*f(z + y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(a + 2*y)*f(c + 2*y) - 2*f(2*y)*f(z + x)*f(z + y)*f(a + 2*y)*f(b + z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y) - 2*f(2*y)*f(z + x)^2*f(b + 2*y)*f(b + z + y) - 4*f(2*y)*f(2*z)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(z + y)*f(b + 2*y)*f(a + y + x) - f(2*y)*f(2*z)*f(z + y)*f(b + 2*x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(b + 2*y) + 2*f(2*y)*f(2*z)*f(z + y)*f(a + 2*y)*f(b + y + x) + f(2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y)*f(2*z)*f(z + y)*f(a + 2*y)^2 - 2*f(2*y)*f(2*z)*f(y + x)*f(c + 2*y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(b + y + x) - 4*f(2*y)*f(2*z)*f(y + x)*f(b + y + x)*f(b + z + y) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*f(2*y)*f(2*z)*f(y + x)*f(b + 2*y)*f(c + y + x) + 2*f(2*y)*f(y + x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(z + y)*f(c + 2*y)*f(c + y + x) - 2*f(2*y)*f(y + x)*f(z + y)*f(c + 2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *y)*f(b + z + x) + 8*f(2*y)*f(y + x)*f(z + y)*f(b + z + y)*f(c + y + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         x) - 4*f(2*y)*f(y + x)*f(z + y)*f(b + y + x)*f(c + z + y) + 4*f(2*y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(y + x)*f(z + y)*f(a + z + y)*f(b + z + y) + 4*f(2*y)*f(y + x)*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y)*f(a + 2*z)*f(b + 2*y) - 6*f(2*y)*f(y + x)*f(z + y)*f(a + 2*y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(c + z + y) - 2*f(2*y)*f(y + x)*f(z + y)*f(a + 2*y)*f(b + 2*z) + 2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*y)*f(y + x)*f(z + x)*f(c + 2*y)*f(b + z + y) + 4*f(2*y)*f(y + x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(z + x)*f(b + z + y)^2 - 2*f(2*y)*f(y + x)*f(z + x)*f(b + 2*y)*f(c</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + z + y) + 2*f(2*y)*f(y + x)^2*f(c + 2*y)*f(c + z + y) - 4*f(2*y)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y + x)^2*f(b + z + y)*f(c + z + y) + 2*f(2*y)*f(y + x)^2*f(b + 2*z)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(c + 2*y) - 2*f(2*y)*f(y + x)^2*f(b + 2*y)*f(c + 2*z) + 2*f(2*y)^2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(z + y)*f(c + 2*y)*f(a + z + x) - f(2*y)^2*f(z + y)*f(c + 2*x)*f(c</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*y) - 2*f(2*y)^2*f(z + y)*f(c + 2*x)*f(b + z + y) + 2*f(2*y)^2*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z + y)*f(b + 2*z)*f(a + y + x) - 2*f(2*y)^2*f(z + y)*f(a + z + y)*f(c</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y + x) - 2*f(2*y)^2*f(z + y)*f(a + z + y)*f(b + z + x) - 2*f(2*y)^</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*f(z + y)*f(a + z + y)^2 + 4*f(2*y)^2*f(z + y)*f(a + z + x)*f(b + z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y) - 2*f(2*y)^2*f(z + y)*f(a + 2*z)*f(b + y + x) + 4*f(2*y)^2*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y)*f(a + y + x)*f(c + z + y) - f(2*y)^2*f(z + y)*f(a + 2*y)*f(a + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*z) - 2*f(2*y)^2*f(z + x)*f(b + z + y)*f(c + y + x) - 2*f(2*y)^2*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(b + z + x)*f(b + z + y) - 2*f(2*y)^2*f(z + x)*f(a + z + y)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         b + z + y) - f(2*y)^2*f(z + x)*f(a + 2*z)*f(b + 2*y) + 2*f(2*y)^2*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(a + 2*y)*f(c + z + y) + f(2*y)^2*f(z + x)*f(a + 2*y)*f(b + 2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z) + f(2*y)^2*f(2*z)*f(c + 2*y)*f(a + y + x) - 1/2*f(2*y)^2*f(2*z)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         b + 2*y)*f(c + 2*x) + f(2*y)^2*f(2*z)*f(b + 2*y)*f(a + z + x) + 1/2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*y)^2*f(2*z)*f(b + 2*x)*f(c + 2*y) + f(2*y)^2*f(2*z)*f(b + 2*x)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         b + z + y) + 2*f(2*y)^2*f(2*z)*f(a + y + x)*f(b + z + y) - f(2*y)^2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*z)*f(a + 2*y)*f(c + y + x) - f(2*y)^2*f(2*z)*f(a + 2*y)*f(b + z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x) - f(2*y)^2*f(2*z)*f(a + 2*y)*f(a + z + y) + 2*f(2*y)^2*f(y + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(c + 2*z)*f(b + y + x) - 2*f(2*y)^2*f(y + x)*f(c + y + x)*f(c + z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y) + 2*f(2*y)^2*f(y + x)*f(b + z + x)*f(c + z + y) - 2*f(2*y)^2*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y + x)*f(b + 2*z)*f(c + y + x) + 2*f(2*y)^2*f(y + x)*f(a + z + y)*f(c</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + z + y) - f(2*y)^2*f(y + x)*f(a + 2*z)*f(c + 2*y) - 2*f(2*y)^2*f(y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(a + 2*z)*f(b + z + y) + f(2*y)^2*f(y + x)*f(a + 2*y)*f(c + 2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z) - f(2*y)^3*f(c + 2*z)*f(a + y + x) + f(2*y)^3*f(c + 2*x)*f(c + z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y) + 1/2*f(2*y)^3*f(b + 2*z)*f(c + 2*x) - f(2*y)^3*f(b + 2*z)*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + z + x) - 1/2*f(2*y)^3*f(b + 2*x)*f(c + 2*z) - 2*f(2*y)^3*f(a + z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(c + z + y) + f(2*y)^3*f(a + 2*z)*f(c + y + x) + f(2*y)^3*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*z)*f(b + z + x) + f(2*y)^3*f(a + 2*z)*f(a + z + y) + 4*f(2*x)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z + y)^2*f(b + 2*y)*f(b + z + y) - 2*f(2*x)*f(2*z)*f(z + y)*f(b + 2*y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )^2 + f(2*x)*f(2*y)*f(z + y)*f(c + 2*y)^2 - 4*f(2*x)*f(2*y)*f(z + y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(b + z + y)^2 - 2*f(2*x)*f(2*y)*f(z + y)*f(b + 2*y)*f(c + z + y) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*x)*f(2*y)*f(z + y)*f(b + 2*y)*f(b + 2*z) + 2*f(2*x)*f(2*y)*f(2*z)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(b + 2*y)*f(b + z + y) - f(2*x)*f(2*y)^2*f(c + 2*y)*f(c + z + y) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*f(2*x)*f(2*y)^2*f(b + z + y)*f(c + z + y) - 1/2*f(2*x)*f(2*y)^2*f(b</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*z)*f(c + 2*y) + f(2*x)*f(2*y)^2*f(b + 2*z)*f(b + z + y) + 1/2*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*x)*f(2*y)^2*f(b + 2*y)*f(c + 2*z) )</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       + 2*f(z + y)*f(2*b + 2*y) - 2*f(2*y)*f(2*b + z + y):</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">eq[7] := </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">(1/HessUniv) * ( 2*f(z + x)*f(z + y)^2*f(a + 2*x)*f(b + 2*y) + 4*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)^2*f(z + y)*f(b + 2*y)*f(a + y + x) - 2*f(z + x)^2*f(z + y)*f(b</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*x)*f(b + 2*y) - 4*f(z + x)^2*f(z + y)*f(a + 2*y)*f(b + y + x) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*f(z + x)^2*f(z + y)*f(a + 2*y)^2 + 2*f(z + x)^3*f(a + 2*y)*f(b + 2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y) + f(2*z)*f(y + x)*f(z + x)*f(b + 2*x)*f(b + 2*y) + 2*f(2*z)*f(y + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         x)*f(z + x)*f(a + 2*y)*f(b + y + x) + f(2*z)*f(y + x)*f(z + x)*f(a + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*y)^2 - 4*f(y + x)*f(z + x)*f(z + y)*f(b + 2*y)*f(a + z + x) - 4*f(y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(z + x)^2*f(b + 2*y)*f(a + z + y) + 2*f(y + x)^2*f(z + x)*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*z)*f(b + 2*y) - 2*f(2*y)*f(z + y)^2*f(b + 2*x)*f(a + z + x) + 2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*y)*f(z + x)*f(z + y)*f(b + 2*x)*f(b + z + x) + 2*f(2*y)*f(z + x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(z + y)*f(b + 2*x)*f(a + z + y) + f(2*y)*f(z + x)*f(z + y)*f(a + 2*y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(c + 2*x) + 2*f(2*y)*f(z + x)*f(z + y)*f(a + 2*y)*f(a + z + x) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*y)*f(z + x)*f(z + y)*f(a + 2*x)*f(c + 2*y) - 2*f(2*y)*f(z + x)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z + y)*f(a + 2*x)*f(b + z + y) - 2*f(2*y)*f(z + x)^2*f(c + 2*y)*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y + x) + f(2*y)*f(z + x)^2*f(b + 2*y)*f(c + 2*x) + f(2*y)*f(z + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         ^2*f(b + 2*x)*f(c + 2*y) + 4*f(2*y)*f(z + x)^2*f(a + z + y)*f(b + y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x) - 4*f(2*y)*f(z + x)^2*f(a + y + x)*f(b + z + y) + 2*f(2*y)*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)^2*f(a + 2*y)*f(a + z + y) + f(2*y)*f(2*z)*f(z + y)*f(b + 2*x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(a + y + x) - f(2*y)*f(2*z)*f(z + y)*f(a + 2*x)*f(b + y + x) - 1/2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*y)*f(2*z)*f(z + x)*f(a + 2*y)*f(b + 2*x) - 3/2*f(2*y)*f(2*z)*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(a + 2*x)*f(b + 2*y) - f(2*y)*f(2*z)*f(y + x)*f(b + 2*x)*f(b</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + z + x) - f(2*y)*f(2*z)*f(y + x)*f(b + 2*x)*f(a + z + y) - 2*f(2*y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(2*z)*f(y + x)*f(a + y + x)*f(b + z + x) - f(2*y)*f(2*z)*f(y + x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(a + 2*y)*f(a + z + x) + f(2*y)*f(2*z)*f(y + x)*f(a + 2*x)*f(b + z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y) + 4*f(2*y)*f(y + x)*f(z + y)*f(a + z + x)*f(b + z + x) + 2*f(2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y)*f(y + x)*f(z + x)*f(c + 2*y)*f(a + z + x) - f(2*y)*f(y + x)*f(z + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         x)*f(c + 2*x)*f(c + 2*y) + 2*f(2*y)*f(y + x)*f(z + x)*f(b + 2*z)*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y + x) + 4*f(2*y)*f(y + x)*f(z + x)*f(a + z + x)*f(b + z + y) - 2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*y)*f(y + x)*f(z + x)*f(a + 2*z)*f(b + y + x) - f(2*y)*f(y + x)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z + x)*f(a + 2*y)*f(a + 2*z) - 2*f(2*y)*f(y + x)^2*f(b + 2*z)*f(a + z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x) + f(2*y)^2*f(z + y)*f(c + 2*x)*f(a + z + x) - f(2*y)^2*f(z + y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(a + 2*x)*f(c + z + x) - f(2*y)^2*f(z + x)*f(c + 2*x)*f(b + z + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          - 2*f(2*y)^2*f(z + x)*f(c + 2*x)*f(a + z + y) - f(2*y)^2*f(z + x)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         b + 2*x)*f(c + z + x) - 2*f(2*y)^2*f(z + x)*f(a + z + x)*f(b + z + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          - 2*f(2*y)^2*f(z + x)*f(a + z + x)*f(a + z + y) - 1/2*f(2*y)^2*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(a + 2*z)*f(b + 2*x) + 2*f(2*y)^2*f(z + x)*f(a + y + x)*f(c + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z + x) + 2*f(2*y)^2*f(z + x)*f(a + 2*x)*f(c + z + y) + 1/2*f(2*y)^2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(z + x)*f(a + 2*x)*f(b + 2*z) - f(2*y)^2*f(2*z)*f(c + 2*x)*f(a + y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x) + f(2*y)^2*f(2*z)*f(b + 2*x)*f(a + z + x) + f(2*y)^2*f(2*z)*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*x)*f(c + y + x) + f(2*y)^2*f(2*z)*f(a + 2*x)*f(b + z + x) + f(2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y)^2*f(y + x)*f(c + 2*x)*f(c + z + x) - 2*f(2*y)^2*f(y + x)*f(a + z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(c + z + x) + f(2*y)^2*f(y + x)*f(a + 2*z)*f(c + 2*x) + f(2*y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         ^2*f(y + x)*f(a + 2*z)*f(a + z + x) - f(2*y)^2*f(y + x)*f(a + 2*x)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         c + 2*z) + 2*f(2*x)*f(z + x)*f(z + y)*f(c + 2*y)*f(b + y + x) - 4*f(2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *x)*f(z + x)*f(z + y)*f(b + 2*y)*f(c + y + x) + 2*f(2*x)*f(z + x)*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y)*f(b + 2*y)*f(b + z + x) + 2*f(2*x)*f(z + x)*f(z + y)*f(a + 2*y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(c + 2*y) + 2*f(2*x)*f(z + x)*f(z + y)*f(a + 2*y)*f(b + z + y) - 2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*x)*f(2*z)*f(z + x)*f(a + 2*y)*f(b + 2*y) - f(2*x)*f(y + x)*f(z + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         x)*f(c + 2*y)^2 - 2*f(2*x)*f(y + x)*f(z + x)*f(c + 2*y)*f(b + z + y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 4*f(2*x)*f(y + x)*f(z + x)*f(b + 2*y)*f(c + z + y) - f(2*x)*f(y + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         x)*f(z + x)*f(b + 2*y)*f(b + 2*z) - f(2*x)*f(2*y)*f(z + y)*f(c + 2*y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(a + z + x) - 2*f(2*x)*f(2*y)*f(z + y)*f(b + z + x)^2 - f(2*x)*f(2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y)*f(z + y)*f(b + 2*z)*f(a + y + x) + 2*f(2*x)*f(2*y)*f(z + y)*f(b + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y + x)*f(c + z + x) - 2*f(2*x)*f(2*y)*f(z + y)*f(a + z + y)*f(b + z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x) + f(2*x)*f(2*y)*f(z + y)*f(a + 2*z)*f(b + y + x) - f(2*x)*f(2*y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(z + y)*f(a + 2*y)*f(c + z + x) + 2*f(2*x)*f(2*y)*f(z + x)*f(c + 2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *y)*f(c + y + x) - f(2*x)*f(2*y)*f(z + x)*f(c + 2*y)*f(b + z + x) + 4</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(2*x)*f(2*y)*f(z + x)*f(b + z + y)*f(c + y + x) - 4*f(2*x)*f(2*y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(z + x)*f(b + y + x)*f(c + z + y) - f(2*x)*f(2*y)*f(z + x)*f(b + 2*y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(c + z + x) + 1/2*f(2*x)*f(2*y)*f(z + x)*f(a + 2*z)*f(b + 2*y) - 2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(2*x)*f(2*y)*f(z + x)*f(a + 2*y)*f(c + z + y) - 1/2*f(2*x)*f(2*y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(z + x)*f(a + 2*y)*f(b + 2*z) + 1/2*f(2*x)*f(2*y)*f(2*z)*f(b + 2*y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(c + 2*x) + f(2*x)*f(2*y)*f(2*z)*f(b + 2*y)*f(a + z + x) - 1/2*f(2*x</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(2*y)*f(2*z)*f(b + 2*x)*f(c + 2*y) + f(2*x)*f(2*y)*f(2*z)*f(a + 2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y)*f(b + z + x) + f(2*x)*f(2*y)*f(y + x)*f(c + 2*y)*f(c + z + x) - 2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*x)*f(2*y)*f(y + x)*f(b + z + y)*f(c + z + x) + f(2*x)*f(2*y)*f(y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(b + 2*z)*f(b + z + x) + f(2*x)*f(2*y)*f(y + x)*f(b + 2*z)*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + z + y) - f(2*x)*f(2*y)*f(y + x)*f(a + 2*z)*f(b + z + y) + f(2*x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*y)^2*f(c + 2*z)*f(a + y + x) - 2*f(2*x)*f(2*y)^2*f(c + y + x)*f(c</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + z + x) + 2*f(2*x)*f(2*y)^2*f(b + z + x)*f(c + z + x) - 1/2*f(2*x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*y)^2*f(b + 2*z)*f(c + 2*x) + 1/2*f(2*x)*f(2*y)^2*f(b + 2*x)*f(c</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*z) + 2*f(2*x)*f(2*y)^2*f(a + z + y)*f(c + z + x) - f(2*x)*f(2*y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         ^2*f(a + 2*z)*f(c + y + x) + 1/2*f(2*x)^2*f(2*y)*f(b + 2*z)*f(c + 2*y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         ) - 1/2*f(2*x)^2*f(2*y)*f(b + 2*y)*f(c + 2*z) )</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       + 2*f(z + x)*f(b + a + 2*y) - 2*f(2*y)*f(b + a + z + x):</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">eq[8] := </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">(1/HessUniv) * ( 2*f(z + y)^3*f(a + 2*x)*f(b + 2*y) + 4*f(z + x)*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y)^2*f(b + 2*y)*f(a + y + x) - 2*f(z + x)*f(z + y)^2*f(b + 2*x)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         b + 2*y) - 4*f(z + x)*f(z + y)^2*f(a + 2*y)*f(b + y + x) - 2*f(z + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(z + y)^2*f(a + 2*y)^2 + 2*f(z + x)^2*f(z + y)*f(a + 2*y)*f(b + 2*y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         ) + f(2*z)*f(y + x)*f(z + y)*f(b + 2*x)*f(b + 2*y) + 2*f(2*z)*f(y + x</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(z + y)*f(a + 2*y)*f(b + y + x) + f(2*z)*f(y + x)*f(z + y)*f(a + 2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *y)^2 - 4*f(y + x)*f(z + y)^2*f(b + 2*y)*f(a + z + x) - 4*f(y + x)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z + x)*f(z + y)*f(b + 2*y)*f(a + z + y) + 2*f(y + x)^2*f(z + y)*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*z)*f(b + 2*y) + f(2*y)*f(z + y)^2*f(a + 2*y)*f(c + 2*x) - f(2*y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(z + y)^2*f(a + 2*x)*f(c + 2*y) - 2*f(2*y)*f(z + y)^2*f(a + 2*x)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         b + z + y) - 2*f(2*y)*f(z + x)*f(z + y)*f(c + 2*y)*f(a + y + x) + f(2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *y)*f(z + x)*f(z + y)*f(b + 2*y)*f(c + 2*x) + f(2*y)*f(z + x)*f(z + y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(b + 2*x)*f(c + 2*y) + 2*f(2*y)*f(z + x)*f(z + y)*f(b + 2*x)*f(b</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + z + y) + 4*f(2*y)*f(z + x)*f(z + y)*f(a + z + y)*f(b + y + x) - 4*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*y)*f(z + x)*f(z + y)*f(a + y + x)*f(b + z + y) + 2*f(2*y)*f(z + x</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(z + y)*f(a + 2*y)*f(b + z + x) + 4*f(2*y)*f(z + x)*f(z + y)*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*y)*f(a + z + y) - 2*f(2*y)*f(z + x)^2*f(a + 2*y)*f(b + z + y) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         1/2*f(2*y)*f(2*z)*f(z + y)*f(a + 2*y)*f(b + 2*x) - 3/2*f(2*y)*f(2*z)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(z + y)*f(a + 2*x)*f(b + 2*y) - f(2*y)*f(2*z)*f(z + x)*f(b + 2*y)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         a + y + x) + f(2*y)*f(2*z)*f(z + x)*f(a + 2*y)*f(b + y + x) + f(2*y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*z)*f(y + x)*f(b + 2*y)*f(a + z + x) - f(2*y)*f(2*z)*f(y + x)*f(b</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*x)*f(b + z + y) - 2*f(2*y)*f(2*z)*f(y + x)*f(a + z + y)*f(b + y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x) - f(2*y)*f(2*z)*f(y + x)*f(a + 2*y)*f(b + z + x) - f(2*y)*f(2*z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(y + x)*f(a + 2*y)*f(a + z + y) + 2*f(2*y)*f(y + x)*f(z + y)*f(c</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*y)*f(a + z + x) - f(2*y)*f(y + x)*f(z + y)*f(c + 2*x)*f(c + 2*y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 4*f(2*y)*f(y + x)*f(z + y)*f(a + z + x)*f(b + z + y) - f(2*y)*f(y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(z + y)*f(a + 2*y)*f(a + 2*z) + 4*f(2*y)*f(y + x)*f(z + x)*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + z + y)*f(b + z + y) - 2*f(2*y)*f(y + x)^2*f(a + 2*z)*f(b + z + y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          - f(2*y)^2*f(z + y)*f(c + 2*x)*f(a + z + y) - 1/2*f(2*y)^2*f(z + y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(a + 2*z)*f(b + 2*x) + f(2*y)^2*f(z + y)*f(a + 2*x)*f(c + z + y) + 1/</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*f(2*y)^2*f(z + y)*f(a + 2*x)*f(b + 2*z) - f(2*y)^2*f(z + x)*f(c + 2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *x)*f(b + z + y) + f(2*y)^2*f(z + x)*f(b + 2*z)*f(a + y + x) - f(2*y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         ^2*f(z + x)*f(b + 2*x)*f(c + z + y) - 2*f(2*y)^2*f(z + x)*f(a + z + y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(b + z + x) - 2*f(2*y)^2*f(z + x)*f(a + z + y)^2 - f(2*y)^2*f(z + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         x)*f(a + 2*z)*f(b + y + x) + 2*f(2*y)^2*f(z + x)*f(a + y + x)*f(c + z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y) + f(2*y)^2*f(2*z)*f(b + 2*x)*f(a + z + y) - 1/2*f(2*y)^2*f(2*z)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(a + 2*y)*f(c + 2*x) + 1/2*f(2*y)^2*f(2*z)*f(a + 2*x)*f(c + 2*y) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*y)^2*f(2*z)*f(a + 2*x)*f(b + z + y) + f(2*y)^2*f(y + x)*f(c + 2*x</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(c + z + y) - f(2*y)^2*f(y + x)*f(b + 2*z)*f(a + z + x) - 2*f(2*y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         ^2*f(y + x)*f(a + z + x)*f(c + z + y) + f(2*y)^2*f(y + x)*f(a + 2*z)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(b + z + x) + f(2*y)^2*f(y + x)*f(a + 2*z)*f(a + z + y) + 1/2*f(2*y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         ^3*f(a + 2*z)*f(c + 2*x) - 1/2*f(2*y)^3*f(a + 2*x)*f(c + 2*z) + 2*f(2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *x)*f(z + y)^2*f(c + 2*y)*f(b + y + x) - 4*f(2*x)*f(z + y)^2*f(b + 2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y)*f(c + y + x) + 2*f(2*x)*f(z + y)^2*f(b + 2*y)*f(b + z + x) + 2*f(2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *x)*f(z + y)^2*f(a + 2*y)*f(c + 2*y) + 2*f(2*x)*f(z + y)^2*f(a + 2*y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(b + z + y) - 2*f(2*x)*f(2*z)*f(z + y)*f(a + 2*y)*f(b + 2*y) - f(2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         x)*f(y + x)*f(z + y)*f(c + 2*y)^2 - 2*f(2*x)*f(y + x)*f(z + y)*f(c + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*y)*f(b + z + y) + 4*f(2*x)*f(y + x)*f(z + y)*f(b + 2*y)*f(c + z + y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         ) - f(2*x)*f(y + x)*f(z + y)*f(b + 2*y)*f(b + 2*z) + 2*f(2*x)*f(2*y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(z + y)*f(c + 2*y)*f(c + y + x) - 2*f(2*x)*f(2*y)*f(z + y)*f(c + 2*y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(b + z + x) - f(2*x)*f(2*y)*f(z + y)*f(c + 2*y)*f(a + z + y) + 4*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*x)*f(2*y)*f(z + y)*f(b + z + y)*f(c + y + x) - 2*f(2*x)*f(2*y)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z + y)*f(b + z + x)*f(b + z + y) - 2*f(2*x)*f(2*y)*f(z + y)*f(b + y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(c + z + y) - 2*f(2*x)*f(2*y)*f(z + y)*f(a + z + y)*f(b + z + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y) + 1/2*f(2*x)*f(2*y)*f(z + y)*f(a + 2*z)*f(b + 2*y) - 3*f(2*x)*f(2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y)*f(z + y)*f(a + 2*y)*f(c + z + y) - 1/2*f(2*x)*f(2*y)*f(z + y)*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*y)*f(b + 2*z) + f(2*x)*f(2*y)*f(z + x)*f(c + 2*y)*f(b + z + y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          - f(2*x)*f(2*y)*f(z + x)*f(b + 2*y)*f(c + z + y) - f(2*x)*f(2*y)*f(2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *z)*f(c + 2*y)*f(b + y + x) + f(2*x)*f(2*y)*f(2*z)*f(b + 2*y)*f(c + y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x) + f(2*x)*f(2*y)*f(2*z)*f(b + 2*y)*f(a + z + y) + f(2*x)*f(2*y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*z)*f(a + 2*y)*f(b + z + y) + f(2*x)*f(2*y)*f(y + x)*f(c + 2*y)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         c + z + y) - 2*f(2*x)*f(2*y)*f(y + x)*f(b + z + y)*f(c + z + y) + f(2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *x)*f(2*y)*f(y + x)*f(b + 2*z)*f(c + 2*y) + f(2*x)*f(2*y)*f(y + x)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         b + 2*z)*f(b + z + y) - f(2*x)*f(2*y)*f(y + x)*f(b + 2*y)*f(c + 2*z)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + f(2*x)*f(2*y)^2*f(c + 2*z)*f(b + y + x) - 2*f(2*x)*f(2*y)^2*f(c + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y + x)*f(c + z + y) + 2*f(2*x)*f(2*y)^2*f(b + z + x)*f(c + z + y) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*x)*f(2*y)^2*f(b + 2*z)*f(c + y + x) + 2*f(2*x)*f(2*y)^2*f(a + z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y)*f(c + z + y) - 1/2*f(2*x)*f(2*y)^2*f(a + 2*z)*f(c + 2*y) + 1/2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*x)*f(2*y)^2*f(a + 2*y)*f(c + 2*z) )</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       + 2*f(z + y)*f(b + a + 2*y) - 2*f(2*y)*f(b + a + z + y):</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">eq[9] :=</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">(1/HessUniv) * ( 4*f(2*z)*f(y + x)*f(z + y)*f(b + 2*y)*f(a + y + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          - f(2*z)*f(y + x)*f(z + y)*f(b + 2*x)*f(b + 2*y) - 2*f(2*z)*f(y + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(z + y)*f(a + 2*y)*f(b + y + x) - f(2*z)*f(y + x)*f(z + y)*f(a + 2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y)^2 + 2*f(y + x)*f(z + y)^2*f(b + 2*y)*f(c + 2*x) + 4*f(y + x)*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(z + y)*f(c + 2*y)*f(b + y + x) - 4*f(y + x)*f(z + x)*f(z + y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(b + 2*y)*f(c + y + x) + 4*f(y + x)*f(z + x)*f(z + y)*f(b + 2*y)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         b + z + x) - 8*f(y + x)*f(z + x)*f(z + y)*f(b + 2*y)*f(a + z + y) + 4</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(y + x)*f(z + x)*f(z + y)*f(a + 2*y)*f(c + 2*y) + 4*f(y + x)*f(z + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         x)*f(z + y)*f(a + 2*y)*f(b + z + y) + 2*f(y + x)*f(z + x)^2*f(b + 2*y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(c + 2*y) - 4*f(y + x)^2*f(z + y)*f(b + 2*y)*f(c + z + x) - 2*f(y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)^2*f(z + x)*f(c + 2*y)^2 - 4*f(y + x)^2*f(z + x)*f(c + 2*y)*f(b</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + z + y) + 4*f(y + x)^2*f(z + x)*f(b + 2*y)*f(c + z + y) - 2*f(y + x</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )^2*f(z + x)*f(b + 2*y)*f(b + 2*z) + 2*f(y + x)^3*f(b + 2*y)*f(c + 2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z) - 2*f(2*y)*f(z + y)^2*f(c + 2*x)*f(b + y + x) + 4*f(2*y)*f(z + x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(z + y)*f(b + y + x)*f(c + y + x) - 4*f(2*y)*f(z + x)^2*f(c + 2*y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(b + y + x) - 2*f(2*y)*f(z + x)^2*f(b + 2*y)*f(b + z + x) + 4*f(2*y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(z + x)^2*f(b + 2*y)*f(a + z + y) - 2*f(2*y)*f(z + x)^2*f(a + 2*y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(c + 2*y) - 2*f(2*y)*f(z + x)^2*f(a + 2*y)*f(b + z + y) + f(2*y)*f(2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *z)*f(z + y)*f(b + 2*x)*f(b + y + x) - 2*f(2*y)*f(2*z)*f(z + y)*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y + x)*f(b + y + x) + f(2*y)*f(2*z)*f(z + y)*f(a + 2*y)*f(b + 2*x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + f(2*y)*f(2*z)*f(z + y)*f(a + 2*y)*f(a + y + x) - f(2*y)*f(2*z)*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y)*f(a + 2*x)*f(b + 2*y) - f(2*y)*f(2*z)*f(z + x)*f(b + 2*y)*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y + x) + f(2*y)*f(2*z)*f(z + x)*f(a + 2*y)*f(b + y + x) - 3*f(2*y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(2*z)*f(y + x)*f(c + 2*y)*f(a + y + x) - 2*f(2*y)*f(2*z)*f(y + x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(b + y + x)*f(c + y + x) - 2*f(2*y)*f(2*z)*f(y + x)*f(b + y + x)*f(b</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + z + x) + 1/2*f(2*y)*f(2*z)*f(y + x)*f(b + 2*y)*f(c + 2*x) - 1/2*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*y)*f(2*z)*f(y + x)*f(b + 2*x)*f(c + 2*y) + 4*f(2*y)*f(2*z)*f(y + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(a + z + y)*f(b + y + x) - 2*f(2*y)*f(2*z)*f(y + x)*f(a + y + x)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         b + z + y) - f(2*y)*f(2*z)*f(y + x)*f(a + 2*y)*f(c + y + x) - 2*f(2*y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(2*z)*f(y + x)*f(a + 2*y)*f(b + z + x) + 2*f(2*y)*f(2*z)*f(y + x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(a + 2*y)*f(a + z + y) - f(2*y)*f(y + x)*f(z + y)*f(c + 2*x)*f(c + 2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *y) + 4*f(2*y)*f(y + x)*f(z + y)*f(b + y + x)*f(c + z + x) + 2*f(2*y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(y + x)*f(z + y)*f(a + 2*y)*f(c + z + x) - f(2*y)*f(y + x)*f(z + y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(a + 2*y)*f(a + 2*z) + 4*f(2*y)*f(y + x)*f(z + x)*f(c + 2*y)*f(c + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y + x) + 2*f(2*y)*f(y + x)*f(z + x)*f(c + 2*y)*f(b + z + x) + 4*f(2*y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(y + x)*f(z + x)*f(b + z + y)*f(c + y + x) + 2*f(2*y)*f(y + x)*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(b + 2*z)*f(b + y + x) - 4*f(2*y)*f(y + x)*f(z + x)*f(b + y + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         x)*f(c + z + y) + f(2*y)*f(y + x)*f(z + x)*f(a + 2*z)*f(b + 2*y) - 2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*y)*f(y + x)*f(z + x)*f(a + 2*y)*f(c + z + y) + f(2*y)*f(y + x)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z + x)*f(a + 2*y)*f(b + 2*z) - 2*f(2*y)*f(y + x)^2*f(c + 2*z)*f(b + y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x) + f(2*y)*f(y + x)^2*f(a + 2*z)*f(c + 2*y) - f(2*y)*f(y + x)^2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(a + 2*y)*f(c + 2*z) + f(2*y)^2*f(z + y)*f(c + 2*x)*f(c + y + x) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*y)^2*f(z + y)*f(c + 2*x)*f(b + z + x) - f(2*y)^2*f(z + y)*f(b + 2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *x)*f(c + z + x) + f(2*y)^2*f(z + y)*f(a + 2*z)*f(a + y + x) - 2*f(2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y)^2*f(z + y)*f(a + y + x)*f(c + z + x) - 2*f(2*y)^2*f(z + x)*f(c + y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)^2 - f(2*y)^2*f(z + x)*f(c + 2*x)*f(b + z + y) - 2*f(2*y)^2*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(b + z + x)*f(c + y + x) - f(2*y)^2*f(z + x)*f(b + 2*z)*f(a + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y + x) + f(2*y)^2*f(z + x)*f(b + 2*x)*f(c + z + y) - f(2*y)^2*f(z + x</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(a + 2*z)*f(b + y + x) + 2*f(2*y)^2*f(z + x)*f(a + y + x)*f(c + z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y) - f(2*y)^2*f(2*z)*f(b + 2*x)*f(a + z + y) + 2*f(2*y)^2*f(2*z)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(a + y + x)*f(c + y + x) + 2*f(2*y)^2*f(2*z)*f(a + y + x)*f(b + z + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         x) - 2*f(2*y)^2*f(2*z)*f(a + y + x)*f(a + z + y) - 1/2*f(2*y)^2*f(2*z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(a + 2*y)*f(c + 2*x) + 1/2*f(2*y)^2*f(2*z)*f(a + 2*x)*f(c + 2*y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + f(2*y)^2*f(2*z)*f(a + 2*x)*f(b + z + y) + f(2*y)^2*f(y + x)*f(c + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*z)*f(a + y + x) - 1/2*f(2*y)^2*f(y + x)*f(b + 2*z)*f(c + 2*x) + 1/2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(2*y)^2*f(y + x)*f(b + 2*x)*f(c + 2*z) - f(2*y)^2*f(y + x)*f(a + 2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z)*f(c + y + x) + 1/2*f(2*y)^3*f(a + 2*z)*f(c + 2*x) - 1/2*f(2*y)^3*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(a + 2*x)*f(c + 2*z) - 2*f(2*x)*f(z + y)^2*f(c + 2*y)*f(b + y + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          - 2*f(2*x)*f(z + y)^2*f(b + 2*y)*f(b + z + x) + 4*f(2*x)*f(z + y)^2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(b + 2*y)*f(a + z + y) - 2*f(2*x)*f(z + y)^2*f(a + 2*y)*f(c + 2*y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          - 2*f(2*x)*f(z + y)^2*f(a + 2*y)*f(b + z + y) - 2*f(2*x)*f(2*z)*f(y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(b + 2*y)*f(c + 2*y) + f(2*x)*f(y + x)*f(z + y)*f(c + 2*y)^2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*f(2*x)*f(y + x)*f(z + y)*f(c + 2*y)*f(b + z + y) + f(2*x)*f(y + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         x)*f(z + y)*f(b + 2*y)*f(b + 2*z) - f(2*x)*f(2*y)*f(z + y)*f(c + 2*y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(c + y + x) - f(2*x)*f(2*y)*f(z + y)*f(c + 2*y)*f(b + z + x) - 2*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*x)*f(2*y)*f(z + y)*f(b + z + y)*f(c + y + x) - f(2*x)*f(2*y)*f(z + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y)*f(b + 2*z)*f(b + y + x) + f(2*x)*f(2*y)*f(z + y)*f(b + 2*y)*f(c + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z + x) + f(2*x)*f(2*y)*f(z + x)*f(c + 2*y)*f(b + z + y) - f(2*x)*f(2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y)*f(z + x)*f(b + 2*y)*f(c + z + y) + 3*f(2*x)*f(2*y)*f(2*z)*f(c + 2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y)*f(b + y + x) + f(2*x)*f(2*y)*f(2*z)*f(b + 2*y)*f(c + y + x) + 2*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*x)*f(2*y)*f(2*z)*f(b + 2*y)*f(b + z + x) - 3*f(2*x)*f(2*y)*f(2*z)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(b + 2*y)*f(a + z + y) + 2*f(2*x)*f(2*y)*f(2*z)*f(a + 2*y)*f(c + 2*y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         ) + f(2*x)*f(2*y)*f(2*z)*f(a + 2*y)*f(b + z + y) - 1/2*f(2*x)*f(2*y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(y + x)*f(b + 2*z)*f(c + 2*y) - 3/2*f(2*x)*f(2*y)*f(y + x)*f(b + 2*y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(c + 2*z) + f(2*x)*f(2*y)^2*f(c + 2*z)*f(b + y + x) + f(2*x)*f(2*y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )^2*f(b + 2*z)*f(c + y + x) - 1/2*f(2*x)*f(2*y)^2*f(a + 2*z)*f(c + 2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y) + 1/2*f(2*x)*f(2*y)^2*f(a + 2*y)*f(c + 2*z) )</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       - 2*f(c + 2*y)*f(b + y + x) - 2*f(b + 2*y)*f(b + z + x) + 4*f(b + 2*y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(a + z + y) - 2*f(a + 2*y)*f(c + 2*y) - 2*f(a + 2*y)*f(b + z + y) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*f(y + x)*f(c + b + 2*y) - 2*f(2*y)*f(c + b + y + x):</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">eq[10] := </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">(1/HessUniv) * (  - f(2*z)*f(y + x)*f(z + y)*f(a + 2*y)*f(b + 2*x) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*z)*f(y + x)*f(z + y)*f(a + 2*x)*f(b + 2*y) + 2*f(2*z)*f(y + x)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z + x)*f(b + 2*y)*f(a + y + x) - f(2*z)*f(y + x)*f(z + x)*f(b + 2*x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(b + 2*y) - f(2*z)*f(y + x)*f(z + x)*f(a + 2*y)^2 + 2*f(y + x)*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y)^2*f(a + 2*y)*f(c + 2*x) + 2*f(y + x)*f(z + x)*f(z + y)*f(b + 2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y)*f(c + 2*x) - 4*f(y + x)*f(z + x)*f(z + y)*f(b + 2*y)*f(a + z + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*f(y + x)*f(z + x)*f(z + y)*f(b + 2*x)*f(c + 2*y) + 4*f(y + x)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z + x)*f(z + y)*f(a + 2*y)*f(a + z + y) + 2*f(y + x)*f(z + x)^2*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*y)*f(c + 2*y) - 2*f(y + x)^2*f(z + y)*f(c + 2*x)*f(c + 2*y) - 2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(y + x)^2*f(z + y)*f(a + 2*y)*f(a + 2*z) - 4*f(y + x)^2*f(z + x)*f(c</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*y)*f(a + z + y) + 2*f(y + x)^3*f(a + 2*z)*f(c + 2*y) - 2*f(2*y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(z + y)^2*f(c + 2*x)*f(a + y + x) + 4*f(2*y)*f(z + x)*f(z + y)*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y + x)*f(c + y + x) - 2*f(2*y)*f(z + x)^2*f(c + 2*y)*f(a + y + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          - f(2*y)*f(z + x)^2*f(b + 2*y)*f(c + 2*x) + 2*f(2*y)*f(z + x)^2*f(b</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*y)*f(a + z + x) - f(2*y)*f(z + x)^2*f(b + 2*x)*f(c + 2*y) - 2*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*y)*f(z + x)^2*f(a + 2*y)*f(c + y + x) - 2*f(2*y)*f(z + x)^2*f(a + 2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *y)*f(a + z + y) + f(2*y)*f(2*z)*f(z + y)*f(b + 2*x)*f(a + y + x) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*y)*f(2*z)*f(z + y)*f(a + 2*x)*f(b + y + x) + f(2*y)*f(2*z)*f(z + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         x)*f(b + 2*x)*f(b + y + x) - 2*f(2*y)*f(2*z)*f(z + x)*f(a + y + x)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         b + y + x) + f(2*y)*f(2*z)*f(z + x)*f(a + 2*y)*f(b + 2*x) + f(2*y)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*z)*f(z + x)*f(a + 2*y)*f(a + y + x) - f(2*y)*f(2*z)*f(z + x)*f(a + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*x)*f(b + 2*y) - f(2*y)*f(2*z)*f(y + x)*f(c + 2*x)*f(b + y + x) - f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*y)*f(2*z)*f(y + x)*f(b + 2*x)*f(c + y + x) + 2*f(2*y)*f(2*z)*f(y + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         x)*f(a + z + x)*f(b + y + x) - 2*f(2*y)*f(2*z)*f(y + x)*f(a + y + x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(c + y + x) - 2*f(2*y)*f(2*z)*f(y + x)*f(a + y + x)*f(a + z + y) - 3/</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*f(2*y)*f(2*z)*f(y + x)*f(a + 2*y)*f(c + 2*x) - 1/2*f(2*y)*f(2*z)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y + x)*f(a + 2*x)*f(c + 2*y) + 2*f(2*y)*f(y + x)*f(z + y)*f(c + 2*x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(c + y + x) + 2*f(2*y)*f(y + x)*f(z + y)*f(a + 2*z)*f(a + y + x) + 2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(2*y)*f(y + x)*f(z + x)*f(c + 2*y)*f(a + z + x) + f(2*y)*f(y + x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(z + x)*f(c + 2*x)*f(c + 2*y) + 4*f(2*y)*f(y + x)*f(z + x)*f(a + z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y)*f(c + y + x) + f(2*y)*f(y + x)*f(z + x)*f(a + 2*y)*f(a + 2*z)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          - 2*f(2*y)*f(y + x)^2*f(a + 2*z)*f(c + y + x) + f(2*y)^2*f(z + y)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         c + 2*x)*f(a + z + x) - f(2*y)^2*f(z + y)*f(a + 2*x)*f(c + z + x) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*y)^2*f(z + x)*f(c + 2*x)*f(c + y + x) - f(2*y)^2*f(z + x)*f(c + 2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *x)*f(a + z + y) - 2*f(2*y)^2*f(z + x)*f(a + z + x)*f(c + y + x) - f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*y)^2*f(z + x)*f(a + 2*z)*f(a + y + x) + f(2*y)^2*f(z + x)*f(a + 2*x</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(c + z + y) + f(2*y)^2*f(2*z)*f(c + 2*x)*f(a + y + x) - f(2*y)^2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*z)*f(b + 2*x)*f(a + z + x) + f(2*y)^2*f(2*z)*f(a + 2*x)*f(c + y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x) + f(2*y)^2*f(2*z)*f(a + 2*x)*f(b + z + x) + 1/2*f(2*y)^2*f(y + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         x)*f(a + 2*z)*f(c + 2*x) - 1/2*f(2*y)^2*f(y + x)*f(a + 2*x)*f(c + 2*z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         ) - f(2*x)*f(z + y)^2*f(b + 2*y)*f(c + 2*x) + 2*f(2*x)*f(z + y)^2*f(b</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*y)*f(a + z + x) - f(2*x)*f(z + y)^2*f(b + 2*x)*f(c + 2*y) - 2*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*x)*f(z + y)^2*f(a + 2*y)*f(c + y + x) - 2*f(2*x)*f(z + y)^2*f(a + 2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *y)*f(a + z + y) - 2*f(2*x)*f(2*z)*f(y + x)*f(b + 2*y)*f(c + y + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*f(2*x)*f(2*z)*f(y + x)*f(b + 2*y)*f(b + z + x) - 2*f(2*x)*f(2*z)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(y + x)*f(b + 2*y)*f(a + z + y) + 2*f(2*x)*f(y + x)*f(z + y)*f(c + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*y)*f(c + y + x) + 2*f(2*x)*f(y + x)*f(z + y)*f(c + 2*y)*f(a + z + y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         ) - 2*f(2*x)*f(y + x)*f(z + y)*f(b + 2*y)*f(c + z + x) + f(2*x)*f(y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(z + y)*f(a + 2*z)*f(b + 2*y) + f(2*x)*f(y + x)*f(z + y)*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*y)*f(b + 2*z) - f(2*x)*f(y + x)*f(z + x)*f(c + 2*y)^2 + 2*f(2*x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(y + x)*f(z + x)*f(b + 2*y)*f(c + z + y) - f(2*x)*f(y + x)*f(z + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(b + 2*y)*f(b + 2*z) - f(2*x)*f(y + x)^2*f(b + 2*z)*f(c + 2*y) + f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*x)*f(y + x)^2*f(b + 2*y)*f(c + 2*z) - 2*f(2*x)*f(2*y)*f(z + y)*f(c</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y + x)^2 - f(2*x)*f(2*y)*f(z + y)*f(c + 2*y)*f(a + z + x) - f(2*x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(2*y)*f(z + y)*f(b + 2*z)*f(a + y + x) + 2*f(2*x)*f(2*y)*f(z + y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(b + y + x)*f(c + z + x) - 2*f(2*x)*f(2*y)*f(z + y)*f(a + z + y)*f(c</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y + x) - f(2*x)*f(2*y)*f(z + y)*f(a + 2*z)*f(b + y + x) + f(2*x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*y)*f(z + y)*f(a + 2*y)*f(c + z + x) + f(2*x)*f(2*y)*f(z + x)*f(c</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*y)*f(c + y + x) + f(2*x)*f(2*y)*f(z + x)*f(c + 2*y)*f(a + z + y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + f(2*x)*f(2*y)*f(z + x)*f(b + 2*z)*f(b + y + x) - 2*f(2*x)*f(2*y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(z + x)*f(b + y + x)*f(c + z + y) - f(2*x)*f(2*y)*f(z + x)*f(a + 2*y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(c + z + y) + 2*f(2*x)*f(2*y)*f(2*z)*f(b + y + x)*f(c + y + x) - 2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(2*x)*f(2*y)*f(2*z)*f(b + y + x)*f(b + z + x) + 3/2*f(2*x)*f(2*y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*z)*f(b + 2*y)*f(c + 2*x) - f(2*x)*f(2*y)*f(2*z)*f(b + 2*y)*f(a + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z + x) + 1/2*f(2*x)*f(2*y)*f(2*z)*f(b + 2*x)*f(c + 2*y) + 2*f(2*x)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*y)*f(2*z)*f(a + z + y)*f(b + y + x) + 2*f(2*x)*f(2*y)*f(2*z)*f(a + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*y)*f(c + y + x) - f(2*x)*f(2*y)*f(2*z)*f(a + 2*y)*f(b + z + x) + 2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*x)*f(2*y)*f(2*z)*f(a + 2*y)*f(a + z + y) - f(2*x)*f(2*y)*f(y + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(c + 2*z)*f(b + y + x) + f(2*x)*f(2*y)*f(y + x)*f(b + 2*z)*f(c + y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x) - 3/2*f(2*x)*f(2*y)*f(y + x)*f(a + 2*z)*f(c + 2*y) - 1/2*f(2*x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(2*y)*f(y + x)*f(a + 2*y)*f(c + 2*z) + f(2*x)*f(2*y)^2*f(c + 2*z)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(a + y + x) - 1/2*f(2*x)*f(2*y)^2*f(b + 2*z)*f(c + 2*x) + 1/2*f(2*x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(2*y)^2*f(b + 2*x)*f(c + 2*z) + f(2*x)*f(2*y)^2*f(a + 2*z)*f(c + y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x) + 1/2*f(2*x)^2*f(2*y)*f(b + 2*z)*f(c + 2*y) - 1/2*f(2*x)^2*f(2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y)*f(b + 2*y)*f(c + 2*z) )</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       - f(b + 2*y)*f(c + 2*x) + 2*f(b + 2*y)*f(a + z + x) - f(b + 2*x)*f(c + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*y) - 2*f(a + 2*y)*f(c + y + x) - 2*f(a + 2*y)*f(a + z + y) + 2*f(y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(c + a + 2*y) - 2*f(2*y)*f(c + a + y + x):</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">eq[11] := </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">(1/HessUniv) * (  - f(2*y)*f(z + y)^2*f(b + 2*x)*f(c + 2*x) + 2*f(2*y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(z + x)*f(z + y)*f(b + 2*x)*f(c + y + x) - f(2*y)*f(z + x)^2*f(b</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*x)*f(c + 2*y) + 1/2*f(2*y)*f(2*z)*f(z + y)*f(b + 2*x)^2 - f(2*y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(2*z)*f(z + y)*f(a + 2*x)*f(b + y + x) + 1/2*f(2*y)*f(2*z)*f(z + y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(a + 2*x)*f(a + 2*y) + 1/2*f(2*y)*f(2*z)*f(z + x)*f(a + 2*y)*f(b + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*x) - 1/2*f(2*y)*f(2*z)*f(z + x)*f(a + 2*x)*f(b + 2*y) - f(2*y)*f(2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z)*f(y + x)*f(b + 2*x)*f(c + y + x) - f(2*y)*f(2*z)*f(y + x)*f(b + 2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         x)*f(b + z + x) - 1/2*f(2*y)*f(2*z)*f(y + x)*f(a + 2*y)*f(c + 2*x) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         1/2*f(2*y)*f(2*z)*f(y + x)*f(a + 2*x)*f(c + 2*y) + f(2*y)*f(2*z)*f(y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(a + 2*x)*f(b + z + y) + 2*f(2*y)*f(y + x)*f(z + y)*f(c + 2*x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(b + z + x) + f(2*y)*f(y + x)*f(z + x)*f(c + 2*x)*f(c + 2*y) + f(2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y)*f(y + x)*f(z + x)*f(b + 2*x)*f(b + 2*z) - f(2*y)*f(y + x)^2*f(b + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*z)*f(c + 2*x) + 1/2*f(2*y)^2*f(z + y)*f(c + 2*x)^2 - f(2*y)^2*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y)*f(a + 2*x)*f(c + z + x) + 1/2*f(2*y)^2*f(z + y)*f(a + 2*x)*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*z) - f(2*y)^2*f(z + x)*f(c + 2*x)*f(c + y + x) - f(2*y)^2*f(z + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         x)*f(c + 2*x)*f(b + z + x) - 1/2*f(2*y)^2*f(z + x)*f(a + 2*z)*f(b + 2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *x) + f(2*y)^2*f(z + x)*f(a + 2*x)*f(c + z + y) - 1/2*f(2*y)^2*f(z + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         x)*f(a + 2*x)*f(b + 2*z) + f(2*y)^2*f(2*z)*f(a + 2*x)*f(c + y + x) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*y)^2*f(2*z)*f(a + 2*x)*f(b + z + x) - f(2*y)^2*f(2*z)*f(a + 2*x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(a + z + y) + 1/2*f(2*y)^2*f(y + x)*f(a + 2*z)*f(c + 2*x) - 1/2*f(2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y)^2*f(y + x)*f(a + 2*x)*f(c + 2*z) + f(2*x)*f(z + y)^2*f(b + 2*y)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         c + 2*x) - 2*f(2*x)*f(z + x)*f(z + y)*f(b + 2*y)*f(c + y + x) + f(2*x</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(z + x)^2*f(b + 2*y)*f(c + 2*y) + 2*f(2*x)*f(2*z)*f(z + y)*f(b + 2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *y)*f(a + y + x) - 1/2*f(2*x)*f(2*z)*f(z + y)*f(b + 2*x)*f(b + 2*y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          - f(2*x)*f(2*z)*f(z + y)*f(a + 2*y)*f(b + y + x) - 1/2*f(2*x)*f(2*z)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(z + y)*f(a + 2*y)^2 + f(2*x)*f(2*z)*f(y + x)*f(c + 2*y)*f(b + y + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         x) + f(2*x)*f(2*z)*f(y + x)*f(b + 2*y)*f(b + z + x) - 2*f(2*x)*f(2*z)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(y + x)*f(b + 2*y)*f(a + z + y) + f(2*x)*f(2*z)*f(y + x)*f(a + 2*y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(c + 2*y) + f(2*x)*f(2*z)*f(y + x)*f(a + 2*y)*f(b + z + y) - 2*f(2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         x)*f(y + x)*f(z + y)*f(b + 2*y)*f(c + z + x) - f(2*x)*f(y + x)*f(z + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         x)*f(c + 2*y)^2 - 2*f(2*x)*f(y + x)*f(z + x)*f(c + 2*y)*f(b + z + y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*f(2*x)*f(y + x)*f(z + x)*f(b + 2*y)*f(c + z + y) - f(2*x)*f(y + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         x)*f(z + x)*f(b + 2*y)*f(b + 2*z) + f(2*x)*f(y + x)^2*f(b + 2*y)*f(c</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*z) - f(2*x)*f(2*y)*f(z + y)*f(c + 2*x)*f(c + 2*y) - f(2*x)*f(2*y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(z + y)*f(c + 2*x)*f(b + z + y) - 2*f(2*x)*f(2*y)*f(z + y)*f(b + z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(c + y + x) + 2*f(2*x)*f(2*y)*f(z + y)*f(b + y + x)*f(c + z + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         x) - 1/2*f(2*x)*f(2*y)*f(z + y)*f(b + 2*x)*f(b + 2*z) + f(2*x)*f(2*y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(z + y)*f(a + 2*y)*f(c + z + x) - 1/2*f(2*x)*f(2*y)*f(z + y)*f(a + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*y)*f(a + 2*z) + f(2*x)*f(2*y)*f(z + x)*f(c + 2*y)*f(c + y + x) + f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*x)*f(2*y)*f(z + x)*f(c + 2*y)*f(b + z + x) + 2*f(2*x)*f(2*y)*f(z + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         x)*f(b + z + y)*f(c + y + x) - 2*f(2*x)*f(2*y)*f(z + x)*f(b + y + x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(c + z + y) + 1/2*f(2*x)*f(2*y)*f(z + x)*f(a + 2*z)*f(b + 2*y) - f(2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *x)*f(2*y)*f(z + x)*f(a + 2*y)*f(c + z + y) + 1/2*f(2*x)*f(2*y)*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(a + 2*y)*f(b + 2*z) - f(2*x)*f(2*y)*f(2*z)*f(c + 2*y)*f(a + y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x) + 1/2*f(2*x)*f(2*y)*f(2*z)*f(b + 2*y)*f(c + 2*x) + 1/2*f(2*x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*y)*f(2*z)*f(b + 2*x)*f(c + 2*y) + 2*f(2*x)*f(2*y)*f(2*z)*f(a + z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y)*f(b + y + x) - 2*f(2*x)*f(2*y)*f(2*z)*f(a + y + x)*f(b + z + y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          - f(2*x)*f(2*y)*f(2*z)*f(a + 2*y)*f(b + z + x) + f(2*x)*f(2*y)*f(2*z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(a + 2*y)*f(a + z + y) - f(2*x)*f(2*y)*f(y + x)*f(c + 2*z)*f(b + y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x) + f(2*x)*f(2*y)*f(y + x)*f(b + 2*z)*f(c + y + x) + 1/2*f(2*x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*y)*f(y + x)*f(a + 2*z)*f(c + 2*y) - 1/2*f(2*x)*f(2*y)*f(y + x)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         a + 2*y)*f(c + 2*z) + f(2*x)*f(2*y)^2*f(c + 2*z)*f(a + y + x) + 1/2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*x)*f(2*y)^2*f(b + 2*z)*f(c + 2*x) + 1/2*f(2*x)*f(2*y)^2*f(b + 2*x</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(c + 2*z) - f(2*x)*f(2*y)^2*f(a + 2*z)*f(c + y + x) + 1/2*f(2*x)^2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(z + y)*f(c + 2*y)^2 + f(2*x)^2*f(z + y)*f(c + 2*y)*f(b + z + y) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         1/2*f(2*x)^2*f(z + y)*f(b + 2*y)*f(b + 2*z) - f(2*x)^2*f(2*z)*f(b + 2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *y)*f(c + 2*y) - 1/2*f(2*x)^2*f(2*y)*f(b + 2*z)*f(c + 2*y) - 1/2*f(2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         x)^2*f(2*y)*f(b + 2*y)*f(c + 2*z) )</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       - f(2*y)*f(c + b + 2*x) + f(2*x)*f(c + b + 2*y):</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">eq[12] := </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">(1/HessUniv) * (  - f(2*y)*f(z + y)^2*f(a + 2*x)*f(c + 2*x) + 2*f(2*y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(z + x)*f(z + y)*f(a + 2*x)*f(c + y + x) - f(2*y)*f(z + x)^2*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*x)*f(c + 2*y) + 1/2*f(2*y)*f(2*z)*f(z + x)*f(b + 2*x)^2 + f(2*y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(2*z)*f(z + x)*f(b + 2*x)*f(a + y + x) - 2*f(2*y)*f(2*z)*f(z + x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(a + 2*x)*f(b + y + x) + 1/2*f(2*y)*f(2*z)*f(z + x)*f(a + 2*x)*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*y) - f(2*y)*f(2*z)*f(y + x)*f(c + 2*x)*f(a + y + x) - f(2*y)*f(2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *z)*f(y + x)*f(b + 2*x)*f(c + 2*x) - f(2*y)*f(2*z)*f(y + x)*f(b + 2*x</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(a + z + x) + 2*f(2*y)*f(2*z)*f(y + x)*f(a + 2*x)*f(b + z + x) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*y)*f(2*z)*f(y + x)*f(a + 2*x)*f(a + z + y) + f(2*y)*f(y + x)*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y)*f(c + 2*x)^2 + 2*f(2*y)*f(y + x)*f(z + y)*f(c + 2*x)*f(a + z + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         x) - 2*f(2*y)*f(y + x)*f(z + y)*f(a + 2*x)*f(c + z + x) + f(2*y)*f(y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(z + y)*f(a + 2*x)*f(a + 2*z) + 2*f(2*y)*f(y + x)*f(z + x)*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*x)*f(c + z + y) - f(2*y)*f(y + x)^2*f(a + 2*x)*f(c + 2*z) - 1/2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*y)^2*f(z + x)*f(c + 2*x)^2 - f(2*y)^2*f(z + x)*f(c + 2*x)*f(a + z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x) - 1/2*f(2*y)^2*f(z + x)*f(a + 2*x)*f(a + 2*z) + f(2*y)^2*f(2*z)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(a + 2*x)*f(c + 2*x) + f(2*x)*f(z + y)^2*f(a + 2*y)*f(c + 2*x) - 2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*x)*f(z + x)*f(z + y)*f(a + 2*y)*f(c + y + x) + f(2*x)*f(z + x)^2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(a + 2*y)*f(c + 2*y) - 1/2*f(2*x)*f(2*z)*f(z + y)*f(a + 2*y)*f(b + 2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *x) + 1/2*f(2*x)*f(2*z)*f(z + y)*f(a + 2*x)*f(b + 2*y) + f(2*x)*f(2*z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(z + x)*f(b + 2*y)*f(a + y + x) - 1/2*f(2*x)*f(2*z)*f(z + x)*f(b</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*x)*f(b + 2*y) - 1/2*f(2*x)*f(2*z)*f(z + x)*f(a + 2*y)^2 + 1/2*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*x)*f(2*z)*f(y + x)*f(b + 2*y)*f(c + 2*x) - f(2*x)*f(2*z)*f(y + x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(b + 2*y)*f(a + z + x) + 1/2*f(2*x)*f(2*z)*f(y + x)*f(b + 2*x)*f(c</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*y) + f(2*x)*f(2*z)*f(y + x)*f(a + 2*y)*f(c + y + x) + f(2*x)*f(2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *z)*f(y + x)*f(a + 2*y)*f(a + z + y) - f(2*x)*f(y + x)*f(z + y)*f(c</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*x)*f(c + 2*y) - f(2*x)*f(y + x)*f(z + y)*f(a + 2*y)*f(a + 2*z)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          - 2*f(2*x)*f(y + x)*f(z + x)*f(c + 2*y)*f(a + z + y) + f(2*x)*f(y + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         x)^2*f(a + 2*z)*f(c + 2*y) - f(2*x)*f(2*y)*f(z + y)*f(c + 2*x)*f(c + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y + x) - f(2*x)*f(2*y)*f(z + y)*f(c + 2*x)*f(a + z + y) + f(2*x)*f(2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y)*f(z + y)*f(b + 2*x)*f(c + z + x) - 2*f(2*x)*f(2*y)*f(z + y)*f(a + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z + x)*f(c + y + x) - 1/2*f(2*x)*f(2*y)*f(z + y)*f(a + 2*z)*f(b + 2*x</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         ) + 2*f(2*x)*f(2*y)*f(z + y)*f(a + y + x)*f(c + z + x) - 1/2*f(2*x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*y)*f(z + y)*f(a + 2*x)*f(b + 2*z) + f(2*x)*f(2*y)*f(z + x)*f(c + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*y)*f(a + z + x) + f(2*x)*f(2*y)*f(z + x)*f(c + 2*x)*f(c + 2*y) - f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*x)*f(2*y)*f(z + x)*f(b + 2*x)*f(c + z + y) + 1/2*f(2*x)*f(2*y)*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(b + 2*x)*f(b + 2*z) + 2*f(2*x)*f(2*y)*f(z + x)*f(a + z + y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(c + y + x) - 2*f(2*x)*f(2*y)*f(z + x)*f(a + y + x)*f(c + z + y) + 1/</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*f(2*x)*f(2*y)*f(z + x)*f(a + 2*y)*f(a + 2*z) + f(2*x)*f(2*y)*f(2*z)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(c + 2*x)*f(b + y + x) - f(2*x)*f(2*y)*f(2*z)*f(b + 2*x)*f(b + z + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         x) + f(2*x)*f(2*y)*f(2*z)*f(b + 2*x)*f(a + z + y) + 2*f(2*x)*f(2*y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*z)*f(a + z + x)*f(b + y + x) - 2*f(2*x)*f(2*y)*f(2*z)*f(a + y + x</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(b + z + x) - 1/2*f(2*x)*f(2*y)*f(2*z)*f(a + 2*y)*f(c + 2*x) - 1/2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(2*x)*f(2*y)*f(2*z)*f(a + 2*x)*f(c + 2*y) + f(2*x)*f(2*y)*f(y + x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(c + 2*z)*f(a + y + x) - 1/2*f(2*x)*f(2*y)*f(y + x)*f(b + 2*z)*f(c</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*x) + 1/2*f(2*x)*f(2*y)*f(y + x)*f(b + 2*x)*f(c + 2*z) - f(2*x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*y)*f(y + x)*f(a + 2*z)*f(c + y + x) + 1/2*f(2*x)*f(2*y)^2*f(a + 2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *z)*f(c + 2*x) + 1/2*f(2*x)*f(2*y)^2*f(a + 2*x)*f(c + 2*z) + f(2*x)^2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(z + y)*f(c + 2*y)*f(c + y + x) + f(2*x)^2*f(z + y)*f(c + 2*y)*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + z + y) - f(2*x)^2*f(z + y)*f(b + 2*y)*f(c + z + x) + 1/2*f(2*x)^2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(z + y)*f(a + 2*z)*f(b + 2*y) + 1/2*f(2*x)^2*f(z + y)*f(a + 2*y)*f(b</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*z) - 1/2*f(2*x)^2*f(z + x)*f(c + 2*y)^2 + f(2*x)^2*f(z + x)*f(b</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*y)*f(c + z + y) - 1/2*f(2*x)^2*f(z + x)*f(b + 2*y)*f(b + 2*z) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*x)^2*f(2*z)*f(b + 2*y)*f(c + y + x) + f(2*x)^2*f(2*z)*f(b + 2*y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(b + z + x) - f(2*x)^2*f(2*z)*f(b + 2*y)*f(a + z + y) - 1/2*f(2*x)^2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(y + x)*f(b + 2*z)*f(c + 2*y) + 1/2*f(2*x)^2*f(y + x)*f(b + 2*y)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         c + 2*z) - f(2*x)^2*f(2*y)*f(c + 2*z)*f(b + y + x) + f(2*x)^2*f(2*y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(b + 2*z)*f(c + y + x) - 1/2*f(2*x)^2*f(2*y)*f(a + 2*z)*f(c + 2*y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          - 1/2*f(2*x)^2*f(2*y)*f(a + 2*y)*f(c + 2*z) )</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       - f(2*y)*f(c + a + 2*x) + f(2*x)*f(c + a + 2*y):</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">eq[13] := </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">(1/HessUniv) * ( 2*f(2*z)^2*f(y + x)*f(b + 2*y)*f(a + y + x) - f(2*z)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         ^2*f(y + x)*f(b + 2*x)*f(b + 2*y) - f(2*z)^2*f(y + x)*f(a + 2*y)^2 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*f(2*z)*f(y + x)*f(z + y)*f(b + 2*y)*f(c + 2*x) - 2*f(2*z)*f(y + x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(z + y)*f(a + 2*y)*f(c + y + x) - 2*f(2*z)*f(y + x)*f(z + y)*f(a + 2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *y)*f(b + z + x) + 2*f(2*z)*f(y + x)*f(z + y)*f(a + 2*y)*f(a + z + y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          - 2*f(2*z)*f(y + x)*f(z + x)*f(b + 2*y)*f(c + y + x) + 2*f(2*z)*f(y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(z + x)*f(b + 2*y)*f(b + z + x) - 2*f(2*z)*f(y + x)*f(z + x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(b + 2*y)*f(a + z + y) + 2*f(2*z)*f(y + x)*f(z + x)*f(a + 2*y)*f(c</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*y) + 4*f(y + x)*f(z + y)^2*f(a + 2*y)*f(c + z + x) - 2*f(y + x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(z + y)^2*f(a + 2*y)*f(a + 2*z) + 4*f(y + x)*f(z + x)*f(z + y)*f(c</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*y)*f(c + y + x) + 4*f(y + x)*f(z + x)*f(z + y)*f(c + 2*y)*f(b + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z + x) - 4*f(y + x)*f(z + x)*f(z + y)*f(c + 2*y)*f(a + z + y) - 4*f(y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(z + x)*f(z + y)*f(b + 2*y)*f(c + z + x) - 2*f(y + x)*f(z + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(z + y)*f(a + 2*z)*f(b + 2*y) + 4*f(y + x)*f(z + x)*f(z + y)*f(a + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*y)*f(c + z + y) + 2*f(y + x)*f(z + x)*f(z + y)*f(a + 2*y)*f(b + 2*z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         ) + 4*f(y + x)*f(z + x)^2*f(b + 2*y)*f(c + z + y) - 2*f(y + x)*f(z + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         x)^2*f(b + 2*y)*f(b + 2*z) - 4*f(y + x)^2*f(z + y)*f(c + 2*y)*f(c + z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x) + 2*f(y + x)^2*f(z + y)*f(a + 2*z)*f(c + 2*y) - 2*f(y + x)^2*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z + y)*f(a + 2*y)*f(c + 2*z) - 4*f(y + x)^2*f(z + x)*f(c + 2*y)*f(c</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + z + y) - 2*f(y + x)^2*f(z + x)*f(b + 2*z)*f(c + 2*y) + 2*f(y + x)^</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*f(z + x)*f(b + 2*y)*f(c + 2*z) + 2*f(y + x)^3*f(c + 2*y)*f(c + 2*z)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*f(2*y)*f(z + y)^2*f(a + 2*z)*f(a + y + x) - 4*f(2*y)*f(z + y)^2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(a + y + x)*f(c + z + x) - 2*f(2*y)*f(z + x)*f(z + y)*f(b + 2*z)*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y + x) + 4*f(2*y)*f(z + x)*f(z + y)*f(b + y + x)*f(c + z + x) - 2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*y)*f(z + x)*f(z + y)*f(a + 2*z)*f(b + y + x) + 4*f(2*y)*f(z + x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(z + y)*f(a + y + x)*f(c + z + y) - 2*f(2*y)*f(z + x)^2*f(c + 2*y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(c + y + x) - 2*f(2*y)*f(z + x)^2*f(c + 2*y)*f(b + z + x) + 2*f(2*y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(z + x)^2*f(c + 2*y)*f(a + z + y) + 2*f(2*y)*f(z + x)^2*f(b + 2*z)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(b + y + x) - 4*f(2*y)*f(z + x)^2*f(b + y + x)*f(c + z + y) + 2*f(2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y)*f(z + x)^2*f(a + 2*z)*f(b + 2*y) - 4*f(2*y)*f(z + x)^2*f(a + 2*y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(c + z + y) - 2*f(2*y)*f(2*z)*f(z + y)*f(c + 2*x)*f(b + y + x) + 2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*y)*f(2*z)*f(z + y)*f(a + y + x)*f(c + y + x) + 2*f(2*y)*f(2*z)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z + y)*f(a + y + x)*f(b + z + x) - 2*f(2*y)*f(2*z)*f(z + y)*f(a + y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(a + z + y) - 2*f(2*y)*f(2*z)*f(z + x)*f(c + 2*y)*f(a + y + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*f(2*y)*f(2*z)*f(z + x)*f(b + y + x)*f(c + y + x) - 2*f(2*y)*f(2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z)*f(z + x)*f(b + y + x)*f(b + z + x) + 2*f(2*y)*f(2*z)*f(z + x)*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + z + y)*f(b + y + x) + f(2*y)*f(2*z)^2*f(b + 2*x)*f(b + y + x) - 2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*y)*f(2*z)^2*f(a + y + x)*f(b + y + x) + 1/2*f(2*y)*f(2*z)^2*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*y)*f(b + 2*x) + f(2*y)*f(2*z)^2*f(a + 2*y)*f(a + y + x) - 1/2*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*y)*f(2*z)^2*f(a + 2*x)*f(b + 2*y) - 2*f(2*y)*f(2*z)*f(y + x)*f(c + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y + x)^2 - f(2*y)*f(2*z)*f(y + x)*f(c + 2*x)*f(c + 2*y) - 2*f(2*y)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*z)*f(y + x)*f(b + z + x)*f(c + y + x) + 2*f(2*y)*f(2*z)*f(y + x)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         a + z + y)*f(c + y + x) + 2*f(2*y)*f(2*z)*f(y + x)*f(a + 2*z)*f(b + y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x) - 4*f(2*y)*f(2*z)*f(y + x)*f(a + y + x)*f(c + z + y) - 2*f(2*y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(2*z)*f(y + x)*f(a + 2*y)*f(c + z + x) + f(2*y)*f(2*z)*f(y + x)*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*y)*f(a + 2*z) + 2*f(2*y)*f(y + x)*f(z + y)*f(c + 2*z)*f(a + y + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         x) + 4*f(2*y)*f(y + x)*f(z + y)*f(c + y + x)*f(c + z + x) - 2*f(2*y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(y + x)*f(z + y)*f(a + 2*z)*f(c + y + x) - 2*f(2*y)*f(y + x)*f(z + x</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(c + 2*z)*f(b + y + x) + 4*f(2*y)*f(y + x)*f(z + x)*f(c + y + x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(c + z + y) + 4*f(2*y)*f(y + x)*f(z + x)*f(c + 2*y)*f(c + z + x) + 2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(2*y)*f(y + x)*f(z + x)*f(b + 2*z)*f(c + y + x) - 2*f(2*y)*f(y + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         ^2*f(c + 2*z)*f(c + y + x) + f(2*y)^2*f(z + y)*f(a + 2*z)*f(c + 2*x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          - f(2*y)^2*f(z + y)*f(a + 2*x)*f(c + 2*z) - 4*f(2*y)^2*f(z + x)*f(c</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y + x)*f(c + z + x) - f(2*y)^2*f(z + x)*f(b + 2*z)*f(c + 2*x) + f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*y)^2*f(z + x)*f(b + 2*x)*f(c + 2*z) + f(2*y)^2*f(2*z)*f(c + 2*x)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         c + y + x) + f(2*y)^2*f(2*z)*f(c + 2*x)*f(b + z + x) - f(2*y)^2*f(2*z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(c + 2*x)*f(a + z + y) - f(2*y)^2*f(2*z)*f(b + 2*x)*f(c + z + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          - 1/2*f(2*y)^2*f(2*z)*f(a + 2*z)*f(b + 2*x) - f(2*y)^2*f(2*z)*f(a + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*z)*f(a + y + x) + 2*f(2*y)^2*f(2*z)*f(a + y + x)*f(c + z + x) + f(2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *y)^2*f(2*z)*f(a + 2*x)*f(c + z + y) + 1/2*f(2*y)^2*f(2*z)*f(a + 2*x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(b + 2*z) - 2*f(2*x)*f(z + y)^2*f(c + 2*y)*f(c + y + x) - 2*f(2*x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(z + y)^2*f(c + 2*y)*f(b + z + x) + 2*f(2*x)*f(z + y)^2*f(c + 2*y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(a + z + y) + 2*f(2*x)*f(z + y)^2*f(a + 2*z)*f(b + 2*y) - 4*f(2*x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(z + y)^2*f(a + 2*y)*f(c + z + y) - f(2*x)*f(2*z)*f(y + x)*f(c + 2*y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )^2 - 2*f(2*x)*f(2*z)*f(y + x)*f(b + 2*y)*f(c + z + y) + f(2*x)*f(2*z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(y + x)*f(b + 2*y)*f(b + 2*z) + 4*f(2*x)*f(y + x)*f(z + y)*f(c + 2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *y)*f(c + z + y) - 4*f(2*x)*f(2*y)*f(z + y)*f(c + y + x)*f(c + z + y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          - f(2*x)*f(2*y)*f(z + y)*f(a + 2*z)*f(c + 2*y) + f(2*x)*f(2*y)*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y)*f(a + 2*y)*f(c + 2*z) + f(2*x)*f(2*y)*f(z + x)*f(b + 2*z)*f(c</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*y) - f(2*x)*f(2*y)*f(z + x)*f(b + 2*y)*f(c + 2*z) + 3*f(2*x)*f(2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *y)*f(2*z)*f(c + 2*y)*f(c + y + x) + f(2*x)*f(2*y)*f(2*z)*f(c + 2*y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(b + z + x) - f(2*x)*f(2*y)*f(2*z)*f(c + 2*y)*f(a + z + y) - f(2*x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*y)*f(2*z)*f(b + 2*z)*f(b + y + x) + 2*f(2*x)*f(2*y)*f(2*z)*f(b + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y + x)*f(c + z + y) + f(2*x)*f(2*y)*f(2*z)*f(b + 2*y)*f(c + z + x) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         3/2*f(2*x)*f(2*y)*f(2*z)*f(a + 2*z)*f(b + 2*y) + 3*f(2*x)*f(2*y)*f(2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z)*f(a + 2*y)*f(c + z + y) - 1/2*f(2*x)*f(2*y)*f(2*z)*f(a + 2*y)*f(b</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*z) - 2*f(2*x)*f(2*y)*f(y + x)*f(c + 2*y)*f(c + 2*z) + 2*f(2*x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*y)^2*f(c + 2*z)*f(c + y + x) )</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       - 2*f(c + 2*y)*f(c + y + x) - 2*f(c + 2*y)*f(b + z + x) + 2*f(c + 2*y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(a + z + y) + 2*f(a + 2*z)*f(b + 2*y) - 4*f(a + 2*y)*f(c + z + y) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*f(y + x)*f(2*c + 2*y) - 2*f(2*y)*f(2*c + y + x):</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">eq[14] := </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">(1/HessUniv) * ( 4*f(2*z)*f(z + y)^2*f(b + 2*y)*f(a + y + x) - 2*f(2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z)*f(z + y)^2*f(a + 2*y)*f(b + y + x) - f(2*z)*f(z + y)^2*f(a + 2*y)^</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2 - 2*f(2*z)*f(z + x)*f(z + y)*f(b + 2*y)*f(b + y + x) + f(2*z)*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)^2*f(b + 2*y)^2 + 2*f(2*z)^2*f(y + x)*f(b + 2*y)*f(b + y + x) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*f(2*z)*f(y + x)*f(z + y)*f(c + 2*y)*f(b + y + x) - 4*f(2*z)*f(y + x</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(z + y)*f(b + 2*y)*f(c + y + x) - 4*f(2*z)*f(y + x)*f(z + y)*f(b</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*y)*f(a + z + y) + 2*f(2*z)*f(y + x)*f(z + y)*f(a + 2*y)*f(c + 2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y) + 2*f(2*z)*f(y + x)*f(z + y)*f(a + 2*y)*f(b + z + y) - 2*f(2*z)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y + x)*f(z + x)*f(b + 2*y)*f(b + z + y) - 2*f(y + x)*f(z + x)*f(z + y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(c + 2*y)^2 - 4*f(y + x)*f(z + x)*f(z + y)*f(c + 2*y)*f(b + z + y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 8*f(y + x)*f(z + x)*f(z + y)*f(b + 2*y)*f(c + z + y) - 2*f(2*y)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z + y)^2*f(a + 2*z)*f(b + y + x) + f(2*y)*f(z + y)^2*f(a + 2*y)*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*z) + 2*f(2*y)*f(z + x)*f(z + y)*f(b + 2*z)*f(b + y + x) + f(2*y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(z + x)*f(z + y)*f(a + 2*z)*f(b + 2*y) - f(2*y)*f(z + x)*f(z + y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(a + 2*y)*f(b + 2*z) + f(2*y)*f(z + x)^2*f(c + 2*y)^2 + 2*f(2*y)*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)^2*f(c + 2*y)*f(b + z + y) - 4*f(2*y)*f(z + x)^2*f(b + 2*y)*f(c</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + z + y) - f(2*y)*f(z + x)^2*f(b + 2*y)*f(b + 2*z) - 2*f(2*y)*f(2*z)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(z + y)*f(c + 2*y)*f(a + y + x) + f(2*y)*f(2*z)*f(z + y)*f(b + 2*y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(c + 2*x) - 2*f(2*y)*f(2*z)*f(z + y)*f(b + 2*y)*f(a + z + x) + 4*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*y)*f(2*z)*f(z + y)*f(a + z + y)*f(b + y + x) - 4*f(2*y)*f(2*z)*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y)*f(a + y + x)*f(b + z + y) + f(2*y)*f(2*z)*f(z + y)*f(a + 2*y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(c + y + x) + f(2*y)*f(2*z)*f(z + y)*f(a + 2*y)*f(b + z + x) + f(2*y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(2*z)*f(z + y)*f(a + 2*y)*f(a + z + y) + f(2*y)*f(2*z)*f(z + x)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         b + 2*y)*f(c + y + x) + f(2*y)*f(2*z)*f(z + x)*f(b + 2*y)*f(b + z + x</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         ) + f(2*y)*f(2*z)*f(z + x)*f(b + 2*y)*f(a + z + y) - f(2*y)*f(2*z)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z + x)*f(a + 2*y)*f(c + 2*y) - f(2*y)*f(2*z)^2*f(b + 2*y)*f(a + y + x</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         ) - 1/2*f(2*y)*f(2*z)^2*f(b + 2*x)*f(b + 2*y) + 1/2*f(2*y)*f(2*z)^2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(a + 2*y)^2 + f(2*y)*f(2*z)*f(y + x)*f(c + 2*y)*f(c + y + x) - f(2*y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(2*z)*f(y + x)*f(c + 2*y)*f(b + z + x) + f(2*y)*f(2*z)*f(y + x)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         c + 2*y)*f(a + z + y) + 4*f(2*y)*f(2*z)*f(y + x)*f(b + z + y)*f(c + y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x) - 2*f(2*y)*f(2*z)*f(y + x)*f(b + 2*z)*f(b + y + x) - 4*f(2*y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*z)*f(y + x)*f(b + y + x)*f(c + z + y) + f(2*y)*f(2*z)*f(y + x)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         a + 2*z)*f(b + 2*y) - 2*f(2*y)*f(2*z)*f(y + x)*f(a + 2*y)*f(c + z + y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         ) + 2*f(2*y)*f(y + x)*f(z + y)*f(c + 2*z)*f(b + y + x) - f(2*y)*f(y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(z + y)*f(a + 2*z)*f(c + 2*y) + 2*f(2*y)*f(y + x)*f(z + y)*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*z)*f(b + z + y) - f(2*y)*f(y + x)*f(z + y)*f(a + 2*y)*f(c + 2*z)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + f(2*y)*f(y + x)*f(z + x)*f(b + 2*z)*f(c + 2*y) + 2*f(2*y)*f(y + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(z + x)*f(b + 2*z)*f(b + z + y) - f(2*y)*f(y + x)*f(z + x)*f(b + 2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y)*f(c + 2*z) - 2*f(2*y)*f(y + x)^2*f(c + 2*z)*f(b + z + y) + f(2*y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(y + x)^2*f(c + 2*y)*f(c + 2*z) - f(2*y)^2*f(z + y)*f(b + 2*x)*f(c</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*z) + f(2*y)^2*f(z + y)*f(a + 2*z)*f(c + y + x) + f(2*y)^2*f(z + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y)*f(a + 2*z)*f(b + z + x) - f(2*y)^2*f(z + y)*f(a + 2*z)*f(a + z + y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         ) - f(2*y)^2*f(z + x)*f(b + 2*z)*f(c + y + x) - f(2*y)^2*f(z + x)*f(b</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*z)*f(b + z + x) + f(2*y)^2*f(z + x)*f(b + 2*z)*f(a + z + y) - 2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*y)^2*f(z + x)*f(a + 2*z)*f(b + z + y) + f(2*y)^2*f(z + x)*f(a + 2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *y)*f(c + 2*z) + f(2*y)^2*f(2*z)*f(c + 2*y)*f(a + z + x) - 1/2*f(2*y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         ^2*f(2*z)*f(c + 2*x)*f(c + 2*y) - f(2*y)^2*f(2*z)*f(c + 2*x)*f(b + z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y) + f(2*y)^2*f(2*z)*f(b + 2*z)*f(a + y + x) + f(2*y)^2*f(2*z)*f(b</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*x)*f(c + z + y) + 1/2*f(2*y)^2*f(2*z)*f(b + 2*x)*f(b + 2*z) - 2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*y)^2*f(2*z)*f(a + z + y)*f(c + y + x) - 2*f(2*y)^2*f(2*z)*f(a + z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y)*f(b + z + x) + 2*f(2*y)^2*f(2*z)*f(a + z + x)*f(b + z + y) + 2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*y)^2*f(2*z)*f(a + y + x)*f(c + z + y) - f(2*y)^2*f(2*z)*f(a + 2*y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(a + 2*z) - f(2*y)^2*f(y + x)*f(c + 2*z)*f(c + y + x) + f(2*y)^2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(y + x)*f(c + 2*z)*f(b + z + x) + f(2*y)^2*f(y + x)*f(c + 2*z)*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + z + y) - f(2*y)^2*f(y + x)*f(a + 2*z)*f(b + 2*z) - f(2*y)^3*f(c + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*z)*f(a + z + x) + 1/2*f(2*y)^3*f(c + 2*x)*f(c + 2*z) + 1/2*f(2*y)^3</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(a + 2*z)^2 + f(2*x)*f(z + y)^2*f(c + 2*y)^2 + 2*f(2*x)*f(z + y)^2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(c + 2*y)*f(b + z + y) - 4*f(2*x)*f(z + y)^2*f(b + 2*y)*f(c + z + y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*f(2*x)*f(2*z)*f(z + y)*f(b + 2*y)*f(b + z + y) - f(2*x)*f(2*z)^2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(b + 2*y)^2 - 2*f(2*x)*f(2*y)*f(z + y)*f(b + 2*z)*f(b + z + y) - 1/</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*f(2*x)*f(2*y)*f(2*z)*f(c + 2*y)^2 - 2*f(2*x)*f(2*y)*f(2*z)*f(c + 2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y)*f(b + z + y) + 3*f(2*x)*f(2*y)*f(2*z)*f(b + 2*y)*f(c + z + y) + 1/</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*f(2*x)*f(2*y)*f(2*z)*f(b + 2*y)*f(b + 2*z) + f(2*x)*f(2*y)^2*f(c + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*z)*f(b + z + y) - 1/2*f(2*x)*f(2*y)^2*f(c + 2*y)*f(c + 2*z) + 1/2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*x)*f(2*y)^2*f(b + 2*z)^2 )</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       + f(c + 2*y)^2 + 2*f(c + 2*y)*f(b + z + y) - 4*f(b + 2*y)*f(c + z + y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + f(2*z)*f(2*b + 2*y) - f(2*y)*f(2*b + 2*z):</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">eq[15] := </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">(1/HessUniv) * ( f(2*z)*f(z + y)^2*f(a + 2*x)*f(b + 2*y) + 2*f(2*z)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(z + x)*f(z + y)*f(b + 2*y)*f(a + y + x) - f(2*z)*f(z + x)*f(z + y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(b + 2*x)*f(b + 2*y) - 2*f(2*z)*f(z + x)*f(z + y)*f(a + 2*y)*f(b + y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x) - f(2*z)*f(z + x)*f(z + y)*f(a + 2*y)^2 + f(2*z)*f(z + x)^2*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*y)*f(b + 2*y) + 1/2*f(2*z)^2*f(y + x)*f(b + 2*x)*f(b + 2*y) + f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*z)^2*f(y + x)*f(a + 2*y)*f(b + y + x) + 1/2*f(2*z)^2*f(y + x)*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*y)^2 - 2*f(2*z)*f(y + x)*f(z + y)*f(b + 2*y)*f(a + z + x) - 2*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*z)*f(y + x)*f(z + x)*f(b + 2*y)*f(a + z + y) + 2*f(y + x)*f(z + x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(z + y)*f(a + 2*z)*f(b + 2*y) - f(2*y)*f(z + y)^2*f(a + 2*z)*f(b + 2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *x) + f(2*y)*f(z + x)*f(z + y)*f(b + 2*x)*f(b + 2*z) + f(2*y)*f(z + x</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(z + y)*f(a + 2*y)*f(a + 2*z) - f(2*y)*f(z + x)^2*f(a + 2*z)*f(b</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*y) - f(2*y)*f(z + x)^2*f(a + 2*y)*f(b + 2*z) + f(2*y)*f(2*z)*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y)*f(b + 2*x)*f(a + z + y) + 1/2*f(2*y)*f(2*z)*f(z + y)*f(a + 2*y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(c + 2*x) - 1/2*f(2*y)*f(2*z)*f(z + y)*f(a + 2*x)*f(c + 2*y) - f(2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y)*f(2*z)*f(z + y)*f(a + 2*x)*f(b + z + y) - f(2*y)*f(2*z)*f(z + x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(c + 2*y)*f(a + y + x) + 1/2*f(2*y)*f(2*z)*f(z + x)*f(b + 2*y)*f(c</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*x) + 1/2*f(2*y)*f(2*z)*f(z + x)*f(b + 2*x)*f(c + 2*y) + 2*f(2*y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(2*z)*f(z + x)*f(a + z + y)*f(b + y + x) - 2*f(2*y)*f(2*z)*f(z + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(a + y + x)*f(b + z + y) + f(2*y)*f(2*z)*f(z + x)*f(a + 2*y)*f(b + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z + x) + f(2*y)*f(2*z)*f(z + x)*f(a + 2*y)*f(a + z + y) - 1/2*f(2*y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*z)^2*f(a + 2*y)*f(b + 2*x) - 1/2*f(2*y)*f(2*z)^2*f(a + 2*x)*f(b</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*y) + f(2*y)*f(2*z)*f(y + x)*f(c + 2*y)*f(a + z + x) - 1/2*f(2*y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(2*z)*f(y + x)*f(c + 2*x)*f(c + 2*y) - 1/2*f(2*y)*f(2*z)*f(y + x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(b + 2*x)*f(b + 2*z) - 2*f(2*y)*f(2*z)*f(y + x)*f(a + z + y)*f(b + z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x) + 2*f(2*y)*f(2*z)*f(y + x)*f(a + z + x)*f(b + z + y) - f(2*y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*z)*f(y + x)*f(a + 2*z)*f(b + y + x) - f(2*y)*f(2*z)*f(y + x)*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*y)*f(a + 2*z) + 2*f(2*y)*f(y + x)*f(z + y)*f(a + 2*z)*f(b + z + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         x) + 2*f(2*y)*f(y + x)*f(z + x)*f(b + 2*z)*f(a + z + y) - f(2*y)*f(y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)^2*f(a + 2*z)*f(b + 2*z) + 1/2*f(2*y)^2*f(z + y)*f(a + 2*z)*f(c</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*x) - 1/2*f(2*y)^2*f(z + y)*f(a + 2*x)*f(c + 2*z) + f(2*y)^2*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(c + 2*z)*f(a + y + x) - 1/2*f(2*y)^2*f(z + x)*f(b + 2*z)*f(c</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*x) - 1/2*f(2*y)^2*f(z + x)*f(b + 2*x)*f(c + 2*z) - f(2*y)^2*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(a + 2*z)*f(b + z + x) - f(2*y)^2*f(z + x)*f(a + 2*z)*f(a + z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y) - f(2*y)^2*f(2*z)*f(c + 2*x)*f(a + z + y) + 1/2*f(2*y)^2*f(2*z)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(a + 2*z)*f(b + 2*x) + f(2*y)^2*f(2*z)*f(a + 2*x)*f(c + z + y) + 1/</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*f(2*y)^2*f(2*z)*f(a + 2*x)*f(b + 2*z) - f(2*y)^2*f(y + x)*f(c + 2*z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(a + z + x) + 1/2*f(2*y)^2*f(y + x)*f(c + 2*x)*f(c + 2*z) + 1/2*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*y)^2*f(y + x)*f(a + 2*z)^2 - f(2*x)*f(z + y)^2*f(a + 2*z)*f(b + 2*y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         ) + f(2*x)*f(2*z)*f(z + y)*f(c + 2*y)*f(b + y + x) - 2*f(2*x)*f(2*z)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(z + y)*f(b + 2*y)*f(c + y + x) + f(2*x)*f(2*z)*f(z + y)*f(b + 2*y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(b + z + x) + f(2*x)*f(2*z)*f(z + y)*f(a + 2*y)*f(c + 2*y) + f(2*x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*z)*f(z + y)*f(a + 2*y)*f(b + z + y) - f(2*x)*f(2*z)^2*f(a + 2*y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(b + 2*y) - 1/2*f(2*x)*f(2*z)*f(y + x)*f(c + 2*y)^2 - f(2*x)*f(2*z)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(y + x)*f(c + 2*y)*f(b + z + y) + 2*f(2*x)*f(2*z)*f(y + x)*f(b + 2*y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(c + z + y) - 1/2*f(2*x)*f(2*z)*f(y + x)*f(b + 2*y)*f(b + 2*z) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*x)*f(2*y)*f(z + y)*f(c + 2*z)*f(b + y + x) - f(2*x)*f(2*y)*f(z + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y)*f(b + 2*z)*f(b + z + x) - f(2*x)*f(2*y)*f(z + y)*f(b + 2*z)*f(a + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z + y) - 1/2*f(2*x)*f(2*y)*f(z + y)*f(a + 2*z)*f(c + 2*y) - 1/2*f(2*x</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(2*y)*f(z + y)*f(a + 2*y)*f(c + 2*z) + 1/2*f(2*x)*f(2*y)*f(z + x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(b + 2*z)*f(c + 2*y) - 1/2*f(2*x)*f(2*y)*f(z + x)*f(b + 2*y)*f(c + 2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *z) + f(2*x)*f(2*y)*f(2*z)*f(c + 2*y)*f(c + y + x) - f(2*x)*f(2*y)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*z)*f(c + 2*y)*f(b + z + x) + 2*f(2*x)*f(2*y)*f(2*z)*f(b + z + y)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         c + y + x) - 2*f(2*x)*f(2*y)*f(2*z)*f(b + y + x)*f(c + z + y) + 3/2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*x)*f(2*y)*f(2*z)*f(a + 2*z)*f(b + 2*y) - f(2*x)*f(2*y)*f(2*z)*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*y)*f(c + z + y) + 1/2*f(2*x)*f(2*y)*f(2*z)*f(a + 2*y)*f(b + 2*z)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          - f(2*x)*f(2*y)*f(y + x)*f(c + 2*z)*f(b + z + y) + 1/2*f(2*x)*f(2*y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(y + x)*f(c + 2*y)*f(c + 2*z) + 1/2*f(2*x)*f(2*y)*f(y + x)*f(b + 2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z)^2 - f(2*x)*f(2*y)^2*f(c + 2*z)*f(c + y + x) + f(2*x)*f(2*y)^2*f(c</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*z)*f(b + z + x) + f(2*x)*f(2*y)^2*f(c + 2*z)*f(a + z + y) )</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       - f(a + 2*z)*f(b + 2*y) + f(2*z)*f(b + a + 2*y) - f(2*y)*f(b + a + 2*z)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         :</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">eq[16] := </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">(1/HessUniv) * ( f(2*z)*f(z + y)^2*f(a + 2*x)*f(a + 2*y) - f(2*z)*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(z + y)*f(a + 2*y)*f(b + 2*x) - 2*f(2*z)*f(z + x)*f(z + y)*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*y)*f(a + y + x) + f(2*z)*f(z + x)*f(z + y)*f(a + 2*x)*f(b + 2*y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*f(2*z)*f(z + x)^2*f(b + 2*y)*f(a + y + x) - f(2*z)*f(z + x)^2*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         b + 2*x)*f(b + 2*y) + 2*f(2*z)^2*f(y + x)*f(a + 2*y)*f(a + y + x) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*z)*f(y + x)*f(z + y)*f(a + 2*y)*f(c + 2*x) - 2*f(2*z)*f(y + x)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z + y)*f(a + 2*y)*f(a + z + x) - f(2*z)*f(y + x)*f(z + y)*f(a + 2*x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(c + 2*y) - 2*f(2*z)*f(y + x)*f(z + x)*f(c + 2*y)*f(a + y + x) + f(2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *z)*f(y + x)*f(z + x)*f(b + 2*y)*f(c + 2*x) - 2*f(2*z)*f(y + x)*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(b + 2*y)*f(a + z + x) + f(2*z)*f(y + x)*f(z + x)*f(b + 2*x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(c + 2*y) + 4*f(y + x)*f(z + x)*f(z + y)*f(c + 2*y)*f(a + z + x) - 2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(y + x)*f(z + x)*f(z + y)*f(c + 2*x)*f(c + 2*y) - f(2*y)*f(z + y)^2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(a + 2*x)*f(a + 2*z) - f(2*y)*f(z + x)*f(z + y)*f(a + 2*z)*f(b + 2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         x) + 2*f(2*y)*f(z + x)*f(z + y)*f(a + 2*z)*f(a + y + x) + f(2*y)*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(z + y)*f(a + 2*x)*f(b + 2*z) - 2*f(2*y)*f(z + x)^2*f(c + 2*y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(a + z + x) + f(2*y)*f(z + x)^2*f(c + 2*x)*f(c + 2*y) - 2*f(2*y)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z + x)^2*f(b + 2*z)*f(a + y + x) + f(2*y)*f(z + x)^2*f(b + 2*x)*f(b</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*z) + 2*f(2*y)*f(2*z)*f(z + x)*f(b + 2*x)*f(a + z + y) + 2*f(2*y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(2*z)*f(z + x)*f(a + 2*y)*f(a + z + x) - 2*f(2*y)*f(2*z)*f(z + x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(a + 2*x)*f(b + z + y) - f(2*y)*f(2*z)^2*f(a + 2*x)*f(a + 2*y) - 2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*y)*f(2*z)*f(y + x)*f(c + 2*x)*f(a + z + y) - 2*f(2*y)*f(2*z)*f(y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(a + 2*z)*f(a + y + x) + 2*f(2*y)*f(2*z)*f(y + x)*f(a + 2*x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(c + z + y) + f(2*y)*f(y + x)*f(z + y)*f(a + 2*z)*f(c + 2*x) + 2*f(2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *y)*f(y + x)*f(z + y)*f(a + 2*z)*f(a + z + x) - f(2*y)*f(y + x)*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y)*f(a + 2*x)*f(c + 2*z) + 2*f(2*y)*f(y + x)*f(z + x)*f(c + 2*z)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(a + y + x) - f(2*y)*f(y + x)*f(z + x)*f(b + 2*z)*f(c + 2*x) + 2*f(2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *y)*f(y + x)*f(z + x)*f(b + 2*z)*f(a + z + x) - f(2*y)*f(y + x)*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(b + 2*x)*f(c + 2*z) - 2*f(2*y)*f(y + x)^2*f(c + 2*z)*f(a + z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x) + f(2*y)*f(y + x)^2*f(c + 2*x)*f(c + 2*z) - 2*f(2*y)^2*f(z + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(a + 2*z)*f(a + z + x) + f(2*y)^2*f(2*z)*f(a + 2*x)*f(a + 2*z) - 2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*x)*f(z + y)^2*f(c + 2*y)*f(a + z + x) + f(2*x)*f(z + y)^2*f(c + 2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *x)*f(c + 2*y) + 2*f(2*x)*f(2*z)*f(z + y)*f(c + 2*y)*f(a + y + x) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*x)*f(2*z)*f(z + y)*f(b + 2*y)*f(c + 2*x) - f(2*x)*f(2*z)*f(z + y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(a + 2*y)*f(c + y + x) + f(2*x)*f(2*z)*f(z + y)*f(a + 2*y)*f(b + z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x) + f(2*x)*f(2*z)*f(z + y)*f(a + 2*y)*f(a + z + y) - f(2*x)*f(2*z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(z + x)*f(b + 2*y)*f(c + y + x) + f(2*x)*f(2*z)*f(z + x)*f(b + 2*y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(b + z + x) - f(2*x)*f(2*z)*f(z + x)*f(b + 2*y)*f(a + z + y) + f(2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *x)*f(2*z)*f(z + x)*f(a + 2*y)*f(c + 2*y) - f(2*x)*f(2*z)^2*f(b + 2*y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(a + y + x) + 1/2*f(2*x)*f(2*z)^2*f(b + 2*x)*f(b + 2*y) - 1/2*f(2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         x)*f(2*z)^2*f(a + 2*y)^2 + f(2*x)*f(2*z)*f(y + x)*f(c + 2*y)*f(c + y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x) - f(2*x)*f(2*z)*f(y + x)*f(c + 2*y)*f(b + z + x) - f(2*x)*f(2*z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(y + x)*f(c + 2*y)*f(a + z + y) + f(2*x)*f(2*z)*f(y + x)*f(a + 2*z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(b + 2*y) - 2*f(2*x)*f(2*y)*f(z + y)*f(b + 2*z)*f(a + z + x) + f(2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *x)*f(2*y)*f(z + y)*f(b + 2*x)*f(c + 2*z) - f(2*x)*f(2*y)*f(z + y)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         a + 2*z)*f(c + y + x) + f(2*x)*f(2*y)*f(z + y)*f(a + 2*z)*f(b + z + x</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         ) - f(2*x)*f(2*y)*f(z + y)*f(a + 2*z)*f(a + z + y) + f(2*x)*f(2*y)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z + x)*f(b + 2*z)*f(c + y + x) - f(2*x)*f(2*y)*f(z + x)*f(b + 2*z)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         b + z + x) + f(2*x)*f(2*y)*f(z + x)*f(b + 2*z)*f(a + z + y) - f(2*x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*y)*f(z + x)*f(a + 2*y)*f(c + 2*z) + f(2*x)*f(2*y)*f(2*z)*f(c + 2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y)*f(a + z + x) - 1/2*f(2*x)*f(2*y)*f(2*z)*f(c + 2*x)*f(c + 2*y) + f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*x)*f(2*y)*f(2*z)*f(c + 2*x)*f(b + z + y) + f(2*x)*f(2*y)*f(2*z)*f(b</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*z)*f(a + y + x) - f(2*x)*f(2*y)*f(2*z)*f(b + 2*x)*f(c + z + y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          - 1/2*f(2*x)*f(2*y)*f(2*z)*f(b + 2*x)*f(b + 2*z) + 2*f(2*x)*f(2*y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*z)*f(a + z + y)*f(c + y + x) - 2*f(2*x)*f(2*y)*f(2*z)*f(a + z + y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(b + z + x) + 2*f(2*x)*f(2*y)*f(2*z)*f(a + z + x)*f(b + z + y) - 2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(2*x)*f(2*y)*f(2*z)*f(a + y + x)*f(c + z + y) - f(2*x)*f(2*y)*f(y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(c + 2*z)*f(c + y + x) + f(2*x)*f(2*y)*f(y + x)*f(c + 2*z)*f(b</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + z + x) + f(2*x)*f(2*y)*f(y + x)*f(c + 2*z)*f(a + z + y) - f(2*x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*y)*f(y + x)*f(a + 2*z)*f(b + 2*z) + f(2*x)*f(2*y)^2*f(c + 2*z)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         a + z + x) - 1/2*f(2*x)*f(2*y)^2*f(c + 2*x)*f(c + 2*z) + 1/2*f(2*x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*y)^2*f(a + 2*z)^2 - 1/2*f(2*x)^2*f(2*z)*f(c + 2*y)^2 + f(2*x)^2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*z)*f(b + 2*y)*f(c + z + y) - 1/2*f(2*x)^2*f(2*z)*f(b + 2*y)*f(b</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*z) - f(2*x)^2*f(2*y)*f(c + 2*z)*f(b + z + y) + 1/2*f(2*x)^2*f(2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y)*f(c + 2*y)*f(c + 2*z) + 1/2*f(2*x)^2*f(2*y)*f(b + 2*z)^2 )</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       - 2*f(c + 2*y)*f(a + z + x) + f(c + 2*x)*f(c + 2*y) + f(2*z)*f(2*a + 2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y) - f(2*y)*f(2*a + 2*z):</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">eq[17] := </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"> (1/HessUniv) * ( 4*f(z + y)^3*f(a + 2*y)*f(c + z + x) - 2*f(z + y)^3*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(a + 2*y)*f(a + 2*z) - 4*f(z + x)*f(z + y)^2*f(b + 2*y)*f(c + z + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*f(z + x)*f(z + y)^2*f(a + 2*z)*f(b + 2*y) - 4*f(z + x)*f(z + y)^</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*f(a + 2*y)*f(c + z + y) + 2*f(z + x)*f(z + y)^2*f(a + 2*y)*f(b + 2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z) + 4*f(z + x)^2*f(z + y)*f(b + 2*y)*f(c + z + y) - 2*f(z + x)^2*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y)*f(b + 2*y)*f(b + 2*z) + 2*f(2*z)*f(z + y)^2*f(b + 2*y)*f(c + 2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         x) - 2*f(2*z)*f(z + y)^2*f(a + 2*y)*f(c + y + x) - 2*f(2*z)*f(z + y)^</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*f(a + 2*y)*f(b + z + x) + 2*f(2*z)*f(z + y)^2*f(a + 2*y)*f(a + z + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y) - 2*f(2*z)*f(z + x)*f(z + y)*f(b + 2*y)*f(c + y + x) + 2*f(2*z)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z + x)*f(z + y)*f(b + 2*y)*f(b + z + x) - 2*f(2*z)*f(z + x)*f(z + y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(b + 2*y)*f(a + z + y) + 2*f(2*z)*f(z + x)*f(z + y)*f(a + 2*y)*f(c</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*y) + 2*f(2*z)^2*f(z + y)*f(b + 2*y)*f(a + y + x) - f(2*z)^2*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y)*f(b + 2*x)*f(b + 2*y) - f(2*z)^2*f(z + y)*f(a + 2*y)^2 + 2*f(2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z)*f(y + x)*f(z + y)*f(c + 2*y)*f(c + y + x) + 2*f(2*z)*f(y + x)*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y)*f(c + 2*y)*f(b + z + x) - 2*f(2*z)*f(y + x)*f(z + y)*f(c + 2*y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(a + z + y) - 2*f(2*z)*f(y + x)*f(z + y)*f(a + 2*z)*f(b + 2*y) + 4*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*z)*f(y + x)*f(z + y)*f(a + 2*y)*f(c + z + y) - 4*f(y + x)*f(z + y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )^2*f(c + 2*y)*f(c + z + x) + 2*f(y + x)*f(z + y)^2*f(a + 2*z)*f(c + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*y) - 2*f(y + x)*f(z + y)^2*f(a + 2*y)*f(c + 2*z) - 4*f(y + x)*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(z + y)*f(c + 2*y)*f(c + z + y) - 2*f(y + x)*f(z + x)*f(z + y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(b + 2*z)*f(c + 2*y) + 2*f(y + x)*f(z + x)*f(z + y)*f(b + 2*y)*f(c</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*z) + 2*f(y + x)^2*f(z + y)*f(c + 2*y)*f(c + 2*z) - 4*f(2*y)*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y)^2*f(a + z + y)*f(c + z + x) + 2*f(2*y)*f(z + y)^2*f(a + 2*z)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         a + z + y) + 4*f(2*y)*f(z + x)*f(z + y)*f(c + 2*y)*f(c + z + x) + 4*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*y)*f(z + x)*f(z + y)*f(b + z + y)*f(c + z + x) - 2*f(2*y)*f(z + x</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(z + y)*f(b + 2*z)*f(a + z + y) + 4*f(2*y)*f(z + x)*f(z + y)*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + z + y)*f(c + z + y) - 2*f(2*y)*f(z + x)*f(z + y)*f(a + 2*z)*f(c + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*y) - 2*f(2*y)*f(z + x)*f(z + y)*f(a + 2*z)*f(b + z + y) + 2*f(2*y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(z + x)*f(z + y)*f(a + 2*y)*f(c + 2*z) - 4*f(2*y)*f(z + x)^2*f(b + z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y)*f(c + z + y) + 2*f(2*y)*f(z + x)^2*f(b + 2*z)*f(c + 2*y) + 2*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*y)*f(z + x)^2*f(b + 2*z)*f(b + z + y) - 2*f(2*y)*f(z + x)^2*f(b + 2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *y)*f(c + 2*z) - f(2*y)*f(2*z)*f(z + y)*f(c + 2*x)*f(c + 2*y) - 2*f(2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *y)*f(2*z)*f(z + y)*f(c + 2*x)*f(b + z + y) + 2*f(2*y)*f(2*z)*f(z + y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(a + z + y)*f(c + y + x) + 2*f(2*y)*f(2*z)*f(z + y)*f(a + z + y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(b + z + x) - 2*f(2*y)*f(2*z)*f(z + y)*f(a + z + y)^2 - 2*f(2*y)*f(2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *z)*f(z + y)*f(a + 2*y)*f(c + z + x) + f(2*y)*f(2*z)*f(z + y)*f(a + 2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *y)*f(a + 2*z) - 2*f(2*y)*f(2*z)*f(z + x)*f(c + 2*y)*f(b + z + x) + 2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(2*y)*f(2*z)*f(z + x)*f(b + z + y)*f(c + y + x) - 2*f(2*y)*f(2*z)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(z + x)*f(b + z + x)*f(b + z + y) + 2*f(2*y)*f(2*z)*f(z + x)*f(b + 2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *y)*f(c + z + x) + 2*f(2*y)*f(2*z)*f(z + x)*f(a + z + y)*f(b + z + y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + f(2*y)*f(2*z)*f(z + x)*f(a + 2*z)*f(b + 2*y) - 2*f(2*y)*f(2*z)*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(a + 2*y)*f(c + z + y) - f(2*y)*f(2*z)*f(z + x)*f(a + 2*y)*f(b</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*z) - f(2*y)*f(2*z)^2*f(c + 2*y)*f(a + y + x) - 1/2*f(2*y)*f(2*z)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         ^2*f(b + 2*y)*f(c + 2*x) - f(2*y)*f(2*z)^2*f(b + 2*y)*f(a + z + x) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         1/2*f(2*y)*f(2*z)^2*f(b + 2*x)*f(c + 2*y) + f(2*y)*f(2*z)^2*f(b + 2*x</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(b + z + y) - 2*f(2*y)*f(2*z)^2*f(a + y + x)*f(b + z + y) + f(2*y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(2*z)^2*f(a + 2*y)*f(c + y + x) + f(2*y)*f(2*z)^2*f(a + 2*y)*f(b + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z + x) + f(2*y)*f(2*z)^2*f(a + 2*y)*f(a + z + y) - 2*f(2*y)*f(2*z)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y + x)*f(c + y + x)*f(c + z + y) - 2*f(2*y)*f(2*z)*f(y + x)*f(b + z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(c + z + y) - 2*f(2*y)*f(2*z)*f(y + x)*f(a + z + y)*f(c + z + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y) + f(2*y)*f(2*z)*f(y + x)*f(a + 2*z)*f(c + 2*y) + 2*f(2*y)*f(2*z)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(y + x)*f(a + 2*z)*f(b + z + y) - f(2*y)*f(2*z)*f(y + x)*f(a + 2*y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(c + 2*z) + 4*f(2*y)*f(y + x)*f(z + y)*f(c + z + x)*f(c + z + y) + 2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(2*y)*f(y + x)*f(z + y)*f(c + 2*z)*f(a + z + y) - 2*f(2*y)*f(y + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(z + y)*f(a + 2*z)*f(c + z + y) + 4*f(2*y)*f(y + x)*f(z + x)*f(c + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z + y)^2 - 2*f(2*y)*f(y + x)*f(z + x)*f(c + 2*z)*f(b + z + y) + 2*f(2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *y)*f(y + x)*f(z + x)*f(b + 2*z)*f(c + z + y) - 2*f(2*y)*f(y + x)^2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(c + 2*z)*f(c + z + y) - 2*f(2*y)^2*f(z + y)*f(c + 2*z)*f(a + z + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*f(2*y)^2*f(z + y)*f(a + 2*z)*f(c + z + x) - 4*f(2*y)^2*f(z + x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(c + z + x)*f(c + z + y) + 2*f(2*y)^2*f(z + x)*f(c + 2*z)*f(b + z + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         x) - 2*f(2*y)^2*f(z + x)*f(b + 2*z)*f(c + z + x) + f(2*y)^2*f(2*z)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         c + 2*z)*f(a + y + x) + f(2*y)^2*f(2*z)*f(c + 2*x)*f(c + z + y) + 1/2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(2*y)^2*f(2*z)*f(b + 2*z)*f(c + 2*x) + f(2*y)^2*f(2*z)*f(b + 2*z)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(a + z + x) - 1/2*f(2*y)^2*f(2*z)*f(b + 2*x)*f(c + 2*z) + 2*f(2*y)^2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(2*z)*f(a + z + x)*f(c + z + y) - f(2*y)^2*f(2*z)*f(a + 2*z)*f(c + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y + x) - f(2*y)^2*f(2*z)*f(a + 2*z)*f(b + z + x) - f(2*y)^2*f(2*z)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         a + 2*z)*f(a + z + y) + 4*f(2*x)*f(z + y)^2*f(c + 2*y)*f(c + z + y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          - f(2*x)*f(2*z)*f(z + y)*f(c + 2*y)^2 - 2*f(2*x)*f(2*z)*f(z + y)*f(b</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*y)*f(c + z + y) + f(2*x)*f(2*z)*f(z + y)*f(b + 2*y)*f(b + 2*z)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          - 4*f(2*x)*f(2*y)*f(z + y)*f(c + z + y)^2 - 2*f(2*x)*f(2*y)*f(z + y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(c + 2*y)*f(c + 2*z) + f(2*x)*f(2*y)*f(2*z)*f(c + 2*y)*f(c + z + y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*f(2*x)*f(2*y)*f(2*z)*f(b + z + y)*f(c + z + y) - 1/2*f(2*x)*f(2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y)*f(2*z)*f(b + 2*z)*f(c + 2*y) - f(2*x)*f(2*y)*f(2*z)*f(b + 2*z)*f(b</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + z + y) + 1/2*f(2*x)*f(2*y)*f(2*z)*f(b + 2*y)*f(c + 2*z) + 2*f(2*x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(2*y)^2*f(c + 2*z)*f(c + z + y) )</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       + 2*f(z + y)*f(2*c + 2*y) - 2*f(2*y)*f(2*c + z + y):</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">eq[18] := </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"> (1/HessUniv) * ( 4*f(z + x)*f(z + y)^2*f(a + 2*y)*f(c + z + x) - 2*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z + x)*f(z + y)^2*f(a + 2*y)*f(a + 2*z) - 4*f(z + x)^2*f(z + y)*f(b</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*y)*f(c + z + x) + 2*f(z + x)^2*f(z + y)*f(a + 2*z)*f(b + 2*y) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         4*f(z + x)^2*f(z + y)*f(a + 2*y)*f(c + z + y) + 2*f(z + x)^2*f(z + y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(a + 2*y)*f(b + 2*z) + 4*f(z + x)^3*f(b + 2*y)*f(c + z + y) - 2*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)^3*f(b + 2*y)*f(b + 2*z) + 2*f(2*z)*f(z + x)*f(z + y)*f(b + 2*y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(c + 2*x) - 2*f(2*z)*f(z + x)*f(z + y)*f(a + 2*y)*f(c + y + x) - 2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*z)*f(z + x)*f(z + y)*f(a + 2*y)*f(b + z + x) + 2*f(2*z)*f(z + x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(z + y)*f(a + 2*y)*f(a + z + y) - 2*f(2*z)*f(z + x)^2*f(b + 2*y)*f(c</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y + x) + 2*f(2*z)*f(z + x)^2*f(b + 2*y)*f(b + z + x) - 2*f(2*z)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z + x)^2*f(b + 2*y)*f(a + z + y) + 2*f(2*z)*f(z + x)^2*f(a + 2*y)*f(c</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*y) + 2*f(2*z)^2*f(z + x)*f(b + 2*y)*f(a + y + x) - f(2*z)^2*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(b + 2*x)*f(b + 2*y) - f(2*z)^2*f(z + x)*f(a + 2*y)^2 + 2*f(2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z)*f(y + x)*f(z + x)*f(c + 2*y)*f(c + y + x) + 2*f(2*z)*f(y + x)*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(c + 2*y)*f(b + z + x) - 2*f(2*z)*f(y + x)*f(z + x)*f(c + 2*y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(a + z + y) - 2*f(2*z)*f(y + x)*f(z + x)*f(a + 2*z)*f(b + 2*y) + 4*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*z)*f(y + x)*f(z + x)*f(a + 2*y)*f(c + z + y) - 4*f(y + x)*f(z + x</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(z + y)*f(c + 2*y)*f(c + z + x) + 2*f(y + x)*f(z + x)*f(z + y)*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*z)*f(c + 2*y) - 2*f(y + x)*f(z + x)*f(z + y)*f(a + 2*y)*f(c + 2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z) - 4*f(y + x)*f(z + x)^2*f(c + 2*y)*f(c + z + y) - 2*f(y + x)*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)^2*f(b + 2*z)*f(c + 2*y) + 2*f(y + x)*f(z + x)^2*f(b + 2*y)*f(c</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*z) + 2*f(y + x)^2*f(z + x)*f(c + 2*y)*f(c + 2*z) - 4*f(2*y)*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y)^2*f(a + z + x)*f(c + z + x) + 2*f(2*y)*f(z + y)^2*f(a + 2*z)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         c + 2*x) + 2*f(2*y)*f(z + y)^2*f(a + 2*z)*f(a + z + x) - 2*f(2*y)*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y)^2*f(a + 2*x)*f(c + 2*z) + 4*f(2*y)*f(z + x)*f(z + y)*f(c + 2*z)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(a + y + x) + 4*f(2*y)*f(z + x)*f(z + y)*f(b + z + x)*f(c + z + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          - 2*f(2*y)*f(z + x)*f(z + y)*f(b + 2*z)*f(c + 2*x) - 2*f(2*y)*f(z + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         x)*f(z + y)*f(b + 2*z)*f(a + z + x) + 2*f(2*y)*f(z + x)*f(z + y)*f(b</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*x)*f(c + 2*z) + 4*f(2*y)*f(z + x)*f(z + y)*f(a + z + x)*f(c + z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y) - 4*f(2*y)*f(z + x)*f(z + y)*f(a + 2*z)*f(c + y + x) - 2*f(2*y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(z + x)*f(z + y)*f(a + 2*z)*f(b + z + x) - 4*f(2*y)*f(z + x)^2*f(c</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*z)*f(b + y + x) + 4*f(2*y)*f(z + x)^2*f(c + 2*y)*f(c + z + x) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         4*f(2*y)*f(z + x)^2*f(b + z + x)*f(c + z + y) + 4*f(2*y)*f(z + x)^2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(b + 2*z)*f(c + y + x) + 2*f(2*y)*f(z + x)^2*f(b + 2*z)*f(b + z + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          - 2*f(2*y)*f(2*z)*f(z + y)*f(c + 2*x)*f(a + z + y) - 2*f(2*y)*f(2*z)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(z + y)*f(b + 2*x)*f(c + z + x) + 2*f(2*y)*f(2*z)*f(z + y)*f(a + z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(c + y + x) + 2*f(2*y)*f(2*z)*f(z + y)*f(a + z + x)*f(b + z + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         x) - 2*f(2*y)*f(2*z)*f(z + y)*f(a + z + x)*f(a + z + y) - f(2*y)*f(2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z)*f(z + y)*f(a + 2*z)*f(b + 2*x) + 2*f(2*y)*f(2*z)*f(z + y)*f(a + 2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         x)*f(c + z + y) + f(2*y)*f(2*z)*f(z + y)*f(a + 2*x)*f(b + 2*z) - 2*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*y)*f(2*z)*f(z + x)*f(c + 2*y)*f(a + z + x) - f(2*y)*f(2*z)*f(z + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(c + 2*x)*f(c + 2*y) - 2*f(2*y)*f(2*z)*f(z + x)*f(b + z + x)*f(c + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y + x) - 2*f(2*y)*f(2*z)*f(z + x)*f(b + z + x)^2 - 2*f(2*y)*f(2*z)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z + x)*f(b + 2*z)*f(a + y + x) + 4*f(2*y)*f(2*z)*f(z + x)*f(b + y + x</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(c + z + x) + 4*f(2*y)*f(2*z)*f(z + x)*f(a + z + y)*f(c + y + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*f(2*y)*f(2*z)*f(z + x)*f(a + z + y)*f(b + z + x) + 2*f(2*y)*f(2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z)*f(z + x)*f(a + 2*z)*f(b + y + x) - 4*f(2*y)*f(2*z)*f(z + x)*f(a + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y + x)*f(c + z + y) - 2*f(2*y)*f(2*z)*f(z + x)*f(a + 2*y)*f(c + z + x</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         ) + f(2*y)*f(2*z)*f(z + x)*f(a + 2*y)*f(a + 2*z) - f(2*y)*f(2*z)^2*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         c + 2*x)*f(b + y + x) + f(2*y)*f(2*z)^2*f(b + 2*x)*f(c + y + x) + f(2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *y)*f(2*z)^2*f(b + 2*x)*f(b + z + x) + f(2*y)*f(2*z)^2*f(b + 2*x)*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + z + y) - 2*f(2*y)*f(2*z)^2*f(a + z + x)*f(b + y + x) + 1/2*f(2*y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*z)^2*f(a + 2*y)*f(c + 2*x) + f(2*y)*f(2*z)^2*f(a + 2*y)*f(a + z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x) - 1/2*f(2*y)*f(2*z)^2*f(a + 2*x)*f(c + 2*y) - f(2*y)*f(2*z)^2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(a + 2*x)*f(b + z + y) - 2*f(2*y)*f(2*z)*f(y + x)*f(c + y + x)*f(c</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + z + x) - 2*f(2*y)*f(2*z)*f(y + x)*f(b + z + x)*f(c + z + x) + f(2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y)*f(2*z)*f(y + x)*f(b + 2*z)*f(c + 2*x) + 2*f(2*y)*f(2*z)*f(y + x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(b + 2*z)*f(a + z + x) - f(2*y)*f(2*z)*f(y + x)*f(b + 2*x)*f(c + 2*z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         ) - 2*f(2*y)*f(2*z)*f(y + x)*f(a + z + y)*f(c + z + x) + 4*f(2*y)*f(y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(z + y)*f(c + z + x)^2 - 2*f(2*y)*f(y + x)*f(z + y)*f(c + 2*z)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(a + z + x) + 2*f(2*y)*f(y + x)*f(z + y)*f(a + 2*z)*f(c + z + x) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         4*f(2*y)*f(y + x)*f(z + x)*f(c + z + x)*f(c + z + y) + 2*f(2*y)*f(y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(z + x)*f(c + 2*z)*f(b + z + x) - 2*f(2*y)*f(y + x)*f(z + x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(b + 2*z)*f(c + z + x) - 2*f(2*y)*f(y + x)^2*f(c + 2*z)*f(c + z + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          - 4*f(2*y)^2*f(z + x)*f(c + z + x)^2 + f(2*y)^2*f(2*z)*f(c + 2*x)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         c + z + x) + 2*f(2*y)^2*f(2*z)*f(a + z + x)*f(c + z + x) - 1/2*f(2*y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         ^2*f(2*z)*f(a + 2*z)*f(c + 2*x) - f(2*y)^2*f(2*z)*f(a + 2*z)*f(a + z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x) + 1/2*f(2*y)^2*f(2*z)*f(a + 2*x)*f(c + 2*z) + 4*f(2*x)*f(z + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(z + y)*f(c + 2*y)*f(c + z + y) - f(2*x)*f(2*z)*f(z + x)*f(c + 2*y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         ^2 - 2*f(2*x)*f(2*z)*f(z + x)*f(b + 2*y)*f(c + z + y) + f(2*x)*f(2*z)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(z + x)*f(b + 2*y)*f(b + 2*z) - 4*f(2*x)*f(2*y)*f(z + y)*f(c + z + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         x)*f(c + z + y) + 2*f(2*x)*f(2*y)*f(z + y)*f(c + 2*z)*f(a + z + y) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*f(2*x)*f(2*y)*f(z + y)*f(a + 2*z)*f(c + z + y) - 2*f(2*x)*f(2*y)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z + x)*f(c + 2*z)*f(b + z + y) - 2*f(2*x)*f(2*y)*f(z + x)*f(c + 2*y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(c + 2*z) + 2*f(2*x)*f(2*y)*f(z + x)*f(b + 2*z)*f(c + z + y) + f(2*x</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(2*y)*f(2*z)*f(c + 2*z)*f(b + y + x) + f(2*x)*f(2*y)*f(2*z)*f(c + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*y)*f(c + z + x) + 2*f(2*x)*f(2*y)*f(2*z)*f(b + z + y)*f(c + z + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          - f(2*x)*f(2*y)*f(2*z)*f(b + 2*z)*f(c + y + x) - f(2*x)*f(2*y)*f(2*z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(b + 2*z)*f(b + z + x) - f(2*x)*f(2*y)*f(2*z)*f(b + 2*z)*f(a + z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y) + 1/2*f(2*x)*f(2*y)*f(2*z)*f(a + 2*z)*f(c + 2*y) + f(2*x)*f(2*y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(2*z)*f(a + 2*z)*f(b + z + y) - 1/2*f(2*x)*f(2*y)*f(2*z)*f(a + 2*y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(c + 2*z) + 2*f(2*x)*f(2*y)^2*f(c + 2*z)*f(c + z + x) )</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       + 2*f(z + x)*f(2*c + 2*y) - 2*f(2*y)*f(2*c + z + x):</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">eq[19] := </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"> (1/HessUniv) * ( 8*f(z + x)*f(z + y)^2*f(b + 2*y)*f(a + y + x) - 4*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z + x)*f(z + y)^2*f(a + 2*y)*f(b + y + x) - 2*f(z + x)*f(z + y)^2*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*y)^2 - 4*f(z + x)^2*f(z + y)*f(b + 2*y)*f(b + y + x) + 2*f(z + x</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )^3*f(b + 2*y)^2 + 4*f(2*z)*f(y + x)*f(z + x)*f(b + 2*y)*f(b + y + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 4*f(y + x)*f(z + x)*f(z + y)*f(c + 2*y)*f(b + y + x) - 8*f(y + x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(z + x)*f(z + y)*f(b + 2*y)*f(c + y + x) - 8*f(y + x)*f(z + x)*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y)*f(b + 2*y)*f(a + z + y) + 4*f(y + x)*f(z + x)*f(z + y)*f(a + 2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y)*f(c + 2*y) + 4*f(y + x)*f(z + x)*f(z + y)*f(a + 2*y)*f(b + z + y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          - 4*f(y + x)*f(z + x)^2*f(b + 2*y)*f(b + z + y) - 2*f(y + x)^2*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(c + 2*y)^2 - 4*f(y + x)^2*f(z + x)*f(c + 2*y)*f(b + z + y) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         8*f(y + x)^2*f(z + x)*f(b + 2*y)*f(c + z + y) - 4*f(2*y)*f(z + y)^2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(a + z + x)*f(b + y + x) + 2*f(2*y)*f(z + y)^2*f(a + 2*y)*f(a + z + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         x) - 4*f(2*y)*f(z + x)*f(z + y)*f(c + 2*y)*f(a + y + x) + 4*f(2*y)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z + x)*f(z + y)*f(b + y + x)*f(b + z + x) + 2*f(2*y)*f(z + x)*f(z + y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(b + 2*y)*f(c + 2*x) - 2*f(2*y)*f(z + x)*f(z + y)*f(b + 2*y)*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + z + x) + 8*f(2*y)*f(z + x)*f(z + y)*f(a + z + y)*f(b + y + x) - 8*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*y)*f(z + x)*f(z + y)*f(a + y + x)*f(b + z + y) + 2*f(2*y)*f(z + x</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(z + y)*f(a + 2*y)*f(c + y + x) + 2*f(2*y)*f(z + x)*f(z + y)*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*y)*f(a + z + y) + 2*f(2*y)*f(z + x)^2*f(b + 2*y)*f(c + y + x) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*f(2*y)*f(z + x)^2*f(b + 2*y)*f(a + z + y) - 2*f(2*y)*f(z + x)^2*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*y)*f(c + 2*y) + f(2*y)*f(2*z)*f(z + y)*f(a + 2*y)*f(b + 2*x) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*y)*f(2*z)*f(z + y)*f(a + 2*x)*f(b + 2*y) - 2*f(2*y)*f(2*z)*f(z + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         x)*f(b + 2*y)*f(a + y + x) - f(2*y)*f(2*z)*f(z + x)*f(b + 2*x)*f(b + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*y) + f(2*y)*f(2*z)*f(z + x)*f(a + 2*y)^2 - 4*f(2*y)*f(2*z)*f(y + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(b + y + x)*f(b + z + x) + f(2*y)*f(2*z)*f(y + x)*f(b + 2*y)*f(c + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*x) - f(2*y)*f(2*z)*f(y + x)*f(b + 2*x)*f(c + 2*y) - 2*f(2*y)*f(y + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         x)*f(z + y)*f(c + 2*y)*f(a + z + x) + 4*f(2*y)*f(y + x)*f(z + y)*f(b</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y + x)*f(c + z + x) + 4*f(2*y)*f(y + x)*f(z + y)*f(a + z + x)*f(b</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + z + y) - 2*f(2*y)*f(y + x)*f(z + y)*f(a + 2*y)*f(c + z + x) + 2*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*y)*f(y + x)*f(z + x)*f(c + 2*y)*f(c + y + x) + 2*f(2*y)*f(y + x)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z + x)*f(c + 2*y)*f(a + z + y) + 8*f(2*y)*f(y + x)*f(z + x)*f(b + z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y)*f(c + y + x) + 4*f(2*y)*f(y + x)*f(z + x)*f(b + z + x)*f(b + z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y) - 8*f(2*y)*f(y + x)*f(z + x)*f(b + y + x)*f(c + z + y) - 2*f(2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y)*f(y + x)*f(z + x)*f(b + 2*y)*f(c + z + x) + 2*f(2*y)*f(y + x)*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(a + 2*z)*f(b + 2*y) - 4*f(2*y)*f(y + x)*f(z + x)*f(a + 2*y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(c + z + y) + 2*f(2*y)*f(y + x)^2*f(c + 2*y)*f(c + z + x) - 4*f(2*y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(y + x)^2*f(b + z + y)*f(c + z + x) - 2*f(2*y)^2*f(z + y)*f(b + 2*x</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(c + z + x) + 2*f(2*y)^2*f(z + y)*f(a + z + x)*f(c + y + x) + 2*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*y)^2*f(z + y)*f(a + z + x)*f(b + z + x) - 2*f(2*y)^2*f(z + y)*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + z + x)*f(a + z + y) + 2*f(2*y)^2*f(z + x)*f(c + 2*y)*f(a + z + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          - f(2*y)^2*f(z + x)*f(c + 2*x)*f(c + 2*y) - 2*f(2*y)^2*f(z + x)*f(c</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*x)*f(b + z + y) - 2*f(2*y)^2*f(z + x)*f(b + z + x)*f(c + y + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          - 2*f(2*y)^2*f(z + x)*f(b + z + x)^2 + 2*f(2*y)^2*f(z + x)*f(b + 2*z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(a + y + x) + 2*f(2*y)^2*f(z + x)*f(b + 2*x)*f(c + z + y) - 4*f(2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y)^2*f(z + x)*f(a + z + y)*f(c + y + x) - 2*f(2*y)^2*f(z + x)*f(a + z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y)*f(b + z + x) - 2*f(2*y)^2*f(z + x)*f(a + 2*z)*f(b + y + x) + 4*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*y)^2*f(z + x)*f(a + y + x)*f(c + z + y) + 2*f(2*y)^2*f(z + x)*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*y)*f(c + z + x) - f(2*y)^2*f(z + x)*f(a + 2*y)*f(a + 2*z) - f(2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y)^2*f(2*z)*f(c + 2*x)*f(b + y + x) + f(2*y)^2*f(2*z)*f(b + 2*x)*f(c</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y + x) + f(2*y)^2*f(2*z)*f(b + 2*x)*f(b + z + x) - f(2*y)^2*f(2*z)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(b + 2*x)*f(a + z + y) + 2*f(2*y)^2*f(2*z)*f(a + z + x)*f(b + y + x</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         ) - 1/2*f(2*y)^2*f(2*z)*f(a + 2*y)*f(c + 2*x) - f(2*y)^2*f(2*z)*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*y)*f(a + z + x) + 1/2*f(2*y)^2*f(2*z)*f(a + 2*x)*f(c + 2*y) + f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*y)^2*f(2*z)*f(a + 2*x)*f(b + z + y) - 2*f(2*y)^2*f(y + x)*f(c + y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(c + z + x) + 2*f(2*y)^2*f(y + x)*f(b + z + x)*f(c + z + x) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*f(2*y)^2*f(y + x)*f(b + 2*z)*f(a + z + x) + 2*f(2*y)^2*f(y + x)*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + z + y)*f(c + z + x) + f(2*y)^3*f(c + 2*x)*f(c + z + x) - 2*f(2*y)^</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         3*f(a + z + x)*f(c + z + x) + 1/2*f(2*y)^3*f(a + 2*z)*f(c + 2*x) + f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*y)^3*f(a + 2*z)*f(a + z + x) - 1/2*f(2*y)^3*f(a + 2*x)*f(c + 2*z)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 4*f(2*x)*f(z + x)*f(z + y)*f(b + 2*y)*f(b + z + y) - 2*f(2*x)*f(2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z)*f(z + x)*f(b + 2*y)^2 - 4*f(2*x)*f(2*y)*f(z + y)*f(b + z + x)*f(b</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + z + y) + f(2*x)*f(2*y)*f(z + y)*f(a + 2*z)*f(b + 2*y) - f(2*x)*f(2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *y)*f(z + y)*f(a + 2*y)*f(b + 2*z) + f(2*x)*f(2*y)*f(z + x)*f(c + 2*y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )^2 - 2*f(2*x)*f(2*y)*f(z + x)*f(b + 2*y)*f(c + z + y) - f(2*x)*f(2*y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(z + x)*f(b + 2*y)*f(b + 2*z) + 2*f(2*x)*f(2*y)*f(2*z)*f(b + 2*y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(b + z + x) + f(2*x)*f(2*y)*f(y + x)*f(b + 2*z)*f(c + 2*y) - f(2*x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*y)*f(y + x)*f(b + 2*y)*f(c + 2*z) + f(2*x)*f(2*y)^2*f(c + 2*z)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         b + y + x) - f(2*x)*f(2*y)^2*f(c + 2*y)*f(c + z + x) + 2*f(2*x)*f(2*y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )^2*f(b + z + y)*f(c + z + x) - f(2*x)*f(2*y)^2*f(b + 2*z)*f(c + y + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         x) + f(2*x)*f(2*y)^2*f(b + 2*z)*f(b + z + x) + f(2*x)*f(2*y)^2*f(b + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*z)*f(a + z + y) - 1/2*f(2*x)*f(2*y)^2*f(a + 2*z)*f(c + 2*y) - f(2*x</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(2*y)^2*f(a + 2*z)*f(b + z + y) + 1/2*f(2*x)*f(2*y)^2*f(a + 2*y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(c + 2*z) )</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       + 2*f(z + x)*f(2*b + 2*y) - 2*f(2*y)*f(2*b + z + x):</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">eq[20] := </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">(1/HessUniv) * (  - 2*f(2*y)*f(z + y)^2*f(a + 2*x)*f(c + z + x) + f(2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *y)*f(z + y)^2*f(a + 2*x)*f(a + 2*z) + 2*f(2*y)*f(z + x)*f(z + y)*f(b</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*x)*f(c + z + x) - f(2*y)*f(z + x)*f(z + y)*f(a + 2*z)*f(b + 2*x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*f(2*y)*f(z + x)*f(z + y)*f(a + 2*x)*f(c + z + y) - f(2*y)*f(z + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         x)*f(z + y)*f(a + 2*x)*f(b + 2*z) - 2*f(2*y)*f(z + x)^2*f(b + 2*x)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         c + z + y) + f(2*y)*f(z + x)^2*f(b + 2*x)*f(b + 2*z) - f(2*y)*f(2*z)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(z + y)*f(b + 2*x)*f(c + 2*x) + f(2*y)*f(2*z)*f(z + y)*f(a + 2*x)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         c + y + x) + f(2*y)*f(2*z)*f(z + y)*f(a + 2*x)*f(b + z + x) - f(2*y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*z)*f(z + y)*f(a + 2*x)*f(a + z + y) + f(2*y)*f(2*z)*f(z + x)*f(b</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*x)*f(c + y + x) - f(2*y)*f(2*z)*f(z + x)*f(b + 2*x)*f(b + z + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + f(2*y)*f(2*z)*f(z + x)*f(b + 2*x)*f(a + z + y) - f(2*y)*f(2*z)*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(a + 2*x)*f(c + 2*y) + 1/2*f(2*y)*f(2*z)^2*f(b + 2*x)^2 - f(2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y)*f(2*z)^2*f(a + 2*x)*f(b + y + x) + 1/2*f(2*y)*f(2*z)^2*f(a + 2*x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(a + 2*y) - f(2*y)*f(2*z)*f(y + x)*f(c + 2*x)*f(c + y + x) + f(2*y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*z)*f(y + x)*f(c + 2*x)*f(b + z + x) - f(2*y)*f(2*z)*f(y + x)*f(c</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*x)*f(a + z + y) - 2*f(2*y)*f(2*z)*f(y + x)*f(b + 2*x)*f(c + z + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         x) + f(2*y)*f(2*z)*f(y + x)*f(a + 2*x)*f(b + 2*z) + 2*f(2*y)*f(y + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(z + y)*f(c + 2*x)*f(c + z + x) + f(2*y)*f(y + x)*f(z + y)*f(a + 2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z)*f(c + 2*x) - f(2*y)*f(y + x)*f(z + y)*f(a + 2*x)*f(c + 2*z) + 2*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*y)*f(y + x)*f(z + x)*f(c + 2*x)*f(c + z + y) - f(2*y)*f(y + x)*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(b + 2*z)*f(c + 2*x) + f(2*y)*f(y + x)*f(z + x)*f(b + 2*x)*f(c</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*z) - f(2*y)*f(y + x)^2*f(c + 2*x)*f(c + 2*z) - 2*f(2*y)^2*f(z + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         x)*f(c + 2*x)*f(c + z + x) + 1/2*f(2*y)^2*f(2*z)*f(c + 2*x)^2 + f(2*y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )^2*f(2*z)*f(a + 2*x)*f(c + z + x) - 1/2*f(2*y)^2*f(2*z)*f(a + 2*x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(a + 2*z) + 2*f(2*x)*f(z + y)^2*f(a + 2*y)*f(c + z + x) - f(2*x)*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y)^2*f(a + 2*y)*f(a + 2*z) - 2*f(2*x)*f(z + x)*f(z + y)*f(b + 2*y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(c + z + x) + f(2*x)*f(z + x)*f(z + y)*f(a + 2*z)*f(b + 2*y) - 2*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*x)*f(z + x)*f(z + y)*f(a + 2*y)*f(c + z + y) + f(2*x)*f(z + x)*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y)*f(a + 2*y)*f(b + 2*z) + 2*f(2*x)*f(z + x)^2*f(b + 2*y)*f(c + z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y) - f(2*x)*f(z + x)^2*f(b + 2*y)*f(b + 2*z) + f(2*x)*f(2*z)*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y)*f(b + 2*y)*f(c + 2*x) - f(2*x)*f(2*z)*f(z + y)*f(a + 2*y)*f(c</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y + x) - f(2*x)*f(2*z)*f(z + y)*f(a + 2*y)*f(b + z + x) + f(2*x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*z)*f(z + y)*f(a + 2*y)*f(a + z + y) - f(2*x)*f(2*z)*f(z + x)*f(b</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*y)*f(c + y + x) + f(2*x)*f(2*z)*f(z + x)*f(b + 2*y)*f(b + z + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          - f(2*x)*f(2*z)*f(z + x)*f(b + 2*y)*f(a + z + y) + f(2*x)*f(2*z)*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(a + 2*y)*f(c + 2*y) + f(2*x)*f(2*z)^2*f(b + 2*y)*f(a + y + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          - 1/2*f(2*x)*f(2*z)^2*f(b + 2*x)*f(b + 2*y) - 1/2*f(2*x)*f(2*z)^2*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         a + 2*y)^2 + f(2*x)*f(2*z)*f(y + x)*f(c + 2*y)*f(c + y + x) + f(2*x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*z)*f(y + x)*f(c + 2*y)*f(b + z + x) - f(2*x)*f(2*z)*f(y + x)*f(c</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*y)*f(a + z + y) - f(2*x)*f(2*z)*f(y + x)*f(a + 2*z)*f(b + 2*y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*f(2*x)*f(2*z)*f(y + x)*f(a + 2*y)*f(c + z + y) - 2*f(2*x)*f(y + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         x)*f(z + y)*f(c + 2*y)*f(c + z + x) + f(2*x)*f(y + x)*f(z + y)*f(a + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*z)*f(c + 2*y) - f(2*x)*f(y + x)*f(z + y)*f(a + 2*y)*f(c + 2*z) - 2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*x)*f(y + x)*f(z + x)*f(c + 2*y)*f(c + z + y) - f(2*x)*f(y + x)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z + x)*f(b + 2*z)*f(c + 2*y) + f(2*x)*f(y + x)*f(z + x)*f(b + 2*y)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         c + 2*z) + f(2*x)*f(y + x)^2*f(c + 2*y)*f(c + 2*z) + 2*f(2*x)*f(2*y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(z + y)*f(c + 2*z)*f(a + y + x) - 2*f(2*x)*f(2*y)*f(z + y)*f(c + 2*x</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(c + z + y) - 2*f(2*x)*f(2*y)*f(z + y)*f(a + 2*z)*f(c + y + x) - 2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(2*x)*f(2*y)*f(z + x)*f(c + 2*z)*f(b + y + x) + 2*f(2*x)*f(2*y)*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(c + 2*y)*f(c + z + x) + 2*f(2*x)*f(2*y)*f(z + x)*f(b + 2*z)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(c + y + x) - 2*f(2*x)*f(2*y)*f(2*z)*f(b + z + x)*f(c + y + x) - f(2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *x)*f(2*y)*f(2*z)*f(b + 2*z)*f(a + y + x) + 2*f(2*x)*f(2*y)*f(2*z)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         b + y + x)*f(c + z + x) + f(2*x)*f(2*y)*f(2*z)*f(b + 2*x)*f(c + z + y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         ) - 1/2*f(2*x)*f(2*y)*f(2*z)*f(b + 2*x)*f(b + 2*z) + 2*f(2*x)*f(2*y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*z)*f(a + z + y)*f(c + y + x) + f(2*x)*f(2*y)*f(2*z)*f(a + 2*z)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         b + y + x) - 2*f(2*x)*f(2*y)*f(2*z)*f(a + y + x)*f(c + z + y) - f(2*x</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(2*y)*f(2*z)*f(a + 2*y)*f(c + z + x) + 1/2*f(2*x)*f(2*y)*f(2*z)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         a + 2*y)*f(a + 2*z) + f(2*x)*f(2*y)^2*f(c + 2*x)*f(c + 2*z) + 2*f(2*x</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )^2*f(z + y)*f(c + 2*y)*f(c + z + y) - 1/2*f(2*x)^2*f(2*z)*f(c + 2*y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         ^2 - f(2*x)^2*f(2*z)*f(b + 2*y)*f(c + z + y) + 1/2*f(2*x)^2*f(2*z)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         b + 2*y)*f(b + 2*z) - f(2*x)^2*f(2*y)*f(c + 2*y)*f(c + 2*z) )</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       - f(2*y)*f(2*c + 2*x) + f(2*x)*f(2*c + 2*y):</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">eq[21] := </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">(1/HessUniv) * ( 2*f(z + y)^3*f(b + 2*y)*f(c + 2*x) - 4*f(z + x)*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y)^2*f(b + 2*y)*f(c + y + x) + 2*f(z + x)^2*f(z + y)*f(b + 2*y)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         c + 2*y) + 4*f(2*z)*f(z + y)^2*f(b + 2*y)*f(a + y + x) - f(2*z)*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y)^2*f(b + 2*x)*f(b + 2*y) - 2*f(2*z)*f(z + y)^2*f(a + 2*y)*f(b + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y + x) - f(2*z)*f(z + y)^2*f(a + 2*y)^2 + 2*f(2*z)*f(y + x)*f(z + y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(c + 2*y)*f(b + y + x) + 2*f(2*z)*f(y + x)*f(z + y)*f(b + 2*y)*f(b</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + z + x) - 4*f(2*z)*f(y + x)*f(z + y)*f(b + 2*y)*f(a + z + y) + 2*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*z)*f(y + x)*f(z + y)*f(a + 2*y)*f(c + 2*y) + 2*f(2*z)*f(y + x)*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y)*f(a + 2*y)*f(b + z + y) - 4*f(y + x)*f(z + y)^2*f(b + 2*y)*f(c</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + z + x) - 2*f(y + x)*f(z + x)*f(z + y)*f(c + 2*y)^2 - 4*f(y + x)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z + x)*f(z + y)*f(c + 2*y)*f(b + z + y) + 4*f(y + x)*f(z + x)*f(z + y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(b + 2*y)*f(c + z + y) - 2*f(y + x)*f(z + x)*f(z + y)*f(b + 2*y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(b + 2*z) + 2*f(y + x)^2*f(z + y)*f(b + 2*y)*f(c + 2*z) - f(2*y)*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y)^2*f(c + 2*x)*f(c + 2*y) - 2*f(2*y)*f(z + y)^2*f(c + 2*x)*f(b + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z + y) + 2*f(2*y)*f(z + y)^2*f(a + 2*y)*f(c + z + x) - f(2*y)*f(z + y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )^2*f(a + 2*y)*f(a + 2*z) + 2*f(2*y)*f(z + x)*f(z + y)*f(c + 2*y)*f(c</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y + x) + 4*f(2*y)*f(z + x)*f(z + y)*f(b + z + y)*f(c + y + x) + 2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*y)*f(z + x)*f(z + y)*f(b + 2*y)*f(c + z + x) + f(2*y)*f(z + x)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z + y)*f(a + 2*z)*f(b + 2*y) - 2*f(2*y)*f(z + x)*f(z + y)*f(a + 2*y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(c + z + y) + f(2*y)*f(z + x)*f(z + y)*f(a + 2*y)*f(b + 2*z) - 2*f(2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *y)*f(z + x)^2*f(b + 2*y)*f(c + z + y) - 2*f(2*y)*f(2*z)*f(z + y)*f(c</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*y)*f(a + y + x) - 1/2*f(2*y)*f(2*z)*f(z + y)*f(b + 2*y)*f(c + 2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         x) - 2*f(2*y)*f(2*z)*f(z + y)*f(b + 2*y)*f(a + z + x) + 1/2*f(2*y)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*z)*f(z + y)*f(b + 2*x)*f(c + 2*y) + f(2*y)*f(2*z)*f(z + y)*f(b + 2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         x)*f(b + z + y) + 2*f(2*y)*f(2*z)*f(z + y)*f(a + z + y)*f(b + y + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          - 4*f(2*y)*f(2*z)*f(z + y)*f(a + y + x)*f(b + z + y) + 3*f(2*y)*f(2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z)*f(z + y)*f(a + 2*y)*f(a + z + y) - f(2*y)*f(2*z)*f(z + x)*f(c + 2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y)*f(b + y + x) + f(2*y)*f(2*z)*f(z + x)*f(b + 2*y)*f(c + y + x) + f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*y)*f(2*z)*f(z + x)*f(b + 2*y)*f(a + z + y) - f(2*y)*f(2*z)*f(z + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(a + 2*y)*f(b + z + y) - f(2*y)*f(2*z)^2*f(b + 2*y)*f(a + y + x) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*y)*f(2*z)^2*f(a + 2*y)*f(b + y + x) - f(2*y)*f(2*z)*f(y + x)*f(c</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*y)*f(b + z + x) - f(2*y)*f(2*z)*f(y + x)*f(c + 2*y)*f(a + z + y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          - 2*f(2*y)*f(2*z)*f(y + x)*f(b + z + x)*f(b + z + y) - 2*f(2*y)*f(2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z)*f(y + x)*f(b + y + x)*f(c + z + y) + f(2*y)*f(2*z)*f(y + x)*f(b + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*y)*f(c + z + x) + 2*f(2*y)*f(2*z)*f(y + x)*f(a + z + y)*f(b + z + y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         ) + f(2*y)*f(2*z)*f(y + x)*f(a + 2*z)*f(b + 2*y) - f(2*y)*f(2*z)*f(y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(a + 2*y)*f(c + z + y) - f(2*y)*f(2*z)*f(y + x)*f(a + 2*y)*f(b</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*z) + 4*f(2*y)*f(y + x)*f(z + y)*f(b + z + y)*f(c + z + x) + f(2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y)*f(y + x)*f(z + y)*f(a + 2*z)*f(c + 2*y) - f(2*y)*f(y + x)*f(z + y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(a + 2*y)*f(c + 2*z) + 2*f(2*y)*f(y + x)*f(z + x)*f(c + 2*y)*f(c + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z + y) + 2*f(2*y)*f(y + x)*f(z + x)*f(b + 2*z)*f(c + 2*y) + 2*f(2*y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(y + x)*f(z + x)*f(b + 2*z)*f(b + z + y) - 2*f(2*y)*f(y + x)*f(z + x</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(b + 2*y)*f(c + 2*z) - 2*f(2*y)*f(y + x)^2*f(c + 2*z)*f(b + z + y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + f(2*y)^2*f(z + y)*f(c + 2*x)*f(c + z + y) + 1/2*f(2*y)^2*f(z + y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(b + 2*z)*f(c + 2*x) - 1/2*f(2*y)^2*f(z + y)*f(b + 2*x)*f(c + 2*z)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          - 2*f(2*y)^2*f(z + y)*f(a + z + y)*f(c + z + x) + f(2*y)^2*f(z + y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(a + 2*z)*f(a + z + y) + f(2*y)^2*f(z + x)*f(c + 2*z)*f(b + y + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          - 2*f(2*y)^2*f(z + x)*f(c + y + x)*f(c + z + y) - 2*f(2*y)^2*f(z + x</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(b + z + y)*f(c + z + x) - f(2*y)^2*f(z + x)*f(b + 2*z)*f(c + y + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         x) - f(2*y)^2*f(z + x)*f(b + 2*z)*f(a + z + y) + 2*f(2*y)^2*f(z + x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(a + z + y)*f(c + z + y) - f(2*y)^2*f(z + x)*f(a + 2*z)*f(c + 2*y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          - f(2*y)^2*f(z + x)*f(a + 2*z)*f(b + z + y) + f(2*y)^2*f(z + x)*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*y)*f(c + 2*z) + f(2*y)^2*f(2*z)*f(c + 2*y)*f(a + z + x) + f(2*y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         ^2*f(2*z)*f(b + 2*z)*f(a + y + x) - 2*f(2*y)^2*f(2*z)*f(a + z + y)^2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*f(2*y)^2*f(2*z)*f(a + z + x)*f(b + z + y) - f(2*y)^2*f(2*z)*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*z)*f(b + y + x) + 2*f(2*y)^2*f(2*z)*f(a + y + x)*f(c + z + y) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*y)^2*f(2*z)*f(a + 2*y)*f(c + z + x) + f(2*y)^2*f(y + x)*f(c + 2*z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(b + z + x) + f(2*y)^2*f(y + x)*f(c + 2*z)*f(a + z + y) - f(2*y)^2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(y + x)*f(b + 2*z)*f(c + z + x) - f(2*y)^2*f(y + x)*f(a + 2*z)*f(c</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + z + y) - f(2*y)^3*f(c + 2*z)*f(a + z + x) + f(2*y)^3*f(a + 2*z)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         c + z + x) + f(2*x)*f(z + y)^2*f(c + 2*y)^2 + 2*f(2*x)*f(z + y)^2*f(c</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*y)*f(b + z + y) + f(2*x)*f(z + y)^2*f(b + 2*y)*f(b + 2*z) - 2*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*x)*f(2*z)*f(z + y)*f(b + 2*y)*f(c + 2*y) - f(2*x)*f(2*y)*f(z + y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(c + 2*y)*f(c + z + y) - 2*f(2*x)*f(2*y)*f(z + y)*f(b + z + y)*f(c</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + z + y) - 3/2*f(2*x)*f(2*y)*f(z + y)*f(b + 2*z)*f(c + 2*y) - f(2*x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(2*y)*f(z + y)*f(b + 2*z)*f(b + z + y) - 1/2*f(2*x)*f(2*y)*f(z + y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(b + 2*y)*f(c + 2*z) + f(2*x)*f(2*y)*f(2*z)*f(c + 2*y)*f(b + z + y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + f(2*x)*f(2*y)*f(2*z)*f(b + 2*y)*f(c + z + y) + f(2*x)*f(2*y)^2*f(c</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*z)*f(b + z + y) + f(2*x)*f(2*y)^2*f(b + 2*z)*f(c + z + y) )</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       + 2*f(z + y)*f(c + b + 2*y) - 2*f(2*y)*f(c + b + z + y):</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">eq[22] :=  </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">(1/HessUniv) * ( 2*f(z + y)^3*f(a + 2*y)*f(c + 2*x) - 4*f(z + x)*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y)^2*f(a + 2*y)*f(c + y + x) + 2*f(z + x)^2*f(z + y)*f(a + 2*y)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         c + 2*y) - f(2*z)*f(z + y)^2*f(a + 2*y)*f(b + 2*x) + f(2*z)*f(z + y)^</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*f(a + 2*x)*f(b + 2*y) + 2*f(2*z)*f(z + x)*f(z + y)*f(b + 2*y)*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y + x) - f(2*z)*f(z + x)*f(z + y)*f(b + 2*x)*f(b + 2*y) - f(2*z)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(z + x)*f(z + y)*f(a + 2*y)^2 + f(2*z)*f(y + x)*f(z + y)*f(b + 2*y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(c + 2*x) - 2*f(2*z)*f(y + x)*f(z + y)*f(b + 2*y)*f(a + z + x) + f(2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *z)*f(y + x)*f(z + y)*f(b + 2*x)*f(c + 2*y) + 2*f(2*z)*f(y + x)*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y)*f(a + 2*y)*f(c + y + x) + 2*f(2*z)*f(y + x)*f(z + y)*f(a + 2*y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(a + z + y) - 2*f(y + x)*f(z + y)^2*f(c + 2*x)*f(c + 2*y) - 2*f(y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(z + y)^2*f(a + 2*y)*f(a + 2*z) - 4*f(y + x)*f(z + x)*f(z + y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(c + 2*y)*f(a + z + y) + 2*f(y + x)^2*f(z + y)*f(a + 2*z)*f(c + 2*y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         ) - 2*f(2*y)*f(z + y)^2*f(c + 2*x)*f(a + z + y) + f(2*y)*f(z + x)*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y)*f(c + 2*x)*f(c + 2*y) + 4*f(2*y)*f(z + x)*f(z + y)*f(a + z + y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(c + y + x) + 2*f(2*y)*f(z + x)*f(z + y)*f(a + 2*y)*f(c + z + x) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*y)*f(z + x)*f(z + y)*f(a + 2*y)*f(a + 2*z) - 2*f(2*y)*f(z + x)^2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(a + 2*y)*f(c + z + y) + f(2*y)*f(2*z)*f(z + y)*f(b + 2*x)*f(a + z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y) - 3/2*f(2*y)*f(2*z)*f(z + y)*f(a + 2*y)*f(c + 2*x) - 1/2*f(2*y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(2*z)*f(z + y)*f(a + 2*x)*f(c + 2*y) - f(2*y)*f(2*z)*f(z + y)*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*x)*f(b + z + y) - f(2*y)*f(2*z)*f(z + x)*f(c + 2*y)*f(a + y + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + f(2*y)*f(2*z)*f(z + x)*f(b + 2*x)*f(b + z + y) - 2*f(2*y)*f(2*z)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(z + x)*f(a + y + x)*f(b + z + y) + f(2*y)*f(2*z)*f(z + x)*f(a + 2*y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(c + y + x) + f(2*y)*f(2*z)*f(z + x)*f(a + 2*y)*f(a + z + y) + 1/2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(2*y)*f(2*z)^2*f(a + 2*y)*f(b + 2*x) - 1/2*f(2*y)*f(2*z)^2*f(a + 2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         x)*f(b + 2*y) + f(2*y)*f(2*z)*f(y + x)*f(c + 2*y)*f(a + z + x) - f(2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y)*f(2*z)*f(y + x)*f(c + 2*x)*f(b + z + y) - f(2*y)*f(2*z)*f(y + x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(b + 2*x)*f(c + z + y) - 2*f(2*y)*f(2*z)*f(y + x)*f(a + z + y)*f(c</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y + x) - 2*f(2*y)*f(2*z)*f(y + x)*f(a + z + y)^2 + 2*f(2*y)*f(2*z)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(y + x)*f(a + z + x)*f(b + z + y) - f(2*y)*f(2*z)*f(y + x)*f(a + 2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y)*f(c + z + x) + 2*f(2*y)*f(y + x)*f(z + y)*f(c + 2*x)*f(c + z + y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*f(2*y)*f(y + x)*f(z + y)*f(a + 2*z)*f(a + z + y) + 4*f(2*y)*f(y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(z + x)*f(a + z + y)*f(c + z + y) - 2*f(2*y)*f(y + x)^2*f(a + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*z)*f(c + z + y) + 1/2*f(2*y)^2*f(z + y)*f(a + 2*z)*f(c + 2*x) - 1/2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(2*y)^2*f(z + y)*f(a + 2*x)*f(c + 2*z) + f(2*y)^2*f(z + x)*f(c + 2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z)*f(a + y + x) - f(2*y)^2*f(z + x)*f(c + 2*x)*f(c + z + y) - 2*f(2*y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )^2*f(z + x)*f(a + z + y)*f(c + z + x) - f(2*y)^2*f(z + x)*f(a + 2*z)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(c + y + x) - f(2*y)^2*f(z + x)*f(a + 2*z)*f(a + z + y) + f(2*y)^2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*z)*f(c + 2*x)*f(a + z + y) - 1/2*f(2*y)^2*f(2*z)*f(a + 2*z)*f(b</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*x) + f(2*y)^2*f(2*z)*f(a + 2*x)*f(c + z + y) + 1/2*f(2*y)^2*f(2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z)*f(a + 2*x)*f(b + 2*z) - f(2*y)^2*f(y + x)*f(c + 2*z)*f(a + z + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + f(2*y)^2*f(y + x)*f(a + 2*z)*f(c + z + x) + 2*f(2*x)*f(z + y)^2*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         c + 2*y)*f(c + y + x) + 2*f(2*x)*f(z + y)^2*f(c + 2*y)*f(a + z + y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          - 2*f(2*x)*f(z + y)^2*f(b + 2*y)*f(c + z + x) + f(2*x)*f(z + y)^2*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         a + 2*z)*f(b + 2*y) + f(2*x)*f(z + y)^2*f(a + 2*y)*f(b + 2*z) - f(2*x</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(z + x)*f(z + y)*f(c + 2*y)^2 + 2*f(2*x)*f(z + x)*f(z + y)*f(b + 2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *y)*f(c + z + y) - f(2*x)*f(z + x)*f(z + y)*f(b + 2*y)*f(b + 2*z) - 2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(2*x)*f(2*z)*f(z + y)*f(b + 2*y)*f(c + y + x) + 2*f(2*x)*f(2*z)*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y)*f(b + 2*y)*f(b + z + x) - 2*f(2*x)*f(2*z)*f(z + y)*f(b + 2*y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(a + z + y) - f(2*x)*f(y + x)*f(z + y)*f(b + 2*z)*f(c + 2*y) + f(2*x</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(y + x)*f(z + y)*f(b + 2*y)*f(c + 2*z) - 2*f(2*x)*f(2*y)*f(z + y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(c + y + x)*f(c + z + y) + 2*f(2*x)*f(2*y)*f(z + y)*f(b + z + y)*f(c</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + z + x) - f(2*x)*f(2*y)*f(z + y)*f(b + 2*z)*f(a + z + y) - 2*f(2*x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(2*y)*f(z + y)*f(a + z + y)*f(c + z + y) - 3/2*f(2*x)*f(2*y)*f(z + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y)*f(a + 2*z)*f(c + 2*y) - f(2*x)*f(2*y)*f(z + y)*f(a + 2*z)*f(b + z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y) - 1/2*f(2*x)*f(2*y)*f(z + y)*f(a + 2*y)*f(c + 2*z) + f(2*x)*f(2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *y)*f(z + x)*f(c + 2*y)*f(c + z + y) - 2*f(2*x)*f(2*y)*f(z + x)*f(b</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + z + y)*f(c + z + y) + f(2*x)*f(2*y)*f(z + x)*f(b + 2*z)*f(c + 2*y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + f(2*x)*f(2*y)*f(z + x)*f(b + 2*z)*f(b + z + y) - f(2*x)*f(2*y)*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(b + 2*y)*f(c + 2*z) - f(2*x)*f(2*y)*f(2*z)*f(c + 2*y)*f(b + z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x) + 2*f(2*x)*f(2*y)*f(2*z)*f(b + z + y)*f(c + y + x) - 2*f(2*x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*y)*f(2*z)*f(b + z + x)*f(b + z + y) + f(2*x)*f(2*y)*f(2*z)*f(b + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*y)*f(c + z + x) + 2*f(2*x)*f(2*y)*f(2*z)*f(a + z + y)*f(b + z + y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 1/2*f(2*x)*f(2*y)*f(2*z)*f(a + 2*z)*f(b + 2*y) - 1/2*f(2*x)*f(2*y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(2*z)*f(a + 2*y)*f(b + 2*z) - f(2*x)*f(2*y)*f(y + x)*f(c + 2*z)*f(b</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + z + y) + f(2*x)*f(2*y)*f(y + x)*f(b + 2*z)*f(c + z + y) + f(2*x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*y)^2*f(c + 2*z)*f(b + z + x) + f(2*x)*f(2*y)^2*f(c + 2*z)*f(a + z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y) - f(2*x)*f(2*y)^2*f(b + 2*z)*f(c + z + x) + f(2*x)*f(2*y)^2*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*z)*f(c + z + y) )</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       + 2*f(z + y)*f(c + a + 2*y) - 2*f(2*y)*f(c + a + z + y):</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">eq[23] := </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">(1/HessUniv) * ( 2*f(z + x)*f(z + y)^2*f(b + 2*y)*f(c + 2*x) - 4*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)^2*f(z + y)*f(b + 2*y)*f(c + y + x) + 2*f(z + x)^3*f(b + 2*y)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         c + 2*y) + 4*f(2*z)*f(z + x)*f(z + y)*f(b + 2*y)*f(a + y + x) - f(2*z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(z + x)*f(z + y)*f(b + 2*x)*f(b + 2*y) - 2*f(2*z)*f(z + x)*f(z + y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(a + 2*y)*f(b + y + x) - f(2*z)*f(z + x)*f(z + y)*f(a + 2*y)^2 + 2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(2*z)*f(y + x)*f(z + x)*f(c + 2*y)*f(b + y + x) + 2*f(2*z)*f(y + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(z + x)*f(b + 2*y)*f(b + z + x) - 4*f(2*z)*f(y + x)*f(z + x)*f(b + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*y)*f(a + z + y) + 2*f(2*z)*f(y + x)*f(z + x)*f(a + 2*y)*f(c + 2*y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*f(2*z)*f(y + x)*f(z + x)*f(a + 2*y)*f(b + z + y) - 4*f(y + x)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z + x)*f(z + y)*f(b + 2*y)*f(c + z + x) - 2*f(y + x)*f(z + x)^2*f(c</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*y)^2 - 4*f(y + x)*f(z + x)^2*f(c + 2*y)*f(b + z + y) + 4*f(y + x</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(z + x)^2*f(b + 2*y)*f(c + z + y) - 2*f(y + x)*f(z + x)^2*f(b + 2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y)*f(b + 2*z) + 2*f(y + x)^2*f(z + x)*f(b + 2*y)*f(c + 2*z) - 2*f(2*y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(z + y)^2*f(b + 2*x)*f(c + z + x) - f(2*y)*f(z + x)*f(z + y)*f(c</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*x)*f(c + 2*y) - 2*f(2*y)*f(z + x)*f(z + y)*f(c + 2*x)*f(b + z + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y) + 4*f(2*y)*f(z + x)*f(z + y)*f(b + y + x)*f(c + z + x) + 2*f(2*y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(z + x)*f(z + y)*f(b + 2*x)*f(c + z + y) + 2*f(2*y)*f(z + x)*f(z + y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(a + 2*y)*f(c + z + x) - f(2*y)*f(z + x)*f(z + y)*f(a + 2*y)*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*z) + 2*f(2*y)*f(z + x)^2*f(c + 2*y)*f(c + y + x) + 4*f(2*y)*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)^2*f(b + z + y)*f(c + y + x) - 4*f(2*y)*f(z + x)^2*f(b + y + x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(c + z + y) + f(2*y)*f(z + x)^2*f(a + 2*z)*f(b + 2*y) - 2*f(2*y)*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)^2*f(a + 2*y)*f(c + z + y) + f(2*y)*f(z + x)^2*f(a + 2*y)*f(b + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*z) - f(2*y)*f(2*z)*f(z + y)*f(c + 2*x)*f(b + y + x) + f(2*y)*f(2*z)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(z + y)*f(b + 2*x)*f(c + y + x) + f(2*y)*f(2*z)*f(z + y)*f(b + 2*x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(b + z + x) - 2*f(2*y)*f(2*z)*f(z + y)*f(a + z + x)*f(b + y + x) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*y)*f(2*z)*f(z + y)*f(a + 2*y)*f(a + z + x) - 2*f(2*y)*f(2*z)*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(c + 2*y)*f(a + y + x) + 1/2*f(2*y)*f(2*z)*f(z + x)*f(b + 2*y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(c + 2*x) - f(2*y)*f(2*z)*f(z + x)*f(b + 2*y)*f(a + z + x) - 1/2*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*y)*f(2*z)*f(z + x)*f(b + 2*x)*f(c + 2*y) + 4*f(2*y)*f(2*z)*f(z + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(a + z + y)*f(b + y + x) - 4*f(2*y)*f(2*z)*f(z + x)*f(a + y + x)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         b + z + y) - f(2*y)*f(2*z)*f(z + x)*f(a + 2*y)*f(b + z + x) + 2*f(2*y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(2*z)*f(z + x)*f(a + 2*y)*f(a + z + y) + 1/2*f(2*y)*f(2*z)^2*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*y)*f(b + 2*x) - 1/2*f(2*y)*f(2*z)^2*f(a + 2*x)*f(b + 2*y) - f(2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y)*f(2*z)*f(y + x)*f(c + 2*y)*f(a + z + x) + f(2*y)*f(2*z)*f(y + x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(c + 2*x)*f(b + z + y) - 2*f(2*y)*f(2*z)*f(y + x)*f(b + z + x)*f(c</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y + x) - 2*f(2*y)*f(2*z)*f(y + x)*f(b + z + x)^2 - f(2*y)*f(2*z)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(y + x)*f(b + 2*x)*f(c + z + y) + 2*f(2*y)*f(2*z)*f(y + x)*f(a + z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(b + z + y) - f(2*y)*f(2*z)*f(y + x)*f(a + 2*y)*f(c + z + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 4*f(2*y)*f(y + x)*f(z + y)*f(b + z + x)*f(c + z + x) - 2*f(2*y)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y + x)*f(z + x)*f(c + 2*z)*f(b + y + x) + 2*f(2*y)*f(y + x)*f(z + x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(c + 2*y)*f(c + z + x) + 2*f(2*y)*f(y + x)*f(z + x)*f(b + 2*z)*f(c</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y + x) + 2*f(2*y)*f(y + x)*f(z + x)*f(b + 2*z)*f(b + z + x) + f(2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y)*f(y + x)*f(z + x)*f(a + 2*z)*f(c + 2*y) - f(2*y)*f(y + x)*f(z + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(a + 2*y)*f(c + 2*z) - 2*f(2*y)*f(y + x)^2*f(b + 2*z)*f(c + z + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + f(2*y)^2*f(z + y)*f(c + 2*x)*f(c + z + x) - 2*f(2*y)^2*f(z + y)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         a + z + x)*f(c + z + x) + f(2*y)^2*f(z + y)*f(a + 2*z)*f(c + 2*x) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*y)^2*f(z + y)*f(a + 2*z)*f(a + z + x) - f(2*y)^2*f(z + y)*f(a + 2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *x)*f(c + 2*z) + 2*f(2*y)^2*f(z + x)*f(c + 2*z)*f(a + y + x) - 2*f(2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y)^2*f(z + x)*f(c + y + x)*f(c + z + x) - 2*f(2*y)^2*f(z + x)*f(b + z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(c + z + x) - 1/2*f(2*y)^2*f(z + x)*f(b + 2*z)*f(c + 2*x) - f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*y)^2*f(z + x)*f(b + 2*z)*f(a + z + x) + 1/2*f(2*y)^2*f(z + x)*f(b</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*x)*f(c + 2*z) + 2*f(2*y)^2*f(z + x)*f(a + z + x)*f(c + z + y) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*f(2*y)^2*f(z + x)*f(a + 2*z)*f(c + y + x) - f(2*y)^2*f(z + x)*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*z)*f(b + z + x) - f(2*y)^2*f(2*z)*f(c + 2*x)*f(a + z + y) + 2*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*y)^2*f(2*z)*f(a + z + x)*f(c + y + x) + 2*f(2*y)^2*f(2*z)*f(a + z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(b + z + x) - 2*f(2*y)^2*f(2*z)*f(a + z + x)*f(a + z + y) - 1/</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*f(2*y)^2*f(2*z)*f(a + 2*z)*f(b + 2*x) + f(2*y)^2*f(2*z)*f(a + 2*x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(c + z + y) + 1/2*f(2*y)^2*f(2*z)*f(a + 2*x)*f(b + 2*z) - f(2*y)^2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(y + x)*f(c + 2*z)*f(a + z + x) + f(2*y)^2*f(y + x)*f(a + 2*z)*f(c</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + z + x) + f(2*x)*f(z + x)*f(z + y)*f(c + 2*y)^2 + 2*f(2*x)*f(z + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(z + y)*f(c + 2*y)*f(b + z + y) + f(2*x)*f(z + x)*f(z + y)*f(b + 2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y)*f(b + 2*z) - 2*f(2*x)*f(2*z)*f(z + x)*f(b + 2*y)*f(c + 2*y) + f(2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         x)*f(2*y)*f(z + y)*f(c + 2*z)*f(b + y + x) - f(2*x)*f(2*y)*f(z + y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(c + 2*y)*f(c + z + x) - 2*f(2*x)*f(2*y)*f(z + y)*f(b + z + x)*f(c</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + z + y) - f(2*x)*f(2*y)*f(z + y)*f(b + 2*z)*f(c + y + x) - f(2*x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*y)*f(z + y)*f(b + 2*z)*f(b + z + x) - 1/2*f(2*x)*f(2*y)*f(z + x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(b + 2*z)*f(c + 2*y) - 3/2*f(2*x)*f(2*y)*f(z + x)*f(b + 2*y)*f(c + 2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *z) + f(2*x)*f(2*y)*f(2*z)*f(c + 2*y)*f(b + z + x) + f(2*x)*f(2*y)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*z)*f(b + 2*y)*f(c + z + x) + 1/2*f(2*x)*f(2*y)*f(2*z)*f(a + 2*z)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         b + 2*y) - 1/2*f(2*x)*f(2*y)*f(2*z)*f(a + 2*y)*f(b + 2*z) - f(2*x)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*y)*f(y + x)*f(c + 2*z)*f(b + z + y) + f(2*x)*f(2*y)*f(y + x)*f(b + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*z)*f(c + z + y) + f(2*x)*f(2*y)^2*f(c + 2*z)*f(b + z + x) + f(2*x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*y)^2*f(c + 2*z)*f(a + z + y) + f(2*x)*f(2*y)^2*f(b + 2*z)*f(c + z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x) - f(2*x)*f(2*y)^2*f(a + 2*z)*f(c + z + y) )</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       + 2*f(z + x)*f(c + b + 2*y) - 2*f(2*y)*f(c + b + z + x):</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">eq[24] := </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">(1/HessUniv) * ( 2*f(z + x)*f(z + y)^2*f(a + 2*y)*f(c + 2*x) - 4*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)^2*f(z + y)*f(a + 2*y)*f(c + y + x) + 2*f(z + x)^3*f(a + 2*y)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         c + 2*y) - f(2*z)*f(z + x)*f(z + y)*f(a + 2*y)*f(b + 2*x) + f(2*z)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z + x)*f(z + y)*f(a + 2*x)*f(b + 2*y) + 2*f(2*z)*f(z + x)^2*f(b + 2*y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(a + y + x) - f(2*z)*f(z + x)^2*f(b + 2*x)*f(b + 2*y) - f(2*z)*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)^2*f(a + 2*y)^2 + f(2*z)*f(y + x)*f(z + x)*f(b + 2*y)*f(c + 2*x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          - 2*f(2*z)*f(y + x)*f(z + x)*f(b + 2*y)*f(a + z + x) + f(2*z)*f(y + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         x)*f(z + x)*f(b + 2*x)*f(c + 2*y) + 2*f(2*z)*f(y + x)*f(z + x)*f(a + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*y)*f(c + y + x) + 2*f(2*z)*f(y + x)*f(z + x)*f(a + 2*y)*f(a + z + y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         ) - 2*f(y + x)*f(z + x)*f(z + y)*f(c + 2*x)*f(c + 2*y) - 2*f(y + x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(z + x)*f(z + y)*f(a + 2*y)*f(a + 2*z) - 4*f(y + x)*f(z + x)^2*f(c</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*y)*f(a + z + y) + 2*f(y + x)^2*f(z + x)*f(a + 2*z)*f(c + 2*y) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*f(2*y)*f(z + y)^2*f(a + 2*x)*f(c + z + x) - 2*f(2*y)*f(z + x)*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y)*f(c + 2*x)*f(a + z + y) + 4*f(2*y)*f(z + x)*f(z + y)*f(a + y + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         x)*f(c + z + x) + 2*f(2*y)*f(z + x)*f(z + y)*f(a + 2*x)*f(c + z + y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + f(2*y)*f(z + x)^2*f(c + 2*x)*f(c + 2*y) + 4*f(2*y)*f(z + x)^2*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + z + y)*f(c + y + x) - 4*f(2*y)*f(z + x)^2*f(a + y + x)*f(c + z + y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         ) + f(2*y)*f(z + x)^2*f(a + 2*y)*f(a + 2*z) - f(2*y)*f(2*z)*f(z + y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(c + 2*x)*f(a + y + x) - f(2*y)*f(2*z)*f(z + y)*f(b + 2*x)*f(a + z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x) + f(2*y)*f(2*z)*f(z + y)*f(a + 2*x)*f(c + y + x) + f(2*y)*f(2*z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(z + y)*f(a + 2*x)*f(b + z + x) + f(2*y)*f(2*z)*f(z + x)*f(b + 2*x</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(b + z + x) + 2*f(2*y)*f(2*z)*f(z + x)*f(b + 2*x)*f(a + z + y) - 2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(2*y)*f(2*z)*f(z + x)*f(a + y + x)*f(b + z + x) - 1/2*f(2*y)*f(2*z)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(z + x)*f(a + 2*y)*f(c + 2*x) + f(2*y)*f(2*z)*f(z + x)*f(a + 2*y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(a + z + x) - 3/2*f(2*y)*f(2*z)*f(z + x)*f(a + 2*x)*f(c + 2*y) - 2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*y)*f(2*z)*f(z + x)*f(a + 2*x)*f(b + z + y) + f(2*y)*f(2*z)^2*f(b</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*x)*f(a + y + x) - f(2*y)*f(2*z)^2*f(a + 2*x)*f(b + y + x) - f(2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y)*f(2*z)*f(y + x)*f(c + 2*x)*f(b + z + x) - f(2*y)*f(2*z)*f(y + x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(c + 2*x)*f(a + z + y) - f(2*y)*f(2*z)*f(y + x)*f(b + 2*x)*f(c + z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x) + 2*f(2*y)*f(2*z)*f(y + x)*f(a + z + x)*f(b + z + x) - 2*f(2*y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(2*z)*f(y + x)*f(a + z + x)*f(a + z + y) - f(2*y)*f(2*z)*f(y + x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(a + 2*z)*f(b + 2*x) - 2*f(2*y)*f(2*z)*f(y + x)*f(a + y + x)*f(c + z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x) + f(2*y)*f(2*z)*f(y + x)*f(a + 2*x)*f(c + z + y) + f(2*y)*f(2*z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(y + x)*f(a + 2*x)*f(b + 2*z) + 2*f(2*y)*f(y + x)*f(z + y)*f(c + 2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *x)*f(c + z + x) + 2*f(2*y)*f(y + x)*f(z + y)*f(a + 2*z)*f(c + 2*x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*f(2*y)*f(y + x)*f(z + y)*f(a + 2*z)*f(a + z + x) - 2*f(2*y)*f(y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(z + y)*f(a + 2*x)*f(c + 2*z) + 2*f(2*y)*f(y + x)*f(z + x)*f(c</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*z)*f(a + y + x) + 4*f(2*y)*f(y + x)*f(z + x)*f(a + z + x)*f(c + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z + y) - 2*f(2*y)*f(y + x)*f(z + x)*f(a + 2*z)*f(c + y + x) - 2*f(2*y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(y + x)^2*f(c + 2*z)*f(a + z + x) - f(2*y)^2*f(z + x)*f(c + 2*x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(c + z + x) - 2*f(2*y)^2*f(z + x)*f(a + z + x)*f(c + z + x) - 1/2*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*y)^2*f(z + x)*f(a + 2*z)*f(c + 2*x) - f(2*y)^2*f(z + x)*f(a + 2*z)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(a + z + x) + 1/2*f(2*y)^2*f(z + x)*f(a + 2*x)*f(c + 2*z) + f(2*y)^2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(2*z)*f(c + 2*x)*f(a + z + x) + f(2*y)^2*f(2*z)*f(a + 2*x)*f(c + z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x) + 2*f(2*x)*f(z + x)*f(z + y)*f(c + 2*y)*f(c + y + x) + 2*f(2*x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(z + x)*f(z + y)*f(c + 2*y)*f(a + z + y) - 2*f(2*x)*f(z + x)*f(z + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y)*f(b + 2*y)*f(c + z + x) + f(2*x)*f(z + x)*f(z + y)*f(a + 2*z)*f(b</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*y) + f(2*x)*f(z + x)*f(z + y)*f(a + 2*y)*f(b + 2*z) - f(2*x)*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)^2*f(c + 2*y)^2 + 2*f(2*x)*f(z + x)^2*f(b + 2*y)*f(c + z + y) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*x)*f(z + x)^2*f(b + 2*y)*f(b + 2*z) - 2*f(2*x)*f(2*z)*f(z + x)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         b + 2*y)*f(c + y + x) + 2*f(2*x)*f(2*z)*f(z + x)*f(b + 2*y)*f(b + z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x) - 2*f(2*x)*f(2*z)*f(z + x)*f(b + 2*y)*f(a + z + y) - f(2*x)*f(y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(z + x)*f(b + 2*z)*f(c + 2*y) + f(2*x)*f(y + x)*f(z + x)*f(b</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*y)*f(c + 2*z) + f(2*x)*f(2*y)*f(z + y)*f(c + 2*z)*f(a + y + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          - 2*f(2*x)*f(2*y)*f(z + y)*f(c + y + x)*f(c + z + x) + 2*f(2*x)*f(2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y)*f(z + y)*f(b + z + x)*f(c + z + x) - f(2*x)*f(2*y)*f(z + y)*f(b + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*z)*f(c + 2*x) - f(2*x)*f(2*y)*f(z + y)*f(b + 2*z)*f(a + z + x) + f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*x)*f(2*y)*f(z + y)*f(b + 2*x)*f(c + 2*z) - 2*f(2*x)*f(2*y)*f(z + y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(a + z + x)*f(c + z + y) - f(2*x)*f(2*y)*f(z + y)*f(a + 2*z)*f(c + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y + x) - f(2*x)*f(2*y)*f(z + y)*f(a + 2*z)*f(b + z + x) - 2*f(2*x)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*y)*f(z + x)*f(c + 2*z)*f(b + y + x) + f(2*x)*f(2*y)*f(z + x)*f(c + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*y)*f(c + z + x) - 2*f(2*x)*f(2*y)*f(z + x)*f(b + z + x)*f(c + z + y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         ) + 2*f(2*x)*f(2*y)*f(z + x)*f(b + 2*z)*f(c + y + x) + f(2*x)*f(2*y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(z + x)*f(b + 2*z)*f(b + z + x) - 1/2*f(2*x)*f(2*y)*f(z + x)*f(a + 2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *z)*f(c + 2*y) - 3/2*f(2*x)*f(2*y)*f(z + x)*f(a + 2*y)*f(c + 2*z) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*x)*f(2*y)*f(2*z)*f(c + 2*x)*f(b + z + y) - 2*f(2*x)*f(2*y)*f(2*z)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(b + z + x)^2 - f(2*x)*f(2*y)*f(2*z)*f(b + 2*z)*f(a + y + x) + 2*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*x)*f(2*y)*f(2*z)*f(b + y + x)*f(c + z + x) - f(2*x)*f(2*y)*f(2*z)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(b + 2*x)*f(c + z + y) + 2*f(2*x)*f(2*y)*f(2*z)*f(a + z + x)*f(b + z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y) + f(2*x)*f(2*y)*f(2*z)*f(a + 2*z)*f(b + y + x) + f(2*x)*f(2*y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(y + x)*f(c + 2*z)*f(b + z + x) + f(2*x)*f(2*y)*f(y + x)*f(c + 2*z)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(a + z + y) - f(2*x)*f(2*y)*f(y + x)*f(b + 2*z)*f(c + z + x) - f(2*x</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(2*y)*f(y + x)*f(a + 2*z)*f(c + z + y) + f(2*x)*f(2*y)^2*f(c + 2*z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(a + z + x) + f(2*x)*f(2*y)^2*f(a + 2*z)*f(c + z + x) - f(2*x)^2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*y)*f(c + 2*z)*f(b + z + y) + f(2*x)^2*f(2*y)*f(b + 2*z)*f(c + z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y) )</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       + 2*f(z + x)*f(c + a + 2*y) - 2*f(2*y)*f(c + a + z + x):</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">eq[25] := </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">(1/HessUniv) * ( 8*f(y + x)*f(z + y)^2*f(b + 2*y)*f(a + y + x) - 4*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y + x)*f(z + y)^2*f(a + 2*y)*f(b + y + x) - 2*f(y + x)*f(z + y)^2*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*y)^2 + 4*f(y + x)*f(z + x)*f(z + y)*f(b + 2*y)*f(b + y + x) + 2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(y + x)*f(z + x)^2*f(b + 2*y)^2 + 4*f(y + x)^2*f(z + y)*f(c + 2*y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(b + y + x) - 8*f(y + x)^2*f(z + y)*f(b + 2*y)*f(c + y + x) - 8*f(y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)^2*f(z + y)*f(b + 2*y)*f(a + z + y) + 4*f(y + x)^2*f(z + y)*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*y)*f(c + 2*y) + 4*f(y + x)^2*f(z + y)*f(a + 2*y)*f(b + z + y) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         4*f(y + x)^2*f(z + x)*f(b + 2*y)*f(b + z + y) - 2*f(y + x)^3*f(c + 2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y)^2 - 4*f(y + x)^3*f(c + 2*y)*f(b + z + y) + 8*f(y + x)^3*f(b + 2*y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(c + z + y) - 4*f(2*y)*f(z + y)^2*f(a + y + x)*f(b + y + x) + 2*f(2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *y)*f(z + y)^2*f(a + 2*y)*f(b + 2*x) + 2*f(2*y)*f(z + y)^2*f(a + 2*y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(a + y + x) - 2*f(2*y)*f(z + y)^2*f(a + 2*x)*f(b + 2*y) + 4*f(2*y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(z + x)*f(z + y)*f(b + y + x)^2 - 2*f(2*y)*f(z + x)*f(z + y)*f(b + 2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *y)*f(a + y + x) + 2*f(2*y)*f(z + x)*f(z + y)*f(a + 2*y)*f(b + y + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          - 6*f(2*y)*f(z + x)^2*f(b + 2*y)*f(b + y + x) - 4*f(2*y)*f(2*z)*f(y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(b + y + x)^2 - 2*f(2*y)*f(2*z)*f(y + x)*f(b + 2*y)*f(a + y + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         x) - f(2*y)*f(2*z)*f(y + x)*f(b + 2*x)*f(b + 2*y) + f(2*y)*f(2*z)*f(y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(a + 2*y)^2 - 6*f(2*y)*f(y + x)*f(z + y)*f(c + 2*y)*f(a + y + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         x) + 4*f(2*y)*f(y + x)*f(z + y)*f(b + y + x)*f(c + y + x) + 4*f(2*y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(y + x)*f(z + y)*f(b + 2*y)*f(c + 2*x) - 2*f(2*y)*f(y + x)*f(z + y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(b + 2*x)*f(c + 2*y) + 8*f(2*y)*f(y + x)*f(z + y)*f(a + z + y)*f(b</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y + x) - 4*f(2*y)*f(y + x)*f(z + y)*f(a + y + x)*f(b + z + y) - 2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*y)*f(y + x)*f(z + y)*f(a + 2*y)*f(b + z + x) + 2*f(2*y)*f(y + x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(z + y)*f(a + 2*y)*f(a + z + y) - 2*f(2*y)*f(y + x)*f(z + x)*f(c + 2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *y)*f(b + y + x) + 4*f(2*y)*f(y + x)*f(z + x)*f(b + y + x)*f(b + z + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y) + 4*f(2*y)*f(y + x)*f(z + x)*f(b + 2*y)*f(c + y + x) + 2*f(2*y)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y + x)*f(z + x)*f(b + 2*y)*f(b + z + x) + 2*f(2*y)*f(y + x)*f(z + x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(b + 2*y)*f(a + z + y) - 2*f(2*y)*f(y + x)*f(z + x)*f(a + 2*y)*f(c</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*y) + 4*f(2*y)*f(y + x)^2*f(c + 2*y)*f(c + y + x) + 2*f(2*y)*f(y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)^2*f(c + 2*y)*f(b + z + x) + 2*f(2*y)*f(y + x)^2*f(c + 2*y)*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + z + y) + 4*f(2*y)*f(y + x)^2*f(b + z + y)*f(c + y + x) - 8*f(2*y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(y + x)^2*f(b + y + x)*f(c + z + y) - 4*f(2*y)*f(y + x)^2*f(b + 2*y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(c + z + x) + 2*f(2*y)*f(y + x)^2*f(a + 2*z)*f(b + 2*y) - 4*f(2*y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(y + x)^2*f(a + 2*y)*f(c + z + y) - 2*f(2*y)^2*f(z + y)*f(c + 2*x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(b + y + x) - 2*f(2*y)^2*f(z + y)*f(b + 2*x)*f(a + z + y) + 2*f(2*y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         ^2*f(z + y)*f(a + y + x)*f(c + y + x) + 2*f(2*y)^2*f(z + y)*f(a + y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(b + z + x) - 2*f(2*y)^2*f(z + y)*f(a + y + x)*f(a + z + y) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*y)^2*f(z + y)*f(a + 2*y)*f(c + 2*x) + f(2*y)^2*f(z + y)*f(a + 2*x</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(c + 2*y) + 2*f(2*y)^2*f(z + y)*f(a + 2*x)*f(b + z + y) + 2*f(2*y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         ^2*f(z + x)*f(c + 2*y)*f(a + y + x) - 2*f(2*y)^2*f(z + x)*f(b + y + x</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(c + y + x) - 2*f(2*y)^2*f(z + x)*f(b + y + x)*f(b + z + x) - f(2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y)^2*f(z + x)*f(b + 2*y)*f(c + 2*x) + f(2*y)^2*f(z + x)*f(b + 2*x)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         c + 2*y) - 2*f(2*y)^2*f(z + x)*f(a + z + y)*f(b + y + x) + f(2*y)^2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*z)*f(b + 2*x)*f(b + y + x) + 2*f(2*y)^2*f(2*z)*f(a + y + x)*f(b</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y + x) - 1/2*f(2*y)^2*f(2*z)*f(a + 2*y)*f(b + 2*x) - f(2*y)^2*f(2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z)*f(a + 2*y)*f(a + y + x) + 1/2*f(2*y)^2*f(2*z)*f(a + 2*x)*f(b + 2*y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         ) - 2*f(2*y)^2*f(y + x)*f(c + y + x)^2 - f(2*y)^2*f(y + x)*f(c + 2*x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(c + 2*y) - 2*f(2*y)^2*f(y + x)*f(c + 2*x)*f(b + z + y) - 2*f(2*y)^</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*f(y + x)*f(b + z + x)*f(c + y + x) + 4*f(2*y)^2*f(y + x)*f(b + y + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         x)*f(c + z + x) + 2*f(2*y)^2*f(y + x)*f(b + 2*x)*f(c + z + y) - 2*f(2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *y)^2*f(y + x)*f(a + z + y)*f(c + y + x) - 2*f(2*y)^2*f(y + x)*f(a + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*z)*f(b + y + x) + 4*f(2*y)^2*f(y + x)*f(a + y + x)*f(c + z + y) + 2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(2*y)^2*f(y + x)*f(a + 2*y)*f(c + z + x) - f(2*y)^2*f(y + x)*f(a + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*y)*f(a + 2*z) + f(2*y)^3*f(c + 2*x)*f(c + y + x) + f(2*y)^3*f(c + 2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *x)*f(b + z + x) + f(2*y)^3*f(c + 2*x)*f(a + z + y) - f(2*y)^3*f(b + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*x)*f(c + z + x) + 1/2*f(2*y)^3*f(a + 2*z)*f(b + 2*x) + f(2*y)^3*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*z)*f(a + y + x) - 2*f(2*y)^3*f(a + y + x)*f(c + z + x) - f(2*y)^</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         3*f(a + 2*x)*f(c + z + y) - 1/2*f(2*y)^3*f(a + 2*x)*f(b + 2*z) - 4*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*x)*f(z + y)^2*f(b + 2*y)*f(b + y + x) - 2*f(2*x)*f(2*z)*f(y + x)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         b + 2*y)^2 + 4*f(2*x)*f(y + x)*f(z + y)*f(b + 2*y)*f(b + z + y) - 4*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*x)*f(2*y)*f(z + y)*f(b + y + x)*f(b + z + y) + 2*f(2*x)*f(2*y)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z + y)*f(b + 2*y)*f(a + z + y) - 2*f(2*x)*f(2*y)*f(z + y)*f(a + 2*y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(b + z + y) + 6*f(2*x)*f(2*y)*f(2*z)*f(b + 2*y)*f(b + y + x) + f(2*x</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(2*y)*f(y + x)*f(c + 2*y)^2 + 2*f(2*x)*f(2*y)*f(y + x)*f(c + 2*y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(b + z + y) - 4*f(2*x)*f(2*y)*f(y + x)*f(b + 2*y)*f(c + z + y) - f(2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *x)*f(2*y)*f(y + x)*f(b + 2*y)*f(b + 2*z) - f(2*x)*f(2*y)^2*f(c + 2*y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(c + y + x) - f(2*x)*f(2*y)^2*f(c + 2*y)*f(b + z + x) - f(2*x)*f(2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *y)^2*f(c + 2*y)*f(a + z + y) + f(2*x)*f(2*y)^2*f(b + 2*z)*f(b + y + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         x) + 2*f(2*x)*f(2*y)^2*f(b + y + x)*f(c + z + y) + f(2*x)*f(2*y)^2*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         b + 2*y)*f(c + z + x) - 1/2*f(2*x)*f(2*y)^2*f(a + 2*z)*f(b + 2*y) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*x)*f(2*y)^2*f(a + 2*y)*f(c + z + y) + 1/2*f(2*x)*f(2*y)^2*f(a + 2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *y)*f(b + 2*z) )</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       - 4*f(b + 2*y)*f(b + y + x) + 2*f(y + x)*f(2*b + 2*y) - 2*f(2*y)*f(2*b</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y + x):</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">eq[26] := </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">(1/HessUniv) * ( 2*f(y + x)*f(z + y)^2*f(a + 2*x)*f(b + 2*y) + 4*f(y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(z + x)*f(z + y)*f(b + 2*y)*f(a + y + x) + 2*f(y + x)*f(z + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         ^2*f(a + 2*y)*f(b + 2*y) - 4*f(y + x)^2*f(z + y)*f(b + 2*y)*f(a + z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x) - 4*f(y + x)^2*f(z + x)*f(b + 2*y)*f(a + z + y) + 2*f(y + x)^3*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(a + 2*z)*f(b + 2*y) - 2*f(2*y)*f(z + y)^2*f(a + 2*x)*f(b + y + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*f(2*y)*f(z + x)*f(z + y)*f(b + 2*x)*f(b + y + x) + 2*f(2*y)*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(z + y)*f(a + 2*y)*f(b + 2*x) + 2*f(2*y)*f(z + x)*f(z + y)*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*y)*f(a + y + x) - 2*f(2*y)*f(z + x)*f(z + y)*f(a + 2*x)*f(b + 2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y) - 2*f(2*y)*f(z + x)^2*f(b + 2*y)*f(a + y + x) - f(2*y)*f(z + x)^2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(b + 2*x)*f(b + 2*y) - 2*f(2*y)*f(z + x)^2*f(a + 2*y)*f(b + y + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          - f(2*y)*f(z + x)^2*f(a + 2*y)^2 - f(2*y)*f(2*z)*f(y + x)*f(b + 2*x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(b + y + x) - 2*f(2*y)*f(2*z)*f(y + x)*f(a + y + x)*f(b + y + x) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         3/2*f(2*y)*f(2*z)*f(y + x)*f(a + 2*y)*f(b + 2*x) - f(2*y)*f(2*z)*f(y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(a + 2*y)*f(a + y + x) - 1/2*f(2*y)*f(2*z)*f(y + x)*f(a + 2*x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(b + 2*y) + 4*f(2*y)*f(y + x)*f(z + y)*f(a + z + x)*f(b + y + x) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*y)*f(y + x)*f(z + y)*f(a + 2*y)*f(c + 2*x) - f(2*y)*f(y + x)*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y)*f(a + 2*x)*f(c + 2*y) - 2*f(2*y)*f(y + x)*f(z + x)*f(c + 2*y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(a + y + x) + f(2*y)*f(y + x)*f(z + x)*f(b + 2*y)*f(c + 2*x) + 2*f(2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *y)*f(y + x)*f(z + x)*f(b + 2*y)*f(a + z + x) + f(2*y)*f(y + x)*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(b + 2*x)*f(c + 2*y) + 4*f(2*y)*f(y + x)*f(z + x)*f(a + z + y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(b + y + x) + 2*f(2*y)*f(y + x)*f(z + x)*f(a + 2*y)*f(a + z + y) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*f(2*y)*f(y + x)^2*f(c + 2*y)*f(a + z + x) - f(2*y)*f(y + x)^2*f(c</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*x)*f(c + 2*y) - 2*f(2*y)*f(y + x)^2*f(a + 2*z)*f(b + y + x) - f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*y)*f(y + x)^2*f(a + 2*y)*f(a + 2*z) - f(2*y)^2*f(z + y)*f(c + 2*x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(a + y + x) - f(2*y)^2*f(z + y)*f(b + 2*x)*f(a + z + x) + f(2*y)^2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(z + y)*f(a + 2*x)*f(c + y + x) + f(2*y)^2*f(z + y)*f(a + 2*x)*f(b</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + z + x) - f(2*y)^2*f(z + x)*f(c + 2*x)*f(b + y + x) - f(2*y)^2*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(b + 2*x)*f(c + y + x) - f(2*y)^2*f(z + x)*f(b + 2*x)*f(a + z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y) - 2*f(2*y)^2*f(z + x)*f(a + z + x)*f(b + y + x) + 2*f(2*y)^2*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z + x)*f(a + y + x)*f(c + y + x) - 2*f(2*y)^2*f(z + x)*f(a + y + x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(a + z + y) - f(2*y)^2*f(z + x)*f(a + 2*y)*f(c + 2*x) + f(2*y)^2*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(a + 2*x)*f(c + 2*y) + f(2*y)^2*f(z + x)*f(a + 2*x)*f(b + z + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y) + f(2*y)^2*f(2*z)*f(b + 2*x)*f(a + y + x) + f(2*y)^2*f(2*z)*f(a + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*x)*f(b + y + x) + f(2*y)^2*f(y + x)*f(c + 2*x)*f(c + y + x) - 2*f(2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *y)^2*f(y + x)*f(a + z + x)*f(c + y + x) + 1/2*f(2*y)^2*f(y + x)*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*z)*f(b + 2*x) + f(2*y)^2*f(y + x)*f(a + 2*z)*f(a + y + x) - 1/2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*y)^2*f(y + x)*f(a + 2*x)*f(b + 2*z) + f(2*y)^3*f(c + 2*x)*f(a + z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x) - f(2*y)^3*f(a + 2*x)*f(c + z + x) - f(2*x)*f(z + y)^2*f(b + 2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         x)*f(b + 2*y) - 2*f(2*x)*f(z + y)^2*f(a + 2*y)*f(b + y + x) - f(2*x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(z + y)^2*f(a + 2*y)^2 - 2*f(2*x)*f(2*z)*f(y + x)*f(a + 2*y)*f(b + 2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *y) + 2*f(2*x)*f(y + x)*f(z + y)*f(c + 2*y)*f(b + y + x) - 4*f(2*x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(y + x)*f(z + y)*f(b + 2*y)*f(c + y + x) + 2*f(2*x)*f(y + x)*f(z + y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(b + 2*y)*f(b + z + x) + 2*f(2*x)*f(y + x)*f(z + y)*f(a + 2*y)*f(c</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*y) + 2*f(2*x)*f(y + x)*f(z + y)*f(a + 2*y)*f(b + z + y) - f(2*x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(y + x)^2*f(c + 2*y)^2 - 2*f(2*x)*f(y + x)^2*f(c + 2*y)*f(b + z + y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         ) + 4*f(2*x)*f(y + x)^2*f(b + 2*y)*f(c + z + y) - f(2*x)*f(y + x)^2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(b + 2*y)*f(b + 2*z) - f(2*x)*f(2*y)*f(z + y)*f(c + 2*y)*f(a + y + x</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         ) + 2*f(2*x)*f(2*y)*f(z + y)*f(b + y + x)*f(c + y + x) - 2*f(2*x)*f(2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *y)*f(z + y)*f(b + y + x)*f(b + z + x) + f(2*x)*f(2*y)*f(z + y)*f(b</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*y)*f(c + 2*x) + f(2*x)*f(2*y)*f(z + y)*f(b + 2*y)*f(a + z + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          - f(2*x)*f(2*y)*f(z + y)*f(b + 2*x)*f(c + 2*y) - 2*f(2*x)*f(2*y)*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y)*f(a + y + x)*f(b + z + y) - f(2*x)*f(2*y)*f(z + y)*f(a + 2*y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(c + y + x) - f(2*x)*f(2*y)*f(z + y)*f(a + 2*y)*f(b + z + x) - f(2*x</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(2*y)*f(z + x)*f(c + 2*y)*f(b + y + x) + f(2*x)*f(2*y)*f(z + x)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         b + 2*y)*f(c + y + x) + f(2*x)*f(2*y)*f(z + x)*f(b + 2*y)*f(a + z + y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         ) - f(2*x)*f(2*y)*f(z + x)*f(a + 2*y)*f(b + z + y) + f(2*x)*f(2*y)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*z)*f(b + 2*y)*f(a + y + x) + f(2*x)*f(2*y)*f(2*z)*f(b + 2*x)*f(b + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*y) + 3*f(2*x)*f(2*y)*f(2*z)*f(a + 2*y)*f(b + y + x) + f(2*x)*f(2*y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(2*z)*f(a + 2*y)^2 + 3*f(2*x)*f(2*y)*f(y + x)*f(c + 2*y)*f(c + y + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         x) + 2*f(2*x)*f(2*y)*f(y + x)*f(b + z + y)*f(c + y + x) + f(2*x)*f(2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y)*f(y + x)*f(b + 2*z)*f(b + y + x) - 4*f(2*x)*f(2*y)*f(y + x)*f(b + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y + x)*f(c + z + y) - 2*f(2*x)*f(2*y)*f(y + x)*f(b + 2*y)*f(c + z + x</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         ) - 1/2*f(2*x)*f(2*y)*f(y + x)*f(a + 2*z)*f(b + 2*y) - 2*f(2*x)*f(2*y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(y + x)*f(a + 2*y)*f(c + z + y) + 1/2*f(2*x)*f(2*y)*f(y + x)*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*y)*f(b + 2*z) - 2*f(2*x)*f(2*y)^2*f(c + y + x)^2 - f(2*x)*f(2*y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         ^2*f(c + 2*y)*f(a + z + x) - f(2*x)*f(2*y)^2*f(c + 2*x)*f(b + z + y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*f(2*x)*f(2*y)^2*f(b + y + x)*f(c + z + x) + f(2*x)*f(2*y)^2*f(b</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*x)*f(c + z + y) + 2*f(2*x)*f(2*y)^2*f(a + y + x)*f(c + z + y) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*x)*f(2*y)^2*f(a + 2*y)*f(c + z + x) + f(2*x)^2*f(2*y)*f(c + 2*y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(b + z + y) - f(2*x)^2*f(2*y)*f(b + 2*y)*f(c + z + y) )</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       - f(b + 2*x)*f(b + 2*y) - 2*f(a + 2*y)*f(b + y + x) - f(a + 2*y)^2 + 2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(y + x)*f(b + a + 2*y) - 2*f(2*y)*f(b + a + y + x):</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">eq[27] := </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">(1/HessUniv) * ( 2*f(y + x)*f(z + y)^2*f(a + 2*x)*f(a + 2*y) - 2*f(y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(z + x)*f(z + y)*f(a + 2*y)*f(b + 2*x) + 4*f(y + x)*f(z + x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(z + y)*f(a + 2*y)*f(a + y + x) + 2*f(y + x)*f(z + x)*f(z + y)*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*x)*f(b + 2*y) + 4*f(y + x)*f(z + x)^2*f(b + 2*y)*f(a + y + x) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*f(y + x)*f(z + x)^2*f(b + 2*x)*f(b + 2*y) + 2*f(y + x)^2*f(z + y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(a + 2*y)*f(c + 2*x) - 4*f(y + x)^2*f(z + y)*f(a + 2*y)*f(a + z + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          - 2*f(y + x)^2*f(z + y)*f(a + 2*x)*f(c + 2*y) - 4*f(y + x)^2*f(z + x</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(c + 2*y)*f(a + y + x) + 2*f(y + x)^2*f(z + x)*f(b + 2*y)*f(c + 2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         x) - 4*f(y + x)^2*f(z + x)*f(b + 2*y)*f(a + z + x) + 2*f(y + x)^2*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(b + 2*x)*f(c + 2*y) + 4*f(y + x)^3*f(c + 2*y)*f(a + z + x) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*f(y + x)^3*f(c + 2*x)*f(c + 2*y) - 2*f(2*y)*f(z + y)^2*f(a + 2*x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(a + y + x) + 2*f(2*y)*f(z + x)*f(z + y)*f(b + 2*x)*f(a + y + x) + 4</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(2*y)*f(z + x)*f(z + y)*f(a + y + x)^2 - 2*f(2*y)*f(z + x)*f(z + y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(a + 2*x)*f(b + y + x) + 2*f(2*y)*f(z + x)^2*f(b + 2*x)*f(b + y + x</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         ) - 4*f(2*y)*f(z + x)^2*f(a + y + x)*f(b + y + x) + 2*f(2*y)*f(z + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         ^2*f(a + 2*y)*f(b + 2*x) - 4*f(2*y)*f(z + x)^2*f(a + 2*y)*f(a + y + x</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         ) - 2*f(2*y)*f(z + x)^2*f(a + 2*x)*f(b + 2*y) - 4*f(2*y)*f(2*z)*f(y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(a + y + x)^2 - 2*f(2*y)*f(2*z)*f(y + x)*f(a + 2*x)*f(a + 2*y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          - 2*f(2*y)*f(y + x)*f(z + y)*f(c + 2*x)*f(a + y + x) + 4*f(2*y)*f(y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(z + y)*f(a + y + x)*f(a + z + x) + 2*f(2*y)*f(y + x)*f(z + y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(a + 2*x)*f(c + y + x) - 2*f(2*y)*f(y + x)*f(z + x)*f(c + 2*x)*f(b</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y + x) - 2*f(2*y)*f(y + x)*f(z + x)*f(b + 2*x)*f(c + y + x) + 4*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*y)*f(y + x)*f(z + x)*f(a + z + x)*f(b + y + x) + 4*f(2*y)*f(y + x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(z + x)*f(a + y + x)*f(c + y + x) - 2*f(2*y)*f(y + x)*f(z + x)*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*y)*f(c + 2*x) + 4*f(2*y)*f(y + x)*f(z + x)*f(a + 2*y)*f(a + z + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         x) + 2*f(2*y)*f(y + x)*f(z + x)*f(a + 2*x)*f(c + 2*y) + 2*f(2*y)*f(y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)^2*f(c + 2*x)*f(c + y + x) - 4*f(2*y)*f(y + x)^2*f(a + z + x)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         c + y + x) - 2*f(2*y)^2*f(z + x)*f(b + 2*x)*f(a + z + x) - 4*f(2*y)^2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(z + x)*f(a + y + x)*f(a + z + x) + 2*f(2*y)^2*f(z + x)*f(a + 2*x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(b + z + x) + 2*f(2*y)^2*f(2*z)*f(a + 2*x)*f(a + y + x) + 2*f(2*y)^2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(y + x)*f(c + 2*x)*f(a + z + x) - 2*f(2*y)^2*f(y + x)*f(a + 2*x)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         c + z + x) - 4*f(2*x)*f(z + y)^2*f(a + 2*y)*f(a + y + x) - 2*f(2*x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*z)*f(y + x)*f(b + 2*y)*f(a + y + x) + f(2*x)*f(2*z)*f(y + x)*f(b</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*x)*f(b + 2*y) - f(2*x)*f(2*z)*f(y + x)*f(a + 2*y)^2 + 4*f(2*x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(y + x)*f(z + y)*f(c + 2*y)*f(a + y + x) - 2*f(2*x)*f(y + x)*f(z + y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(b + 2*y)*f(c + 2*x) - 2*f(2*x)*f(y + x)*f(z + y)*f(a + 2*y)*f(c</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y + x) + 2*f(2*x)*f(y + x)*f(z + y)*f(a + 2*y)*f(b + z + x) + 2*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*x)*f(y + x)*f(z + y)*f(a + 2*y)*f(a + z + y) - 2*f(2*x)*f(y + x)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z + x)*f(b + 2*y)*f(c + y + x) + 2*f(2*x)*f(y + x)*f(z + x)*f(b + 2*y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(b + z + x) - 2*f(2*x)*f(y + x)*f(z + x)*f(b + 2*y)*f(a + z + y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*f(2*x)*f(y + x)*f(z + x)*f(a + 2*y)*f(c + 2*y) + 2*f(2*x)*f(y + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         x)^2*f(c + 2*y)*f(c + y + x) - 2*f(2*x)*f(y + x)^2*f(c + 2*y)*f(b + z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x) - 2*f(2*x)*f(y + x)^2*f(c + 2*y)*f(a + z + y) + 2*f(2*x)*f(y + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         x)^2*f(a + 2*z)*f(b + 2*y) + 2*f(2*x)*f(2*y)*f(z + y)*f(c + 2*x)*f(b</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y + x) - 2*f(2*x)*f(2*y)*f(z + y)*f(a + y + x)*f(c + y + x) - 2*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*x)*f(2*y)*f(z + y)*f(a + y + x)*f(b + z + x) - 2*f(2*x)*f(2*y)*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y)*f(a + y + x)*f(a + z + y) + f(2*x)*f(2*y)*f(z + y)*f(a + 2*y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(c + 2*x) - f(2*x)*f(2*y)*f(z + y)*f(a + 2*x)*f(c + 2*y) - 2*f(2*x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*y)*f(z + x)*f(c + 2*y)*f(a + y + x) + 2*f(2*x)*f(2*y)*f(z + x)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         b + y + x)*f(c + y + x) - 2*f(2*x)*f(2*y)*f(z + x)*f(b + y + x)*f(b</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + z + x) + f(2*x)*f(2*y)*f(z + x)*f(b + 2*y)*f(c + 2*x) + 2*f(2*x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*y)*f(z + x)*f(b + 2*y)*f(a + z + x) - f(2*x)*f(2*y)*f(z + x)*f(b</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*x)*f(c + 2*y) + 2*f(2*x)*f(2*y)*f(z + x)*f(a + z + y)*f(b + y + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         x) - 2*f(2*x)*f(2*y)*f(z + x)*f(a + 2*y)*f(b + z + x) - f(2*x)*f(2*y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(2*z)*f(b + 2*x)*f(b + y + x) + 2*f(2*x)*f(2*y)*f(2*z)*f(a + y + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(b + y + x) - 1/2*f(2*x)*f(2*y)*f(2*z)*f(a + 2*y)*f(b + 2*x) + 5*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*x)*f(2*y)*f(2*z)*f(a + 2*y)*f(a + y + x) + 1/2*f(2*x)*f(2*y)*f(2*z)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(a + 2*x)*f(b + 2*y) - 2*f(2*x)*f(2*y)*f(y + x)*f(c + y + x)^2 - 2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*x)*f(2*y)*f(y + x)*f(c + 2*y)*f(a + z + x) + f(2*x)*f(2*y)*f(y + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         x)*f(c + 2*x)*f(c + 2*y) + 2*f(2*x)*f(2*y)*f(y + x)*f(b + z + x)*f(c</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y + x) + 2*f(2*x)*f(2*y)*f(y + x)*f(a + z + y)*f(c + y + x) - 2*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*x)*f(2*y)*f(y + x)*f(a + 2*z)*f(b + y + x) - f(2*x)*f(2*y)*f(y + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(a + 2*y)*f(a + 2*z) - f(2*x)*f(2*y)^2*f(c + 2*x)*f(c + y + x) - f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*x)*f(2*y)^2*f(c + 2*x)*f(b + z + x) - f(2*x)*f(2*y)^2*f(c + 2*x)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         a + z + y) + f(2*x)*f(2*y)^2*f(b + 2*x)*f(c + z + x) + 1/2*f(2*x)*f(2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *y)^2*f(a + 2*z)*f(b + 2*x) + f(2*x)*f(2*y)^2*f(a + 2*z)*f(a + y + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*f(2*x)*f(2*y)^2*f(a + y + x)*f(c + z + x) + f(2*x)*f(2*y)^2*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*x)*f(c + z + y) - 1/2*f(2*x)*f(2*y)^2*f(a + 2*x)*f(b + 2*z) - f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*x)^2*f(y + x)*f(c + 2*y)^2 + 2*f(2*x)^2*f(y + x)*f(b + 2*y)*f(c + z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y) - f(2*x)^2*f(y + x)*f(b + 2*y)*f(b + 2*z) + f(2*x)^2*f(2*y)*f(c</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*y)*f(c + y + x) + f(2*x)^2*f(2*y)*f(c + 2*y)*f(b + z + x) + f(2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         x)^2*f(2*y)*f(c + 2*y)*f(a + z + y) + f(2*x)^2*f(2*y)*f(b + 2*z)*f(b</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y + x) - 2*f(2*x)^2*f(2*y)*f(b + y + x)*f(c + z + y) - f(2*x)^2*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*y)*f(b + 2*y)*f(c + z + x) - 1/2*f(2*x)^2*f(2*y)*f(a + 2*z)*f(b + 2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *y) - f(2*x)^2*f(2*y)*f(a + 2*y)*f(c + z + y) + 1/2*f(2*x)^2*f(2*y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(a + 2*y)*f(b + 2*z) )</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       - 4*f(a + 2*y)*f(a + y + x) + 2*f(y + x)*f(2*a + 2*y) - 2*f(2*y)*f(2*a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y + x):</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">eq[28] := </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">(1/HessUniv) * (  - 2*f(2*y)*f(z + y)^2*f(a + 2*x)*f(b + y + x) + f(2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *y)*f(z + y)^2*f(a + 2*x)*f(a + 2*y) + 2*f(2*y)*f(z + x)*f(z + y)*f(b</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*x)*f(b + y + x) + f(2*y)*f(z + x)*f(z + y)*f(a + 2*y)*f(b + 2*x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          - f(2*y)*f(z + x)*f(z + y)*f(a + 2*x)*f(b + 2*y) - f(2*y)*f(z + x)^2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(b + 2*x)*f(b + 2*y) - 2*f(2*y)*f(2*z)*f(y + x)*f(b + 2*x)*f(b + y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x) + 2*f(2*y)*f(y + x)*f(z + y)*f(c + 2*x)*f(b + y + x) - f(2*y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(y + x)*f(z + y)*f(a + 2*y)*f(c + 2*x) - f(2*y)*f(y + x)*f(z + y)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         a + 2*x)*f(c + 2*y) + 2*f(2*y)*f(y + x)*f(z + y)*f(a + 2*x)*f(b + z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y) + f(2*y)*f(y + x)*f(z + x)*f(b + 2*y)*f(c + 2*x) - f(2*y)*f(y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(z + x)*f(b + 2*x)*f(c + 2*y) + 2*f(2*y)*f(y + x)*f(z + x)*f(b</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*x)*f(b + z + y) + f(2*y)*f(y + x)^2*f(c + 2*x)*f(c + 2*y) - 2*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*y)*f(y + x)^2*f(c + 2*x)*f(b + z + y) - f(2*y)^2*f(z + y)*f(b + 2*x</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(c + 2*x) + f(2*y)^2*f(z + y)*f(a + 2*x)*f(c + y + x) + f(2*y)^2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(z + y)*f(a + 2*x)*f(b + z + x) - f(2*y)^2*f(z + y)*f(a + 2*x)*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + z + y) - 2*f(2*y)^2*f(z + x)*f(c + 2*x)*f(b + y + x) + f(2*y)^2*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z + x)*f(b + 2*x)*f(c + y + x) - f(2*y)^2*f(z + x)*f(b + 2*x)*f(b + z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x) - f(2*y)^2*f(z + x)*f(b + 2*x)*f(a + z + y) + f(2*y)^2*f(z + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(a + 2*x)*f(c + 2*y) + 1/2*f(2*y)^2*f(2*z)*f(b + 2*x)^2 + f(2*y)^2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*z)*f(a + 2*x)*f(b + y + x) - 1/2*f(2*y)^2*f(2*z)*f(a + 2*x)*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*y) - f(2*y)^2*f(y + x)*f(c + 2*x)*f(c + y + x) + f(2*y)^2*f(y + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         x)*f(c + 2*x)*f(b + z + x) + f(2*y)^2*f(y + x)*f(c + 2*x)*f(a + z + y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         ) - f(2*y)^2*f(y + x)*f(a + 2*x)*f(b + 2*z) + 1/2*f(2*y)^3*f(c + 2*x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         ^2 - f(2*y)^3*f(a + 2*x)*f(c + z + x) + 1/2*f(2*y)^3*f(a + 2*x)*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*z) + 4*f(2*x)*f(z + y)^2*f(b + 2*y)*f(a + y + x) - 2*f(2*x)*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y)^2*f(a + 2*y)*f(b + y + x) - f(2*x)*f(z + y)^2*f(a + 2*y)^2 - 2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*x)*f(z + x)*f(z + y)*f(b + 2*y)*f(b + y + x) + f(2*x)*f(z + x)^2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(b + 2*y)^2 + 2*f(2*x)*f(2*z)*f(y + x)*f(b + 2*y)*f(b + y + x) + 2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*x)*f(y + x)*f(z + y)*f(c + 2*y)*f(b + y + x) - 4*f(2*x)*f(y + x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(z + y)*f(b + 2*y)*f(c + y + x) - 4*f(2*x)*f(y + x)*f(z + y)*f(b + 2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *y)*f(a + z + y) + 2*f(2*x)*f(y + x)*f(z + y)*f(a + 2*y)*f(c + 2*y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*f(2*x)*f(y + x)*f(z + y)*f(a + 2*y)*f(b + z + y) - 2*f(2*x)*f(y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(z + x)*f(b + 2*y)*f(b + z + y) - f(2*x)*f(y + x)^2*f(c + 2*y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         ^2 - 2*f(2*x)*f(y + x)^2*f(c + 2*y)*f(b + z + y) + 4*f(2*x)*f(y + x)^</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*f(b + 2*y)*f(c + z + y) - 2*f(2*x)*f(2*y)*f(z + y)*f(c + 2*y)*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y + x) + f(2*x)*f(2*y)*f(z + y)*f(b + 2*y)*f(c + 2*x) - 2*f(2*x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*y)*f(z + y)*f(b + 2*x)*f(b + z + y) + 4*f(2*x)*f(2*y)*f(z + y)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         a + z + y)*f(b + y + x) - 4*f(2*x)*f(2*y)*f(z + y)*f(a + y + x)*f(b</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + z + y) + f(2*x)*f(2*y)*f(z + y)*f(a + 2*y)*f(c + y + x) - f(2*x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*y)*f(z + y)*f(a + 2*y)*f(b + z + x) + f(2*x)*f(2*y)*f(z + y)*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*y)*f(a + z + y) + f(2*x)*f(2*y)*f(z + x)*f(b + 2*y)*f(c + y + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + f(2*x)*f(2*y)*f(z + x)*f(b + 2*y)*f(b + z + x) + f(2*x)*f(2*y)*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(b + 2*y)*f(a + z + y) - f(2*x)*f(2*y)*f(z + x)*f(a + 2*y)*f(c</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*y) - f(2*x)*f(2*y)*f(2*z)*f(b + 2*y)*f(a + y + x) + 1/2*f(2*x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*y)*f(2*z)*f(b + 2*x)*f(b + 2*y) + 1/2*f(2*x)*f(2*y)*f(2*z)*f(a + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*y)^2 + f(2*x)*f(2*y)*f(y + x)*f(c + 2*y)*f(c + y + x) + f(2*x)*f(2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y)*f(y + x)*f(c + 2*y)*f(b + z + x) + f(2*x)*f(2*y)*f(y + x)*f(c + 2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y)*f(a + z + y) + 4*f(2*x)*f(2*y)*f(y + x)*f(b + z + y)*f(c + y + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          - 4*f(2*x)*f(2*y)*f(y + x)*f(b + y + x)*f(c + z + y) - 2*f(2*x)*f(2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y)*f(y + x)*f(b + 2*y)*f(c + z + x) + f(2*x)*f(2*y)*f(y + x)*f(a + 2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z)*f(b + 2*y) - 2*f(2*x)*f(2*y)*f(y + x)*f(a + 2*y)*f(c + z + y) - f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*x)*f(2*y)^2*f(c + 2*x)*f(c + 2*y) - 2*f(2*x)*f(2*y)^2*f(b + z + x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(c + y + x) + f(2*x)*f(2*y)^2*f(b + 2*z)*f(a + y + x) + 2*f(2*x)*f(2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *y)^2*f(b + y + x)*f(c + z + x) + f(2*x)*f(2*y)^2*f(b + 2*x)*f(c + z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y) + 1/2*f(2*x)*f(2*y)^2*f(b + 2*x)*f(b + 2*z) - 2*f(2*x)*f(2*y)^2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(a + z + y)*f(c + y + x) - f(2*x)*f(2*y)^2*f(a + 2*z)*f(b + y + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*f(2*x)*f(2*y)^2*f(a + y + x)*f(c + z + y) + f(2*x)*f(2*y)^2*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*y)*f(c + z + x) - 1/2*f(2*x)*f(2*y)^2*f(a + 2*y)*f(a + 2*z) + 2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*x)^2*f(z + y)*f(b + 2*y)*f(b + z + y) - f(2*x)^2*f(2*z)*f(b + 2*y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )^2 + 1/2*f(2*x)^2*f(2*y)*f(c + 2*y)^2 - f(2*x)^2*f(2*y)*f(b + 2*y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(c + z + y) - 1/2*f(2*x)^2*f(2*y)*f(b + 2*y)*f(b + 2*z) )</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       - f(2*y)*f(2*b + 2*x) + f(2*x)*f(2*b + 2*y):</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">eq[29] := </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">(1/HessUniv) * (  - f(2*y)*f(z + y)^2*f(a + 2*x)*f(b + 2*x) + f(2*y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(z + x)*f(z + y)*f(b + 2*x)^2 + 2*f(2*y)*f(z + x)*f(z + y)*f(b + 2*x</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(a + y + x) - 2*f(2*y)*f(z + x)*f(z + y)*f(a + 2*x)*f(b + y + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + f(2*y)*f(z + x)*f(z + y)*f(a + 2*x)*f(a + 2*y) - f(2*y)*f(z + x)^2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(a + 2*x)*f(b + 2*y) - 1/2*f(2*y)*f(2*z)*f(y + x)*f(b + 2*x)^2 - f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*y)*f(2*z)*f(y + x)*f(b + 2*x)*f(a + y + x) - 1/2*f(2*y)*f(2*z)*f(y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(a + 2*x)*f(a + 2*y) + 2*f(2*y)*f(y + x)*f(z + y)*f(a + 2*x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(b + z + x) + 2*f(2*y)*f(y + x)*f(z + x)*f(a + 2*x)*f(b + z + y) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*y)*f(y + x)^2*f(a + 2*x)*f(b + 2*z) - f(2*y)^2*f(z + x)*f(c + 2*x</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(a + y + x) - f(2*y)^2*f(z + x)*f(b + 2*x)*f(c + 2*x) - f(2*y)^2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(z + x)*f(b + 2*x)*f(a + z + x) + 2*f(2*y)^2*f(z + x)*f(a + 2*x)*f(c</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y + x) - f(2*y)^2*f(z + x)*f(a + 2*x)*f(a + z + y) + f(2*y)^2*f(2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z)*f(a + 2*x)*f(b + 2*x) + 1/2*f(2*y)^2*f(y + x)*f(c + 2*x)^2 + f(2*y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )^2*f(y + x)*f(c + 2*x)*f(a + z + x) - 2*f(2*y)^2*f(y + x)*f(a + 2*x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(c + z + x) + 1/2*f(2*y)^2*f(y + x)*f(a + 2*x)*f(a + 2*z) + f(2*x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(z + y)^2*f(a + 2*x)*f(b + 2*y) + 2*f(2*x)*f(z + x)*f(z + y)*f(b + 2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *y)*f(a + y + x) - f(2*x)*f(z + x)*f(z + y)*f(b + 2*x)*f(b + 2*y) - 2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(2*x)*f(z + x)*f(z + y)*f(a + 2*y)*f(b + y + x) - f(2*x)*f(z + x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(z + y)*f(a + 2*y)^2 + f(2*x)*f(z + x)^2*f(a + 2*y)*f(b + 2*y) + 1/2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(2*x)*f(2*z)*f(y + x)*f(b + 2*x)*f(b + 2*y) + f(2*x)*f(2*z)*f(y + x</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(a + 2*y)*f(b + y + x) + 1/2*f(2*x)*f(2*z)*f(y + x)*f(a + 2*y)^2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          - 2*f(2*x)*f(y + x)*f(z + y)*f(b + 2*y)*f(a + z + x) - 2*f(2*x)*f(y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(z + x)*f(b + 2*y)*f(a + z + y) + f(2*x)*f(y + x)^2*f(a + 2*z)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(b + 2*y) + f(2*x)*f(2*y)*f(z + y)*f(c + 2*x)*f(b + y + x) - f(2*x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(2*y)*f(z + y)*f(b + 2*x)*f(b + z + x) + 2*f(2*x)*f(2*y)*f(z + y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(a + z + x)*f(b + y + x) - 2*f(2*x)*f(2*y)*f(z + y)*f(a + y + x)*f(b</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + z + x) - f(2*x)*f(2*y)*f(z + y)*f(a + 2*x)*f(c + 2*y) - f(2*x)*f(2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *y)*f(z + y)*f(a + 2*x)*f(b + z + y) - f(2*x)*f(2*y)*f(z + x)*f(c + 2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *y)*f(a + y + x) + f(2*x)*f(2*y)*f(z + x)*f(b + 2*y)*f(c + 2*x) + f(2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *x)*f(2*y)*f(z + x)*f(b + 2*y)*f(a + z + x) + 2*f(2*x)*f(2*y)*f(z + x</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(a + z + y)*f(b + y + x) - 2*f(2*x)*f(2*y)*f(z + x)*f(a + y + x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(b + z + y) + f(2*x)*f(2*y)*f(z + x)*f(a + 2*y)*f(a + z + y) + f(2*x</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(2*y)*f(y + x)*f(c + 2*y)*f(a + z + x) - f(2*x)*f(2*y)*f(y + x)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         c + 2*x)*f(b + z + y) + f(2*x)*f(2*y)*f(y + x)*f(b + 2*z)*f(a + y + x</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         ) + 1/2*f(2*x)*f(2*y)*f(y + x)*f(b + 2*x)*f(b + 2*z) - f(2*x)*f(2*y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(y + x)*f(a + 2*z)*f(b + y + x) - 1/2*f(2*x)*f(2*y)*f(y + x)*f(a + 2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *y)*f(a + 2*z) - f(2*x)*f(2*y)^2*f(c + 2*x)*f(c + y + x) + f(2*x)*f(2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *y)^2*f(b + 2*x)*f(c + z + x) - 2*f(2*x)*f(2*y)^2*f(a + z + x)*f(c + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y + x) + 2*f(2*x)*f(2*y)^2*f(a + y + x)*f(c + z + x) + f(2*x)*f(2*y)^</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*f(a + 2*x)*f(c + z + y) + f(2*x)^2*f(z + y)*f(c + 2*y)*f(b + y + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          - 2*f(2*x)^2*f(z + y)*f(b + 2*y)*f(c + y + x) + f(2*x)^2*f(z + y)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         b + 2*y)*f(b + z + x) + f(2*x)^2*f(z + y)*f(a + 2*y)*f(c + 2*y) + f(2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *x)^2*f(z + y)*f(a + 2*y)*f(b + z + y) - f(2*x)^2*f(2*z)*f(a + 2*y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(b + 2*y) - 1/2*f(2*x)^2*f(y + x)*f(c + 2*y)^2 - f(2*x)^2*f(y + x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(c + 2*y)*f(b + z + y) + 2*f(2*x)^2*f(y + x)*f(b + 2*y)*f(c + z + y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          - 1/2*f(2*x)^2*f(y + x)*f(b + 2*y)*f(b + 2*z) + f(2*x)^2*f(2*y)*f(c</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*y)*f(c + y + x) + 2*f(2*x)^2*f(2*y)*f(b + z + y)*f(c + y + x) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*f(2*x)^2*f(2*y)*f(b + y + x)*f(c + z + y) - f(2*x)^2*f(2*y)*f(b + 2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *y)*f(c + z + x) - f(2*x)^2*f(2*y)*f(a + 2*y)*f(c + z + y) )</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       - f(2*y)*f(b + a + 2*x) + f(2*x)*f(b + a + 2*y):</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">eq[30] := </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"> (1/HessUniv) * (  - f(2*y)*f(z + y)^2*f(a + 2*x)^2 + 2*f(2*y)*f(z + x</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(z + y)*f(a + 2*x)*f(a + y + x) + f(2*y)*f(z + x)^2*f(b + 2*x)^2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*f(2*y)*f(z + x)^2*f(b + 2*x)*f(a + y + x) - 4*f(2*y)*f(z + x)^2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(a + 2*x)*f(b + y + x) - 2*f(2*y)*f(2*z)*f(y + x)*f(a + 2*x)*f(a + y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x) + 2*f(2*y)*f(y + x)*f(z + y)*f(a + 2*x)*f(a + z + x) - 2*f(2*y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(y + x)*f(z + x)*f(c + 2*x)*f(a + y + x) - 2*f(2*y)*f(y + x)*f(z + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         x)*f(b + 2*x)*f(c + 2*x) - 2*f(2*y)*f(y + x)*f(z + x)*f(b + 2*x)*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + z + x) + 4*f(2*y)*f(y + x)*f(z + x)*f(a + 2*x)*f(c + y + x) + 4*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*y)*f(y + x)*f(z + x)*f(a + 2*x)*f(b + z + x) + f(2*y)*f(y + x)^2*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         c + 2*x)^2 + 2*f(2*y)*f(y + x)^2*f(c + 2*x)*f(a + z + x) - 4*f(2*y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(y + x)^2*f(a + 2*x)*f(c + z + x) - 2*f(2*y)^2*f(z + x)*f(a + 2*x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(a + z + x) + f(2*y)^2*f(2*z)*f(a + 2*x)^2 + f(2*x)*f(z + y)^2*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*x)*f(a + 2*y) - f(2*x)*f(z + x)*f(z + y)*f(a + 2*y)*f(b + 2*x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          - 2*f(2*x)*f(z + x)*f(z + y)*f(a + 2*y)*f(a + y + x) + f(2*x)*f(z + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         x)*f(z + y)*f(a + 2*x)*f(b + 2*y) + 2*f(2*x)*f(z + x)^2*f(b + 2*y)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         a + y + x) - f(2*x)*f(z + x)^2*f(b + 2*x)*f(b + 2*y) + 2*f(2*x)*f(2*z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         )*f(y + x)*f(a + 2*y)*f(a + y + x) + f(2*x)*f(y + x)*f(z + y)*f(a + 2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *y)*f(c + 2*x) - 2*f(2*x)*f(y + x)*f(z + y)*f(a + 2*y)*f(a + z + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          - f(2*x)*f(y + x)*f(z + y)*f(a + 2*x)*f(c + 2*y) - 2*f(2*x)*f(y + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(z + x)*f(c + 2*y)*f(a + y + x) + f(2*x)*f(y + x)*f(z + x)*f(b + 2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y)*f(c + 2*x) - 2*f(2*x)*f(y + x)*f(z + x)*f(b + 2*y)*f(a + z + x) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*x)*f(y + x)*f(z + x)*f(b + 2*x)*f(c + 2*y) + 2*f(2*x)*f(y + x)^2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(c + 2*y)*f(a + z + x) - f(2*x)*f(y + x)^2*f(c + 2*x)*f(c + 2*y) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*x)*f(2*y)*f(z + y)*f(b + 2*x)*f(c + 2*x) - f(2*x)*f(2*y)*f(z + y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(a + 2*x)*f(c + y + x) - f(2*x)*f(2*y)*f(z + y)*f(a + 2*x)*f(b + z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x) - f(2*x)*f(2*y)*f(z + y)*f(a + 2*x)*f(a + z + y) + 2*f(2*x)*f(2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *y)*f(z + x)*f(c + 2*x)*f(b + y + x) - f(2*x)*f(2*y)*f(z + x)*f(b + 2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *x)*f(c + y + x) - f(2*x)*f(2*y)*f(z + x)*f(b + 2*x)*f(b + z + x) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*x)*f(2*y)*f(z + x)*f(b + 2*x)*f(a + z + y) + 4*f(2*x)*f(2*y)*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(a + z + x)*f(b + y + x) - 4*f(2*x)*f(2*y)*f(z + x)*f(a + y + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         x)*f(b + z + x) + 2*f(2*x)*f(2*y)*f(z + x)*f(a + 2*y)*f(a + z + x) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*x)*f(2*y)*f(z + x)*f(a + 2*x)*f(c + 2*y) - 1/2*f(2*x)*f(2*y)*f(2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z)*f(b + 2*x)^2 + f(2*x)*f(2*y)*f(2*z)*f(a + 2*x)*f(b + y + x) - 1/2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(2*x)*f(2*y)*f(2*z)*f(a + 2*x)*f(a + 2*y) - f(2*x)*f(2*y)*f(y + x)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(c + 2*x)*f(c + y + x) - f(2*x)*f(2*y)*f(y + x)*f(c + 2*x)*f(b + z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x) - f(2*x)*f(2*y)*f(y + x)*f(c + 2*x)*f(a + z + y) + 2*f(2*x)*f(2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *y)*f(y + x)*f(b + 2*x)*f(c + z + x) - 4*f(2*x)*f(2*y)*f(y + x)*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + z + x)*f(c + y + x) + 4*f(2*x)*f(2*y)*f(y + x)*f(a + y + x)*f(c + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         z + x) + 2*f(2*x)*f(2*y)*f(y + x)*f(a + 2*x)*f(c + z + y) - f(2*x)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*y)*f(y + x)*f(a + 2*x)*f(b + 2*z) - 1/2*f(2*x)*f(2*y)^2*f(c + 2*x)^</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2 + f(2*x)*f(2*y)^2*f(a + 2*x)*f(c + z + x) + 1/2*f(2*x)*f(2*y)^2*f(a</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*x)*f(a + 2*z) + 2*f(2*x)^2*f(z + y)*f(c + 2*y)*f(a + y + x) - f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*x)^2*f(z + y)*f(b + 2*y)*f(c + 2*x) - f(2*x)^2*f(z + y)*f(a + 2*y)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(c + y + x) + f(2*x)^2*f(z + y)*f(a + 2*y)*f(b + z + x) + f(2*x)^2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(z + y)*f(a + 2*y)*f(a + z + y) - f(2*x)^2*f(z + x)*f(b + 2*y)*f(c</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y + x) + f(2*x)^2*f(z + x)*f(b + 2*y)*f(b + z + x) - f(2*x)^2*f(z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(b + 2*y)*f(a + z + y) + f(2*x)^2*f(z + x)*f(a + 2*y)*f(c + 2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y) - f(2*x)^2*f(2*z)*f(b + 2*y)*f(a + y + x) + 1/2*f(2*x)^2*f(2*z)*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         b + 2*x)*f(b + 2*y) - 1/2*f(2*x)^2*f(2*z)*f(a + 2*y)^2 + f(2*x)^2*f(y</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x)*f(c + 2*y)*f(c + y + x) - f(2*x)^2*f(y + x)*f(c + 2*y)*f(b + z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + x) - f(2*x)^2*f(y + x)*f(c + 2*y)*f(a + z + y) + f(2*x)^2*f(y + x)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(a + 2*z)*f(b + 2*y) + f(2*x)^2*f(2*y)*f(c + 2*x)*f(c + 2*y) + 2*f(</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*x)^2*f(2*y)*f(b + z + x)*f(c + y + x) + f(2*x)^2*f(2*y)*f(b + 2*z)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         f(a + y + x) - 2*f(2*x)^2*f(2*y)*f(b + y + x)*f(c + z + x) - f(2*x)^2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(2*y)*f(b + 2*x)*f(c + z + y) + 1/2*f(2*x)^2*f(2*y)*f(b + 2*x)*f(b</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + 2*z) + 2*f(2*x)^2*f(2*y)*f(a + z + y)*f(c + y + x) - f(2*x)^2*f(2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         y)*f(a + 2*z)*f(b + y + x) - 2*f(2*x)^2*f(2*y)*f(a + y + x)*f(c + z</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          + y) - f(2*x)^2*f(2*y)*f(a + 2*y)*f(c + z + x) - 1/2*f(2*x)^2*f(2*y)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *f(a + 2*y)*f(a + 2*z) - 1/2*f(2*x)^3*f(c + 2*y)^2 + f(2*x)^3*f(b + 2</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         *y)*f(c + z + y) - 1/2*f(2*x)^3*f(b + 2*y)*f(b + 2*z) )</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       - f(2*y)*f(2*a + 2*x) + f(2*x)*f(2*a + 2*y):</Text-field>
</Input>
</Group>
<Group labelreference="L44" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L45" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L47" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="SubSt := [f(2*z) = Ctt(r, p, q), f(a+2*z) = (D[2](Ctt))(r, p, q), f(b+2*z) = (D[3](Ctt))(r, p, q), f(c+2*z) = (D[1](Ctt))(r, p, q), f(2*a+2*z) = (D[2, 2](Ctt))(r, p, q), f(2*b+2*z) = (D[3, 3](Ctt))(r, p, q), f(2*c+2*z) = (D[1, 1](Ctt))(r, p, q), f(c+a+2*z) = (D[1, 2](Ctt))(r, p, q), f(c+b+2*z) = (D[1, 3](Ctt))(r, p, q), f(b+a+2*z) = (D[2, 3](Ctt))(r, p, q), f(2*x) = Cxx(r, p, q), f(a+2*x) = (D[2](Cxx))(r, p, q), f(b+2*x) = (D[3](Cxx))(r, p, q), f(c+2*x) = (D[1](Cxx))(r, p, q), f(2*a+2*x) = (D[2, 2](Cxx))(r, p, q), f(2*b+2*x) = (D[3, 3](Cxx))(r, p, q), f(2*c+2*x) = (D[1, 1](Cxx))(r, p, q), f(c+a+2*x) = (D[1, 2](Cxx))(r, p, q), f(c+b+2*x) = (D[1, 3](Cxx))(r, p, q), f(b+a+2*x) = (D[2, 3](Cxx))(r, p, q), f(2*y) = 1, f(a+2*y) = 0, f(b+2*y) = 0, f(c+2*y) = 0, f(2*a+2*y) = 0, f(2*b+2*y) = 0, f(2*c+2*y) = 0, f(c+a+2*y) = 0, f(c+b+2*y) = 0, f(b+a+2*y) = 0, f(z+x) = Ctx(r, p, q), f(a+z+x) = (D[2](Ctx))(r, p, q), f(b+z+x) = (D[3](Ctx))(r, p, q), f(c+z+x) = (D[1](Ctx))(r, p, q), f(2*a+z+x) = (D[2, 2](Ctx))(r, p, q), f(2*b+z+x) = (D[3, 3](Ctx))(r, p, q), f(2*c+z+x) = (D[1, 1](Ctx))(r, p, q), f(c+a+z+x) = (D[1, 2](Ctx))(r, p, q), f(c+b+z+x) = (D[1, 3](Ctx))(r, p, q), f(b+a+z+x) = (D[2, 3](Ctx))(r, p, q), f(z+y) = Cty(r, p, q), f(a+z+y) = (D[2](Cty))(r, p, q), f(b+z+y) = (D[3](Cty))(r, p, q), f(c+z+y) = (D[1](Cty))(r, p, q), f(2*a+z+y) = (D[2, 2](Cty))(r, p, q), f(2*b+z+y) = (D[3, 3](Cty))(r, p, q), f(2*c+z+y) = (D[1, 1](Cty))(r, p, q), f(c+a+z+y) = (D[1, 2](Cty))(r, p, q), f(c+b+z+y) = (D[1, 3](Cty))(r, p, q), f(b+a+z+y) = (D[2, 3](Cty))(r, p, q), f(y+x) = Cxy(r, p, q), f(a+y+x) = (D[2](Cxy))(r, p, q), f(b+y+x) = (D[3](Cxy))(r, p, q), f(c+y+x) = (D[1](Cxy))(r, p, q), f(2*a+y+x) = (D[2, 2](Cxy))(r, p, q), f(2*b+y+x) = (D[3, 3](Cxy))(r, p, q), f(2*c+y+x) = (D[1, 1](Cxy))(r, p, q), f(c+a+y+x) = (D[1, 2](Cxy))(r, p, q), f(c+b+y+x) = (D[1, 3](Cxy))(r, p, q), f(b+a+y+x) = (D[2, 3](Cxy))(r, p, q)]:" display="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">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</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L43" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="Eeq := subs(SubSt, [seq(eq[j], j = 1 .. 30)]):" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkRWVxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVElc3Vic0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRJlN1YlN0RidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRlM2Ji1GIzYmLUYsNiVRJHNlcUYnRi9GMi1GUzYkLUYjNiwtRiw2JVEjZXFGJ0YvRjItRlM2Ji1GIzYlLUYsNiVRImpGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZaRl5wLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUkjbW5HRiQ2JFEiMUYnRjktRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GaW4tRl1xNiRRIzMwRidGOUZhcEY5RjlGYXBGOUY5RmNwRmZwRmFwRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZhcEY5">QyQ+SSRFZXFHNiItSSVzdWJzRyUqcHJvdGVjdGVkRzYkSSZTdWJTdEdGJTcjLUkkc2VxR0YoNiQmSSNlcUdGJTYjSSJqR0YlL0YyOyIiIiIjSSEiIg==</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L48" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="SubsVars := [(D[1, 1](Ctt))(r, p, q), (D[1, 2](Ctt))(r, p, q), (D[1, 3](Ctt))(r, p, q), (D[2, 2](Ctt))(r, p, q), (D[2, 3](Ctt))(r, p, q), (D[3, 3](Ctt))(r, p, q), (D[1, 1](Cxx))(r, p, q), (D[1, 2](Cxx))(r, p, q), (D[1, 3](Cxx))(r, p, q), (D[2, 2](Cxx))(r, p, q), (D[2, 3](Cxx))(r, p, q), (D[3, 3](Cxx))(r, p, q), (D[1, 1](Ctx))(r, p, q), (D[1, 2](Ctx))(r, p, q), (D[1, 3](Ctx))(r, p, q), (D[2, 2](Ctx))(r, p, q), (D[2, 3](Ctx))(r, p, q), (D[3, 3](Ctx))(r, p, q), (D[1, 1](Cty))(r, p, q), (D[1, 2](Cty))(r, p, q), (D[1, 3](Cty))(r, p, q), (D[2, 2](Cty))(r, p, q), (D[2, 3](Cty))(r, p, q), (D[3, 3](Cty))(r, p, q), (D[1, 1](Cxy))(r, p, q), (D[1, 2](Cxy))(r, p, q), (D[1, 3](Cxy))(r, p, q), (D[2, 2](Cxy))(r, p, q), (D[2, 3](Cxy))(r, p, q), (D[3, 3](Cxy))(r, p, q)]:" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEpU3Vic1ZhcnNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzZmci1JJW1zdWJHRiQ2JS1GLDYlUSJERicvRjBGPUY5LUYjNiYtSSNtbkdGJDYkUSIxRidGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnRmduRjkvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GUDYkLUYjNiQtRiw2JVEkQ3R0RidGL0YyRjlGOS1GUDYkLUYjNigtRiw2JVEickYnRi9GMkZbby1GLDYlUSJwRidGL0YyRltvLUYsNiVRInFGJ0YvRjJGOUY5RltvLUZVNiVGVy1GIzYmRmduRltvLUZobjYkUSIyRidGOUY5RmNvRmZvRl1wRltvLUZVNiVGVy1GIzYmRmduRltvLUZobjYkUSIzRidGOUY5RmNvRmZvRl1wRltvLUZVNiVGVy1GIzYmRl5xRltvRl5xRjlGY29GZm9GXXBGW28tRlU2JUZXLUYjNiZGXnFGW29GZXFGOUZjb0Zmb0ZdcEZbby1GVTYlRlctRiM2JkZlcUZbb0ZlcUY5RmNvRmZvRl1wRltvRlQtRlA2JC1GIzYkLUYsNiVRJEN4eEYnRi9GMkY5RjlGXXBGW29GanBGZHJGXXBGW29GYXFGZHJGXXBGW29GaHFGZHJGXXBGW29GXHJGZHJGXXBGW29GYHJGZHJGXXBGW29GVC1GUDYkLUYjNiQtRiw2JVEkQ3R4RidGL0YyRjlGOUZdcEZbb0ZqcEZbc0ZdcEZbb0ZhcUZbc0ZdcEZbb0ZocUZbc0ZdcEZbb0ZcckZbc0ZdcEZbb0ZgckZbc0ZdcEZbb0ZULUZQNiQtRiM2JC1GLDYlUSRDdHlGJ0YvRjJGOUY5Rl1wRltvRmpwRmJzRl1wRltvRmFxRmJzRl1wRltvRmhxRmJzRl1wRltvRlxyRmJzRl1wRltvRmByRmJzRl1wRltvRlQtRlA2JC1GIzYkLUYsNiVRJEN4eUYnRi9GMkY5RjlGXXBGW29GanBGaXNGXXBGW29GYXFGaXNGXXBGW29GaHFGaXNGXXBGW29GXHJGaXNGXXBGW29GYHJGaXNGXXBGW28vJStleGVjdXRhYmxlR0Y9RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZgdEY5">QyQ+SSlTdWJzVmFyc0c2IjdALS0mSSJERzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliR0YlNiQiIiJGLzYjSSRDdHRHRiU2JUkickdGJUkicEdGJUkicUdGJS0tJkYqNiRGLyIiI0YwRjItLSZGKjYkRi8iIiRGMEYyLS0mRio2JEY6RjpGMEYyLS0mRio2JEY6Rj9GMEYyLS0mRio2JEY/Rj9GMEYyLS1GKTYjSSRDeHhHRiVGMi0tRjhGTkYyLS1GPUZORjItLUZCRk5GMi0tRkZGTkYyLS1GSkZORjItLUYpNiNJJEN0eEdGJUYyLS1GOEZmbkYyLS1GPUZmbkYyLS1GQkZmbkYyLS1GRkZmbkYyLS1GSkZmbkYyLS1GKTYjSSRDdHlHRiVGMi0tRjhGZG9GMi0tRj1GZG9GMi0tRkJGZG9GMi0tRkZGZG9GMi0tRkpGZG9GMi0tRik2I0kkQ3h5R0YlRjItLUY4RmJwRjItLUY9RmJwRjItLUZCRmJwRjItLUZGRmJwRjItLUZKRmJwRjIhIiI=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L46" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="ICsubs := solve(Eeq, SubsVars)[1]" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEnSUNzdWJzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEmc29sdmVGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Jy1GLDYlUSRFZXFGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSlTdWJzVmFyc0YnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LUZTNiYtRiM2JS1JI21uR0YkNiRRIjFGJ0Y5Rl9vRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zfb0Y5">PkknSUNzdWJzRzYiJi1JJnNvbHZlR0YkNiRJJEVlcUdGJEkpU3Vic1ZhcnNHRiQ2IyIiIg==</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L60" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L59" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L58" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="ICsubs[30]" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEnSUNzdWJzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYmLUYjNiUtSSNtbkdGJDYkUSMzMEYnL0YzUSdub3JtYWxGJy8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnRj5GPi8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZARj4=">JkknSUNzdWJzRzYiNiMiI0k=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">Ly0tJkkiREc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYkIiIkRiw2I0kkQ3h5R0YqNiVJInJHRipJInBHRipJInFHRiosJComLFxwKigtSSRDeHhHRipGLyIiIi0tJkYmNiNGLEYtRi9GOS0tJkYmNiNGOTYjSSRDdHlHRipGL0Y5ISIlKigtRkNGLyIiIy0tJkYmNiNGR0YtRi9GOUY6RjkiIikqKC1JJEN0eEdGKkYvRjlGRkY5RjpGRyEiKSooLUkkQ3R0R0YqRi9GOS1GLkYvRjlGOkZHRkwqKEZURkctLUY8RkJGL0Y5LS1GQEYtRi9GOUZQKihGVEZHRjpGOUY+RjkiIzsqKEZGRjktLUZANiNGOEYvRjlGOkY5IiIlKihGRkY5LS1GPEZpbkYvRjktLUZKRkJGL0Y5RmpuKihGRkY5RkhGOUZYRjlGRCooRkZGOUZIRjktLUY8NiNGT0YvRjlGRCooRkZGOUZIRjlGXm9GOUZqbiooRkZGOS0tRkpGaW5GL0Y5RlZGOUZEKihGTkY5RjpGOUZYRjlGam4qKEZORjlGOkY5RmJvRjlGam4qKEZORjlGXm9GOUY6RjlGam4qKEZSRjlGSEY5RjpGOUZEKihGVEY5RmduRjlGVkY5RmpuKihGVEY5RmJvRjlGWEY5RmpuKihGVEY5RjpGOS0tRkBGZG9GL0Y5RlAqKEZURjlGXG9GOUY+RjlGRCooRlRGOUZeb0Y5RlhGOUZqbiooRlRGOS0tRko2I0ZTRi9GOUY6RjlGam4qKEZURjlGSEY5Rj5GOUZQKihGN0Y5LS1GPEZncEYvRjlGOkY5ISIjKihGUkY5RlxvRjlGOkY5RlxxKiZGVEY5RlhGR0ZqbiomRmVwRjlGXG9GOSEiIiomRkhGOUZgcEY5RmpuKiZGZ29GOUZqcEY5RjkqJkZnbkY5RlhGOUZccSomRmduRjlGYm9GOUZccSomRmduRjlGXm9GOUZccSomRlxvRjlGYHBGOUZHKiZGZXBGOUZIRjlGXHEqJkZnb0Y5Rj5GOUZHKipGVEY5RkZGOUY6RjlGWEY5RlAqKkZURjlGRkY5Rl5vRjlGOkY5ISM7KipGVEY5RkZGOUZIRjlGVkY5RkwqKkZURjlGTkY5RjpGOUZWRjlGUCoqRjdGOUZGRjlGOkY5RlZGOUZMRjlJKUhlc3NVbml2R0YqRmBxI0ZgcUZqbg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L57" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L56" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L42" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L49" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElc3Vic0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRJlN1YlN0RidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJ0YrLUY2NiQtRiM2Jy1GNjYmLUYjNmduLUYsNiVRKUhlc3NVbml2RidGL0YyLUY+Ni1RIj1GJ0ZBRkMvRkdGRUZIRkpGTEZORlAvRlNRLDAuMjc3Nzc3OGVtRicvRlZGYm8tRj42LVEifkYnRkFGQ0Zgb0ZIRkpGTEZORlBGUi9GVkZULUY+Ni1RKiZ1bWludXMwO0YnRkFGQ0Zgb0ZIRkpGTEZORlAvRlNRLDAuMjIyMjIyMmVtRicvRlZGXHBGZG8tRiw2JVEiZkYnRi9GMi1GNjYkLUYjNiYtSSNtbkdGJDYkUSIyRidGQS1GPjYtUSIqRidGQUZDRmBvRkhGSkZMRk5GUC9GU1EsMC4xNjY2NjY3ZW1GJy9GVkZdcS1GLDYlUSJ6RidGL0YyRkFGQUZpcEZecC1GNjYkLUYjNigtRiw2JVEieUYnRi9GMkZkby1GPjYtUSIrRidGQUZDRmBvRkhGSkZMRk5GUEZbcEZdcEZkby1GLDYlUSJ4RidGL0YyRkFGQS1GPjYtUSJeRidGQUZDRmBvRkhGSkZMRk5GUC9GU1EsMC4xMTExMTExZW1GJy9GVkZjckZlcEZkb0ZpcUZkb0ZlcEZpcEZecEZicUZpcEZecC1GNjYkLUYjNihGX3FGZG9GaXFGZG9GXHJGQUZBRmlwRl5wLUY2NiQtRiM2KEZfcUZkb0ZpcUZkb0ZmcUZBRkFGZG9GaG9GZG9GXnAtRjY2JC1GIzYmRmVwRmlwRmZxRkFGQUZpcEZecEZlckZfckZlcEZkb0Zob0Zkb0ZecC1GNjYkLUYjNiZGZXBGaXBGXHJGQUZBRmlwRl5wRmlyRl9yRmVwRmRvRmlxRmRvRl5wRmFzRmlwRl5wRl1zRmlwRl5wRmFwLUYsNiNRIUYnLyUrZXhlY3V0YWJsZUdGRUZBRkEvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGPUZqbkZoc0ZBRkFGaHNGQUZBRmhzRkE=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElc3Vic0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRJlN1YlN0RidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJ0YrLUY2NiQtRiM2Jy1GNjYmLUYjNmduLUYsNiVRKUhlc3NVbml2RidGL0YyLUY+Ni1RIj1GJ0ZBRkMvRkdGRUZIRkpGTEZORlAvRlNRLDAuMjc3Nzc3OGVtRicvRlZGYm8tRj42LVEifkYnRkFGQ0Zgb0ZIRkpGTEZORlBGUi9GVkZULUY+Ni1RKiZ1bWludXMwO0YnRkFGQ0Zgb0ZIRkpGTEZORlAvRlNRLDAuMjIyMjIyMmVtRicvRlZGXHBGZG8tRiw2JVEiZkYnRi9GMi1GNjYkLUYjNiYtSSNtbkdGJDYkUSIyRidGQS1GPjYtUSIqRidGQUZDRmBvRkhGSkZMRk5GUC9GU1EsMC4xNjY2NjY3ZW1GJy9GVkZdcS1GLDYlUSJ6RidGL0YyRkFGQUZpcEZecC1GNjYkLUYjNigtRiw2JVEieUYnRi9GMkZkby1GPjYtUSIrRidGQUZDRmBvRkhGSkZMRk5GUEZbcEZdcEZkby1GLDYlUSJ4RidGL0YyRkFGQS1GPjYtUSJeRidGQUZDRmBvRkhGSkZMRk5GUC9GU1EsMC4xMTExMTExZW1GJy9GVkZjckZlcEZkb0ZpcUZkb0ZlcEZpcEZecEZicUZpcEZecC1GNjYkLUYjNihGX3FGZG9GaXFGZG9GXHJGQUZBRmlwRl5wLUY2NiQtRiM2KEZfcUZkb0ZpcUZkb0ZmcUZBRkFGZG9GaG9GZG9GXnAtRjY2JC1GIzYmRmVwRmlwRmZxRkFGQUZpcEZecEZlckZfckZlcEZkb0Zob0Zkb0ZecC1GNjYkLUYjNiZGZXBGaXBGXHJGQUZBRmlwRl5wRmlyRl9yRmVwRmRvRmlxRmRvRl5wRmFzRmlwRl5wRl1zRmlwRl5wRmFwLUYsNiNRIUYnLyUrZXhlY3V0YWJsZUdGRUZBRkEvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGPUZqbkZoc0ZBRkFGaHNGQUZBRmhzRkE=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtRiM2Ji1GIzYoLUkjbWlHRiQ2JVEkQ3R0RicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLUYsNi1RMCZBcHBseUZ1bmN0aW9uO0YnRi9GMkY1RjdGOUY7Rj1GPy9GQlEmMC4wZW1GJy9GRUZXLUkobWZlbmNlZEdGJDYkLUYjNiotRks2JVEickYnRk5GUS1GLDYtUSIsRidGL0YyL0Y2RlBGN0Y5RjtGPUY/RlYvRkVRLDAuMzMzMzMzM2VtRictRks2JVEicEYnRk5GUUZbby1GSzYlUSJxRidGTkZRLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y0Ri9GL0Znb0Zqb0YvLUYsNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjJGNUY3RjlGO0Y9Rj9GVkZYLUklbXN1cEdGJDYlLUYjNigtRks2JVEkQ3h5RidGTkZRRlNGWUZnb0Zqb0YvLUkjbW5HRiQ2JFEiMkYnRi8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRi8tRiw2LVEiK0YnRi9GMkY1RjdGOUY7Rj1GP0ZBRkQtRiM2KkZncEZccEZicEZccC1GIzYoLUZLNiVRJEN0eEYnRk5GUUZTRllGZ29Gam9GL0ZccC1GIzYoLUZLNiVRJEN0eUYnRk5GUUZTRllGZ29Gam9GL0YvLUYsNi1RKCZtaW51cztGJ0YvRjJGNUY3RjlGO0Y9Rj9GQUZELUZgcDYlRmNxRmdwRltxRl1yLUYjNiYtRiM2KC1GSzYlUSRDeHhGJ0ZORlFGU0ZZRmdvRmpvRi9GXHAtRmBwNiVGaHFGZ3BGW3FGL0ZecS1GIzYmRmRyRlxwRkhGL0Yv">LCwqJi1JJEN0dEc2IjYlSSJyR0YmSSJwR0YmSSJxR0YmIiIiKS1JJEN4eUdGJkYnIiIjRishIiIqKkYvRitGLUYrLUkkQ3R4R0YmRidGKy1JJEN0eUdGJkYnRitGKyokKUYyRi9GK0YwKiYtSSRDeHhHRiZGJ0YrKUY0Ri9GK0YwKiZGOUYrRiRGK0Yr</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L41" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2JVEpSGVzc1VuaXZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy9GM1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2JVEpSGVzc1VuaXZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy9GM1Enbm9ybWFsRic=</Equation></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">SSlIZXNzVW5pdkc2Ig==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L40" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L55" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L54" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L53" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L52" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L51" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L50" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L37" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
</Worksheet>

==> anc/Integrability_conditions-type_II_n.txt <==

HessUniv:= - Ctt(r,p,q)*Cxy(r,p,q)^2 + 2*Cxy(r,p,q)*Ctx(r,p,q)*Cty(r,p,q) - Ctx(r,p,q)^2 - Cxx(r,p,q)*Cty(r,p,q)^2 + Cxx(r,p,q)*Ctt(r,p,q);


eq[1] := (1/HessUniv) * ( Ctt(r,p,q)*Cty(r,p,q)^2*0*D[1](Cxx)(r,p,q) - 2*Ctt(r,p,q)*
Ctx(r,p,q)*Cty(r,p,q)*0*D[1](Cxy)(r,p,q) + Ctt(r,p,q)*Ctx(r,p,q)^2*0*0 - 1/2*Ctt(r,p,q)^2*Cty(r,p,q)*0*D[3](Cxx)(r,p,q) + 1/2*Ctt(r,p,q)^2*Cty(r,p,q)*D[2](Cxx)(r,p,q)*0 + Ctt(r,p,q)^2*Ctx(r,p,q)*0*
D[2](Cxy)(r,p,q) - 1/2*Ctt(r,p,q)^2*Ctx(r,p,q)*D[3](Cxx)(r,p,q)*0 - 1/2*Ctt(r,p,q)^2*Ctx(r,p,q)*0^2 + 1/2*Ctt(r,p,q)^2*Cxy(r,p,q)*0*D[1](Cxx)(r,p,q) - Ctt(r,p,q)^2*Cxy(r,p,q)*0*D[2](Ctx)(r,p,q) + 1/2*Ctt(r,p,q)^2*Cxy(r,p,q)*D[3](Cxx)(r,p,q)*0 + Ctt(r,p,q)^2*Cxy(r,p,q)*0*D[1](Cxy)(r,p,q)
 + Ctt(r,p,q)^2*Cxy(r,p,q)*0*D[2](Cty)(r,p,q) - Ctt(r,p,q)*Cxy(r,p,q)*Cty(r,p,q)*D[1](Cxx)(r,p,q)*0 - Ctt(r,p,q)*Cxy(r,p,q)*Cty(r,p,q)*0*D[2](Ctt)(r,p,q) - 2*Ctt(r,p,q)*Cxy(r,p,q)*Ctx(r,p,q)*0*D[2](Cty)(r,p,q) + 2*Cxy(r,p,q)*Ctx(r,p,q)*Cty(r,p,q)*D[2](Ctt)(r,p,q)*0 - 1*Cty(r,p,q)^2*D[2](Cxx)(r,p,q)*D[1](Ctt)(r,p,q) + 2*1*Ctx(r,p,q)*Cty(r,p,q)*D[1](Ctt)(r,p,q)*D[2](Cxy)(r,p,q)
 - 1*Ctx(r,p,q)^2*D[2](Ctt)(r,p,q)*0 - 1*Ctx(r,p,q)^2*0*D[1](Ctt)(r,p,q) - 1*Ctt(r,p,q)*Cty(r,p,q)*D[1](Cxx)(r,p,q)*D[2](Cty)(r,p,q) - 1/
2*1*Ctt(r,p,q)*Cty(r,p,q)*D[2](Ctt)(r,p,q)*D[3](Cxx)(r,p,q) + 1*Ctt(r,p,q)*Cty(r,p,q)*D[2](Cxx)(r,p,q)*D[1](Cty)(r,p,q) + 1/2*1*Ctt(r,p,q)*Cty(r,p,q)*D[2](Cxx)(r,p,q)*D[3](Ctt)(r,p,q) + 1/2*1*Ctt(r,p,q)*Ctx(r,p,q)*D[1](Cxx)(r,p,q)*0 - 1*
Ctt(r,p,q)*Ctx(r,p,q)*D[3](Ctt)(r,p,q)*D[2](Cxy)(r,p,q) + 1/2*1*Ctt(r,p,q)*Ctx(r,p,q)*
D[3](Cxx)(r,p,q)*D[3](Ctt)(r,p,q) + 2*1*Ctt(r,p,q)*Ctx(r,p,q)*D[2](Cty)(r,p,q)*D[1](Cxy)(r,p,q) - 2*1*Ctt(r,p,q)*Ctx(r,p,q)*D[2](Cxy)(r,p,q)*D[1](Cty)(r,p,q) + 1*
Ctt(r,p,q)*Ctx(r,p,q)*0*D[1](Ctx)(r,p,q) + 1*Ctt(r,p,q)*Ctx(r,p,q)*0*D[2](Ctt)(r,p,q) + 1*Ctt(r,p,q)^2*D[3](Cxx)(r,p,q)*D[2](Cty)(r,p,q) - 1/2*1*Ctt(r,p,q)^2*0*D[1](Cxx)(r,p,q) - 1/2*1*Ctt(r,p,q)^2*D[2](Cxx)(r,p,q)*
0 - 1*Ctt(r,p,q)^2*D[2](Cxx)(r,p,q)*D[3](Cty)(r,p,q) - 1/2*1*Ctt(r,p,q)*Cxy(r,p,q)*D[3](Ctt)(r,p,q)*D[1](Cxx)(r,p,q) + 1*Ctt(r,p,q)*Cxy(r,p,q)*D[3](Ctt)(r,p,q)*D[2](Ctx)(r,p,q) - 1/2*1*Ctt(r,p,q)*Cxy(r,p,q)*D[3](Cxx)(r,p,q)*D[1](Ctt)(r,p,q) - 2
*1*Ctt(r,p,q)*Cxy(r,p,q)*D[2](Cty)(r,p,q)*D[1](Ctx)(r,p,q) + 2*1*Ctt(r,p,q)*
Cxy(r,p,q)*D[2](Ctx)(r,p,q)*D[1](Cty)(r,p,q) - 1*Ctt(r,p,q)*Cxy(r,p,q)*D[2](Ctt)(r,p,q)*D[1](Cxy)(r,p,q) - 1*Ctt(r,p,q)*Cxy(r,p,q)*D[2](Ctt)(r,p,q)*D[2](Cty)(r,p,q) - 2*
1*Cxy(r,p,q)*Cty(r,p,q)*D[1](Ctt)(r,p,q)*D[2](Ctx)(r,p,q) + 1*Cxy(r,p,q)*Cty(r,p,q)*D[1](Cxx)(r,p,q)*D[1](Ctt)(r,p,q) + 2*1*Cxy(r,p,q)*Cty(r,p,q)*D[2](Ctt)(r,p,q)*
D[1](Ctx)(r,p,q) + 1*Cxy(r,p,q)*Cty(r,p,q)*D[2](Ctt)(r,p,q)^2 + 2*1*Cxy(r,p,q)*Ctx(r,p,q)*D[1](Ctt)(r,p,q)*D[2](Cty)(r,p,q) - 1*Cxy(r,p,q)^2*D[2](Ctt)(r,p,q)
*D[1](Ctt)(r,p,q) - 1/2*1^2*Ctx(r,p,q)*D[1](Cxx)(r,p,q)*D[1](Ctt)(r,p,q) - 1^2*
Ctx(r,p,q)*D[2](Ctt)(r,p,q)*D[1](Ctx)(r,p,q) - 1/2*1^2*Ctx(r,p,q)*D[2](Ctt)(r,p,q)^2
 + 1/2*1^2*Ctt(r,p,q)*D[2](Ctt)(r,p,q)*D[1](Cxx)(r,p,q) + 1/2*1^2*Ctt(r,p,q)*D[2](Cxx)(r,p,q)*D[1](Ctt)(r,p,q) - Cxx(r,p,q)*Cty(r,p,q)^2*D[2](Ctt)(r,p,q)*0 + Cxx(r,p,q)*Ctt(r,p,q)*Cty(r,p,q)*0*D[1](Cxy)(r,p,q) + Cxx(r,p,q)*Ctt(r,p,q)*Cty(r,p,q)*0*D[2](Cty)(r,p,q) - Cxx(r,p,q)*Ctt(r,p,q)*Cty(r,p,q)*0*D[1](Ctx)(r,p,q) + 1/2*Cxx(r,p,q)*Ctt(r,p,q)*Cty(r,p,q)*D[2](Ctt)(r,p,q)*0 + 1/2*Cxx(r,p,q)*Ctt(r,p,q)*Cty(r,p,q)*0*D[3](Ctt)(r,p,q) - 1/2*Cxx(r,p,q)*Ctt(r,p,q)*Ctx(r,p,q)*0^2 + Cxx(r,p,q)*Ctt(r,p,q)*Ctx(r,p,q)*0*D[1](Cty)(r,p,q) - 1/2*Cxx(r,p,q)*Ctt(r,p,q)*Ctx(r,p,q)*0*D[3](Ctt)(r,p,q) - Cxx(r,p,q)*Ctt(r,p,q)^2*0
*D[1](Cxy)(r,p,q) + Cxx(r,p,q)*Ctt(r,p,q)^2*0*D[3](Ctx)(r,p,q) - Cxx(r,p,q)*Ctt(r,p,q)^2*0*D[2](Cty)(r,p,q) - 1/2*Cxx(r,p,q)*Ctt(r,p,q)*Cxy(r,p,q)*D[3](Ctt)(r,p,q)*
0 + 1/2*Cxx(r,p,q)*Ctt(r,p,q)*Cxy(r,p,q)*0*D[1](Ctt)(r,p,q) - Cxx(r,p,q)*1*Cty(r,p,q)*D[1](Ctt)(r,p,q)*D[1](Cxy)(r,p,q) + 2*Cxx(r,p,q)*1*Cty(r,p,q)*
D[1](Ctt)(r,p,q)*D[3](Ctx)(r,p,q) - Cxx(r,p,q)*1*Cty(r,p,q)*D[3](Ctt)(r,p,q)*D[1](Ctx)(r,p,q) - Cxx(r,p,q)*1*Cty(r,p,q)*D[2](Ctt)(r,p,q)*D[1](Cty)(r,p,q) - Cxx(r,p,q)*1*Cty(r,p,q)*D[2](Ctt)(r,p,q)*D[3](Ctt)(r,p,q) - 2*Cxx(r,p,q)*1*Ctx(r,p,q)*D[1](Ctt)(r,p,q)*D[3](Cty)(r,p,q) + 1/2*Cxx(r,p,q)*1*Ctx(r,p,q)*0*D[1](Ctt)(r,p,q) +
Cxx(r,p,q)*1*Ctx(r,p,q)*D[3](Ctt)(r,p,q)*D[1](Cty)(r,p,q) + 1/2*Cxx(r,p,q)*1*Ctx(r,p,q)*D[3](Ctt)(r,p,q)^2 + 2*Cxx(r,p,q)*1*Ctt(r,p,q)*D[3](Cty)(r,p,q)*D[1](Ctx)(r,p,q) - 2*Cxx(r,p,q)*1*Ctt(r,p,q)*D[3](Ctx)(r,p,q)*D[1](Cty)(r,p,q) + Cxx(r,p,q)*1*
Ctt(r,p,q)*D[3](Ctt)(r,p,q)*D[1](Cxy)(r,p,q) - Cxx(r,p,q)*1*Ctt(r,p,q)*D[3](Ctt)(r,p,q)*D[3](Ctx)(r,p,q) + 1/2*Cxx(r,p,q)*1*Ctt(r,p,q)*D[2](Ctt)(r,p,q)*0 + Cxx(r,p,q)*
1*Ctt(r,p,q)*D[2](Ctt)(r,p,q)*D[3](Cty)(r,p,q) - 1/2*Cxx(r,p,q)*1*Ctt(r,p,q)*0*D[1](Ctt)(r,p,q) + Cxx(r,p,q)*1^2*D[2](Ctt)(r,p,q)*D[1](Ctt)(r,p,q) )

 - D[2](Ctt)(r,p,q)*0 + Ctt(r,p,q)*0 - 1*D[1,2](Ctt)(r,p,q)


eq[2] :=
 (1/HessUniv) * ( 2*Cty(r,p,q)^3*D[2](Cxx)(r,p,q)*0 - 2*Ctx(r,p,q)*Cty(r,p,q)^2*0*D[3](Cxx)(r,p,q) - 4*Ctx(r,p,q)*Cty(r,p,q)^2*0*D[2](Cxy)(r,p,q) + 2*Ctx(r,p,q)*Cty(r,p,q)^2*D[2](Cxx)(r,p,q)*0 + 4*Ctx(r,p,q)^
2*Cty(r,p,q)*0*D[2](Cxy)(r,p,q) - 2*Ctx(r,p,q)^2*Cty(r,p,q)*D[3](Cxx)(r,p,q)
*0 + 4*Ctt(r,p,q)*Cxy(r,p,q)*Cty(r,p,q)*0*D[2](Cxy)(r,p,q) + 2*
Cxy(r,p,q)*Cty(r,p,q)^2*0*D[1](Cxx)(r,p,q) - 4*Cxy(r,p,q)*Cty(r,p,q)^2*0*D[2](Ctx)(r,p,q) - 2*Cxy(r,p,q)*Cty(r,p,q)^2*D[2](Cxx)(r,p,q)*0 -
4*Cxy(r,p,q)*Ctx(r,p,q)*Cty(r,p,q)*0*D[2](Cxy)(r,p,q) + 2*Cxy(r,p,q)*Ctx(r,p,q)*Cty(r,p,q)*0*D[1](Cxx)(r,p,q) - 4*Cxy(r,p,q)*Ctx(r,p,q)*Cty(r,p,q)*
0*D[2](Ctx)(r,p,q) + 2*Cxy(r,p,q)*Ctx(r,p,q)*Cty(r,p,q)*D[3](Cxx)(r,p,q)*0 + 4*Cxy(r,p,q)^2*Cty(r,p,q)*0*D[2](Ctx)(r,p,q) - 2*Cxy(r,p,q)^
2*Cty(r,p,q)*D[1](Cxx)(r,p,q)*0 - 2*1*Cty(r,p,q)^2*D[2](Cxx)(r,p,q)*D[2](Cty)(r,p,q) + 2*1*Ctx(r,p,q)*Cty(r,p,q)*D[3](Cxx)(r,p,q)*D[2](Cty)(r,p,q) + 4*1*Ctx(r,p,q)*Cty(r,p,q)*D[2](Cxy)(r,p,q)*D[2](Cty)(r,p,q) + 4*1*Ctx(r,p,q)*
Cty(r,p,q)*0*D[2](Ctx)(r,p,q) - 2*1*Ctx(r,p,q)*Cty(r,p,q)*D[2](Cxx)(r,p,q)*D[3](Cty)(r,p,q) + 2*1*Ctx(r,p,q)^2*D[3](Cxx)(r,p,q)*D[3](Cty)(r,p,q) - 4*1*Ctx(r,p,q)^2*D[2](Cxy)(r,p,q)*D[3](Cty)(r,p,q) - 2*1*Ctt(r,p,q)*Cty(r,p,q)*
D[2](Cxx)(r,p,q)*0 + 1*Ctt(r,p,q)*Ctx(r,p,q)*0*D[3](Cxx)(r,p,q)
 - 1*Ctt(r,p,q)*Ctx(r,p,q)*D[2](Cxx)(r,p,q)*0 - 4*1*Ctt(r,p,q)*Cxy(r,p,q)*D[2](Cxy)(r,p,q)*D[2](Cty)(r,p,q) - 1*Ctt(r,p,q)*Cxy(r,p,q)*0*
D[1](Cxx)(r,p,q) + 1*Ctt(r,p,q)*Cxy(r,p,q)*D[2](Cxx)(r,p,q)*0 - 2*1*
Cxy(r,p,q)*Cty(r,p,q)*D[1](Cxx)(r,p,q)*D[2](Cty)(r,p,q) + 4*1*Cxy(r,p,q)*Cty(r,p,q)*D[2](Ctx)(r,p,q)*D[2](Cty)(r,p,q) + 2*1*Cxy(r,p,q)*Cty(r,p,q)*D[2](Cxx)(r,p,q)*
D[1](Cty)(r,p,q) - 2*1*Cxy(r,p,q)*Ctx(r,p,q)*D[1](Cxx)(r,p,q)*D[3](Cty)(r,p,q) - 2
*1*Cxy(r,p,q)*Ctx(r,p,q)*D[3](Cxx)(r,p,q)*D[1](Cty)(r,p,q) + 4*1*Cxy(r,p,q)
*Ctx(r,p,q)*D[2](Ctx)(r,p,q)*D[3](Cty)(r,p,q) + 4*1*Cxy(r,p,q)*Ctx(r,p,q)*D[2](Cxy)(r,p,q)*D[1](Cty)(r,p,q) + 2*1*Cxy(r,p,q)^2*D[1](Cxx)(r,p,q)*D[1](Cty)(r,p,q)
 - 4*1*Cxy(r,p,q)^2*D[2](Ctx)(r,p,q)*D[1](Cty)(r,p,q) - 4*1^2*Ctx(r,p,q)*D[2](Ctx)(r,p,q)*D[2](Cty)(r,p,q) - 1^2*Ctx(r,p,q)*D[2](Ctt)(r,p,q)*D[3](Cxx)(r,p,q)
 + 1^2*Ctx(r,p,q)*D[2](Cxx)(r,p,q)*D[3](Ctt)(r,p,q) + 2*1^2*Ctt(r,p,q)*D[2](Cxx)(r,p,q)*D[2](Cty)(r,p,q) + 1^2*Cxy(r,p,q)*D[2](Ctt)(r,p,q)*D[1](Cxx)(r,p,q) - 1^
2*Cxy(r,p,q)*D[2](Cxx)(r,p,q)*D[1](Ctt)(r,p,q) + 4*Cxx(r,p,q)*Cty(r,p,q)^2*0*D[2](Cxy)(r,p,q) - 2*Cxx(r,p,q)*Cty(r,p,q)^2*0*D[1](Cxx)(r,p,q) - 2*Cxx(r,p,q)*Cty(r,p,q)^2*0*D[1](Cxy)(r,p,q) + 2*Cxx(r,p,q)*Cty(r,p,q)^2*0*D[3](Ctx)(r,p,q) + 2*Cxx(r,p,q)*Cty(r,p,q)^2*0*D[2](Cty)(r,p,q) - 2*Cxx(r,p,q)*Ctx(r,p,q)*Cty(r,p,q)*0*D[1](Cxy)(r,p,q) + 2*Cxx(r,p,q)*Ctx(r,p,q)*Cty(r,p,q)*
0*D[3](Ctx)(r,p,q) - 2*Cxx(r,p,q)*Ctx(r,p,q)*Cty(r,p,q)*0*D[2](Cty)(r,p,q) + 2*Cxx(r,p,q)*Ctx(r,p,q)*Cty(r,p,q)*0*0 - 2*Cxx(r,p,q)*Ctt(r,p,q)*Cty(r,p,q)*0*D[2](Cxy)(r,p,q) + Cxx(r,p,q)*Ctt(r,p,q)*Cty(r,p,q)*
D[3](Cxx)(r,p,q)*0 - Cxx(r,p,q)*Ctt(r,p,q)*Cty(r,p,q)*0^2 + 2*Cxx(r,p,q)*Cxy(r,p,q)*Cty(r,p,q)*0*D[1](Cxy)(r,p,q) - 2*Cxx(r,p,q)*Cxy(r,p,q)*Cty(r,p,q)*0*D[3](Ctx)(r,p,q) - 2*Cxx(r,p,q)*Cxy(r,p,q)*Cty(r,p,q)*0
*D[2](Cty)(r,p,q) + 2*Cxx(r,p,q)*Cxy(r,p,q)*Cty(r,p,q)*D[2](Ctt)(r,p,q)*0 - 2*
Cxx(r,p,q)*1*Cty(r,p,q)*0*D[2](Ctx)(r,p,q) + Cxx(r,p,q)*1*Cty(r,p,q)*D[1](Cxx)(r,p,q)*0 + 2*Cxx(r,p,q)*1*Cty(r,p,q)*D[1](Cxx)(r,p,q)*D[3](Cty)(r,p,q) + 2*Cxx(r,p,q)*1*Cty(r,p,q)*D[2](Cty)(r,p,q)*D[1](Cxy)(r,p,q) - 2*Cxx(r,p,q)*1*Cty(r,p,q)*D[2](Cty)(r,p,q)*D[3](Ctx)(r,p,q) - 2*Cxx(r,p,q)*1*Cty(r,p,q)*D[2](Cty)(r,p,q)^2 - 4*Cxx(r,p,q)*1*Cty(r,p,q)*D[2](Cxy)(r,p,q)*D[1](Cty)(r,p,q)
 - Cxx(r,p,q)*1*Cty(r,p,q)*0*D[2](Ctt)(r,p,q) + 2*Cxx(r,p,q)*1*Ctx(r,p,q)*D[3](Cty)(r,p,q)*D[1](Cxy)(r,p,q) - 2*Cxx(r,p,q)*1*Ctx(r,p,q)*D[3](Ctx)(r,p,q)*D[3](Cty)(r,p,q) + 2*Cxx(r,p,q)*1*Ctx(r,p,q)*D[2](Cty)(r,p,q)*D[3](Cty)(r,p,q)
 - 2*Cxx(r,p,q)*1*Ctx(r,p,q)*0*D[1](Cty)(r,p,q) - Cxx(r,p,q)*1*
Ctt(r,p,q)*0*D[2](Cxy)(r,p,q) + 1/2*Cxx(r,p,q)*1*Ctt(r,p,q)*0*
D[1](Cxx)(r,p,q) + Cxx(r,p,q)*1*Ctt(r,p,q)*0*D[2](Ctx)(r,p,q) - 1/2*Cxx(r,p,q)*1*Ctt(r,p,q)*D[3](Cxx)(r,p,q)*0 - Cxx(r,p,q)*1*Ctt(r,p,q)*D[3](Cxx)(r,p,q)*D[3](Cty)(r,p,q) + 2*Cxx(r,p,q)*1*Ctt(r,p,q)*D[2](Cxy)(r,p,q)*D[3](Cty)(r,p,q) +
Cxx(r,p,q)*1*Ctt(r,p,q)*0*D[1](Cxy)(r,p,q) - Cxx(r,p,q)*1*Ctt(r,p,q)*
0*D[3](Ctx)(r,p,q) + Cxx(r,p,q)*1*Ctt(r,p,q)*0*D[2](Cty)(r,p,q) - 2*Cxx(r,p,q)*1*Cxy(r,p,q)*D[1](Cxy)(r,p,q)*D[1](Cty)(r,p,q) + 2*Cxx(r,p,q)*1*Cxy(r,p,q)*D[3](Ctx)(r,p,q)*D[1](Cty)(r,p,q) + 2*Cxx(r,p,q)*1*Cxy(r,p,q)*D[2](Cty)(r,p,q)*D[1](Cty)(r,p,q) - 2*Cxx(r,p,q)*1*Cxy(r,p,q)*D[2](Ctt)(r,p,q)*D[3](Cty)(r,p,q) + Cxx(r,p,q)*1^2*D[1](Ctt)(r,p,q)*D[2](Cxy)(r,p,q) - Cxx(r,p,q)*1^2*D[1](Cxx)(r,p,q)*D[1](Cty)(r,p,q) - 1/2*Cxx(r,p,q)*1^2*D[3](Ctt)(r,p,q)*D[1](Cxx)(r,p,q) - Cxx(r,p,q)*1^2*D[3](Ctt)(r,p,q)*D[2](Ctx)(r,p,q) + 1/2*Cxx(r,p,q)*1^2*D[3](Cxx)(r,p,q)*D[1](Ctt)(r,p,q) + 2*Cxx(r,p,q)*1^2*D[2](Ctx)(r,p,q)*D[1](Cty)(r,p,q) - Cxx(r,p,q)*
1^2*D[2](Ctt)(r,p,q)*D[1](Cxy)(r,p,q) + Cxx(r,p,q)*1^2*D[2](Ctt)(r,p,q)*D[3](Ctx)(r,p,q) + Cxx(r,p,q)*1^2*D[2](Ctt)(r,p,q)*D[2](Cty)(r,p,q) - Cxx(r,p,q)^2*Cty(r,p,q)*
0^2 + 2*Cxx(r,p,q)^2*Cty(r,p,q)*0*D[1](Cty)(r,p,q) - Cxx(r,p,q)^2
*Cty(r,p,q)*0*D[3](Ctt)(r,p,q) + Cxx(r,p,q)^2*1*0*D[1](Cty)(r,p,q) - 2*Cxx(r,p,q)^2*1*D[3](Cty)(r,p,q)*D[1](Cty)(r,p,q) + 1/2*Cxx(r,p,q)^2*1*D[3](Ctt)(r,p,q)*0 + Cxx(r,p,q)^2*1*D[3](Ctt)(r,p,q)*D[3](Cty)(r,p,q)
 - 1/2*Cxx(r,p,q)^2*1*0*D[1](Ctt)(r,p,q) )

 + 2*Cty(r,p,q)*0 - 2*1*D[2,2](Cty)(r,p,q)

eq[3] :=
 (1/HessUniv) * ( Ctt(r,p,q)*Cty(r,p,q)^2*0*D[1](Cxx)(r,p,q) - 2*Ctt(r,p,q)*
Ctx(r,p,q)*Cty(r,p,q)*0*D[1](Cxy)(r,p,q) + Ctt(r,p,q)*Ctx(r,p,q)^2*0*0 + 2*Ctt(r,p,q)^2*Cty(r,p,q)*0*D[2](Cxy)(r,p,q) - 1/2*Ctt(r,p,q)^2*Cty(r,p,q)*D[3](Cxx)(r,p,q)*0 - Ctt(r,p,q)^2*Cty(r,p,q)*0*
D[3](Cxy)(r,p,q) - 1/2*Ctt(r,p,q)^2*Cty(r,p,q)*0^2 + Ctt(r,p,q)^2*Cxy(r,p,q)
*0*D[3](Cxy)(r,p,q) + Ctt(r,p,q)^2*Cxy(r,p,q)*0*D[3](Ctx)(r,p,q)
 - 2*Ctt(r,p,q)^2*Cxy(r,p,q)*0*D[2](Cty)(r,p,q) + Ctt(r,p,q)^2*Cxy(r,p,q)*0*0 + Ctt(r,p,q)^2*Cxy(r,p,q)*0*D[3](Cty)(r,p,q) - 2*
Ctt(r,p,q)*Cxy(r,p,q)*Cty(r,p,q)*0*D[1](Ctx)(r,p,q) - Ctt(r,p,q)*Cxy(r,p,q)*Ctx(r,p,q)*0^2 - 2*Ctt(r,p,q)*Cxy(r,p,q)*Ctx(r,p,q)*0*D[3](Cty)(r,p,q) + 2*Ctt(r,p,q)*Cxy(r,p,q)*Ctx(r,p,q)*0*D[1](Cty)(r,p,q) - Ctt(r,p,q)*
Cxy(r,p,q)*Ctx(r,p,q)*0*D[3](Ctt)(r,p,q) + 2*Cxy(r,p,q)*Ctx(r,p,q)*Cty(r,p,q)*0*D[1](Ctt)(r,p,q) - 1*Cty(r,p,q)^2*D[3](Cxx)(r,p,q)*D[1](Ctt)(r,p,q) + 2
*1*Ctx(r,p,q)*Cty(r,p,q)*D[1](Ctt)(r,p,q)*D[3](Cxy)(r,p,q) - 2*1*Ctx(r,p,q)
^2*0*D[1](Ctt)(r,p,q) - 1/2*1*Ctt(r,p,q)*Cty(r,p,q)*D[1](Cxx)(r,p,q)*0 - 1*Ctt(r,p,q)*Cty(r,p,q)*D[1](Cxx)(r,p,q)*D[3](Cty)(r,p,q) + 1*Ctt(r,p,q)*Cty(r,p,q)*D[3](Cxx)(r,p,q)*D[1](Cty)(r,p,q) + 1/2*1*Ctt(r,p,q)*Cty(r,p,q)*D[3](Cxx)(r,p,q)*D[3](Ctt)(r,p,q) - 1*Ctt(r,p,q)*Cty(r,p,q)*D[2](Ctt)(r,p,q)*D[3](Cxy)(r,p,q)
 + 1*Ctt(r,p,q)*Cty(r,p,q)*0*D[1](Ctx)(r,p,q) + 1*Ctt(r,p,q)*Ctx(r,p,q)*0*D[1](Cxy)(r,p,q) + 2*1*Ctt(r,p,q)*Ctx(r,p,q)*D[3](Cty)(r,p,q)
*D[1](Cxy)(r,p,q) - 2*1*Ctt(r,p,q)*Ctx(r,p,q)*D[3](Cxy)(r,p,q)*D[1](Cty)(r,p,q) +
1*Ctt(r,p,q)*Ctx(r,p,q)*0*D[1](Ctx)(r,p,q) + 1*Ctt(r,p,q)*Ctx(r,p,q)*D[2](Ctt)(r,p,q)*0 - 1*Ctt(r,p,q)*Ctx(r,p,q)*0*D[1](Cty)(r,p,q) - 1*Ctt(r,p,q)^2*0*D[2](Cxy)(r,p,q) - 1*Ctt(r,p,q)^2*0*D[2](Ctx)(r,p,q) + 2*1*Ctt(r,p,q)^2*D[2](Cty)(r,p,q)*D[3](Cxy)(r,p,q) -
2*1*Ctt(r,p,q)^2*D[2](Cxy)(r,p,q)*D[3](Cty)(r,p,q) + 1*Ctt(r,p,q)^2*0*D[2](Cty)(r,p,q) - 1*Ctt(r,p,q)*Cxy(r,p,q)*D[1](Ctt)(r,p,q)*D[3](Cxy)(r,p,q) + 2
*1*Ctt(r,p,q)*Cxy(r,p,q)*D[3](Cty)(r,p,q)*D[1](Ctx)(r,p,q) - 2*1*Ctt(r,p,q)*
Cxy(r,p,q)*D[3](Ctx)(r,p,q)*D[1](Cty)(r,p,q) - 1*Ctt(r,p,q)*Cxy(r,p,q)*D[3](Ctt)(r,p,q)*D[3](Ctx)(r,p,q) + 1*Ctt(r,p,q)*Cxy(r,p,q)*D[2](Ctt)(r,p,q)*D[3](Cty)(r,p,q) - 1*Ctt(r,p,q)*Cxy(r,p,q)*0*D[1](Ctt)(r,p,q) + 2*1*Cxy(r,p,q)*Cty(r,p,q)*D[1](Ctt)(r,p,q)*D[3](Ctx)(r,p,q) - 2*1*Cxy(r,p,q)*Ctx(r,p,q)*D[1](Ctt)(r,p,q)*D[3](Cty)(r,p,q) + 1*Cxy(r,p,q)*Ctx(r,p,q)*0*D[1](Ctt)(r,p,q) + 2*1
*Cxy(r,p,q)*Ctx(r,p,q)*D[3](Ctt)(r,p,q)*D[1](Cty)(r,p,q) + 1*Cxy(r,p,q)*Ctx(r,p,q)
*D[3](Ctt)(r,p,q)^2 - 1*Cxy(r,p,q)^2*D[3](Ctt)(r,p,q)*D[1](Ctt)(r,p,q) - 2*1^2*
Cty(r,p,q)*D[1](Ctt)(r,p,q)*D[2](Ctx)(r,p,q) + 1/2*1^2*Cty(r,p,q)*D[1](Cxx)(r,p,q)*
D[1](Ctt)(r,p,q) + 1^2*Cty(r,p,q)*D[2](Ctt)(r,p,q)*D[1](Ctx)(r,p,q) + 1/2*1^2
*Cty(r,p,q)*D[2](Ctt)(r,p,q)^2 - 1^2*Ctx(r,p,q)*D[1](Ctt)(r,p,q)*D[1](Cxy)(r,p,q) +
2*1^2*Ctx(r,p,q)*D[1](Ctt)(r,p,q)*D[2](Cty)(r,p,q) - 1^2*Ctx(r,p,q)*D[3](Ctt)(r,p,q)*D[1](Ctx)(r,p,q) - 1^2*Ctx(r,p,q)*D[2](Ctt)(r,p,q)*D[1](Cty)(r,p,q) - 1^2*Ctx(r,p,q)*D[2](Ctt)(r,p,q)*D[3](Ctt)(r,p,q) + 1^2*Ctt(r,p,q)*D[1](Ctt)(r,p,q)*D[2](Cxy)(r,p,q) + 1^2*Ctt(r,p,q)*D[3](Ctt)(r,p,q)*D[2](Ctx)(r,p,q) - 2*1^2*Ctt(r,p,q)*D[2](Cty)(r,p,q)*D[1](Ctx)(r,p,q) + 2*1^2*Ctt(r,p,q)*D[2](Ctx)(r,p,q)*D[1](Cty)(r,p,q) - 1^2*Ctt(r,p,q)*D[2](Ctt)(r,p,q)*D[2](Cty)(r,p,q) - Cxx(r,p,q)*Cty(r,p,q)^2*
0*D[1](Ctt)(r,p,q) + 1/2*Cxx(r,p,q)*Ctt(r,p,q)*Cty(r,p,q)*0^2 + Cxx(r,p,q)*Ctt(r,p,q)*Cty(r,p,q)*0*D[3](Cty)(r,p,q) + 1/2*Cxx(r,p,q)*Ctt(r,p,q)*Cty(r,p,q)*0*D[3](Ctt)(r,p,q) - Cxx(r,p,q)*Ctt(r,p,q)^2*0*0
 - 1/2*Cxx(r,p,q)*1*Cty(r,p,q)*0*D[1](Ctt)(r,p,q) - Cxx(r,p,q)*1*
Cty(r,p,q)*D[3](Ctt)(r,p,q)*D[1](Cty)(r,p,q) - 1/2*Cxx(r,p,q)*1*Cty(r,p,q)*D[3](Ctt)(r,p,q)^2 + Cxx(r,p,q)*1*Ctt(r,p,q)*0*D[1](Ctt)(r,p,q) + Cxx(r,p,q)*1^2*
D[3](Ctt)(r,p,q)*D[1](Ctt)(r,p,q) )

 - 0*D[1](Ctt)(r,p,q) + Ctt(r,p,q)*0 - 1*D[1,3](Ctt)(r,p,q)

eq[4] :=
 (1/HessUniv) * ( 2*Ctx(r,p,q)*Cty(r,p,q)^2*D[2](Cxx)(r,p,q)*0 - 2*Ctx(r,p,q)^2*Cty(r,p,q)*0*D[3](Cxx)(r,p,q) - 4*Ctx(r,p,q)^2*Cty(r,p,q)*0*D[2](Cxy)(r,p,q) + 2*Ctx(r,p,q)^2*Cty(r,p,q)*D[2](Cxx)(r,p,q)*0 + 4*
Ctx(r,p,q)^3*0*D[2](Cxy)(r,p,q) - 2*Ctx(r,p,q)^3*D[3](Cxx)(r,p,q)*0 + 4*Ctt(r,p,q)*Cxy(r,p,q)*Ctx(r,p,q)*0*D[2](Cxy)(r,p,q) + 2*Cxy(r,p,q)*
Ctx(r,p,q)*Cty(r,p,q)*0*D[1](Cxx)(r,p,q) - 4*Cxy(r,p,q)*Ctx(r,p,q)*Cty(r,p,q)*0*D[2](Ctx)(r,p,q) - 2*Cxy(r,p,q)*Ctx(r,p,q)*Cty(r,p,q)*D[2](Cxx)(r,p,q)*
0 - 4*Cxy(r,p,q)*Ctx(r,p,q)^2*0*D[2](Cxy)(r,p,q) + 2*Cxy(r,p,q)*Ctx(r,p,q)^2*0*D[1](Cxx)(r,p,q) - 4*Cxy(r,p,q)*Ctx(r,p,q)^2*0*D[2](Ctx)(r,p,q) + 2*Cxy(r,p,q)*Ctx(r,p,q)^2*D[3](Cxx)(r,p,q)*0 + 4*Cxy(r,p,q)^2*Ctx(r,p,q)*0*D[2](Ctx)(r,p,q) - 2*Cxy(r,p,q)^2*Ctx(r,p,q)*D[1](Cxx)(r,p,q)*0 - 2*1*Cty(r,p,q)^2*D[2](Cxx)(r,p,q)*D[2](Ctx)(r,p,q) - 2*
1*Ctx(r,p,q)*Cty(r,p,q)*D[3](Cxx)(r,p,q)*D[2](Ctx)(r,p,q) + 4*1*Ctx(r,p,q)*
Cty(r,p,q)*D[2](Cxy)(r,p,q)*D[2](Ctx)(r,p,q) + 2*1*Ctx(r,p,q)*Cty(r,p,q)*D[2](Cxx)(r,p,q)*D[3](Ctx)(r,p,q) + 2*1*Ctx(r,p,q)^2*D[3](Cxx)(r,p,q)*D[3](Ctx)(r,p,q) +
4*1*Ctx(r,p,q)^2*D[3](Cxx)(r,p,q)*D[2](Cty)(r,p,q) - 4*1*Ctx(r,p,q)^2*D[2](Cxy)(r,p,q)*D[3](Ctx)(r,p,q) + 4*1*Ctx(r,p,q)^2*0*D[2](Ctx)(r,p,q)
 - 4*1*Ctx(r,p,q)^2*D[2](Cxx)(r,p,q)*D[3](Cty)(r,p,q) + 2*1*Ctt(r,p,q)*Ctx(r,p,q)*D[3](Cxx)(r,p,q)*D[2](Cxy)(r,p,q) - 2*1*Ctt(r,p,q)*Ctx(r,p,q)*D[2](Cxx)(r,p,q)*
D[3](Cxy)(r,p,q) - 2*1*Ctt(r,p,q)*Ctx(r,p,q)*D[2](Cxx)(r,p,q)*0 - 2*1*Ctt(r,p,q)*Cxy(r,p,q)*D[1](Cxx)(r,p,q)*D[2](Cxy)(r,p,q) - 4*1*Ctt(r,p,q)*Cxy(r,p,q)*D[2](Cxy)(r,p,q)*D[2](Ctx)(r,p,q) + 2*1*Ctt(r,p,q)*Cxy(r,p,q)*D[2](Cxx)(r,p,q)*D[1](Cxy)(r,p,q) + 2*1*Cxy(r,p,q)*Cty(r,p,q)*D[1](Cxx)(r,p,q)*D[2](Ctx)(r,p,q) + 4*1*Cxy(r,p,q)*Cty(r,p,q)*D[2](Ctx)(r,p,q)^2 - 2*1*Cxy(r,p,q)*Cty(r,p,q)*D[2](Cxx)(r,p,q)*D[1](Ctx)(r,p,q) - 2*1*Cxy(r,p,q)*Ctx(r,p,q)*D[1](Cxx)(r,p,q)*D[3](Ctx)(r,p,q) - 4*1*Cxy(r,p,q)*Ctx(r,p,q)*D[1](Cxx)(r,p,q)*D[2](Cty)(r,p,q) - 2*1
*Cxy(r,p,q)*Ctx(r,p,q)*D[3](Cxx)(r,p,q)*D[1](Ctx)(r,p,q) + 4*1*Cxy(r,p,q)*Ctx(r,p,q)*D[2](Ctx)(r,p,q)*D[3](Ctx)(r,p,q) - 2*1*Cxy(r,p,q)*Ctx(r,p,q)*D[2](Ctt)(r,p,q)*
D[3](Cxx)(r,p,q) + 4*1*Cxy(r,p,q)*Ctx(r,p,q)*D[2](Cxy)(r,p,q)*D[1](Ctx)(r,p,q) + 4
*1*Cxy(r,p,q)*Ctx(r,p,q)*D[2](Cxx)(r,p,q)*D[1](Cty)(r,p,q) + 2*1*Cxy(r,p,q)
*Ctx(r,p,q)*D[2](Cxx)(r,p,q)*D[3](Ctt)(r,p,q) + 2*1*Cxy(r,p,q)^2*D[1](Cxx)(r,p,q)*D[1](Ctx)(r,p,q) - 4*1*Cxy(r,p,q)^2*D[2](Ctx)(r,p,q)*D[1](Ctx)(r,p,q) + 2*1*
Cxy(r,p,q)^2*D[2](Ctt)(r,p,q)*D[1](Cxx)(r,p,q) - 2*1*Cxy(r,p,q)^2*D[2](Cxx)(r,p,q)*D[1](Ctt)(r,p,q) - 4*1^2*Ctx(r,p,q)*D[2](Ctx)(r,p,q)^2 + 2*1^2*Ctt(r,p,q)*D[2](Cxx)(r,p,q)*D[2](Ctx)(r,p,q) + 4*Cxx(r,p,q)*Ctx(r,p,q)*Cty(r,p,q)*0*D[2](Cxy)(r,p,q) - 2*Cxx(r,p,q)*Ctx(r,p,q)*Cty(r,p,q)*0*D[1](Cxx)(r,p,q) - 2*Cxx(r,p,q)*
Ctx(r,p,q)*Cty(r,p,q)*0*D[1](Cxy)(r,p,q) + 2*Cxx(r,p,q)*Ctx(r,p,q)*Cty(r,p,q)*0*D[3](Ctx)(r,p,q) + 2*Cxx(r,p,q)*Ctx(r,p,q)*Cty(r,p,q)*0*D[2](Cty)(r,p,q) - 2*Cxx(r,p,q)*Ctx(r,p,q)^2*0*D[1](Cxy)(r,p,q) + 2*Cxx(r,p,q)*Ctx(r,p,q)^2*0*D[3](Ctx)(r,p,q) - 2*Cxx(r,p,q)*Ctx(r,p,q)^2*0*D[2](Cty)(r,p,q) + 2*Cxx(r,p,q)*Ctx(r,p,q)^2*0*0 - 2*Cxx(r,p,q)*Ctt(r,p,q)*Ctx(r,p,q)*0*D[2](Cxy)(r,p,q) + Cxx(r,p,q)*Ctt(r,p,q)*Ctx(r,p,q)*D[3](Cxx)(r,p,q)*0 - Cxx(r,p,q)*Ctt(r,p,q)*Ctx(r,p,q)*0^2 + 2*Cxx(r,p,q)*Cxy(r,p,q)*Ctx(r,p,q)*0*D[1](Cxy)(r,p,q) - 2*Cxx(r,p,q)*Cxy(r,p,q)*Ctx(r,p,q)*0*D[3](Ctx)(r,p,q) - 2*Cxx(r,p,q)*Cxy(r,p,q)*Ctx(r,p,q)*0*D[2](Cty)(r,p,q) + 2*Cxx(r,p,q)*Cxy(r,p,q)*Ctx(r,p,q)*D[2](Ctt)(r,p,q)*0 + 2*Cxx(r,p,q)*
1*Cty(r,p,q)*D[3](Cxx)(r,p,q)*D[1](Ctx)(r,p,q) - 2*Cxx(r,p,q)*1*Cty(r,p,q)*D[2](Ctx)(r,p,q)*D[1](Cxy)(r,p,q) - 2*Cxx(r,p,q)*1*Cty(r,p,q)*D[2](Ctx)(r,p,q)*D[3](Ctx)(r,p,q) - 2*Cxx(r,p,q)*1*Cty(r,p,q)*D[2](Ctx)(r,p,q)*D[2](Cty)(r,p,q) + Cxx(r,p,q)*1*Cty(r,p,q)*D[2](Ctt)(r,p,q)*D[3](Cxx)(r,p,q) - Cxx(r,p,q)*1*Cty(r,p,q)*D[2](Cxx)(r,p,q)*D[3](Ctt)(r,p,q) - 2*Cxx(r,p,q)*1*Ctx(r,p,q)*0*D[2](Ctx)(r,p,q)
 + Cxx(r,p,q)*1*Ctx(r,p,q)*D[1](Cxx)(r,p,q)*0 + 2*Cxx(r,p,q)*1*Ctx(r,p,q)*D[1](Cxx)(r,p,q)*D[3](Cty)(r,p,q) + 2*Cxx(r,p,q)*1*Ctx(r,p,q)*D[3](Ctx)(r,p,q)
*D[1](Cxy)(r,p,q) - 2*Cxx(r,p,q)*1*Ctx(r,p,q)*D[3](Ctx)(r,p,q)^2 - 2*Cxx(r,p,q)*1*Ctx(r,p,q)*D[3](Cxx)(r,p,q)*D[1](Cty)(r,p,q) + 4*Cxx(r,p,q)*1*Ctx(r,p,q)*D[2](Cty)(r,p,q)*D[1](Cxy)(r,p,q) - 2*Cxx(r,p,q)*1*Ctx(r,p,q)*D[2](Cty)(r,p,q)*D[3](Ctx)(r,p,q) + 4*Cxx(r,p,q)*1*Ctx(r,p,q)*D[2](Ctx)(r,p,q)*D[3](Cty)(r,p,q) - 4*Cxx(r,p,q)*1*Ctx(r,p,q)*D[2](Cxy)(r,p,q)*D[1](Cty)(r,p,q) - 2*Cxx(r,p,q)*1*Ctx(r,p,q)*0*D[1](Ctx)(r,p,q) - Cxx(r,p,q)*1*Ctx(r,p,q)*0*D[2](Ctt)(r,p,q) + Cxx(r,p,q)*1*Ctt(r,p,q)*D[1](Cxx)(r,p,q)*D[3](Cxy)(r,p,q) - Cxx(r,p,q)*1*Ctt(r,p,q)*D[3](Cxx)(r,p,q)*D[1](Cxy)(r,p,q) - Cxx(r,p,q)*1*Ctt(r,p,q)*D[3](Cxx)(r,p,q)*D[3](Ctx)(r,p,q) - Cxx(r,p,q)*1*Ctt(r,p,q)*D[3](Cxx)(r,p,q)*D[2](Cty)(r,p,q) + 2*Cxx(r,p,q)*1*Ctt(r,p,q)*D[2](Ctx)(r,p,q)*D[3](Cxy)(r,p,q) + 1/2*Cxx(r,p,q)*1*Ctt(r,p,q)*0*D[1](Cxx)(r,p,q) + Cxx(r,p,q)*1*Ctt(r,p,q)*0*D[2](Ctx)(r,p,q) - 1/2*
Cxx(r,p,q)*1*Ctt(r,p,q)*D[2](Cxx)(r,p,q)*0 + Cxx(r,p,q)*1*Ctt(r,p,q)*D[2](Cxx)(r,p,q)*D[3](Cty)(r,p,q) + 2*Cxx(r,p,q)*1*Cxy(r,p,q)*D[1](Ctt)(r,p,q)*D[2](Cxy)(r,p,q) - 2*Cxx(r,p,q)*1*Cxy(r,p,q)*D[1](Cxy)(r,p,q)*D[1](Ctx)(r,p,q) + 2*Cxx(r,p,q)*1*Cxy(r,p,q)*D[3](Ctx)(r,p,q)*D[1](Ctx)(r,p,q) - Cxx(r,p,q)*1*Cxy(r,p,q)*D[3](Ctt)(r,p,q)*D[1](Cxx)(r,p,q) - 2*Cxx(r,p,q)*1*Cxy(r,p,q)*D[3](Ctt)(r,p,q)*D[2](Ctx)(r,p,q)
 + Cxx(r,p,q)*1*Cxy(r,p,q)*D[3](Cxx)(r,p,q)*D[1](Ctt)(r,p,q) + 2*Cxx(r,p,q)*1*Cxy(r,p,q)*D[2](Cty)(r,p,q)*D[1](Ctx)(r,p,q) - 2*Cxx(r,p,q)*1*Cxy(r,p,q)*D[2](Ctt)(r,p,q)
*D[1](Cxy)(r,p,q) - Cxx(r,p,q)*1^2*D[1](Cxx)(r,p,q)*D[1](Ctx)(r,p,q) + 2*Cxx(r,p,q)*1^2*D[2](Ctx)(r,p,q)*D[1](Ctx)(r,p,q) - 1/2*Cxx(r,p,q)*1^2*D[2](Ctt)(r,p,q)*D[1](Cxx)(r,p,q) + Cxx(r,p,q)*1^2*D[2](Ctt)(r,p,q)*D[2](Ctx)(r,p,q) + 1/2*Cxx(r,p,q)*1
^2*D[2](Cxx)(r,p,q)*D[1](Ctt)(r,p,q) - Cxx(r,p,q)^2*Ctx(r,p,q)*0^2 + 2*Cxx(r,p,q)^
2*Ctx(r,p,q)*0*D[1](Cty)(r,p,q) - Cxx(r,p,q)^2*Ctx(r,p,q)*0*D[3](Ctt)(r,p,q) - Cxx(r,p,q)^2*1*D[1](Ctt)(r,p,q)*D[3](Cxy)(r,p,q) + Cxx(r,p,q)^2*1*
0*D[1](Ctx)(r,p,q) - 2*Cxx(r,p,q)^2*1*D[3](Cty)(r,p,q)*D[1](Ctx)(r,p,q)
 + Cxx(r,p,q)^2*1*D[3](Ctt)(r,p,q)*D[1](Cxy)(r,p,q) + Cxx(r,p,q)^2*1*D[3](Ctt)(r,p,q)*D[3](Ctx)(r,p,q) + Cxx(r,p,q)^2*1*D[3](Ctt)(r,p,q)*D[2](Cty)(r,p,q) + 1/2*Cxx(r,p,q)^2*1*D[2](Ctt)(r,p,q)*0 - Cxx(r,p,q)^2*1*D[2](Ctt)(r,p,q)*D[3](Cty)(r,p,q) - 1/2*Cxx(r,p,q)^2*1*0*D[1](Ctt)(r,p,q) )

 + 2*Ctx(r,p,q)*0 - 2*1*D[2,2](Ctx)(r,p,q)

eq[5] :=
 (1/HessUniv) * ( 2*Ctt(r,p,q)*Cty(r,p,q)^2*0*D[1](Ctx)(r,p,q) - Ctt(r,p,q)
*Cty(r,p,q)^2*0*D[2](Ctt)(r,p,q) - 2*Ctt(r,p,q)*Ctx(r,p,q)*Cty(r,p,q)*0*D[1](Ctx)(r,p,q) + Ctt(r,p,q)*Ctx(r,p,q)*Cty(r,p,q)*D[2](Ctt)(r,p,q)*0 -
2*Ctt(r,p,q)*Ctx(r,p,q)*Cty(r,p,q)*0*D[1](Cty)(r,p,q) + Ctt(r,p,q)*Ctx(r,p,q)*
Cty(r,p,q)*0*D[3](Ctt)(r,p,q) + 2*Ctt(r,p,q)*Ctx(r,p,q)^2*0*D[1](Cty)(r,p,q) - Ctt(r,p,q)*Ctx(r,p,q)^2*0*D[3](Ctt)(r,p,q) + Ctt(r,p,q)^2*Cty(r,p,q)*0*D[1](Cxx)(r,p,q) - Ctt(r,p,q)^2*Cty(r,p,q)*0*D[1](Cxy)(r,p,q)
 - Ctt(r,p,q)^2*Cty(r,p,q)*0*D[3](Ctx)(r,p,q) + Ctt(r,p,q)^2*Cty(r,p,q)*0*D[2](Cty)(r,p,q) - Ctt(r,p,q)^2*Ctx(r,p,q)*0*D[1](Cxy)(r,p,q) + Ctt(r,p,q)^2*Ctx(r,p,q)*0*D[3](Ctx)(r,p,q) - Ctt(r,p,q)^2*Ctx(r,p,q)*0*D[2](Cty)(r,p,q) + Ctt(r,p,q)^2*Ctx(r,p,q)*0*0 + Ctt(r,p,q)^3*
0*D[2](Cxy)(r,p,q) - 1/2*Ctt(r,p,q)^3*D[3](Cxx)(r,p,q)*0 - 1/2*Ctt(r,p,q)^3*0^2 + Ctt(r,p,q)^2*Cxy(r,p,q)*0*D[1](Cxy)(r,p,q) + Ctt(r,p,q)^2*Cxy(r,p,q)*0*D[3](Ctx)(r,p,q) - Ctt(r,p,q)^2*Cxy(r,p,q)*0
*D[2](Cty)(r,p,q) - Ctt(r,p,q)^2*Cxy(r,p,q)*D[2](Ctt)(r,p,q)*0 + 2*Ctt(r,p,q)^2*
Cxy(r,p,q)*0*D[1](Cty)(r,p,q) - 2*Ctt(r,p,q)*Cxy(r,p,q)*Cty(r,p,q)*0*D[1](Ctx)(r,p,q) + Ctt(r,p,q)*Cxy(r,p,q)*Cty(r,p,q)*D[2](Ctt)(r,p,q)*0 -
Ctt(r,p,q)*Cxy(r,p,q)*Cty(r,p,q)*0*D[1](Ctt)(r,p,q) - 2*Ctt(r,p,q)*Cxy(r,p,q)*Ctx(r,p,q)*0*D[1](Cty)(r,p,q) - Ctt(r,p,q)*Cxy(r,p,q)*Ctx(r,p,q)*D[3](Ctt)(r,p,q)*
0 + Ctt(r,p,q)*Cxy(r,p,q)*Ctx(r,p,q)*0*D[1](Ctt)(r,p,q) + 2*Cxy(r,p,q)*Ctx(r,p,q)*Cty(r,p,q)*0*D[1](Ctt)(r,p,q) - 4*1*Cty(r,p,q)^2*
D[1](Ctt)(r,p,q)*D[2](Ctx)(r,p,q) + 2*1*Cty(r,p,q)^2*D[2](Ctt)(r,p,q)*D[1](Ctx)(r,p,q)
 + 1*Cty(r,p,q)^2*D[2](Ctt)(r,p,q)^2 + 4*1*Ctx(r,p,q)*Cty(r,p,q)*D[1](Ctt)(r,p,q)*D[3](Ctx)(r,p,q) + 4*1*Ctx(r,p,q)*Cty(r,p,q)*D[1](Ctt)(r,p,q)*D[2](Cty)(r,p,q) - 2*1*Ctx(r,p,q)*Cty(r,p,q)*D[3](Ctt)(r,p,q)*D[1](Ctx)(r,p,q) - 2*1*Ctx(r,p,q)*Cty(r,p,q)*D[2](Ctt)(r,p,q)*D[1](Cty)(r,p,q) - 2*1*Ctx(r,p,q)*Cty(r,p,q)*
D[2](Ctt)(r,p,q)*D[3](Ctt)(r,p,q) - 4*1*Ctx(r,p,q)^2*D[1](Ctt)(r,p,q)*D[3](Cty)(r,p,q)
 - 1*Ctx(r,p,q)^2*0*D[1](Ctt)(r,p,q) + 2*1*Ctx(r,p,q)^2*D[3](Ctt)(r,p,q)*D[1](Cty)(r,p,q) + 1*Ctx(r,p,q)^2*D[3](Ctt)(r,p,q)^2 + 2*1*Ctt(r,p,q)*Cty(r,p,q)*D[1](Ctt)(r,p,q)*D[2](Cxy)(r,p,q) + 2*1*Ctt(r,p,q)*Cty(r,p,q)*D[3](Ctt)(r,p,q)*D[2](Ctx)(r,p,q) - 1*Ctt(r,p,q)*Cty(r,p,q)*D[3](Cxx)(r,p,q)*D[1](Ctt)(r,p,q) - 4*
1*Ctt(r,p,q)*Cty(r,p,q)*D[2](Cty)(r,p,q)*D[1](Ctx)(r,p,q) + 4*1*Ctt(r,p,q)*Cty(r,p,q)*D[2](Ctx)(r,p,q)*D[1](Cty)(r,p,q) - 1*Ctt(r,p,q)*Cty(r,p,q)*D[2](Ctt)(r,p,q)*
D[1](Cxy)(r,p,q) - 1*Ctt(r,p,q)*Cty(r,p,q)*D[2](Ctt)(r,p,q)*D[3](Ctx)(r,p,q) - 1*Ctt(r,p,q)*Cty(r,p,q)*D[2](Ctt)(r,p,q)*D[2](Cty)(r,p,q) + 2*1*Ctt(r,p,q)*Ctx(r,p,q)*
0*D[1](Ctx)(r,p,q) + 4*1*Ctt(r,p,q)*Ctx(r,p,q)*D[3](Cty)(r,p,q)*D[1](Ctx)(r,p,q) - 4*1*Ctt(r,p,q)*Ctx(r,p,q)*D[3](Ctx)(r,p,q)*D[1](Cty)(r,p,q) + 1*Ctt(r,p,q)*Ctx(r,p,q)*D[3](Ctt)(r,p,q)*D[1](Cxy)(r,p,q) - 1*Ctt(r,p,q)*Ctx(r,p,q)*
D[3](Ctt)(r,p,q)*D[3](Ctx)(r,p,q) - 1*Ctt(r,p,q)*Ctx(r,p,q)*D[3](Ctt)(r,p,q)*D[2](Cty)(r,p,q) + 2*1*Ctt(r,p,q)*Ctx(r,p,q)*D[2](Ctt)(r,p,q)*D[3](Cty)(r,p,q) - 1*Ctt(r,p,q)*Ctx(r,p,q)*0*D[1](Ctt)(r,p,q) - 1*Ctt(r,p,q)^2*0*D[2](Ctx)(r,p,q) - 1/2*1*Ctt(r,p,q)^2*D[1](Cxx)(r,p,q)*0 - 1*Ctt(r,p,q)
^2*D[1](Cxx)(r,p,q)*D[3](Cty)(r,p,q) - 1*Ctt(r,p,q)^2*D[3](Ctt)(r,p,q)*D[2](Cxy)(r,p,q)
 + 1*Ctt(r,p,q)^2*D[3](Cxx)(r,p,q)*D[1](Cty)(r,p,q) + 1/2*1*Ctt(r,p,q)^2*D[3](Cxx)(r,p,q)*D[3](Ctt)(r,p,q) + 2*1*Ctt(r,p,q)^2*D[2](Cty)(r,p,q)*D[1](Cxy)(r,p,q) + 2*
1*Ctt(r,p,q)^2*D[2](Cty)(r,p,q)*D[3](Ctx)(r,p,q) - 2*1*Ctt(r,p,q)^2*D[2](Ctx)(r,p,q)*D[3](Cty)(r,p,q) - 2*1*Ctt(r,p,q)^2*D[2](Cxy)(r,p,q)*D[1](Cty)(r,p,q) + 1*Ctt(r,p,q)^2*0*D[2](Ctt)(r,p,q) - 1*Ctt(r,p,q)*Cxy(r,p,q)*D[1](Ctt)(r,p,q)*D[1](Cxy)(r,p,q) - 1*Ctt(r,p,q)*Cxy(r,p,q)*D[1](Ctt)(r,p,q)*D[3](Ctx)(r,p,q) - 1*Ctt(r,p,q)*Cxy(r,p,q)*D[1](Ctt)(r,p,q)*D[2](Cty)(r,p,q) + 1*Ctt(r,p,q)*Cxy(r,p,q)
*D[2](Ctt)(r,p,q)*D[3](Ctt)(r,p,q) + 2*1*Cxy(r,p,q)*Cty(r,p,q)*D[1](Ctt)(r,p,q)*D[1](Ctx)(r,p,q) + 2*1*Cxy(r,p,q)*Ctx(r,p,q)*D[1](Ctt)(r,p,q)*D[1](Cty)(r,p,q) - 1*
Cxy(r,p,q)^2*D[1](Ctt)(r,p,q)^2 - 2*1^2*Ctx(r,p,q)*D[1](Ctt)(r,p,q)*D[1](Ctx)(r,p,q)
 + 1^2*Ctt(r,p,q)*D[1](Ctt)(r,p,q)*D[2](Ctx)(r,p,q) + 1/2*1^2*Ctt(r,p,q)*D[1](Cxx)(r,p,q)*D[1](Ctt)(r,p,q) - 1/2*1^2*Ctt(r,p,q)*D[2](Ctt)(r,p,q)^2 - Cxx(r,p,q)*Cty(r,p,q)^2*0*D[1](Ctt)(r,p,q) + 2*Cxx(r,p,q)*Ctt(r,p,q)*Cty(r,p,q)*0*D[1](Cty)(r,p,q) - 1/2*Cxx(r,p,q)*Ctt(r,p,q)^2*0^2 - Cxx(r,p,q)*Ctt(r,p,q)^2*0*D[1](Cty)(r,p,q) + 1/2*Cxx(r,p,q)*Ctt(r,p,q)^2*0*D[3](Ctt)(r,p,q) - 2*Cxx(r,p,q)*1*Cty(r,p,q)*D[1](Ctt)(r,p,q)*D[1](Cty)(r,p,q) + Cxx(r,p,q)*1*Ctt(r,p,q)*D[1](Ctt)(r,p,q)*D[3](Cty)(r,p,q) + 1/2*Cxx(r,p,q)*1*Ctt(r,p,q)*0*D[1](Ctt)(r,p,q) - 1/2*Cxx(r,p,q)*1*Ctt(r,p,q)*D[3](Ctt)(r,p,q)^2 + Cxx(r,p,q)*1^2*D[1](Ctt)(r,p,q)^2 )

 - 0*D[1](Ctt)(r,p,q) + Ctt(r,p,q)*0 - 1*D[1,1](Ctt)(r,p,q)

eq[6] :=
 (1/HessUniv) * ( 8*Cty(r,p,q)^3*0*D[2](Cxy)(r,p,q) - 4*Cty(r,p,q)^3*
0*D[3](Cxy)(r,p,q) - 2*Cty(r,p,q)^3*0^2 - 4*Ctx(r,p,q)*Cty(r,p,q)^2*0*D[3](Cxy)(r,p,q) + 2*Ctx(r,p,q)^2*Cty(r,p,q)*0^2
 + 4*Ctt(r,p,q)*Cxy(r,p,q)*Cty(r,p,q)*0*D[3](Cxy)(r,p,q) + 4*Cxy(r,p,q)*Cty(r,p,q)^2*0*D[3](Cxy)(r,p,q) - 8*Cxy(r,p,q)*Cty(r,p,q)^2*0*
D[1](Cxy)(r,p,q) - 8*Cxy(r,p,q)*Cty(r,p,q)^2*0*D[2](Cty)(r,p,q) + 4*Cxy(r,p,q)*Cty(r,p,q)^2*0*0 + 4*Cxy(r,p,q)*Cty(r,p,q)^2*0*D[3](Cty)(r,p,q) - 4*Cxy(r,p,q)*Ctx(r,p,q)*Cty(r,p,q)*0*D[3](Cty)(r,p,q) - 2*Cxy(r,p,q)^2*Cty(r,p,q)*0^2 - 4*Cxy(r,p,q)^2*Cty(r,p,q)*0*D[3](Cty)(r,p,q) + 8*Cxy(r,p,q)^2*Cty(r,p,q)*0*D[1](Cty)(r,p,q)
 - 4*1*Cty(r,p,q)^2*0*D[2](Cxy)(r,p,q) + 2*1*Cty(r,p,q)^2*
0*D[1](Cxx)(r,p,q) - 4*1*Cty(r,p,q)^2*0*D[2](Ctx)(r,p,q)
 + 4*1*Cty(r,p,q)^2*D[2](Cty)(r,p,q)*D[3](Cxy)(r,p,q) - 8*1*Cty(r,p,q)^
2*D[2](Cxy)(r,p,q)*D[3](Cty)(r,p,q) + 2*1*Cty(r,p,q)^2*0*D[1](Cxy)(r,p,q) + 2*1*Cty(r,p,q)^2*0*D[3](Ctx)(r,p,q) + 4*1*Cty(r,p,q)^2*0*D[2](Cty)(r,p,q) + 4*1*Ctx(r,p,q)*Cty(r,p,q)*D[3](Cxy)(r,p,q)*D[3](Cty)(r,p,q) + 2*1*Ctx(r,p,q)*Cty(r,p,q)*0*D[1](Cxy)(r,p,q)
 + 2*1*Ctx(r,p,q)*Cty(r,p,q)*0*D[3](Ctx)(r,p,q) + 4*1*Ctx(r,p,q)*Cty(r,p,q)*0*D[2](Cty)(r,p,q) - 2*1*Ctx(r,p,q)*Cty(r,p,q)*
0*0 - 2*1*Ctx(r,p,q)*Cty(r,p,q)*0*D[3](Cty)(r,p,q) - 2*1*Ctx(r,p,q)^2*0*D[3](Cty)(r,p,q) - 4*1*Ctt(r,p,q)
*Cty(r,p,q)*0*D[2](Cxy)(r,p,q) - 1*Ctt(r,p,q)*Cty(r,p,q)*D[3](Cxx)(r,p,q)
*0 + 2*1*Ctt(r,p,q)*Cty(r,p,q)*0*D[3](Cxy)(r,p,q) + 1*Ctt(r,p,q)*Cty(r,p,q)*0^2 - 2*1*Ctt(r,p,q)*Cxy(r,p,q)*0
*D[3](Cxy)(r,p,q) - 4*1*Ctt(r,p,q)*Cxy(r,p,q)*D[3](Cxy)(r,p,q)*D[3](Cty)(r,p,q) +
2*1*Ctt(r,p,q)*Cxy(r,p,q)*0*D[1](Cxy)(r,p,q) + 2*1*Cxy(r,p,q)*
Cty(r,p,q)*0*D[1](Cxy)(r,p,q) - 2*1*Cxy(r,p,q)*Cty(r,p,q)*0*D[3](Ctx)(r,p,q) + 8*1*Cxy(r,p,q)*Cty(r,p,q)*D[3](Cty)(r,p,q)*D[1](Cxy)(r,p,q) - 4*1*Cxy(r,p,q)*Cty(r,p,q)*D[3](Cxy)(r,p,q)*D[1](Cty)(r,p,q) + 4*1*
Cxy(r,p,q)*Cty(r,p,q)*D[2](Cty)(r,p,q)*D[3](Cty)(r,p,q) + 4*1*Cxy(r,p,q)*Cty(r,p,q)*D[2](Ctt)(r,p,q)*0 - 6*1*Cxy(r,p,q)*Cty(r,p,q)*0*
D[1](Cty)(r,p,q) - 2*1*Cxy(r,p,q)*Cty(r,p,q)*0*D[3](Ctt)(r,p,q) + 2*
1*Cxy(r,p,q)*Ctx(r,p,q)*0*D[3](Cty)(r,p,q) + 4*1*Cxy(r,p,q)*
Ctx(r,p,q)*D[3](Cty)(r,p,q)^2 - 2*1*Cxy(r,p,q)*Ctx(r,p,q)*0*D[1](Cty)(r,p,q) + 2*1*Cxy(r,p,q)^2*0*D[1](Cty)(r,p,q) - 4*1*Cxy(r,p,q)^2*D[3](Cty)(r,p,q)*D[1](Cty)(r,p,q) + 2*1*Cxy(r,p,q)^2*D[3](Ctt)(r,p,q)*
0 - 2*1*Cxy(r,p,q)^2*0*D[1](Ctt)(r,p,q) + 2*1^2*
Cty(r,p,q)*0*D[2](Ctx)(r,p,q) - 1^2*Cty(r,p,q)*D[1](Cxx)(r,p,q)*0 - 2*1^2*Cty(r,p,q)*D[1](Cxx)(r,p,q)*D[3](Cty)(r,p,q) + 2*1^2*Cty(r,p,q)*D[3](Ctt)(r,p,q)*D[2](Cxy)(r,p,q) - 2*1^2*Cty(r,p,q)*D[2](Cty)(r,p,q)*D[1](Cxy)(r,p,q) - 2*1^2*Cty(r,p,q)*D[2](Cty)(r,p,q)*D[3](Ctx)(r,p,q) - 2*1^
2*Cty(r,p,q)*D[2](Cty)(r,p,q)^2 + 4*1^2*Cty(r,p,q)*D[2](Ctx)(r,p,q)*D[3](Cty)(r,p,q) - 2*1^2*Cty(r,p,q)*D[2](Ctt)(r,p,q)*D[3](Cxy)(r,p,q) + 4*1^2*Cty(r,p,q)*D[2](Cxy)(r,p,q)*D[1](Cty)(r,p,q) - 1^2*Cty(r,p,q)*0*D[2](Ctt)(r,p,q) - 2*1^2*Ctx(r,p,q)*D[3](Cty)(r,p,q)*D[1](Cxy)(r,p,q) - 2*1^2*Ctx(r,p,q)*D[3](Ctx)(r,p,q)*D[3](Cty)(r,p,q) - 2*1^2*Ctx(r,p,q)*D[2](Cty)(r,p,q)*D[3](Cty)(r,p,q) - 1^2*Ctx(r,p,q)*D[2](Ctt)(r,p,q)*0 + 2*1^2*Ctx(r,p,q)*0*D[1](Cty)(r,p,q) + 1^2*Ctx(r,p,q)*0*D[3](Ctt)(r,p,q) + 1^2*Ctt(r,p,q)*0*D[2](Cxy)(r,p,q) - 1/2*1^2*Ctt(r,p,q)*0*D[1](Cxx)(r,p,q) + 1^2*Ctt(r,p,q)*0*D[2](Ctx)(r,p,q) + 1/2*
1^2*Ctt(r,p,q)*D[3](Cxx)(r,p,q)*0 + 1^2*Ctt(r,p,q)*D[3](Cxx)(r,p,q)*D[3](Cty)(r,p,q) + 2*1^2*Ctt(r,p,q)*D[2](Cxy)(r,p,q)*D[3](Cty)(r,p,q) - 1^2*
Ctt(r,p,q)*0*D[1](Cxy)(r,p,q) - 1^2*Ctt(r,p,q)*0*D[3](Ctx)(r,p,q) - 1^2*Ctt(r,p,q)*0*D[2](Cty)(r,p,q) + 2*1^2*Cxy(r,p,q)
*D[1](Ctt)(r,p,q)*D[3](Cxy)(r,p,q) - 2*1^2*Cxy(r,p,q)*D[1](Cxy)(r,p,q)*D[1](Cty)(r,p,q) + 2*1^2*Cxy(r,p,q)*D[3](Ctx)(r,p,q)*D[1](Cty)(r,p,q) - 2*1^2*Cxy(r,p,q)*D[3](Ctt)(r,p,q)*D[1](Cxy)(r,p,q) + 2*1^2*Cxy(r,p,q)*D[2](Cty)(r,p,q)*D[1](Cty)(r,p,q) - 1^2*Cxy(r,p,q)*D[2](Ctt)(r,p,q)*0 - 2*1^2*Cxy(r,p,q)*D[2](Ctt)(r,p,q)*D[3](Cty)(r,p,q) + 1^2*Cxy(r,p,q)*0*D[1](Ctt)(r,p,q) - 1^3*D[1](Ctt)(r,p,q)*D[2](Cxy)(r,p,q) + 1^3*D[1](Cxx)(r,p,q)*D[1](Cty)(r,p,q) + 1/2*1^3*D[3](Ctt)(r,p,q)*D[1](Cxx)(r,p,q) - 1^3*D[3](Ctt)(r,p,q)*D[2](Ctx)(r,p,q) - 1/2*1^3*D[3](Cxx)(r,p,q)*D[1](Ctt)(r,p,q) - 2*1^3*D[2](Ctx)(r,p,q)*D[1](Cty)(r,p,q) + 1^3*D[2](Ctt)(r,p,q)*D[1](Cxy)(r,p,q) + 1^3*D[2](Ctt)(r,p,q)*D[3](Ctx)(r,p,q) + 1^3*D[2](Ctt)(r,p,q)*D[2](Cty)(r,p,q) + 4*Cxx(r,p,q)*Cty(r,p,q)^2*0*D[3](Cty)(r,p,q) - 2*Cxx(r,p,q)*Ctt(r,p,q)*Cty(r,p,q)*0^2 + Cxx(r,p,q)*1*Cty(r,p,q)*0^2 - 4*Cxx(r,p,q)*1*Cty(r,p,q)*
D[3](Cty)(r,p,q)^2 - 2*Cxx(r,p,q)*1*Cty(r,p,q)*0*D[1](Cty)(r,p,q) -
Cxx(r,p,q)*1*Cty(r,p,q)*0*D[3](Ctt)(r,p,q) + 2*Cxx(r,p,q)*1*Ctt(r,p,q)
*0*D[3](Cty)(r,p,q) - Cxx(r,p,q)*1^2*0*D[1](Cty)(r,p,q) +
2*Cxx(r,p,q)*1^2*D[3](Cty)(r,p,q)*D[1](Cty)(r,p,q) - 1/2*Cxx(r,p,q)*1^2*D[3](Ctt)(r,p,q)*0 + Cxx(r,p,q)*1^2*D[3](Ctt)(r,p,q)*D[3](Cty)(r,p,q) + 1/2*Cxx(r,p,q)*1^2*0*D[1](Ctt)(r,p,q) )

 + 2*Cty(r,p,q)*0 - 2*1*D[3,3](Cty)(r,p,q)

eq[7] :=
 (1/HessUniv) * ( 2*Ctx(r,p,q)*Cty(r,p,q)^2*D[2](Cxx)(r,p,q)*0 + 4*Ctx(r,p,q)^2*Cty(r,p,q)*0*D[2](Cxy)(r,p,q) - 2*Ctx(r,p,q)^2*Cty(r,p,q)*D[3](Cxx)(r,p,q)*0 - 4*Ctx(r,p,q)^2*Cty(r,p,q)*0*D[3](Cxy)(r,p,q) -
2*Ctx(r,p,q)^2*Cty(r,p,q)*0^2 + 2*Ctx(r,p,q)^3*0*0 + Ctt(r,p,q)*Cxy(r,p,q)*Ctx(r,p,q)*D[3](Cxx)(r,p,q)*0 + 2*Ctt(r,p,q)*Cxy(r,p,q)*Ctx(r,p,q)*0*D[3](Cxy)(r,p,q) + Ctt(r,p,q)*Cxy(r,p,q)*Ctx(r,p,q)*0^2 - 4*Cxy(r,p,q)*Ctx(r,p,q)*Cty(r,p,q)*0*D[2](Ctx)(r,p,q) - 4*Cxy(r,p,q)*Ctx(r,p,q)^2*0*D[2](Cty)(r,p,q) + 2*Cxy(r,p,q)^2*Ctx(r,p,q)*D[2](Ctt)(r,p,q)*0 - 2*1*Cty(r,p,q)^2*D[3](Cxx)(r,p,q)*D[2](Ctx)(r,p,q) + 2*
1*Ctx(r,p,q)*Cty(r,p,q)*D[3](Cxx)(r,p,q)*D[3](Ctx)(r,p,q) + 2*1*Ctx(r,p,q)*
Cty(r,p,q)*D[3](Cxx)(r,p,q)*D[2](Cty)(r,p,q) + 1*Ctx(r,p,q)*Cty(r,p,q)*0*D[1](Cxx)(r,p,q) + 2*1*Ctx(r,p,q)*Cty(r,p,q)*0*D[2](Ctx)(r,p,q) -
1*Ctx(r,p,q)*Cty(r,p,q)*D[2](Cxx)(r,p,q)*0 - 2*1*Ctx(r,p,q)*Cty(r,p,q)*D[2](Cxx)(r,p,q)*D[3](Cty)(r,p,q) - 2*1*Ctx(r,p,q)^2*0*D[2](Cxy)(r,p,q) + 1*Ctx(r,p,q)^2*0*D[1](Cxx)(r,p,q) + 1*Ctx(r,p,q)
^2*D[3](Cxx)(r,p,q)*0 + 4*1*Ctx(r,p,q)^2*D[2](Cty)(r,p,q)*D[3](Cxy)(r,p,q) - 4*1*Ctx(r,p,q)^2*D[2](Cxy)(r,p,q)*D[3](Cty)(r,p,q) + 2*1*Ctx(r,p,q)^2*0*D[2](Cty)(r,p,q) + 1*Ctt(r,p,q)*Cty(r,p,q)*D[3](Cxx)(r,p,q)*
D[2](Cxy)(r,p,q) - 1*Ctt(r,p,q)*Cty(r,p,q)*D[2](Cxx)(r,p,q)*D[3](Cxy)(r,p,q) - 1/2*
1*Ctt(r,p,q)*Ctx(r,p,q)*0*D[3](Cxx)(r,p,q) - 3/2*1*Ctt(r,p,q)*Ctx(r,p,q)*D[2](Cxx)(r,p,q)*0 - 1*Ctt(r,p,q)*Cxy(r,p,q)*D[3](Cxx)(r,p,q)*D[3](Ctx)(r,p,q) - 1*Ctt(r,p,q)*Cxy(r,p,q)*D[3](Cxx)(r,p,q)*D[2](Cty)(r,p,q) - 2*1
*Ctt(r,p,q)*Cxy(r,p,q)*D[2](Cxy)(r,p,q)*D[3](Ctx)(r,p,q) - 1*Ctt(r,p,q)*Cxy(r,p,q)*
0*D[2](Ctx)(r,p,q) + 1*Ctt(r,p,q)*Cxy(r,p,q)*D[2](Cxx)(r,p,q)*D[3](Cty)(r,p,q) + 4*1*Cxy(r,p,q)*Cty(r,p,q)*D[2](Ctx)(r,p,q)*D[3](Ctx)(r,p,q) + 2*1*Cxy(r,p,q)*Ctx(r,p,q)*0*D[2](Ctx)(r,p,q) - 1*Cxy(r,p,q)*Ctx(r,p,q)*D[1](Cxx)(r,p,q)*0 + 2*1*Cxy(r,p,q)*Ctx(r,p,q)*D[3](Ctt)(r,p,q)*D[2](Cxy)(r,p,q) + 4*1*Cxy(r,p,q)*Ctx(r,p,q)*D[2](Ctx)(r,p,q)*D[3](Cty)(r,p,q) - 2*
1*Cxy(r,p,q)*Ctx(r,p,q)*D[2](Ctt)(r,p,q)*D[3](Cxy)(r,p,q) - 1*Cxy(r,p,q)*Ctx(r,p,q)*0*D[2](Ctt)(r,p,q) - 2*1*Cxy(r,p,q)^2*D[3](Ctt)(r,p,q)*D[2](Ctx)(r,p,q) + 1^2*Cty(r,p,q)*D[1](Cxx)(r,p,q)*D[2](Ctx)(r,p,q) - 1^2*Cty(r,p,q)
*D[2](Cxx)(r,p,q)*D[1](Ctx)(r,p,q) - 1^2*Ctx(r,p,q)*D[1](Cxx)(r,p,q)*D[3](Ctx)(r,p,q)
 - 2*1^2*Ctx(r,p,q)*D[1](Cxx)(r,p,q)*D[2](Cty)(r,p,q) - 1^2*Ctx(r,p,q)*D[3](Cxx)(r,p,q)*D[1](Ctx)(r,p,q) - 2*1^2*Ctx(r,p,q)*D[2](Ctx)(r,p,q)*D[3](Ctx)(r,p,q)
 - 2*1^2*Ctx(r,p,q)*D[2](Ctx)(r,p,q)*D[2](Cty)(r,p,q) - 1/2*1^2*Ctx(r,p,q)*D[2](Ctt)(r,p,q)*D[3](Cxx)(r,p,q) + 2*1^2*Ctx(r,p,q)*D[2](Cxy)(r,p,q)*D[1](Ctx)(r,p,q) + 2*1^2*Ctx(r,p,q)*D[2](Cxx)(r,p,q)*D[1](Cty)(r,p,q) + 1/2*1^2*
Ctx(r,p,q)*D[2](Cxx)(r,p,q)*D[3](Ctt)(r,p,q) - 1^2*Ctt(r,p,q)*D[1](Cxx)(r,p,q)*D[2](Cxy)(r,p,q) + 1^2*Ctt(r,p,q)*D[3](Cxx)(r,p,q)*D[2](Ctx)(r,p,q) + 1^2*Ctt(r,p,q)*D[2](Cxx)(r,p,q)*D[1](Cxy)(r,p,q) + 1^2*Ctt(r,p,q)*D[2](Cxx)(r,p,q)*D[3](Ctx)(r,p,q) + 1^2*Cxy(r,p,q)*D[1](Cxx)(r,p,q)*D[1](Ctx)(r,p,q) - 2*1^2*Cxy(r,p,q)*D[2](Ctx)(r,p,q)*D[1](Ctx)(r,p,q) + 1^2*Cxy(r,p,q)*D[2](Ctt)(r,p,q)*D[1](Cxx)(r,p,q) + 1
^2*Cxy(r,p,q)*D[2](Ctt)(r,p,q)*D[2](Ctx)(r,p,q) - 1^2*Cxy(r,p,q)*D[2](Cxx)(r,p,q)*D[1](Ctt)(r,p,q) + 2*Cxx(r,p,q)*Ctx(r,p,q)*Cty(r,p,q)*0*D[3](Cxy)(r,p,q) - 4*Cxx(r,p,q)*Ctx(r,p,q)*Cty(r,p,q)*0*D[1](Cxy)(r,p,q) + 2*Cxx(r,p,q)*Ctx(r,p,q)*Cty(r,p,q)*0*D[3](Ctx)(r,p,q) + 2*Cxx(r,p,q)*Ctx(r,p,q)*Cty(r,p,q)*0
*0 + 2*Cxx(r,p,q)*Ctx(r,p,q)*Cty(r,p,q)*0*D[3](Cty)(r,p,q) - 2*
Cxx(r,p,q)*Ctt(r,p,q)*Ctx(r,p,q)*0*0 - Cxx(r,p,q)*Cxy(r,p,q)*Ctx(r,p,q)*0^2 - 2*Cxx(r,p,q)*Cxy(r,p,q)*Ctx(r,p,q)*0*D[3](Cty)(r,p,q)
 + 4*Cxx(r,p,q)*Cxy(r,p,q)*Ctx(r,p,q)*0*D[1](Cty)(r,p,q) - Cxx(r,p,q)*Cxy(r,p,q)*Ctx(r,p,q)*0*D[3](Ctt)(r,p,q) - Cxx(r,p,q)*1*Cty(r,p,q)*0
*D[2](Ctx)(r,p,q) - 2*Cxx(r,p,q)*1*Cty(r,p,q)*D[3](Ctx)(r,p,q)^2 - Cxx(r,p,q)*1*Cty(r,p,q)*D[3](Ctt)(r,p,q)*D[2](Cxy)(r,p,q) + 2*Cxx(r,p,q)*1*Cty(r,p,q)*D[3](Cxy)(r,p,q)*D[1](Ctx)(r,p,q) - 2*Cxx(r,p,q)*1*Cty(r,p,q)*D[2](Cty)(r,p,q)*D[3](Ctx)(r,p,q) + Cxx(r,p,q)*1*Cty(r,p,q)*D[2](Ctt)(r,p,q)*D[3](Cxy)(r,p,q) - Cxx(r,p,q)*1*Cty(r,p,q)*0*D[1](Ctx)(r,p,q) + 2*Cxx(r,p,q)*1*Ctx(r,p,q)*0*D[1](Cxy)(r,p,q) - Cxx(r,p,q)*1*Ctx(r,p,q)*0*D[3](Ctx)(r,p,q) + 4
*Cxx(r,p,q)*1*Ctx(r,p,q)*D[3](Cty)(r,p,q)*D[1](Cxy)(r,p,q) - 4*Cxx(r,p,q)*1*
Ctx(r,p,q)*D[3](Cxy)(r,p,q)*D[1](Cty)(r,p,q) - Cxx(r,p,q)*1*Ctx(r,p,q)*0*D[1](Ctx)(r,p,q) + 1/2*Cxx(r,p,q)*1*Ctx(r,p,q)*D[2](Ctt)(r,p,q)*0 - 2
*Cxx(r,p,q)*1*Ctx(r,p,q)*0*D[1](Cty)(r,p,q) - 1/2*Cxx(r,p,q)*1*
Ctx(r,p,q)*0*D[3](Ctt)(r,p,q) + 1/2*Cxx(r,p,q)*1*Ctt(r,p,q)*0*
D[1](Cxx)(r,p,q) + Cxx(r,p,q)*1*Ctt(r,p,q)*0*D[2](Ctx)(r,p,q) - 1/2*Cxx(r,p,q)*1*Ctt(r,p,q)*D[3](Cxx)(r,p,q)*0 + Cxx(r,p,q)*1*Ctt(r,p,q)*0*D[3](Ctx)(r,p,q) + Cxx(r,p,q)*1*Cxy(r,p,q)*0*D[1](Ctx)(r,p,q) - 2*
Cxx(r,p,q)*1*Cxy(r,p,q)*D[3](Cty)(r,p,q)*D[1](Ctx)(r,p,q) + Cxx(r,p,q)*1*Cxy(r,p,q)*D[3](Ctt)(r,p,q)*D[3](Ctx)(r,p,q) + Cxx(r,p,q)*1*Cxy(r,p,q)*D[3](Ctt)(r,p,q)*D[2](Cty)(r,p,q) - Cxx(r,p,q)*1*Cxy(r,p,q)*D[2](Ctt)(r,p,q)*D[3](Cty)(r,p,q) + Cxx(r,p,q)*
1^2*D[1](Ctt)(r,p,q)*D[2](Cxy)(r,p,q) - 2*Cxx(r,p,q)*1^2*D[1](Cxy)(r,p,q)*D[1](Ctx)(r,p,q) + 2*Cxx(r,p,q)*1^2*D[3](Ctx)(r,p,q)*D[1](Ctx)(r,p,q) - 1/2*Cxx(r,p,q)*
1^2*D[3](Ctt)(r,p,q)*D[1](Cxx)(r,p,q) + 1/2*Cxx(r,p,q)*1^2*D[3](Cxx)(r,p,q)*D[1](Ctt)(r,p,q) + 2*Cxx(r,p,q)*1^2*D[2](Cty)(r,p,q)*D[1](Ctx)(r,p,q) - Cxx(r,p,q)*1
^2*D[2](Ctt)(r,p,q)*D[1](Cxy)(r,p,q) + 1/2*Cxx(r,p,q)^2*1*D[3](Ctt)(r,p,q)*0 - 1/2*Cxx(r,p,q)^2*1*0*D[1](Ctt)(r,p,q) )

 + 2*Ctx(r,p,q)*0 - 2*1*D[2,3](Ctx)(r,p,q)

eq[8] :=
 (1/HessUniv) * ( 2*Cty(r,p,q)^3*D[2](Cxx)(r,p,q)*0 + 4*Ctx(r,p,q)*Cty(r,p,q)^2*0*D[2](Cxy)(r,p,q) - 2*Ctx(r,p,q)*Cty(r,p,q)^2*D[3](Cxx)(r,p,q)*0 - 4*Ctx(r,p,q)*Cty(r,p,q)^2*0*D[3](Cxy)(r,p,q) - 2*Ctx(r,p,q)
*Cty(r,p,q)^2*0^2 + 2*Ctx(r,p,q)^2*Cty(r,p,q)*0*0 + Ctt(r,p,q)*Cxy(r,p,q)*Cty(r,p,q)*D[3](Cxx)(r,p,q)*0 + 2*Ctt(r,p,q)*Cxy(r,p,q)*Cty(r,p,q)*0*D[3](Cxy)(r,p,q) + Ctt(r,p,q)*Cxy(r,p,q)*Cty(r,p,q)*0^2 - 4*Cxy(r,p,q)*Cty(r,p,q)^2*0*D[2](Ctx)(r,p,q) - 4*Cxy(r,p,q)*Ctx(r,p,q)*Cty(r,p,q)*0*D[2](Cty)(r,p,q) + 2*Cxy(r,p,q)^2*Cty(r,p,q)*D[2](Ctt)(r,p,q)*0 + 1*Cty(r,p,q)^2*0*D[1](Cxx)(r,p,q) - 1
*Cty(r,p,q)^2*D[2](Cxx)(r,p,q)*0 - 2*1*Cty(r,p,q)^2*D[2](Cxx)(r,p,q)*D[3](Cty)(r,p,q) - 2*1*Ctx(r,p,q)*Cty(r,p,q)*0*D[2](Cxy)(r,p,q) + 1*Ctx(r,p,q)*Cty(r,p,q)*0*D[1](Cxx)(r,p,q) + 1*Ctx(r,p,q)*Cty(r,p,q)*D[3](Cxx)(r,p,q)*0 + 2*1*Ctx(r,p,q)*Cty(r,p,q)*D[3](Cxx)(r,p,q)*D[3](Cty)(r,p,q) + 4*1*Ctx(r,p,q)*Cty(r,p,q)*D[2](Cty)(r,p,q)*D[3](Cxy)(r,p,q) - 4*
1*Ctx(r,p,q)*Cty(r,p,q)*D[2](Cxy)(r,p,q)*D[3](Cty)(r,p,q) + 2*1*Ctx(r,p,q)*Cty(r,p,q)*0*D[3](Ctx)(r,p,q) + 4*1*Ctx(r,p,q)*Cty(r,p,q)*0*D[2](Cty)(r,p,q) - 2*1*Ctx(r,p,q)^2*0*D[3](Cty)(r,p,q) -
1/2*1*Ctt(r,p,q)*Cty(r,p,q)*0*D[3](Cxx)(r,p,q) - 3/2*1*Ctt(r,p,q)*
Cty(r,p,q)*D[2](Cxx)(r,p,q)*0 - 1*Ctt(r,p,q)*Ctx(r,p,q)*0*D[2](Cxy)(r,p,q) + 1*Ctt(r,p,q)*Ctx(r,p,q)*0*D[3](Cxy)(r,p,q) + 1*
Ctt(r,p,q)*Cxy(r,p,q)*0*D[2](Ctx)(r,p,q) - 1*Ctt(r,p,q)*Cxy(r,p,q)*D[3](Cxx)(r,p,q)*D[3](Cty)(r,p,q) - 2*1*Ctt(r,p,q)*Cxy(r,p,q)*D[2](Cty)(r,p,q)*D[3](Cxy)(r,p,q) - 1*Ctt(r,p,q)*Cxy(r,p,q)*0*D[3](Ctx)(r,p,q) - 1*Ctt(r,p,q)*Cxy(r,p,q)*0*D[2](Cty)(r,p,q) + 2*1*Cxy(r,p,q)*Cty(r,p,q)*0*D[2](Ctx)(r,p,q) - 1*Cxy(r,p,q)*Cty(r,p,q)*D[1](Cxx)(r,p,q)*0
 + 4*1*Cxy(r,p,q)*Cty(r,p,q)*D[2](Ctx)(r,p,q)*D[3](Cty)(r,p,q) - 1*Cxy(r,p,q)*Cty(r,p,q)*0*D[2](Ctt)(r,p,q) + 4*1*Cxy(r,p,q)*Ctx(r,p,q)*D[2](Cty)(r,p,q)*D[3](Cty)(r,p,q) - 2*1*Cxy(r,p,q)^2*D[2](Ctt)(r,p,q)*D[3](Cty)(r,p,q)
 - 1^2*Cty(r,p,q)*D[1](Cxx)(r,p,q)*D[2](Cty)(r,p,q) - 1/2*1^2*Cty(r,p,q)*
D[2](Ctt)(r,p,q)*D[3](Cxx)(r,p,q) + 1^2*Cty(r,p,q)*D[2](Cxx)(r,p,q)*D[1](Cty)(r,p,q) + 1/
2*1^2*Cty(r,p,q)*D[2](Cxx)(r,p,q)*D[3](Ctt)(r,p,q) - 1^2*Ctx(r,p,q)*D[1](Cxx)(r,p,q)*D[3](Cty)(r,p,q) + 1^2*Ctx(r,p,q)*D[3](Ctt)(r,p,q)*D[2](Cxy)(r,p,q) - 1
^2*Ctx(r,p,q)*D[3](Cxx)(r,p,q)*D[1](Cty)(r,p,q) - 2*1^2*Ctx(r,p,q)*D[2](Cty)(r,p,q)*D[3](Ctx)(r,p,q) - 2*1^2*Ctx(r,p,q)*D[2](Cty)(r,p,q)^2 - 1^2*Ctx(r,p,q)*D[2](Ctt)(r,p,q)*D[3](Cxy)(r,p,q) + 2*1^2*Ctx(r,p,q)*D[2](Cxy)(r,p,q)*D[1](Cty)(r,p,q) + 1^2*Ctt(r,p,q)*D[3](Cxx)(r,p,q)*D[2](Cty)(r,p,q) - 1/2*1^2*Ctt(r,p,q)
*0*D[1](Cxx)(r,p,q) + 1/2*1^2*Ctt(r,p,q)*D[2](Cxx)(r,p,q)*0 +
1^2*Ctt(r,p,q)*D[2](Cxx)(r,p,q)*D[3](Cty)(r,p,q) + 1^2*Cxy(r,p,q)*D[1](Cxx)(r,p,q)*D[1](Cty)(r,p,q) - 1^2*Cxy(r,p,q)*D[3](Ctt)(r,p,q)*D[2](Ctx)(r,p,q) - 2*1
^2*Cxy(r,p,q)*D[2](Ctx)(r,p,q)*D[1](Cty)(r,p,q) + 1^2*Cxy(r,p,q)*D[2](Ctt)(r,p,q)*
D[3](Ctx)(r,p,q) + 1^2*Cxy(r,p,q)*D[2](Ctt)(r,p,q)*D[2](Cty)(r,p,q) + 1/2*1
^3*D[2](Ctt)(r,p,q)*D[1](Cxx)(r,p,q) - 1/2*1^3*D[2](Cxx)(r,p,q)*D[1](Ctt)(r,p,q) + 2*Cxx(r,p,q)*Cty(r,p,q)^2*0*D[3](Cxy)(r,p,q) - 4*Cxx(r,p,q)*Cty(r,p,q)^2*0*D[1](Cxy)(r,p,q) + 2*Cxx(r,p,q)*Cty(r,p,q)^2*0*D[3](Ctx)(r,p,q) + 2*Cxx(r,p,q)*Cty(r,p,q)^2*0*0 + 2*Cxx(r,p,q)*Cty(r,p,q)^2*0
*D[3](Cty)(r,p,q) - 2*Cxx(r,p,q)*Ctt(r,p,q)*Cty(r,p,q)*0*0 - Cxx(r,p,q)*Cxy(r,p,q)*Cty(r,p,q)*0^2 - 2*Cxx(r,p,q)*Cxy(r,p,q)*Cty(r,p,q)*0*D[3](Cty)(r,p,q) + 4*Cxx(r,p,q)*Cxy(r,p,q)*Cty(r,p,q)*0*D[1](Cty)(r,p,q) - Cxx(r,p,q)*Cxy(r,p,q)*Cty(r,p,q)*0*D[3](Ctt)(r,p,q) + 2*Cxx(r,p,q)*1*
Cty(r,p,q)*0*D[1](Cxy)(r,p,q) - 2*Cxx(r,p,q)*1*Cty(r,p,q)*0*D[3](Ctx)(r,p,q) - Cxx(r,p,q)*1*Cty(r,p,q)*0*D[2](Cty)(r,p,q) + 4*
Cxx(r,p,q)*1*Cty(r,p,q)*D[3](Cty)(r,p,q)*D[1](Cxy)(r,p,q) - 2*Cxx(r,p,q)*1*Cty(r,p,q)*D[3](Ctx)(r,p,q)*D[3](Cty)(r,p,q) - 2*Cxx(r,p,q)*1*Cty(r,p,q)*D[3](Cxy)(r,p,q)*D[1](Cty)(r,p,q) - 2*Cxx(r,p,q)*1*Cty(r,p,q)*D[2](Cty)(r,p,q)*D[3](Cty)(r,p,q) + 1/2*Cxx(r,p,q)*1*Cty(r,p,q)*D[2](Ctt)(r,p,q)*0 - 3*Cxx(r,p,q)*1*Cty(r,p,q)*0*D[1](Cty)(r,p,q) - 1/2*Cxx(r,p,q)*1*Cty(r,p,q)*0*D[3](Ctt)(r,p,q) + Cxx(r,p,q)*1*Ctx(r,p,q)*0*D[3](Cty)(r,p,q)
 - Cxx(r,p,q)*1*Ctx(r,p,q)*0*D[1](Cty)(r,p,q) - Cxx(r,p,q)*1*Ctt(r,p,q)*0*D[3](Cxy)(r,p,q) + Cxx(r,p,q)*1*Ctt(r,p,q)*0*D[1](Cxy)(r,p,q) + Cxx(r,p,q)*1*Ctt(r,p,q)*0*D[2](Cty)(r,p,q) + Cxx(r,p,q)*1*
Ctt(r,p,q)*0*D[3](Cty)(r,p,q) + Cxx(r,p,q)*1*Cxy(r,p,q)*0*D[1](Cty)(r,p,q) - 2*Cxx(r,p,q)*1*Cxy(r,p,q)*D[3](Cty)(r,p,q)*D[1](Cty)(r,p,q) + Cxx(r,p,q)*1*Cxy(r,p,q)*D[3](Ctt)(r,p,q)*0 + Cxx(r,p,q)*1*Cxy(r,p,q)*D[3](Ctt)(r,p,q)*D[3](Cty)(r,p,q) - Cxx(r,p,q)*1*Cxy(r,p,q)*0*D[1](Ctt)(r,p,q)
 + Cxx(r,p,q)*1^2*D[1](Ctt)(r,p,q)*D[3](Cxy)(r,p,q) - 2*Cxx(r,p,q)*1^2*D[1](Cxy)(r,p,q)*D[1](Cty)(r,p,q) + 2*Cxx(r,p,q)*1^2*D[3](Ctx)(r,p,q)*D[1](Cty)(r,p,q) -
Cxx(r,p,q)*1^2*D[3](Ctt)(r,p,q)*D[1](Cxy)(r,p,q) + 2*Cxx(r,p,q)*1^2*D[2](Cty)(r,p,q)*D[1](Cty)(r,p,q) - 1/2*Cxx(r,p,q)*1^2*D[2](Ctt)(r,p,q)*0 + 1/2*
Cxx(r,p,q)*1^2*0*D[1](Ctt)(r,p,q) )

 + 2*Cty(r,p,q)*0 - 2*1*D[2,3](Cty)(r,p,q)

eq[9] :=
 (1/HessUniv) * ( 4*Ctt(r,p,q)*Cxy(r,p,q)*Cty(r,p,q)*0*D[2](Cxy)(r,p,q)
 - Ctt(r,p,q)*Cxy(r,p,q)*Cty(r,p,q)*D[3](Cxx)(r,p,q)*0 - 2*Ctt(r,p,q)*Cxy(r,p,q)
*Cty(r,p,q)*0*D[3](Cxy)(r,p,q) - Ctt(r,p,q)*Cxy(r,p,q)*Cty(r,p,q)*0^2 + 2*Cxy(r,p,q)*Cty(r,p,q)^2*0*D[1](Cxx)(r,p,q) + 4*Cxy(r,p,q)*Ctx(r,p,q)*Cty(r,p,q)*0*D[3](Cxy)(r,p,q) - 4*Cxy(r,p,q)*Ctx(r,p,q)*Cty(r,p,q)
*0*D[1](Cxy)(r,p,q) + 4*Cxy(r,p,q)*Ctx(r,p,q)*Cty(r,p,q)*0*D[3](Ctx)(r,p,q) - 8*Cxy(r,p,q)*Ctx(r,p,q)*Cty(r,p,q)*0*D[2](Cty)(r,p,q) + 4
*Cxy(r,p,q)*Ctx(r,p,q)*Cty(r,p,q)*0*0 + 4*Cxy(r,p,q)*Ctx(r,p,q)*Cty(r,p,q)*0*D[3](Cty)(r,p,q) + 2*Cxy(r,p,q)*Ctx(r,p,q)^2*0*0 - 4*Cxy(r,p,q)^2*Cty(r,p,q)*0*D[1](Ctx)(r,p,q) - 2*Cxy(r,p,q)^2*Ctx(r,p,q)*0^2 - 4*Cxy(r,p,q)^2*Ctx(r,p,q)*0*D[3](Cty)(r,p,q) + 4*Cxy(r,p,q)^2*Ctx(r,p,q)*0*D[1](Cty)(r,p,q) - 2*Cxy(r,p,q)^2*Ctx(r,p,q)*0*D[3](Ctt)(r,p,q) + 2*Cxy(r,p,q)^3*0*D[1](Ctt)(r,p,q) - 2*1*Cty(r,p,q)^2*D[1](Cxx)(r,p,q)*D[3](Cxy)(r,p,q) + 4*1*Ctx(r,p,q)*
Cty(r,p,q)*D[3](Cxy)(r,p,q)*D[1](Cxy)(r,p,q) - 4*1*Ctx(r,p,q)^2*0*
D[3](Cxy)(r,p,q) - 2*1*Ctx(r,p,q)^2*0*D[3](Ctx)(r,p,q) + 4*1
*Ctx(r,p,q)^2*0*D[2](Cty)(r,p,q) - 2*1*Ctx(r,p,q)^2*0*
0 - 2*1*Ctx(r,p,q)^2*0*D[3](Cty)(r,p,q) + 1*Ctt(r,p,q)*Cty(r,p,q)*D[3](Cxx)(r,p,q)*D[3](Cxy)(r,p,q) - 2*1*Ctt(r,p,q)*Cty(r,p,q)*D[2](Cxy)(r,p,q)*D[3](Cxy)(r,p,q) + 1*Ctt(r,p,q)*Cty(r,p,q)*0*D[3](Cxx)(r,p,q)
 + 1*Ctt(r,p,q)*Cty(r,p,q)*0*D[2](Cxy)(r,p,q) - 1*Ctt(r,p,q)*Cty(r,p,q)*D[2](Cxx)(r,p,q)*0 - 1*Ctt(r,p,q)*Ctx(r,p,q)*0*D[2](Cxy)(r,p,q) + 1*Ctt(r,p,q)*Ctx(r,p,q)*0*D[3](Cxy)(r,p,q) - 3*1
*Ctt(r,p,q)*Cxy(r,p,q)*0*D[2](Cxy)(r,p,q) - 2*1*Ctt(r,p,q)*Cxy(r,p,q)*
D[3](Cxy)(r,p,q)*D[1](Cxy)(r,p,q) - 2*1*Ctt(r,p,q)*Cxy(r,p,q)*D[3](Cxy)(r,p,q)*D[3](Ctx)(r,p,q) + 1/2*1*Ctt(r,p,q)*Cxy(r,p,q)*0*D[1](Cxx)(r,p,q) - 1/2*1*Ctt(r,p,q)*Cxy(r,p,q)*D[3](Cxx)(r,p,q)*0 + 4*1*Ctt(r,p,q)*Cxy(r,p,q)
*D[2](Cty)(r,p,q)*D[3](Cxy)(r,p,q) - 2*1*Ctt(r,p,q)*Cxy(r,p,q)*D[2](Cxy)(r,p,q)*D[3](Cty)(r,p,q) - 1*Ctt(r,p,q)*Cxy(r,p,q)*0*D[1](Cxy)(r,p,q) - 2*1*Ctt(r,p,q)*Cxy(r,p,q)*0*D[3](Ctx)(r,p,q) + 2*1*Ctt(r,p,q)*Cxy(r,p,q)*
0*D[2](Cty)(r,p,q) - 1*Cxy(r,p,q)*Cty(r,p,q)*D[1](Cxx)(r,p,q)*0 + 4*1*Cxy(r,p,q)*Cty(r,p,q)*D[3](Cxy)(r,p,q)*D[1](Ctx)(r,p,q) + 2*1
*Cxy(r,p,q)*Cty(r,p,q)*0*D[1](Ctx)(r,p,q) - 1*Cxy(r,p,q)*Cty(r,p,q)
*0*D[2](Ctt)(r,p,q) + 4*1*Cxy(r,p,q)*Ctx(r,p,q)*0*D[1](Cxy)(r,p,q) + 2*1*Cxy(r,p,q)*Ctx(r,p,q)*0*D[3](Ctx)(r,p,q) + 4*1*Cxy(r,p,q)*Ctx(r,p,q)*D[3](Cty)(r,p,q)*D[1](Cxy)(r,p,q) + 2*1*Cxy(r,p,q)*Ctx(r,p,q)*D[3](Ctt)(r,p,q)*D[3](Cxy)(r,p,q) - 4*1*Cxy(r,p,q)*Ctx(r,p,q)*D[3](Cxy)(r,p,q)*D[1](Cty)(r,p,q) + 1*Cxy(r,p,q)*Ctx(r,p,q)*D[2](Ctt)(r,p,q)*0 - 2*
1*Cxy(r,p,q)*Ctx(r,p,q)*0*D[1](Cty)(r,p,q) + 1*Cxy(r,p,q)*Ctx(r,p,q)*0*D[3](Ctt)(r,p,q) - 2*1*Cxy(r,p,q)^2*D[1](Ctt)(r,p,q)*D[3](Cxy)(r,p,q) + 1*Cxy(r,p,q)^2*D[2](Ctt)(r,p,q)*0 - 1*Cxy(r,p,q)^2*
0*D[1](Ctt)(r,p,q) + 1^2*Cty(r,p,q)*D[1](Cxx)(r,p,q)*D[1](Cxy)(r,p,q) +
1^2*Cty(r,p,q)*D[1](Cxx)(r,p,q)*D[3](Ctx)(r,p,q) - 1^2*Cty(r,p,q)*D[3](Cxx)(r,p,q)*D[1](Ctx)(r,p,q) + 1^2*Cty(r,p,q)*D[2](Ctt)(r,p,q)*D[2](Cxy)(r,p,q) - 2*1^2*Cty(r,p,q)*D[2](Cxy)(r,p,q)*D[1](Ctx)(r,p,q) - 2*1^2*Ctx(r,p,q)*D[1](Cxy)(r,p,q)^2 - 1^2*Ctx(r,p,q)*D[1](Cxx)(r,p,q)*D[3](Cty)(r,p,q) - 2*1^2*Ctx(r,p,q)*D[3](Ctx)(r,p,q)*D[1](Cxy)(r,p,q) - 1^2*Ctx(r,p,q)*D[3](Ctt)(r,p,q)*D[2](Cxy)(r,p,q) + 1^2*Ctx(r,p,q)*D[3](Cxx)(r,p,q)*D[1](Cty)(r,p,q) - 1^2*Ctx(r,p,q)*D[2](Ctt)(r,p,q)*D[3](Cxy)(r,p,q) + 2*1^2*Ctx(r,p,q)*D[2](Cxy)(r,p,q)*D[1](Cty)(r,p,q) - 1^2*Ctt(r,p,q)*D[3](Cxx)(r,p,q)*D[2](Cty)(r,p,q) + 2*1^2*Ctt(r,p,q)*
D[2](Cxy)(r,p,q)*D[1](Cxy)(r,p,q) + 2*1^2*Ctt(r,p,q)*D[2](Cxy)(r,p,q)*D[3](Ctx)(r,p,q) - 2*1^2*Ctt(r,p,q)*D[2](Cxy)(r,p,q)*D[2](Cty)(r,p,q) - 1/2*1^2*Ctt(r,p,q)*0*D[1](Cxx)(r,p,q) + 1/2*1^2*Ctt(r,p,q)*D[2](Cxx)(r,p,q)*0
 + 1^2*Ctt(r,p,q)*D[2](Cxx)(r,p,q)*D[3](Cty)(r,p,q) + 1^2*Cxy(r,p,q)*D[1](Ctt)(r,p,q)*D[2](Cxy)(r,p,q) - 1/2*1^2*Cxy(r,p,q)*D[3](Ctt)(r,p,q)*D[1](Cxx)(r,p,q) + 1/2
*1^2*Cxy(r,p,q)*D[3](Cxx)(r,p,q)*D[1](Ctt)(r,p,q) - 1^2*Cxy(r,p,q)*D[2](Ctt)(r,p,q)*D[1](Cxy)(r,p,q) + 1/2*1^3*D[2](Ctt)(r,p,q)*D[1](Cxx)(r,p,q) - 1/2*1^3*
D[2](Cxx)(r,p,q)*D[1](Ctt)(r,p,q) - 2*Cxx(r,p,q)*Cty(r,p,q)^2*0*D[3](Cxy)(r,p,q)
 - 2*Cxx(r,p,q)*Cty(r,p,q)^2*0*D[3](Ctx)(r,p,q) + 4*Cxx(r,p,q)*Cty(r,p,q)^2*
0*D[2](Cty)(r,p,q) - 2*Cxx(r,p,q)*Cty(r,p,q)^2*0*0
 - 2*Cxx(r,p,q)*Cty(r,p,q)^2*0*D[3](Cty)(r,p,q) - 2*Cxx(r,p,q)*Ctt(r,p,q)*Cxy(r,p,q)*0*0 + Cxx(r,p,q)*Cxy(r,p,q)*Cty(r,p,q)*0^2
 + 2*Cxx(r,p,q)*Cxy(r,p,q)*Cty(r,p,q)*0*D[3](Cty)(r,p,q) + Cxx(r,p,q)*Cxy(r,p,q)*Cty(r,p,q)*0*D[3](Ctt)(r,p,q) - Cxx(r,p,q)*1*Cty(r,p,q)*0
*D[1](Cxy)(r,p,q) - Cxx(r,p,q)*1*Cty(r,p,q)*0*D[3](Ctx)(r,p,q) - 2*Cxx(r,p,q)*1*Cty(r,p,q)*D[3](Cty)(r,p,q)*D[1](Cxy)(r,p,q) - Cxx(r,p,q)*1*Cty(r,p,q)*D[3](Ctt)(r,p,q)*D[3](Cxy)(r,p,q) + Cxx(r,p,q)*1*Cty(r,p,q)*0*D[1](Ctx)(r,p,q) + Cxx(r,p,q)*1*Ctx(r,p,q)*0*D[3](Cty)(r,p,q) - Cxx(r,p,q)*1*Ctx(r,p,q)*0*D[1](Cty)(r,p,q) + 3*Cxx(r,p,q)*1*Ctt(r,p,q)*0*D[3](Cxy)(r,p,q) + Cxx(r,p,q)*1*Ctt(r,p,q)*0*D[1](Cxy)(r,p,q) + 2*Cxx(r,p,q)*1*Ctt(r,p,q)*0*D[3](Ctx)(r,p,q) - 3*Cxx(r,p,q)*1*Ctt(r,p,q)*
0*D[2](Cty)(r,p,q) + 2*Cxx(r,p,q)*1*Ctt(r,p,q)*0*0 + Cxx(r,p,q)*1*Ctt(r,p,q)*0*D[3](Cty)(r,p,q) - 1/2*Cxx(r,p,q)*1*
Cxy(r,p,q)*D[3](Ctt)(r,p,q)*0 - 3/2*Cxx(r,p,q)*1*Cxy(r,p,q)*0*D[1](Ctt)(r,p,q) + Cxx(r,p,q)*1^2*D[1](Ctt)(r,p,q)*D[3](Cxy)(r,p,q) + Cxx(r,p,q)*1^2*D[3](Ctt)(r,p,q)*D[1](Cxy)(r,p,q) - 1/2*Cxx(r,p,q)*1^2*D[2](Ctt)(r,p,q)*0 + 1/2*Cxx(r,p,q)*1^2*0*D[1](Ctt)(r,p,q) )

 - 2*0*D[3](Cxy)(r,p,q) - 2*0*D[3](Ctx)(r,p,q) + 4*0*
D[2](Cty)(r,p,q) - 2*0*0 - 2*0*D[3](Cty)(r,p,q) +
2*Cxy(r,p,q)*0 - 2*1*D[1,3](Cxy)(r,p,q)

eq[10] :=
 (1/HessUniv) * ( - Ctt(r,p,q)*Cxy(r,p,q)*Cty(r,p,q)*0*D[3](Cxx)(r,p,q) +
Ctt(r,p,q)*Cxy(r,p,q)*Cty(r,p,q)*D[2](Cxx)(r,p,q)*0 + 2*Ctt(r,p,q)*Cxy(r,p,q)*Ctx(r,p,q)*0*D[2](Cxy)(r,p,q) - Ctt(r,p,q)*Cxy(r,p,q)*Ctx(r,p,q)*D[3](Cxx)(r,p,q)*
0 - Ctt(r,p,q)*Cxy(r,p,q)*Ctx(r,p,q)*0^2 + 2*Cxy(r,p,q)*Cty(r,p,q)^2*0*D[1](Cxx)(r,p,q) + 2*Cxy(r,p,q)*Ctx(r,p,q)*Cty(r,p,q)*0*D[1](Cxx)(r,p,q) - 4*Cxy(r,p,q)*Ctx(r,p,q)*Cty(r,p,q)*0*D[2](Ctx)(r,p,q)
 + 2*Cxy(r,p,q)*Ctx(r,p,q)*Cty(r,p,q)*D[3](Cxx)(r,p,q)*0 + 4*Cxy(r,p,q)*Ctx(r,p,q)*Cty(r,p,q)*0*D[2](Cty)(r,p,q) + 2*Cxy(r,p,q)*Ctx(r,p,q)^2*0*0 - 2*Cxy(r,p,q)^2*Cty(r,p,q)*D[1](Cxx)(r,p,q)*0 - 2*
Cxy(r,p,q)^2*Cty(r,p,q)*0*D[2](Ctt)(r,p,q) - 4*Cxy(r,p,q)^2*Ctx(r,p,q)*0*D[2](Cty)(r,p,q) + 2*Cxy(r,p,q)^3*D[2](Ctt)(r,p,q)*0 - 2*1*
Cty(r,p,q)^2*D[1](Cxx)(r,p,q)*D[2](Cxy)(r,p,q) + 4*1*Ctx(r,p,q)*Cty(r,p,q)*D[2](Cxy)(r,p,q)*D[1](Cxy)(r,p,q) - 2*1*Ctx(r,p,q)^2*0*D[2](Cxy)(r,p,q)
 - 1*Ctx(r,p,q)^2*0*D[1](Cxx)(r,p,q) + 2*1*Ctx(r,p,q)^2*0*D[2](Ctx)(r,p,q) - 1*Ctx(r,p,q)^2*D[3](Cxx)(r,p,q)*0 - 2*1*Ctx(r,p,q)^2*0*D[1](Cxy)(r,p,q) - 2*1*Ctx(r,p,q)^2*0*D[2](Cty)(r,p,q) + 1*Ctt(r,p,q)*Cty(r,p,q)*D[3](Cxx)(r,p,q)*D[2](Cxy)(r,p,q) -
1*Ctt(r,p,q)*Cty(r,p,q)*D[2](Cxx)(r,p,q)*D[3](Cxy)(r,p,q) + 1*Ctt(r,p,q)*Ctx(r,p,q)*D[3](Cxx)(r,p,q)*D[3](Cxy)(r,p,q) - 2*1*Ctt(r,p,q)*Ctx(r,p,q)*D[2](Cxy)(r,p,q)*D[3](Cxy)(r,p,q) + 1*Ctt(r,p,q)*Ctx(r,p,q)*0*D[3](Cxx)(r,p,q) + 1*Ctt(r,p,q)*Ctx(r,p,q)*0*D[2](Cxy)(r,p,q) - 1*Ctt(r,p,q)*Ctx(r,p,q)*D[2](Cxx)(r,p,q)*0 - 1*Ctt(r,p,q)*Cxy(r,p,q)*D[1](Cxx)(r,p,q)*D[3](Cxy)(r,p,q) - 1*Ctt(r,p,q)*Cxy(r,p,q)*D[3](Cxx)(r,p,q)*D[1](Cxy)(r,p,q) + 2*1*Ctt(r,p,q)*Cxy(r,p,q)*D[2](Ctx)(r,p,q)*D[3](Cxy)(r,p,q) - 2*1*Ctt(r,p,q)*Cxy(r,p,q)*D[2](Cxy)(r,p,q)*
D[1](Cxy)(r,p,q) - 2*1*Ctt(r,p,q)*Cxy(r,p,q)*D[2](Cxy)(r,p,q)*D[2](Cty)(r,p,q) - 3/
2*1*Ctt(r,p,q)*Cxy(r,p,q)*0*D[1](Cxx)(r,p,q) - 1/2*1*Ctt(r,p,q)*Cxy(r,p,q)*D[2](Cxx)(r,p,q)*0 + 2*1*Cxy(r,p,q)*Cty(r,p,q)*D[1](Cxx)(r,p,q)*
D[1](Cxy)(r,p,q) + 2*1*Cxy(r,p,q)*Cty(r,p,q)*D[2](Ctt)(r,p,q)*D[2](Cxy)(r,p,q) + 2
*1*Cxy(r,p,q)*Ctx(r,p,q)*0*D[2](Ctx)(r,p,q) + 1*Cxy(r,p,q)*
Ctx(r,p,q)*D[1](Cxx)(r,p,q)*0 + 4*1*Cxy(r,p,q)*Ctx(r,p,q)*D[2](Cty)(r,p,q)*D[1](Cxy)(r,p,q) + 1*Cxy(r,p,q)*Ctx(r,p,q)*0*D[2](Ctt)(r,p,q)
 - 2*1*Cxy(r,p,q)^2*D[2](Ctt)(r,p,q)*D[1](Cxy)(r,p,q) + 1^2*Cty(r,p,q)*D[1](Cxx)(r,p,q)*D[2](Ctx)(r,p,q) - 1^2*Cty(r,p,q)*D[2](Cxx)(r,p,q)*D[1](Ctx)(r,p,q) -
1^2*Ctx(r,p,q)*D[1](Cxx)(r,p,q)*D[1](Cxy)(r,p,q) - 1^2*Ctx(r,p,q)*D[1](Cxx)(r,p,q)*D[2](Cty)(r,p,q) - 2*1^2*Ctx(r,p,q)*D[2](Ctx)(r,p,q)*D[1](Cxy)(r,p,q) - 1^2*Ctx(r,p,q)*D[2](Ctt)(r,p,q)*D[2](Cxy)(r,p,q) + 1^2*Ctx(r,p,q)*D[2](Cxx)(r,p,q)*D[1](Cty)(r,p,q) + 1^2*Ctt(r,p,q)*D[1](Cxx)(r,p,q)*D[2](Cxy)(r,p,q) - 1^2*
Ctt(r,p,q)*D[3](Cxx)(r,p,q)*D[2](Ctx)(r,p,q) + 1^2*Ctt(r,p,q)*D[2](Cxx)(r,p,q)*D[1](Cxy)(r,p,q) + 1^2*Ctt(r,p,q)*D[2](Cxx)(r,p,q)*D[3](Ctx)(r,p,q) + 1/2*1^2*Cxy(r,p,q)*D[2](Ctt)(r,p,q)*D[1](Cxx)(r,p,q) - 1/2*1^2*Cxy(r,p,q)*D[2](Cxx)(r,p,q)*D[1](Ctt)(r,p,q) - Cxx(r,p,q)*Cty(r,p,q)^2*0*D[1](Cxx)(r,p,q) + 2*Cxx(r,p,q)*Cty(r,p,q)^2*0*D[2](Ctx)(r,p,q) - Cxx(r,p,q)*Cty(r,p,q)^2*D[3](Cxx)(r,p,q)*0 - 2*Cxx(r,p,q)*Cty(r,p,q)^2*0*D[1](Cxy)(r,p,q) - 2*Cxx(r,p,q)*Cty(r,p,q)^2*0*D[2](Cty)(r,p,q) - 2*Cxx(r,p,q)*Ctt(r,p,q)*Cxy(r,p,q)*0*D[1](Cxy)(r,p,q)
 + 2*Cxx(r,p,q)*Ctt(r,p,q)*Cxy(r,p,q)*0*D[3](Ctx)(r,p,q) - 2*Cxx(r,p,q)*Ctt(r,p,q)
*Cxy(r,p,q)*0*D[2](Cty)(r,p,q) + 2*Cxx(r,p,q)*Cxy(r,p,q)*Cty(r,p,q)*0*D[1](Cxy)(r,p,q) + 2*Cxx(r,p,q)*Cxy(r,p,q)*Cty(r,p,q)*0*D[2](Cty)(r,p,q) - 2*Cxx(r,p,q)*Cxy(r,p,q)*Cty(r,p,q)*0*D[1](Ctx)(r,p,q) + Cxx(r,p,q)*Cxy(r,p,q)*Cty(r,p,q)*D[2](Ctt)(r,p,q)*0 + Cxx(r,p,q)*Cxy(r,p,q)*Cty(r,p,q)*0*D[3](Ctt)(r,p,q) - Cxx(r,p,q)*Cxy(r,p,q)*Ctx(r,p,q)*0^2 + 2*Cxx(r,p,q)
*Cxy(r,p,q)*Ctx(r,p,q)*0*D[1](Cty)(r,p,q) - Cxx(r,p,q)*Cxy(r,p,q)*Ctx(r,p,q)
*0*D[3](Ctt)(r,p,q) - Cxx(r,p,q)*Cxy(r,p,q)^2*D[3](Ctt)(r,p,q)*0 + Cxx(r,p,q)*Cxy(r,p,q)^2*0*D[1](Ctt)(r,p,q) - 2*Cxx(r,p,q)*1*Cty(r,p,q)*D[1](Cxy)(r,p,q)^2 - Cxx(r,p,q)*1*Cty(r,p,q)*0*D[2](Ctx)(r,p,q) - Cxx(r,p,q)
*1*Cty(r,p,q)*D[3](Ctt)(r,p,q)*D[2](Cxy)(r,p,q) + 2*Cxx(r,p,q)*1*Cty(r,p,q)*
D[3](Cxy)(r,p,q)*D[1](Ctx)(r,p,q) - 2*Cxx(r,p,q)*1*Cty(r,p,q)*D[2](Cty)(r,p,q)*D[1](Cxy)(r,p,q) - Cxx(r,p,q)*1*Cty(r,p,q)*D[2](Ctt)(r,p,q)*D[3](Cxy)(r,p,q) + Cxx(r,p,q)*
1*Cty(r,p,q)*0*D[1](Ctx)(r,p,q) + Cxx(r,p,q)*1*Ctx(r,p,q)*0*D[1](Cxy)(r,p,q) + Cxx(r,p,q)*1*Ctx(r,p,q)*0*D[2](Cty)(r,p,q)
 + Cxx(r,p,q)*1*Ctx(r,p,q)*D[3](Ctt)(r,p,q)*D[3](Cxy)(r,p,q) - 2*Cxx(r,p,q)*1*
Ctx(r,p,q)*D[3](Cxy)(r,p,q)*D[1](Cty)(r,p,q) - Cxx(r,p,q)*1*Ctx(r,p,q)*0*D[1](Cty)(r,p,q) + 2*Cxx(r,p,q)*1*Ctt(r,p,q)*D[3](Cxy)(r,p,q)*D[1](Cxy)(r,p,q) - 2
*Cxx(r,p,q)*1*Ctt(r,p,q)*D[3](Cxy)(r,p,q)*D[3](Ctx)(r,p,q) + 3/2*Cxx(r,p,q)*1*
Ctt(r,p,q)*0*D[1](Cxx)(r,p,q) - Cxx(r,p,q)*1*Ctt(r,p,q)*0*D[2](Ctx)(r,p,q) + 1/2*Cxx(r,p,q)*1*Ctt(r,p,q)*D[3](Cxx)(r,p,q)*0 + 2*Cxx(r,p,q)*1*Ctt(r,p,q)*D[2](Cty)(r,p,q)*D[3](Cxy)(r,p,q) + 2*Cxx(r,p,q)*1*Ctt(r,p,q)*0*D[1](Cxy)(r,p,q) - Cxx(r,p,q)*1*Ctt(r,p,q)*0*D[3](Ctx)(r,p,q) + 2*
Cxx(r,p,q)*1*Ctt(r,p,q)*0*D[2](Cty)(r,p,q) - Cxx(r,p,q)*1*Cxy(r,p,q)
*D[1](Ctt)(r,p,q)*D[3](Cxy)(r,p,q) + Cxx(r,p,q)*1*Cxy(r,p,q)*D[3](Ctt)(r,p,q)*D[1](Cxy)(r,p,q) - 3/2*Cxx(r,p,q)*1*Cxy(r,p,q)*D[2](Ctt)(r,p,q)*0 - 1/2*Cxx(r,p,q)
*1*Cxy(r,p,q)*0*D[1](Ctt)(r,p,q) + Cxx(r,p,q)*1^2*D[1](Ctt)(r,p,q)*
D[2](Cxy)(r,p,q) - 1/2*Cxx(r,p,q)*1^2*D[3](Ctt)(r,p,q)*D[1](Cxx)(r,p,q) + 1/2*Cxx(r,p,q)
*1^2*D[3](Cxx)(r,p,q)*D[1](Ctt)(r,p,q) + Cxx(r,p,q)*1^2*D[2](Ctt)(r,p,q)*D[1](Cxy)(r,p,q) + 1/2*Cxx(r,p,q)^2*1*D[3](Ctt)(r,p,q)*0 - 1/2*Cxx(r,p,q)^2*1*0*D[1](Ctt)(r,p,q) )

 - 0*D[1](Cxx)(r,p,q) + 2*0*D[2](Ctx)(r,p,q) - D[3](Cxx)(r,p,q)*0 - 2*0*D[1](Cxy)(r,p,q) - 2*0*D[2](Cty)(r,p,q) + 2*Cxy(r,p,q)*0 - 2*1*D[1,2](Cxy)(r,p,q)

eq[11] :=
 (1/HessUniv) * ( - 1*Cty(r,p,q)^2*D[3](Cxx)(r,p,q)*D[1](Cxx)(r,p,q) + 2*1*Ctx(r,p,q)*Cty(r,p,q)*D[3](Cxx)(r,p,q)*D[1](Cxy)(r,p,q) - 1*Ctx(r,p,q)^2*D[3](Cxx)(r,p,q)*0 + 1/2*1*Ctt(r,p,q)*Cty(r,p,q)*D[3](Cxx)(r,p,q)^2 - 1
*Ctt(r,p,q)*Cty(r,p,q)*D[2](Cxx)(r,p,q)*D[3](Cxy)(r,p,q) + 1/2*1*Ctt(r,p,q)*Cty(r,p,q)
*D[2](Cxx)(r,p,q)*0 + 1/2*1*Ctt(r,p,q)*Ctx(r,p,q)*0*D[3](Cxx)(r,p,q) - 1/2*1*Ctt(r,p,q)*Ctx(r,p,q)*D[2](Cxx)(r,p,q)*0 - 1*Ctt(r,p,q)*Cxy(r,p,q)*D[3](Cxx)(r,p,q)*D[1](Cxy)(r,p,q) - 1*Ctt(r,p,q)*Cxy(r,p,q)*D[3](Cxx)(r,p,q)*D[3](Ctx)(r,p,q) - 1/2*1*Ctt(r,p,q)*Cxy(r,p,q)*0*D[1](Cxx)(r,p,q) -
1/2*1*Ctt(r,p,q)*Cxy(r,p,q)*D[2](Cxx)(r,p,q)*0 + 1*Ctt(r,p,q)*Cxy(r,p,q)*D[2](Cxx)(r,p,q)*D[3](Cty)(r,p,q) + 2*1*Cxy(r,p,q)*Cty(r,p,q)*D[1](Cxx)(r,p,q)
*D[3](Ctx)(r,p,q) + 1*Cxy(r,p,q)*Ctx(r,p,q)*D[1](Cxx)(r,p,q)*0 + 1*Cxy(r,p,q)*Ctx(r,p,q)*D[3](Cxx)(r,p,q)*D[3](Ctt)(r,p,q) - 1*Cxy(r,p,q)^2*D[3](Ctt)(r,p,q)*D[1](Cxx)(r,p,q) + 1/2*1^2*Cty(r,p,q)*D[1](Cxx)(r,p,q)^2 - 1^2*Cty(r,p,q)*D[2](Cxx)(r,p,q)*D[1](Ctx)(r,p,q) + 1/2*1^2*Cty(r,p,q)*D[2](Cxx)(r,p,q)*D[2](Ctt)(r,p,q) - 1^2*Ctx(r,p,q)*D[1](Cxx)(r,p,q)*D[1](Cxy)(r,p,q) - 1^2*Ctx(r,p,q)*D[1](Cxx)(r,p,q)*D[3](Ctx)(r,p,q) - 1/2*1^2*Ctx(r,p,q)*D[2](Ctt)(r,p,q)*D[3](Cxx)(r,p,q) + 1^2*Ctx(r,p,q)*D[2](Cxx)(r,p,q)*D[1](Cty)(r,p,q) - 1/2*1^2*Ctx(r,p,q)*D[2](Cxx)(r,p,q)*D[3](Ctt)(r,p,q) + 1^2*Ctt(r,p,q)*D[2](Cxx)(r,p,q)*D[1](Cxy)(r,p,q) +
1^2*Ctt(r,p,q)*D[2](Cxx)(r,p,q)*D[3](Ctx)(r,p,q) - 1^2*Ctt(r,p,q)*D[2](Cxx)(r,p,q)*
D[2](Cty)(r,p,q) + 1/2*1^2*Cxy(r,p,q)*D[2](Ctt)(r,p,q)*D[1](Cxx)(r,p,q) - 1/2*1^2*Cxy(r,p,q)*D[2](Cxx)(r,p,q)*D[1](Ctt)(r,p,q) + Cxx(r,p,q)*Cty(r,p,q)^2*0*D[1](Cxx)(r,p,q) - 2*Cxx(r,p,q)*Ctx(r,p,q)*Cty(r,p,q)*0*D[1](Cxy)(r,p,q) + Cxx(r,p,q)*Ctx(r,p,q)^2*0*0 + 2*Cxx(r,p,q)*Ctt(r,p,q)*Cty(r,p,q)*0*D[2](Cxy)(r,p,q) - 1/2*Cxx(r,p,q)*Ctt(r,p,q)*Cty(r,p,q)*D[3](Cxx)(r,p,q)*0
 - Cxx(r,p,q)*Ctt(r,p,q)*Cty(r,p,q)*0*D[3](Cxy)(r,p,q) - 1/2*Cxx(r,p,q)*Ctt(r,p,q)
*Cty(r,p,q)*0^2 + Cxx(r,p,q)*Ctt(r,p,q)*Cxy(r,p,q)*0*D[3](Cxy)(r,p,q) + Cxx(r,p,q)*Ctt(r,p,q)*Cxy(r,p,q)*0*D[3](Ctx)(r,p,q) - 2*Cxx(r,p,q)*Ctt(r,p,q)
*Cxy(r,p,q)*0*D[2](Cty)(r,p,q) + Cxx(r,p,q)*Ctt(r,p,q)*Cxy(r,p,q)*0
*0 + Cxx(r,p,q)*Ctt(r,p,q)*Cxy(r,p,q)*0*D[3](Cty)(r,p,q) - 2*Cxx(r,p,q)*Cxy(r,p,q)*Cty(r,p,q)*0*D[1](Ctx)(r,p,q) - Cxx(r,p,q)*Cxy(r,p,q)*Ctx(r,p,q)*0^2 - 2*Cxx(r,p,q)*Cxy(r,p,q)*Ctx(r,p,q)*0*D[3](Cty)(r,p,q)
 + 2*Cxx(r,p,q)*Cxy(r,p,q)*Ctx(r,p,q)*0*D[1](Cty)(r,p,q) - Cxx(r,p,q)*Cxy(r,p,q)*Ctx(r,p,q)*0*D[3](Ctt)(r,p,q) + Cxx(r,p,q)*Cxy(r,p,q)^2*0*D[1](Ctt)(r,p,q) - Cxx(r,p,q)*1*Cty(r,p,q)*D[1](Cxx)(r,p,q)*0 - Cxx(r,p,q)*1*Cty(r,p,q)*D[1](Cxx)(r,p,q)*D[3](Cty)(r,p,q) - 2*Cxx(r,p,q)*1*Cty(r,p,q)*D[3](Ctx)(r,p,q)*D[1](Cxy)(r,p,q) + 2*Cxx(r,p,q)*1*Cty(r,p,q)*D[3](Cxy)(r,p,q)*D[1](Ctx)(r,p,q) - 1/2*Cxx(r,p,q)*1*Cty(r,p,q)*D[3](Cxx)(r,p,q)*D[3](Ctt)(r,p,q) + Cxx(r,p,q)*1
*Cty(r,p,q)*0*D[1](Ctx)(r,p,q) - 1/2*Cxx(r,p,q)*1*Cty(r,p,q)*0*D[2](Ctt)(r,p,q) + Cxx(r,p,q)*1*Ctx(r,p,q)*0*D[1](Cxy)(r,p,q) + Cxx(r,p,q)*1*Ctx(r,p,q)*0*D[3](Ctx)(r,p,q) + 2*Cxx(r,p,q)*1*Ctx(r,p,q)*D[3](Cty)(r,p,q)*D[1](Cxy)(r,p,q) - 2*Cxx(r,p,q)*1*Ctx(r,p,q)*D[3](Cxy)(r,p,q)*
D[1](Cty)(r,p,q) + 1/2*Cxx(r,p,q)*1*Ctx(r,p,q)*D[2](Ctt)(r,p,q)*0 - Cxx(r,p,q)*1*Ctx(r,p,q)*0*D[1](Cty)(r,p,q) + 1/2*Cxx(r,p,q)*1*Ctx(r,p,q)*0*D[3](Ctt)(r,p,q) - Cxx(r,p,q)*1*Ctt(r,p,q)*0*D[2](Cxy)(r,p,q) + 1/2*Cxx(r,p,q)*1*Ctt(r,p,q)*0*D[1](Cxx)(r,p,q) + 1/2*Cxx(r,p,q)*
1*Ctt(r,p,q)*D[3](Cxx)(r,p,q)*0 + 2*Cxx(r,p,q)*1*Ctt(r,p,q)*D[2](Cty)(r,p,q)*D[3](Cxy)(r,p,q) - 2*Cxx(r,p,q)*1*Ctt(r,p,q)*D[2](Cxy)(r,p,q)*D[3](Cty)(r,p,q)
 - Cxx(r,p,q)*1*Ctt(r,p,q)*0*D[3](Ctx)(r,p,q) + Cxx(r,p,q)*1*Ctt(r,p,q)*0*D[2](Cty)(r,p,q) - Cxx(r,p,q)*1*Cxy(r,p,q)*D[1](Ctt)(r,p,q)*D[3](Cxy)(r,p,q) + Cxx(r,p,q)*1*Cxy(r,p,q)*D[3](Ctt)(r,p,q)*D[1](Cxy)(r,p,q) + 1/2*Cxx(r,p,q)*
1*Cxy(r,p,q)*D[2](Ctt)(r,p,q)*0 - 1/2*Cxx(r,p,q)*1*Cxy(r,p,q)*0*D[1](Ctt)(r,p,q) + Cxx(r,p,q)*1^2*D[1](Ctt)(r,p,q)*D[2](Cxy)(r,p,q) + 1/2*
Cxx(r,p,q)*1^2*D[3](Ctt)(r,p,q)*D[1](Cxx)(r,p,q) + 1/2*Cxx(r,p,q)*1^2*D[3](Cxx)(r,p,q)*D[1](Ctt)(r,p,q) - Cxx(r,p,q)*1^2*D[2](Ctt)(r,p,q)*D[1](Cxy)(r,p,q) + 1/2*Cxx(r,p,q)^2
*Cty(r,p,q)*0^2 + Cxx(r,p,q)^2*Cty(r,p,q)*0*D[3](Cty)(r,p,q) +
1/2*Cxx(r,p,q)^2*Cty(r,p,q)*0*D[3](Ctt)(r,p,q) - Cxx(r,p,q)^2*Ctt(r,p,q)*0*0 - 1/2*Cxx(r,p,q)^2*1*D[3](Ctt)(r,p,q)*0 - 1/2*Cxx(r,p,q)^2*1*0*D[1](Ctt)(r,p,q) )

 - 1*D[1,3](Cxx)(r,p,q) + Cxx(r,p,q)*0

eq[12] :=
 (1/HessUniv) * ( - 1*Cty(r,p,q)^2*D[2](Cxx)(r,p,q)*D[1](Cxx)(r,p,q) + 2*1*Ctx(r,p,q)*Cty(r,p,q)*D[2](Cxx)(r,p,q)*D[1](Cxy)(r,p,q) - 1*Ctx(r,p,q)^2*D[2](Cxx)(r,p,q)*0 + 1/2*1*Ctt(r,p,q)*Ctx(r,p,q)*D[3](Cxx)(r,p,q)^2 + 1
*Ctt(r,p,q)*Ctx(r,p,q)*D[3](Cxx)(r,p,q)*D[2](Cxy)(r,p,q) - 2*1*Ctt(r,p,q)*Ctx(r,p,q)*
D[2](Cxx)(r,p,q)*D[3](Cxy)(r,p,q) + 1/2*1*Ctt(r,p,q)*Ctx(r,p,q)*D[2](Cxx)(r,p,q)*0 - 1*Ctt(r,p,q)*Cxy(r,p,q)*D[1](Cxx)(r,p,q)*D[2](Cxy)(r,p,q) - 1*Ctt(r,p,q)*Cxy(r,p,q)*D[3](Cxx)(r,p,q)*D[1](Cxx)(r,p,q) - 1*Ctt(r,p,q)*Cxy(r,p,q)*D[3](Cxx)(r,p,q)*D[2](Ctx)(r,p,q) + 2*1*Ctt(r,p,q)*Cxy(r,p,q)*D[2](Cxx)(r,p,q)*D[3](Ctx)(r,p,q) -
1*Ctt(r,p,q)*Cxy(r,p,q)*D[2](Cxx)(r,p,q)*D[2](Cty)(r,p,q) + 1*Cxy(r,p,q)*Cty(r,p,q)*D[1](Cxx)(r,p,q)^2 + 2*1*Cxy(r,p,q)*Cty(r,p,q)*D[1](Cxx)(r,p,q)*D[2](Ctx)(r,p,q) - 2*1*Cxy(r,p,q)*Cty(r,p,q)*D[2](Cxx)(r,p,q)*D[1](Ctx)(r,p,q) + 1*Cxy(r,p,q)*Cty(r,p,q)*D[2](Cxx)(r,p,q)*D[2](Ctt)(r,p,q) + 2*1*Cxy(r,p,q)*Ctx(r,p,q)*D[2](Cxx)(r,p,q)*D[1](Cty)(r,p,q) - 1*Cxy(r,p,q)^2*D[2](Cxx)(r,p,q)*D[1](Ctt)(r,p,q) - 1/2*
1^2*Ctx(r,p,q)*D[1](Cxx)(r,p,q)^2 - 1^2*Ctx(r,p,q)*D[1](Cxx)(r,p,q)*D[2](Ctx)(r,p,q) - 1/2*1^2*Ctx(r,p,q)*D[2](Cxx)(r,p,q)*D[2](Ctt)(r,p,q) + 1^2*Ctt(r,p,q)
*D[2](Cxx)(r,p,q)*D[1](Cxx)(r,p,q) + Cxx(r,p,q)*Cty(r,p,q)^2*0*D[1](Cxx)(r,p,q) - 2*
Cxx(r,p,q)*Ctx(r,p,q)*Cty(r,p,q)*0*D[1](Cxy)(r,p,q) + Cxx(r,p,q)*Ctx(r,p,q)^2*
0*0 - 1/2*Cxx(r,p,q)*Ctt(r,p,q)*Cty(r,p,q)*0*D[3](Cxx)(r,p,q) + 1/2*Cxx(r,p,q)*Ctt(r,p,q)*Cty(r,p,q)*D[2](Cxx)(r,p,q)*0 + Cxx(r,p,q)*Ctt(r,p,q)*Ctx(r,p,q)*0*D[2](Cxy)(r,p,q) - 1/2*Cxx(r,p,q)*Ctt(r,p,q)*Ctx(r,p,q)*D[3](Cxx)(r,p,q)*0 - 1/2*Cxx(r,p,q)*Ctt(r,p,q)*Ctx(r,p,q)*0^2 + 1/2*Cxx(r,p,q)*Ctt(r,p,q)*Cxy(r,p,q)*0*D[1](Cxx)(r,p,q) - Cxx(r,p,q)*Ctt(r,p,q)*Cxy(r,p,q)*
0*D[2](Ctx)(r,p,q) + 1/2*Cxx(r,p,q)*Ctt(r,p,q)*Cxy(r,p,q)*D[3](Cxx)(r,p,q)*0 + Cxx(r,p,q)*Ctt(r,p,q)*Cxy(r,p,q)*0*D[1](Cxy)(r,p,q) + Cxx(r,p,q)*Ctt(r,p,q)*Cxy(r,p,q)*0*D[2](Cty)(r,p,q) - Cxx(r,p,q)*Cxy(r,p,q)*Cty(r,p,q)*D[1](Cxx)(r,p,q)*0 - Cxx(r,p,q)*Cxy(r,p,q)*Cty(r,p,q)*0*D[2](Ctt)(r,p,q)
 - 2*Cxx(r,p,q)*Cxy(r,p,q)*Ctx(r,p,q)*0*D[2](Cty)(r,p,q) + Cxx(r,p,q)*Cxy(r,p,q)^2*D[2](Ctt)(r,p,q)*0 - Cxx(r,p,q)*1*Cty(r,p,q)*D[1](Cxx)(r,p,q)*D[1](Cxy)(r,p,q) - Cxx(r,p,q)*1*Cty(r,p,q)*D[1](Cxx)(r,p,q)*D[2](Cty)(r,p,q) + Cxx(r,p,q)*1*Cty(r,p,q)*D[3](Cxx)(r,p,q)*D[1](Ctx)(r,p,q) - 2*Cxx(r,p,q)*1*Cty(r,p,q)*D[2](Ctx)(r,p,q)*D[1](Cxy)(r,p,q) - 1/2*Cxx(r,p,q)*1*Cty(r,p,q)*D[2](Ctt)(r,p,q)*D[3](Cxx)(r,p,q) + 2*Cxx(r,p,q)*1*Cty(r,p,q)*D[2](Cxy)(r,p,q)*D[1](Ctx)(r,p,q) - 1/2*Cxx(r,p,q)*
1*Cty(r,p,q)*D[2](Cxx)(r,p,q)*D[3](Ctt)(r,p,q) + Cxx(r,p,q)*1*Ctx(r,p,q)*0*D[2](Ctx)(r,p,q) + Cxx(r,p,q)*1*Ctx(r,p,q)*D[1](Cxx)(r,p,q)*0 - Cxx(r,p,q)*1*Ctx(r,p,q)*D[3](Cxx)(r,p,q)*D[1](Cty)(r,p,q) + 1/2*Cxx(r,p,q)*1*Ctx(r,p,q)*D[3](Cxx)(r,p,q)*D[3](Ctt)(r,p,q) + 2*Cxx(r,p,q)*1*Ctx(r,p,q)*D[2](Cty)(r,p,q)*
D[1](Cxy)(r,p,q) - 2*Cxx(r,p,q)*1*Ctx(r,p,q)*D[2](Cxy)(r,p,q)*D[1](Cty)(r,p,q) + 1/
2*Cxx(r,p,q)*1*Ctx(r,p,q)*0*D[2](Ctt)(r,p,q) + Cxx(r,p,q)*1*Ctt(r,p,q)
*D[1](Cxx)(r,p,q)*D[3](Cxy)(r,p,q) - Cxx(r,p,q)*1*Ctt(r,p,q)*D[3](Cxx)(r,p,q)*D[3](Ctx)(r,p,q) + Cxx(r,p,q)*1*Ctt(r,p,q)*D[3](Cxx)(r,p,q)*D[2](Cty)(r,p,q) + 2*Cxx(r,p,q)*1*
Ctt(r,p,q)*D[2](Ctx)(r,p,q)*D[3](Cxy)(r,p,q) - 2*Cxx(r,p,q)*1*Ctt(r,p,q)*D[2](Cxy)(r,p,q)*D[3](Ctx)(r,p,q) - 1/2*Cxx(r,p,q)*1*Ctt(r,p,q)*0*D[1](Cxx)(r,p,q) - 1/2
*Cxx(r,p,q)*1*Ctt(r,p,q)*D[2](Cxx)(r,p,q)*0 + Cxx(r,p,q)*1*Cxy(r,p,q)*
D[1](Ctt)(r,p,q)*D[2](Cxy)(r,p,q) - 1/2*Cxx(r,p,q)*1*Cxy(r,p,q)*D[3](Ctt)(r,p,q)*D[1](Cxx)(r,p,q) + 1/2*Cxx(r,p,q)*1*Cxy(r,p,q)*D[3](Cxx)(r,p,q)*D[1](Ctt)(r,p,q) - Cxx(r,p,q)*
1*Cxy(r,p,q)*D[2](Ctt)(r,p,q)*D[1](Cxy)(r,p,q) + 1/2*Cxx(r,p,q)*1^2*D[2](Ctt)(r,p,q)*D[1](Cxx)(r,p,q) + 1/2*Cxx(r,p,q)*1^2*D[2](Cxx)(r,p,q)*D[1](Ctt)(r,p,q) + Cxx(r,p,q)^2
*Cty(r,p,q)*0*D[1](Cxy)(r,p,q) + Cxx(r,p,q)^2*Cty(r,p,q)*0*D[2](Cty)(r,p,q) - Cxx(r,p,q)^2*Cty(r,p,q)*0*D[1](Ctx)(r,p,q) + 1/2*Cxx(r,p,q)^2*
Cty(r,p,q)*D[2](Ctt)(r,p,q)*0 + 1/2*Cxx(r,p,q)^2*Cty(r,p,q)*0*D[3](Ctt)(r,p,q) - 1/2*Cxx(r,p,q)^2*Ctx(r,p,q)*0^2 + Cxx(r,p,q)^2*Ctx(r,p,q)*0*D[1](Cty)(r,p,q) - 1/2*Cxx(r,p,q)^2*Ctx(r,p,q)*0*D[3](Ctt)(r,p,q) -
Cxx(r,p,q)^2*Ctt(r,p,q)*0*D[1](Cxy)(r,p,q) + Cxx(r,p,q)^2*Ctt(r,p,q)*0*
D[3](Ctx)(r,p,q) - Cxx(r,p,q)^2*Ctt(r,p,q)*0*D[2](Cty)(r,p,q) - 1/2*Cxx(r,p,q)^2
*Cxy(r,p,q)*D[3](Ctt)(r,p,q)*0 + 1/2*Cxx(r,p,q)^2*Cxy(r,p,q)*0*D[1](Ctt)(r,p,q) - Cxx(r,p,q)^2*1*D[1](Ctt)(r,p,q)*D[3](Cxy)(r,p,q) + Cxx(r,p,q)^2*1*
D[3](Ctt)(r,p,q)*D[1](Cxy)(r,p,q) - 1/2*Cxx(r,p,q)^2*1*D[2](Ctt)(r,p,q)*0
 - 1/2*Cxx(r,p,q)^2*1*0*D[1](Ctt)(r,p,q) )

 - 1*D[1,2](Cxx)(r,p,q) + Cxx(r,p,q)*0

eq[13] :=
 (1/HessUniv) * ( 2*Ctt(r,p,q)^2*Cxy(r,p,q)*0*D[2](Cxy)(r,p,q) - Ctt(r,p,q)
^2*Cxy(r,p,q)*D[3](Cxx)(r,p,q)*0 - Ctt(r,p,q)^2*Cxy(r,p,q)*0^2 +
2*Ctt(r,p,q)*Cxy(r,p,q)*Cty(r,p,q)*0*D[1](Cxx)(r,p,q) - 2*Ctt(r,p,q)*Cxy(r,p,q)*
Cty(r,p,q)*0*D[1](Cxy)(r,p,q) - 2*Ctt(r,p,q)*Cxy(r,p,q)*Cty(r,p,q)*0*D[3](Ctx)(r,p,q) + 2*Ctt(r,p,q)*Cxy(r,p,q)*Cty(r,p,q)*0*D[2](Cty)(r,p,q)
 - 2*Ctt(r,p,q)*Cxy(r,p,q)*Ctx(r,p,q)*0*D[1](Cxy)(r,p,q) + 2*Ctt(r,p,q)*Cxy(r,p,q)*Ctx(r,p,q)*0*D[3](Ctx)(r,p,q) - 2*Ctt(r,p,q)*Cxy(r,p,q)*Ctx(r,p,q)*
0*D[2](Cty)(r,p,q) + 2*Ctt(r,p,q)*Cxy(r,p,q)*Ctx(r,p,q)*0*0 + 4*Cxy(r,p,q)*Cty(r,p,q)^2*0*D[1](Ctx)(r,p,q) - 2*Cxy(r,p,q)*
Cty(r,p,q)^2*0*D[2](Ctt)(r,p,q) + 4*Cxy(r,p,q)*Ctx(r,p,q)*Cty(r,p,q)*0*D[1](Cxy)(r,p,q) + 4*Cxy(r,p,q)*Ctx(r,p,q)*Cty(r,p,q)*0*D[3](Ctx)(r,p,q) - 4*Cxy(r,p,q)*Ctx(r,p,q)*Cty(r,p,q)*0*D[2](Cty)(r,p,q) - 4*Cxy(r,p,q)*Ctx(r,p,q)*Cty(r,p,q)*0*D[1](Ctx)(r,p,q) - 2*Cxy(r,p,q)*Ctx(r,p,q)
*Cty(r,p,q)*D[2](Ctt)(r,p,q)*0 + 4*Cxy(r,p,q)*Ctx(r,p,q)*Cty(r,p,q)*0*D[1](Cty)(r,p,q) + 2*Cxy(r,p,q)*Ctx(r,p,q)*Cty(r,p,q)*0*D[3](Ctt)(r,p,q) + 4*Cxy(r,p,q)*Ctx(r,p,q)^2*0*D[1](Cty)(r,p,q) - 2*Cxy(r,p,q)*Ctx(r,p,q)^2*0*D[3](Ctt)(r,p,q) - 4*Cxy(r,p,q)^2*Cty(r,p,q)*0*D[1](Ctx)(r,p,q) + 2*Cxy(r,p,q)^2*Cty(r,p,q)*D[2](Ctt)(r,p,q)*0 - 2*Cxy(r,p,q)^2*Cty(r,p,q)*0*D[1](Ctt)(r,p,q) - 4*Cxy(r,p,q)^2*Ctx(r,p,q)*0*D[1](Cty)(r,p,q) - 2*Cxy(r,p,q)^2*Ctx(r,p,q)*D[3](Ctt)(r,p,q)*0 + 2*Cxy(r,p,q)^
2*Ctx(r,p,q)*0*D[1](Ctt)(r,p,q) + 2*Cxy(r,p,q)^3*0*D[1](Ctt)(r,p,q)
 + 2*1*Cty(r,p,q)^2*D[2](Ctt)(r,p,q)*D[2](Cxy)(r,p,q) - 4*1*Cty(r,p,q)^2*
D[2](Cxy)(r,p,q)*D[1](Ctx)(r,p,q) - 2*1*Ctx(r,p,q)*Cty(r,p,q)*D[3](Ctt)(r,p,q)*D[2](Cxy)(r,p,q) + 4*1*Ctx(r,p,q)*Cty(r,p,q)*D[3](Cxy)(r,p,q)*D[1](Ctx)(r,p,q) - 2*
1*Ctx(r,p,q)*Cty(r,p,q)*D[2](Ctt)(r,p,q)*D[3](Cxy)(r,p,q) + 4*1*Ctx(r,p,q)*
Cty(r,p,q)*D[2](Cxy)(r,p,q)*D[1](Cty)(r,p,q) - 2*1*Ctx(r,p,q)^2*0*
D[1](Cxy)(r,p,q) - 2*1*Ctx(r,p,q)^2*0*D[3](Ctx)(r,p,q) + 2*1
*Ctx(r,p,q)^2*0*D[2](Cty)(r,p,q) + 2*1*Ctx(r,p,q)^2*D[3](Ctt)(r,p,q)*
D[3](Cxy)(r,p,q) - 4*1*Ctx(r,p,q)^2*D[3](Cxy)(r,p,q)*D[1](Cty)(r,p,q) + 2*1*Ctx(r,p,q)^2*D[2](Ctt)(r,p,q)*0 - 4*1*Ctx(r,p,q)^2*0*
D[1](Cty)(r,p,q) - 2*1*Ctt(r,p,q)*Cty(r,p,q)*D[1](Cxx)(r,p,q)*D[3](Cxy)(r,p,q) + 2*
1*Ctt(r,p,q)*Cty(r,p,q)*D[2](Cxy)(r,p,q)*D[1](Cxy)(r,p,q) + 2*1*Ctt(r,p,q)*Cty(r,p,q)*D[2](Cxy)(r,p,q)*D[3](Ctx)(r,p,q) - 2*1*Ctt(r,p,q)*Cty(r,p,q)*D[2](Cxy)(r,p,q)*D[2](Cty)(r,p,q) - 2*1*Ctt(r,p,q)*Ctx(r,p,q)*0*D[2](Cxy)(r,p,q)
 + 2*1*Ctt(r,p,q)*Ctx(r,p,q)*D[3](Cxy)(r,p,q)*D[1](Cxy)(r,p,q) - 2*1*Ctt(r,p,q)*Ctx(r,p,q)*D[3](Cxy)(r,p,q)*D[3](Ctx)(r,p,q) + 2*1*Ctt(r,p,q)*Ctx(r,p,q)*D[2](Cty)(r,p,q)*D[3](Cxy)(r,p,q) + 1*Ctt(r,p,q)^2*D[3](Cxx)(r,p,q)*D[3](Cxy)(r,p,q) - 2*
1*Ctt(r,p,q)^2*D[2](Cxy)(r,p,q)*D[3](Cxy)(r,p,q) + 1/2*1*Ctt(r,p,q)^2*0*D[3](Cxx)(r,p,q) + 1*Ctt(r,p,q)^2*0*D[2](Cxy)(r,p,q) - 1/2*1*Ctt(r,p,q)^2*D[2](Cxx)(r,p,q)*0 - 2*1*Ctt(r,p,q)*Cxy(r,p,q)*D[1](Cxy)(r,p,q)^2 - 1*Ctt(r,p,q)*Cxy(r,p,q)*D[1](Cxx)(r,p,q)*0 - 2*1*Ctt(r,p,q)*Cxy(r,p,q)*D[3](Ctx)(r,p,q)*D[1](Cxy)(r,p,q) + 2*1*Ctt(r,p,q)*Cxy(r,p,q)*D[2](Cty)(r,p,q)*D[1](Cxy)(r,p,q) + 2*1*Ctt(r,p,q)*Cxy(r,p,q)*D[2](Ctt)(r,p,q)*D[3](Cxy)(r,p,q) - 4*1*Ctt(r,p,q)*Cxy(r,p,q)*D[2](Cxy)(r,p,q)*D[1](Cty)(r,p,q) - 2*1
*Ctt(r,p,q)*Cxy(r,p,q)*0*D[1](Ctx)(r,p,q) + 1*Ctt(r,p,q)*Cxy(r,p,q)*0*D[2](Ctt)(r,p,q) + 2*1*Cxy(r,p,q)*Cty(r,p,q)*D[1](Ctt)(r,p,q)*D[2](Cxy)(r,p,q) + 4*1*Cxy(r,p,q)*Cty(r,p,q)*D[1](Cxy)(r,p,q)*D[1](Ctx)(r,p,q) - 2*1*
Cxy(r,p,q)*Cty(r,p,q)*D[2](Ctt)(r,p,q)*D[1](Cxy)(r,p,q) - 2*1*Cxy(r,p,q)*Ctx(r,p,q)*D[1](Ctt)(r,p,q)*D[3](Cxy)(r,p,q) + 4*1*Cxy(r,p,q)*Ctx(r,p,q)*D[1](Cxy)(r,p,q)*
D[1](Cty)(r,p,q) + 4*1*Cxy(r,p,q)*Ctx(r,p,q)*0*D[1](Ctx)(r,p,q) + 2
*1*Cxy(r,p,q)*Ctx(r,p,q)*D[3](Ctt)(r,p,q)*D[1](Cxy)(r,p,q) - 2*1*Cxy(r,p,q)
^2*D[1](Ctt)(r,p,q)*D[1](Cxy)(r,p,q) + 1^2*Cty(r,p,q)*D[2](Ctt)(r,p,q)*D[1](Cxx)(r,p,q)
 - 1^2*Cty(r,p,q)*D[2](Cxx)(r,p,q)*D[1](Ctt)(r,p,q) - 4*1^2*Ctx(r,p,q)*D[1](Cxy)(r,p,q)*D[1](Ctx)(r,p,q) - 1^2*Ctx(r,p,q)*D[3](Ctt)(r,p,q)*D[1](Cxx)(r,p,q) + 1^2*Ctx(r,p,q)*D[3](Cxx)(r,p,q)*D[1](Ctt)(r,p,q) + 1^2*Ctt(r,p,q)*D[1](Cxx)(r,p,q)*D[1](Cxy)(r,p,q) + 1^2*Ctt(r,p,q)*D[1](Cxx)(r,p,q)*D[3](Ctx)(r,p,q) - 1^2*Ctt(r,p,q)*D[1](Cxx)(r,p,q)*D[2](Cty)(r,p,q) - 1^2*Ctt(r,p,q)*D[3](Cxx)(r,p,q)*D[1](Ctx)(r,p,q)
 - 1/2*1^2*Ctt(r,p,q)*D[2](Ctt)(r,p,q)*D[3](Cxx)(r,p,q) - 1^2*Ctt(r,p,q)*D[2](Ctt)(r,p,q)*D[2](Cxy)(r,p,q) + 2*1^2*Ctt(r,p,q)*D[2](Cxy)(r,p,q)*D[1](Ctx)(r,p,q) + 1^2*Ctt(r,p,q)*D[2](Cxx)(r,p,q)*D[1](Cty)(r,p,q) + 1/2*1^2*Ctt(r,p,q)*D[2](Cxx)(r,p,q)
*D[3](Ctt)(r,p,q) - 2*Cxx(r,p,q)*Cty(r,p,q)^2*0*D[1](Cxy)(r,p,q) - 2*Cxx(r,p,q)*
Cty(r,p,q)^2*0*D[3](Ctx)(r,p,q) + 2*Cxx(r,p,q)*Cty(r,p,q)^2*0*
D[2](Cty)(r,p,q) + 2*Cxx(r,p,q)*Cty(r,p,q)^2*D[2](Ctt)(r,p,q)*0 - 4*Cxx(r,p,q)*
Cty(r,p,q)^2*0*D[1](Cty)(r,p,q) - Cxx(r,p,q)*Ctt(r,p,q)*Cxy(r,p,q)*0^2 - 2*Cxx(r,p,q)*Ctt(r,p,q)*Cxy(r,p,q)*0*D[1](Cty)(r,p,q) + Cxx(r,p,q)*Ctt(r,p,q)*Cxy(r,p,q)*0*D[3](Ctt)(r,p,q) + 4*Cxx(r,p,q)*Cxy(r,p,q)*Cty(r,p,q)*0*D[1](Cty)(r,p,q) - 4*Cxx(r,p,q)*1*Cty(r,p,q)*D[1](Cxy)(r,p,q)*D[1](Cty)(r,p,q)
 - Cxx(r,p,q)*1*Cty(r,p,q)*D[2](Ctt)(r,p,q)*0 + Cxx(r,p,q)*1*Cty(r,p,q)*0*D[1](Ctt)(r,p,q) + Cxx(r,p,q)*1*Ctx(r,p,q)*D[3](Ctt)(r,p,q)*0 - Cxx(r,p,q)*1*Ctx(r,p,q)*0*D[1](Ctt)(r,p,q) + 3*Cxx(r,p,q)*1*Ctt(r,p,q)*0*D[1](Cxy)(r,p,q) + Cxx(r,p,q)*1*Ctt(r,p,q)*0*
D[3](Ctx)(r,p,q) - Cxx(r,p,q)*1*Ctt(r,p,q)*0*D[2](Cty)(r,p,q) - Cxx(r,p,q)*
1*Ctt(r,p,q)*D[3](Ctt)(r,p,q)*D[3](Cxy)(r,p,q) + 2*Cxx(r,p,q)*1*Ctt(r,p,q)*D[3](Cxy)(r,p,q)*D[1](Cty)(r,p,q) + Cxx(r,p,q)*1*Ctt(r,p,q)*0*D[1](Ctx)(r,p,q) -
3/2*Cxx(r,p,q)*1*Ctt(r,p,q)*D[2](Ctt)(r,p,q)*0 + 3*Cxx(r,p,q)*1*Ctt(r,p,q)*0*D[1](Cty)(r,p,q) - 1/2*Cxx(r,p,q)*1*Ctt(r,p,q)*0*D[3](Ctt)(r,p,q) - 2*Cxx(r,p,q)*1*Cxy(r,p,q)*0*D[1](Ctt)(r,p,q) + 2*Cxx(r,p,q)*
1^2*D[1](Ctt)(r,p,q)*D[1](Cxy)(r,p,q) )

 - 2*0*D[1](Cxy)(r,p,q) - 2*0*D[3](Ctx)(r,p,q) + 2*0*
D[2](Cty)(r,p,q) + 2*D[2](Ctt)(r,p,q)*0 - 4*0*D[1](Cty)(r,p,q) +
2*Cxy(r,p,q)*0 - 2*1*D[1,1](Cxy)(r,p,q)

eq[14] :=
 (1/HessUniv) * ( 4*Ctt(r,p,q)*Cty(r,p,q)^2*0*D[2](Cxy)(r,p,q) - 2*Ctt(r,p,q)*Cty(r,p,q)^2*0*D[3](Cxy)(r,p,q) - Ctt(r,p,q)*Cty(r,p,q)^2*0^
2 - 2*Ctt(r,p,q)*Ctx(r,p,q)*Cty(r,p,q)*0*D[3](Cxy)(r,p,q) + Ctt(r,p,q)*Ctx(r,p,q)^2*0^2 + 2*Ctt(r,p,q)^2*Cxy(r,p,q)*0*D[3](Cxy)(r,p,q) +
2*Ctt(r,p,q)*Cxy(r,p,q)*Cty(r,p,q)*0*D[3](Cxy)(r,p,q) - 4*Ctt(r,p,q)*Cxy(r,p,q)*Cty(r,p,q)*0*D[1](Cxy)(r,p,q) - 4*Ctt(r,p,q)*Cxy(r,p,q)*Cty(r,p,q)*0*D[2](Cty)(r,p,q) + 2*Ctt(r,p,q)*Cxy(r,p,q)*Cty(r,p,q)*0*0 + 2*Ctt(r,p,q)*Cxy(r,p,q)*Cty(r,p,q)*0*D[3](Cty)(r,p,q) - 2*Ctt(r,p,q)*Cxy(r,p,q)*Ctx(r,p,q)*0*D[3](Cty)(r,p,q) - 2*Cxy(r,p,q)*Ctx(r,p,q)*Cty(r,p,q)*0^2 - 4*Cxy(r,p,q)*Ctx(r,p,q)*Cty(r,p,q)*0*D[3](Cty)(r,p,q)
 + 8*Cxy(r,p,q)*Ctx(r,p,q)*Cty(r,p,q)*0*D[1](Cty)(r,p,q) - 2*1*Cty(r,p,q)^2*D[2](Ctt)(r,p,q)*D[3](Cxy)(r,p,q) + 1*Cty(r,p,q)^2*0*D[2](Ctt)(r,p,q) + 2*1*Ctx(r,p,q)*Cty(r,p,q)*D[3](Ctt)(r,p,q)*D[3](Cxy)(r,p,q) + 1
*Ctx(r,p,q)*Cty(r,p,q)*D[2](Ctt)(r,p,q)*0 - 1*Ctx(r,p,q)*Cty(r,p,q)*
0*D[3](Ctt)(r,p,q) + 1*Ctx(r,p,q)^2*0^2 + 2*1*Ctx(r,p,q)^2*0*D[3](Cty)(r,p,q) - 4*1*Ctx(r,p,q)^2*0*D[1](Cty)(r,p,q) - 1*Ctx(r,p,q)^2*0*D[3](Ctt)(r,p,q) - 2*1*Ctt(r,p,q)
*Cty(r,p,q)*0*D[2](Cxy)(r,p,q) + 1*Ctt(r,p,q)*Cty(r,p,q)*0
*D[1](Cxx)(r,p,q) - 2*1*Ctt(r,p,q)*Cty(r,p,q)*0*D[2](Ctx)(r,p,q) + 4*1*Ctt(r,p,q)*Cty(r,p,q)*D[2](Cty)(r,p,q)*D[3](Cxy)(r,p,q) - 4*1*Ctt(r,p,q)*Cty(r,p,q)*D[2](Cxy)(r,p,q)*D[3](Cty)(r,p,q) + 1*Ctt(r,p,q)*Cty(r,p,q)*0*
D[1](Cxy)(r,p,q) + 1*Ctt(r,p,q)*Cty(r,p,q)*0*D[3](Ctx)(r,p,q) + 1*Ctt(r,p,q)*Cty(r,p,q)*0*D[2](Cty)(r,p,q) + 1*Ctt(r,p,q)*Ctx(r,p,q)*0*D[1](Cxy)(r,p,q) + 1*Ctt(r,p,q)*Ctx(r,p,q)*0*D[3](Ctx)(r,p,q) + 1*Ctt(r,p,q)*Ctx(r,p,q)*0*D[2](Cty)(r,p,q) - 1*Ctt(r,p,q)*Ctx(r,p,q)*0*0 - 1*Ctt(r,p,q)^2*0*D[2](Cxy)(r,p,q) - 1/2*1*Ctt(r,p,q)^2*D[3](Cxx)(r,p,q)*0 + 1/2*1*Ctt(r,p,q)^2*
0^2 + 1*Ctt(r,p,q)*Cxy(r,p,q)*0*D[1](Cxy)(r,p,q) - 1*Ctt(r,p,q)*Cxy(r,p,q)*0*D[3](Ctx)(r,p,q) + 1*Ctt(r,p,q)*Cxy(r,p,q)*0*D[2](Cty)(r,p,q) + 4*1*Ctt(r,p,q)*Cxy(r,p,q)*D[3](Cty)(r,p,q)*D[1](Cxy)(r,p,q) - 2*1*Ctt(r,p,q)*Cxy(r,p,q)*D[3](Ctt)(r,p,q)*D[3](Cxy)(r,p,q) - 4*1*
Ctt(r,p,q)*Cxy(r,p,q)*D[3](Cxy)(r,p,q)*D[1](Cty)(r,p,q) + 1*Ctt(r,p,q)*Cxy(r,p,q)*D[2](Ctt)(r,p,q)*0 - 2*1*Ctt(r,p,q)*Cxy(r,p,q)*0*D[1](Cty)(r,p,q) + 2*1*Cxy(r,p,q)*Cty(r,p,q)*D[1](Ctt)(r,p,q)*D[3](Cxy)(r,p,q) - 1*Cxy(r,p,q)*Cty(r,p,q)*D[2](Ctt)(r,p,q)*0 + 2*1*Cxy(r,p,q)*Cty(r,p,q)*D[2](Ctt)(r,p,q)*D[3](Cty)(r,p,q) - 1*Cxy(r,p,q)*Cty(r,p,q)*0*D[1](Ctt)(r,p,q)
 + 1*Cxy(r,p,q)*Ctx(r,p,q)*D[3](Ctt)(r,p,q)*0 + 2*1*Cxy(r,p,q)
*Ctx(r,p,q)*D[3](Ctt)(r,p,q)*D[3](Cty)(r,p,q) - 1*Cxy(r,p,q)*Ctx(r,p,q)*0*D[1](Ctt)(r,p,q) - 2*1*Cxy(r,p,q)^2*D[1](Ctt)(r,p,q)*D[3](Cty)(r,p,q) + 1*
Cxy(r,p,q)^2*0*D[1](Ctt)(r,p,q) - 1^2*Cty(r,p,q)*D[3](Cxx)(r,p,q)*D[1](Ctt)(r,p,q) + 1^2*Cty(r,p,q)*D[2](Ctt)(r,p,q)*D[1](Cxy)(r,p,q) + 1^2*Cty(r,p,q)*D[2](Ctt)(r,p,q)*D[3](Ctx)(r,p,q) - 1^2*Cty(r,p,q)*D[2](Ctt)(r,p,q)*D[2](Cty)(r,p,q) - 1^2*Ctx(r,p,q)*D[3](Ctt)(r,p,q)*D[1](Cxy)(r,p,q) - 1^2*Ctx(r,p,q)*D[3](Ctt)(r,p,q)*D[3](Ctx)(r,p,q) + 1^2*Ctx(r,p,q)*D[3](Ctt)(r,p,q)*D[2](Cty)(r,p,q) - 2*
1^2*Ctx(r,p,q)*D[2](Ctt)(r,p,q)*D[3](Cty)(r,p,q) + 1^2*Ctx(r,p,q)*0*D[1](Ctt)(r,p,q) + 1^2*Ctt(r,p,q)*0*D[2](Ctx)(r,p,q) - 1/2*1
^2*Ctt(r,p,q)*D[1](Cxx)(r,p,q)*0 - 1^2*Ctt(r,p,q)*D[1](Cxx)(r,p,q)*D[3](Cty)(r,p,q) + 1^2*Ctt(r,p,q)*D[3](Ctt)(r,p,q)*D[2](Cxy)(r,p,q) + 1^2*Ctt(r,p,q)*D[3](Cxx)(r,p,q)*D[1](Cty)(r,p,q) + 1/2*1^2*Ctt(r,p,q)*D[3](Cxx)(r,p,q)*D[3](Ctt)(r,p,q) - 2*
1^2*Ctt(r,p,q)*D[2](Cty)(r,p,q)*D[1](Cxy)(r,p,q) - 2*1^2*Ctt(r,p,q)*D[2](Cty)(r,p,q)*D[3](Ctx)(r,p,q) + 2*1^2*Ctt(r,p,q)*D[2](Ctx)(r,p,q)*D[3](Cty)(r,p,q) + 2*
1^2*Ctt(r,p,q)*D[2](Cxy)(r,p,q)*D[1](Cty)(r,p,q) - 1^2*Ctt(r,p,q)*0*D[2](Ctt)(r,p,q) - 1^2*Cxy(r,p,q)*D[1](Ctt)(r,p,q)*D[1](Cxy)(r,p,q) + 1^2*
Cxy(r,p,q)*D[1](Ctt)(r,p,q)*D[3](Ctx)(r,p,q) + 1^2*Cxy(r,p,q)*D[1](Ctt)(r,p,q)*D[2](Cty)(r,p,q) - 1^2*Cxy(r,p,q)*D[2](Ctt)(r,p,q)*D[3](Ctt)(r,p,q) - 1^3*D[1](Ctt)(r,p,q)*D[2](Ctx)(r,p,q) + 1/2*1^3*D[1](Cxx)(r,p,q)*D[1](Ctt)(r,p,q) + 1/2*1^3
*D[2](Ctt)(r,p,q)^2 + Cxx(r,p,q)*Cty(r,p,q)^2*0^2 + 2*Cxx(r,p,q)*Cty(r,p,q)^2*
0*D[3](Cty)(r,p,q) - 4*Cxx(r,p,q)*Cty(r,p,q)^2*0*D[1](Cty)(r,p,q)
 + 2*Cxx(r,p,q)*Ctt(r,p,q)*Cty(r,p,q)*0*D[3](Cty)(r,p,q) - Cxx(r,p,q)*Ctt(r,p,q)^2
*0^2 - 2*Cxx(r,p,q)*1*Cty(r,p,q)*D[3](Ctt)(r,p,q)*D[3](Cty)(r,p,q) - 1/
2*Cxx(r,p,q)*1*Ctt(r,p,q)*0^2 - 2*Cxx(r,p,q)*1*Ctt(r,p,q)*0*D[3](Cty)(r,p,q) + 3*Cxx(r,p,q)*1*Ctt(r,p,q)*0*D[1](Cty)(r,p,q) + 1/
2*Cxx(r,p,q)*1*Ctt(r,p,q)*0*D[3](Ctt)(r,p,q) + Cxx(r,p,q)*1^2*D[1](Ctt)(r,p,q)*D[3](Cty)(r,p,q) - 1/2*Cxx(r,p,q)*1^2*0*D[1](Ctt)(r,p,q) + 1/2*
Cxx(r,p,q)*1^2*D[3](Ctt)(r,p,q)^2 )

 + 0^2 + 2*0*D[3](Cty)(r,p,q) - 4*0*D[1](Cty)(r,p,q)
 + Ctt(r,p,q)*0 - 1*D[3,3](Ctt)(r,p,q)

eq[15] :=
 (1/HessUniv) * ( Ctt(r,p,q)*Cty(r,p,q)^2*D[2](Cxx)(r,p,q)*0 + 2*Ctt(r,p,q)*
Ctx(r,p,q)*Cty(r,p,q)*0*D[2](Cxy)(r,p,q) - Ctt(r,p,q)*Ctx(r,p,q)*Cty(r,p,q)*
D[3](Cxx)(r,p,q)*0 - 2*Ctt(r,p,q)*Ctx(r,p,q)*Cty(r,p,q)*0*D[3](Cxy)(r,p,q) - Ctt(r,p,q)*Ctx(r,p,q)*Cty(r,p,q)*0^2 + Ctt(r,p,q)*Ctx(r,p,q)^2*0*0 + 1/2*Ctt(r,p,q)^2*Cxy(r,p,q)*D[3](Cxx)(r,p,q)*0 + Ctt(r,p,q)^2*Cxy(r,p,q)*0*D[3](Cxy)(r,p,q) + 1/2*Ctt(r,p,q)^2*Cxy(r,p,q)*0^2 - 2*Ctt(r,p,q)*Cxy(r,p,q)*Cty(r,p,q)*0*D[2](Ctx)(r,p,q) - 2*Ctt(r,p,q)*Cxy(r,p,q)*Ctx(r,p,q)*0*D[2](Cty)(r,p,q) + 2*Cxy(r,p,q)*Ctx(r,p,q)*
Cty(r,p,q)*D[2](Ctt)(r,p,q)*0 - 1*Cty(r,p,q)^2*D[2](Ctt)(r,p,q)*D[3](Cxx)(r,p,q) + 1*Ctx(r,p,q)*Cty(r,p,q)*D[3](Cxx)(r,p,q)*D[3](Ctt)(r,p,q) + 1*Ctx(r,p,q)*Cty(r,p,q)*0*D[2](Ctt)(r,p,q) - 1*Ctx(r,p,q)^2*D[2](Ctt)(r,p,q)*0 - 1*Ctx(r,p,q)^2*0*D[3](Ctt)(r,p,q) + 1*Ctt(r,p,q)*Cty(r,p,q)*D[3](Cxx)(r,p,q)*D[2](Cty)(r,p,q) + 1/2*1*Ctt(r,p,q)*Cty(r,p,q)*0
*D[1](Cxx)(r,p,q) - 1/2*1*Ctt(r,p,q)*Cty(r,p,q)*D[2](Cxx)(r,p,q)*0 - 1*Ctt(r,p,q)*Cty(r,p,q)*D[2](Cxx)(r,p,q)*D[3](Cty)(r,p,q) - 1*Ctt(r,p,q)*Ctx(r,p,q)*
0*D[2](Cxy)(r,p,q) + 1/2*1*Ctt(r,p,q)*Ctx(r,p,q)*0*D[1](Cxx)(r,p,q) + 1/2*1*Ctt(r,p,q)*Ctx(r,p,q)*D[3](Cxx)(r,p,q)*0 + 2*1
*Ctt(r,p,q)*Ctx(r,p,q)*D[2](Cty)(r,p,q)*D[3](Cxy)(r,p,q) - 2*1*Ctt(r,p,q)*Ctx(r,p,q)
*D[2](Cxy)(r,p,q)*D[3](Cty)(r,p,q) + 1*Ctt(r,p,q)*Ctx(r,p,q)*0*D[3](Ctx)(r,p,q) + 1*Ctt(r,p,q)*Ctx(r,p,q)*0*D[2](Cty)(r,p,q) - 1/2*1*
Ctt(r,p,q)^2*0*D[3](Cxx)(r,p,q) - 1/2*1*Ctt(r,p,q)^2*D[2](Cxx)(r,p,q)*0 + 1*Ctt(r,p,q)*Cxy(r,p,q)*0*D[2](Ctx)(r,p,q) - 1/2*1
*Ctt(r,p,q)*Cxy(r,p,q)*D[1](Cxx)(r,p,q)*0 - 1/2*1*Ctt(r,p,q)*Cxy(r,p,q)*
D[3](Cxx)(r,p,q)*D[3](Ctt)(r,p,q) - 2*1*Ctt(r,p,q)*Cxy(r,p,q)*D[2](Cty)(r,p,q)*D[3](Ctx)(r,p,q) + 2*1*Ctt(r,p,q)*Cxy(r,p,q)*D[2](Ctx)(r,p,q)*D[3](Cty)(r,p,q) - 1*
Ctt(r,p,q)*Cxy(r,p,q)*D[2](Ctt)(r,p,q)*D[3](Cxy)(r,p,q) - 1*Ctt(r,p,q)*Cxy(r,p,q)*0*D[2](Ctt)(r,p,q) + 2*1*Cxy(r,p,q)*Cty(r,p,q)*D[2](Ctt)(r,p,q)*D[3](Ctx)(r,p,q) + 2*1*Cxy(r,p,q)*Ctx(r,p,q)*D[3](Ctt)(r,p,q)*D[2](Cty)(r,p,q) - 1*Cxy(r,p,q)^2*D[2](Ctt)(r,p,q)*D[3](Ctt)(r,p,q) + 1/2*1^2*Cty(r,p,q)*D[2](Ctt)(r,p,q)*D[1](Cxx)(r,p,q) - 1/2*1^2*Cty(r,p,q)*D[2](Cxx)(r,p,q)*D[1](Ctt)(r,p,q) + 1^2*Ctx(r,p,q)*D[1](Ctt)(r,p,q)*D[2](Cxy)(r,p,q) - 1/2*1^2*Ctx(r,p,q)*D[3](Ctt)(r,p,q)*D[1](Cxx)(r,p,q) - 1/2*1^2*Ctx(r,p,q)*D[3](Cxx)(r,p,q)*D[1](Ctt)(r,p,q) - 1^2*Ctx(r,p,q)*D[2](Ctt)(r,p,q)*D[3](Ctx)(r,p,q) - 1^2*Ctx(r,p,q)*D[2](Ctt)(r,p,q)*D[2](Cty)(r,p,q) - 1^2*Ctt(r,p,q)*D[1](Cxx)(r,p,q)*D[2](Cty)(r,p,q) + 1/2*1^2*Ctt(r,p,q)
*D[2](Ctt)(r,p,q)*D[3](Cxx)(r,p,q) + 1^2*Ctt(r,p,q)*D[2](Cxx)(r,p,q)*D[1](Cty)(r,p,q) + 1/
2*1^2*Ctt(r,p,q)*D[2](Cxx)(r,p,q)*D[3](Ctt)(r,p,q) - 1^2*Cxy(r,p,q)*D[1](Ctt)(r,p,q)*D[2](Ctx)(r,p,q) + 1/2*1^2*Cxy(r,p,q)*D[1](Cxx)(r,p,q)*D[1](Ctt)(r,p,q) + 1/2*1^2*Cxy(r,p,q)*D[2](Ctt)(r,p,q)^2 - Cxx(r,p,q)*Cty(r,p,q)^2*D[2](Ctt)(r,p,q)*0 + Cxx(r,p,q)*Ctt(r,p,q)*Cty(r,p,q)*0*D[3](Cxy)(r,p,q) - 2*Cxx(r,p,q)*Ctt(r,p,q)*
Cty(r,p,q)*0*D[1](Cxy)(r,p,q) + Cxx(r,p,q)*Ctt(r,p,q)*Cty(r,p,q)*0*
D[3](Ctx)(r,p,q) + Cxx(r,p,q)*Ctt(r,p,q)*Cty(r,p,q)*0*0 + Cxx(r,p,q)*
Ctt(r,p,q)*Cty(r,p,q)*0*D[3](Cty)(r,p,q) - Cxx(r,p,q)*Ctt(r,p,q)^2*0*
0 - 1/2*Cxx(r,p,q)*Ctt(r,p,q)*Cxy(r,p,q)*0^2 - Cxx(r,p,q)*Ctt(r,p,q)*
Cxy(r,p,q)*0*D[3](Cty)(r,p,q) + 2*Cxx(r,p,q)*Ctt(r,p,q)*Cxy(r,p,q)*0*D[1](Cty)(r,p,q) - 1/2*Cxx(r,p,q)*Ctt(r,p,q)*Cxy(r,p,q)*0*D[3](Ctt)(r,p,q) +
Cxx(r,p,q)*1*Cty(r,p,q)*D[1](Ctt)(r,p,q)*D[3](Cxy)(r,p,q) - Cxx(r,p,q)*1*Cty(r,p,q)*D[3](Ctt)(r,p,q)*D[3](Ctx)(r,p,q) - Cxx(r,p,q)*1*Cty(r,p,q)*D[3](Ctt)(r,p,q)*D[2](Cty)(r,p,q) - 1/2*Cxx(r,p,q)*1*Cty(r,p,q)*D[2](Ctt)(r,p,q)*0 - 1/2*Cxx(r,p,q)*1*Cty(r,p,q)*0*D[1](Ctt)(r,p,q) + 1/2*Cxx(r,p,q)*1*Ctx(r,p,q)*
D[3](Ctt)(r,p,q)*0 - 1/2*Cxx(r,p,q)*1*Ctx(r,p,q)*0*D[1](Ctt)(r,p,q) + Cxx(r,p,q)*1*Ctt(r,p,q)*0*D[1](Cxy)(r,p,q) - Cxx(r,p,q)*1*Ctt(r,p,q)*0*D[3](Ctx)(r,p,q) + 2*Cxx(r,p,q)*1*Ctt(r,p,q)*D[3](Cty)(r,p,q)*D[1](Cxy)(r,p,q) - 2*Cxx(r,p,q)*1*Ctt(r,p,q)*D[3](Cxy)(r,p,q)*D[1](Cty)(r,p,q) + 3/2*
Cxx(r,p,q)*1*Ctt(r,p,q)*D[2](Ctt)(r,p,q)*0 - Cxx(r,p,q)*1*Ctt(r,p,q)*0*D[1](Cty)(r,p,q) + 1/2*Cxx(r,p,q)*1*Ctt(r,p,q)*0*D[3](Ctt)(r,p,q)
 - Cxx(r,p,q)*1*Cxy(r,p,q)*D[1](Ctt)(r,p,q)*D[3](Cty)(r,p,q) + 1/2*Cxx(r,p,q)*1
*Cxy(r,p,q)*0*D[1](Ctt)(r,p,q) + 1/2*Cxx(r,p,q)*1*Cxy(r,p,q)*D[3](Ctt)(r,p,q)^2 - Cxx(r,p,q)*1^2*D[1](Ctt)(r,p,q)*D[1](Cxy)(r,p,q) + Cxx(r,p,q)*1^2*D[1](Ctt)(r,p,q)*D[3](Ctx)(r,p,q) + Cxx(r,p,q)*1^2*D[1](Ctt)(r,p,q)*D[2](Cty)(r,p,q) )

 - D[2](Ctt)(r,p,q)*0 + Ctt(r,p,q)*0 - 1*D[2,3](Ctt)(r,p,q)

eq[16] :=
 (1/HessUniv) * ( Ctt(r,p,q)*Cty(r,p,q)^2*D[2](Cxx)(r,p,q)*0 - Ctt(r,p,q)*Ctx(r,p,q)*Cty(r,p,q)*0*D[3](Cxx)(r,p,q) - 2*Ctt(r,p,q)*Ctx(r,p,q)*Cty(r,p,q)*0*D[2](Cxy)(r,p,q) + Ctt(r,p,q)*Ctx(r,p,q)*Cty(r,p,q)*D[2](Cxx)(r,p,q)*0
 + 2*Ctt(r,p,q)*Ctx(r,p,q)^2*0*D[2](Cxy)(r,p,q) - Ctt(r,p,q)*Ctx(r,p,q)^2*D[3](Cxx)(r,p,q)*0 + 2*Ctt(r,p,q)^2*Cxy(r,p,q)*0*D[2](Cxy)(r,p,q) +
Ctt(r,p,q)*Cxy(r,p,q)*Cty(r,p,q)*0*D[1](Cxx)(r,p,q) - 2*Ctt(r,p,q)*Cxy(r,p,q)*Cty(r,p,q)*0*D[2](Ctx)(r,p,q) - Ctt(r,p,q)*Cxy(r,p,q)*Cty(r,p,q)*D[2](Cxx)(r,p,q)*
0 - 2*Ctt(r,p,q)*Cxy(r,p,q)*Ctx(r,p,q)*0*D[2](Cxy)(r,p,q) + Ctt(r,p,q)*Cxy(r,p,q)*Ctx(r,p,q)*0*D[1](Cxx)(r,p,q) - 2*Ctt(r,p,q)*Cxy(r,p,q)*Ctx(r,p,q)*0*D[2](Ctx)(r,p,q) + Ctt(r,p,q)*Cxy(r,p,q)*Ctx(r,p,q)*D[3](Cxx)(r,p,q)*
0 + 4*Cxy(r,p,q)*Ctx(r,p,q)*Cty(r,p,q)*0*D[2](Ctx)(r,p,q) - 2
*Cxy(r,p,q)*Ctx(r,p,q)*Cty(r,p,q)*D[1](Cxx)(r,p,q)*0 - 1*Cty(r,p,q)^2
*D[2](Cxx)(r,p,q)*D[2](Ctt)(r,p,q) - 1*Ctx(r,p,q)*Cty(r,p,q)*D[2](Ctt)(r,p,q)*D[3](Cxx)(r,p,q) + 2*1*Ctx(r,p,q)*Cty(r,p,q)*D[2](Ctt)(r,p,q)*D[2](Cxy)(r,p,q) + 1*Ctx(r,p,q)*Cty(r,p,q)*D[2](Cxx)(r,p,q)*D[3](Ctt)(r,p,q) - 2*1*Ctx(r,p,q)^2*0
*D[2](Ctx)(r,p,q) + 1*Ctx(r,p,q)^2*D[1](Cxx)(r,p,q)*0 - 2*1*Ctx(r,p,q)^2*D[3](Ctt)(r,p,q)*D[2](Cxy)(r,p,q) + 1*Ctx(r,p,q)^2*D[3](Cxx)(r,p,q)*D[3](Ctt)(r,p,q) + 2*1*Ctt(r,p,q)*Ctx(r,p,q)*D[3](Cxx)(r,p,q)*D[2](Cty)(r,p,q) + 2*1
*Ctt(r,p,q)*Ctx(r,p,q)*0*D[2](Ctx)(r,p,q) - 2*1*Ctt(r,p,q)*Ctx(r,p,q)*
D[2](Cxx)(r,p,q)*D[3](Cty)(r,p,q) - 1*Ctt(r,p,q)^2*D[2](Cxx)(r,p,q)*0 - 2*
1*Ctt(r,p,q)*Cxy(r,p,q)*D[1](Cxx)(r,p,q)*D[2](Cty)(r,p,q) - 2*1*Ctt(r,p,q)*Cxy(r,p,q)*D[2](Ctt)(r,p,q)*D[2](Cxy)(r,p,q) + 2*1*Ctt(r,p,q)*Cxy(r,p,q)*D[2](Cxx)(r,p,q)*
D[1](Cty)(r,p,q) + 1*Cxy(r,p,q)*Cty(r,p,q)*D[2](Ctt)(r,p,q)*D[1](Cxx)(r,p,q) + 2*1*Cxy(r,p,q)*Cty(r,p,q)*D[2](Ctt)(r,p,q)*D[2](Ctx)(r,p,q) - 1*Cxy(r,p,q)*Cty(r,p,q)*D[2](Cxx)(r,p,q)*D[1](Ctt)(r,p,q) + 2*1*Cxy(r,p,q)*Ctx(r,p,q)*D[1](Ctt)(r,p,q)*
D[2](Cxy)(r,p,q) - 1*Cxy(r,p,q)*Ctx(r,p,q)*D[3](Ctt)(r,p,q)*D[1](Cxx)(r,p,q) + 2*1*Cxy(r,p,q)*Ctx(r,p,q)*D[3](Ctt)(r,p,q)*D[2](Ctx)(r,p,q) - 1*Cxy(r,p,q)*Ctx(r,p,q)*D[3](Cxx)(r,p,q)*D[1](Ctt)(r,p,q) - 2*1*Cxy(r,p,q)^2*D[1](Ctt)(r,p,q)*D[2](Ctx)(r,p,q) + 1*Cxy(r,p,q)^2*D[1](Cxx)(r,p,q)*D[1](Ctt)(r,p,q) - 2*1^2*Ctx(r,p,q)
*D[2](Ctt)(r,p,q)*D[2](Ctx)(r,p,q) + 1^2*Ctt(r,p,q)*D[2](Cxx)(r,p,q)*D[2](Ctt)(r,p,q) - 2*
Cxx(r,p,q)*Cty(r,p,q)^2*0*D[2](Ctx)(r,p,q) + Cxx(r,p,q)*Cty(r,p,q)^2*D[1](Cxx)(r,p,q)*0 + 2*Cxx(r,p,q)*Ctt(r,p,q)*Cty(r,p,q)*0*D[2](Cxy)(r,p,q) -
Cxx(r,p,q)*Ctt(r,p,q)*Cty(r,p,q)*0*D[1](Cxx)(r,p,q) - Cxx(r,p,q)*Ctt(r,p,q)*Cty(r,p,q)
*0*D[1](Cxy)(r,p,q) + Cxx(r,p,q)*Ctt(r,p,q)*Cty(r,p,q)*0*D[3](Ctx)(r,p,q) + Cxx(r,p,q)*Ctt(r,p,q)*Cty(r,p,q)*0*D[2](Cty)(r,p,q) - Cxx(r,p,q)*Ctt(r,p,q)*Ctx(r,p,q)*0*D[1](Cxy)(r,p,q) + Cxx(r,p,q)*Ctt(r,p,q)*Ctx(r,p,q)*0*D[3](Ctx)(r,p,q) - Cxx(r,p,q)*Ctt(r,p,q)*Ctx(r,p,q)*0*D[2](Cty)(r,p,q) + Cxx(r,p,q)*Ctt(r,p,q)*Ctx(r,p,q)*0*0 - Cxx(r,p,q)*Ctt(r,p,q)^2*0*D[2](Cxy)(r,p,q) + 1/2*Cxx(r,p,q)*Ctt(r,p,q)^2*D[3](Cxx)(r,p,q)*0 - 1/2*Cxx(r,p,q)*Ctt(r,p,q)^2*0^2 + Cxx(r,p,q)*Ctt(r,p,q)*Cxy(r,p,q)*0*D[1](Cxy)(r,p,q) - Cxx(r,p,q)*Ctt(r,p,q)*Cxy(r,p,q)*0*D[3](Ctx)(r,p,q) - Cxx(r,p,q)*Ctt(r,p,q)*Cxy(r,p,q)*0*D[2](Cty)(r,p,q) + Cxx(r,p,q)*Ctt(r,p,q)*Cxy(r,p,q)*D[2](Ctt)(r,p,q)*0 - 2*Cxx(r,p,q)*1*Cty(r,p,q)*D[3](Ctt)(r,p,q)*D[2](Ctx)(r,p,q) + Cxx(r,p,q)*1*Cty(r,p,q)*D[3](Cxx)(r,p,q)*D[1](Ctt)(r,p,q) - Cxx(r,p,q)*1*Cty(r,p,q)*D[2](Ctt)(r,p,q)*D[1](Cxy)(r,p,q) + Cxx(r,p,q)*1*Cty(r,p,q)*D[2](Ctt)(r,p,q)*D[3](Ctx)(r,p,q) - Cxx(r,p,q)*1*Cty(r,p,q)*D[2](Ctt)(r,p,q)*D[2](Cty)(r,p,q) + Cxx(r,p,q)*1*Ctx(r,p,q)*D[3](Ctt)(r,p,q)*D[1](Cxy)(r,p,q) - Cxx(r,p,q)*1*Ctx(r,p,q)*D[3](Ctt)(r,p,q)*D[3](Ctx)(r,p,q) + Cxx(r,p,q)*1*Ctx(r,p,q)*D[3](Ctt)(r,p,q)*D[2](Cty)(r,p,q) - Cxx(r,p,q)*
1*Ctx(r,p,q)*0*D[1](Ctt)(r,p,q) + Cxx(r,p,q)*1*Ctt(r,p,q)*0*D[2](Ctx)(r,p,q) - 1/2*Cxx(r,p,q)*1*Ctt(r,p,q)*D[1](Cxx)(r,p,q)*0 + Cxx(r,p,q)*1*Ctt(r,p,q)*D[1](Cxx)(r,p,q)*D[3](Cty)(r,p,q) + Cxx(r,p,q)*1*Ctt(r,p,q)*D[3](Ctt)(r,p,q)*D[2](Cxy)(r,p,q) - Cxx(r,p,q)*1*Ctt(r,p,q)*D[3](Cxx)(r,p,q)*D[1](Cty)(r,p,q)
 - 1/2*Cxx(r,p,q)*1*Ctt(r,p,q)*D[3](Cxx)(r,p,q)*D[3](Ctt)(r,p,q) + 2*Cxx(r,p,q)*1*
Ctt(r,p,q)*D[2](Cty)(r,p,q)*D[1](Cxy)(r,p,q) - 2*Cxx(r,p,q)*1*Ctt(r,p,q)*D[2](Cty)(r,p,q)*D[3](Ctx)(r,p,q) + 2*Cxx(r,p,q)*1*Ctt(r,p,q)*D[2](Ctx)(r,p,q)*D[3](Cty)(r,p,q) - 2
*Cxx(r,p,q)*1*Ctt(r,p,q)*D[2](Cxy)(r,p,q)*D[1](Cty)(r,p,q) - Cxx(r,p,q)*1*Cxy(r,p,q)*D[1](Ctt)(r,p,q)*D[1](Cxy)(r,p,q) + Cxx(r,p,q)*1*Cxy(r,p,q)*D[1](Ctt)(r,p,q)*D[3](Ctx)(r,p,q) + Cxx(r,p,q)*1*Cxy(r,p,q)*D[1](Ctt)(r,p,q)*D[2](Cty)(r,p,q) - Cxx(r,p,q)*
1*Cxy(r,p,q)*D[2](Ctt)(r,p,q)*D[3](Ctt)(r,p,q) + Cxx(r,p,q)*1^2*D[1](Ctt)(r,p,q)*D[2](Ctx)(r,p,q) - 1/2*Cxx(r,p,q)*1^2*D[1](Cxx)(r,p,q)*D[1](Ctt)(r,p,q) + 1/2*Cxx(r,p,q)*
1^2*D[2](Ctt)(r,p,q)^2 - 1/2*Cxx(r,p,q)^2*Ctt(r,p,q)*0^2 + Cxx(r,p,q)^2*
Ctt(r,p,q)*0*D[1](Cty)(r,p,q) - 1/2*Cxx(r,p,q)^2*Ctt(r,p,q)*0*D[3](Ctt)(r,p,q) - Cxx(r,p,q)^2*1*D[1](Ctt)(r,p,q)*D[3](Cty)(r,p,q) + 1/2*Cxx(r,p,q)^2*1*0*D[1](Ctt)(r,p,q) + 1/2*Cxx(r,p,q)^2*1*D[3](Ctt)(r,p,q)^2 )

 - 2*0*D[2](Ctx)(r,p,q) + D[1](Cxx)(r,p,q)*0 + Ctt(r,p,q)*0 - 1*D[2,2](Ctt)(r,p,q)

eq[17] :=
 (1/HessUniv) * ( 4*Cty(r,p,q)^3*0*D[1](Ctx)(r,p,q) - 2*Cty(r,p,q)^3*
0*D[2](Ctt)(r,p,q) - 4*Ctx(r,p,q)*Cty(r,p,q)^2*0*D[1](Ctx)(r,p,q)
 + 2*Ctx(r,p,q)*Cty(r,p,q)^2*D[2](Ctt)(r,p,q)*0 - 4*Ctx(r,p,q)*Cty(r,p,q)^
2*0*D[1](Cty)(r,p,q) + 2*Ctx(r,p,q)*Cty(r,p,q)^2*0*D[3](Ctt)(r,p,q) + 4*Ctx(r,p,q)^2*Cty(r,p,q)*0*D[1](Cty)(r,p,q) - 2*Ctx(r,p,q)^2*Cty(r,p,q)*0*D[3](Ctt)(r,p,q) + 2*Ctt(r,p,q)*Cty(r,p,q)^2*0*D[1](Cxx)(r,p,q) - 2*Ctt(r,p,q)*Cty(r,p,q)^2*0*D[1](Cxy)(r,p,q) - 2*Ctt(r,p,q)*Cty(r,p,q)^
2*0*D[3](Ctx)(r,p,q) + 2*Ctt(r,p,q)*Cty(r,p,q)^2*0*D[2](Cty)(r,p,q) - 2*Ctt(r,p,q)*Ctx(r,p,q)*Cty(r,p,q)*0*D[1](Cxy)(r,p,q) + 2*Ctt(r,p,q)*Ctx(r,p,q)*Cty(r,p,q)*0*D[3](Ctx)(r,p,q) - 2*Ctt(r,p,q)*Ctx(r,p,q)*Cty(r,p,q)*
0*D[2](Cty)(r,p,q) + 2*Ctt(r,p,q)*Ctx(r,p,q)*Cty(r,p,q)*0*0 + 2*Ctt(r,p,q)^2*Cty(r,p,q)*0*D[2](Cxy)(r,p,q) - Ctt(r,p,q)^2*Cty(r,p,q)*D[3](Cxx)(r,p,q)*0 - Ctt(r,p,q)^2*Cty(r,p,q)*0^2 + 2*Ctt(r,p,q)*Cxy(r,p,q)*Cty(r,p,q)*0*D[1](Cxy)(r,p,q) + 2*Ctt(r,p,q)*Cxy(r,p,q)*Cty(r,p,q)*0*D[3](Ctx)(r,p,q) - 2*Ctt(r,p,q)*Cxy(r,p,q)*Cty(r,p,q)*0
*D[2](Cty)(r,p,q) - 2*Ctt(r,p,q)*Cxy(r,p,q)*Cty(r,p,q)*D[2](Ctt)(r,p,q)*0 + 4*
Ctt(r,p,q)*Cxy(r,p,q)*Cty(r,p,q)*0*D[1](Cty)(r,p,q) - 4*Cxy(r,p,q)*Cty(r,p,q)^2*0*D[1](Ctx)(r,p,q) + 2*Cxy(r,p,q)*Cty(r,p,q)^2*D[2](Ctt)(r,p,q)*0 - 2*Cxy(r,p,q)*Cty(r,p,q)^2*0*D[1](Ctt)(r,p,q) - 4*Cxy(r,p,q)*Ctx(r,p,q)*Cty(r,p,q)*0*D[1](Cty)(r,p,q) - 2*Cxy(r,p,q)*Ctx(r,p,q)*Cty(r,p,q)
*D[3](Ctt)(r,p,q)*0 + 2*Cxy(r,p,q)*Ctx(r,p,q)*Cty(r,p,q)*0*D[1](Ctt)(r,p,q) + 2*Cxy(r,p,q)^2*Cty(r,p,q)*0*D[1](Ctt)(r,p,q) - 4*1*Cty(r,p,q)^2*D[2](Cty)(r,p,q)*D[1](Ctx)(r,p,q) + 2*1*Cty(r,p,q)^2*D[2](Ctt)(r,p,q)*D[2](Cty)(r,p,q) + 4*1*Ctx(r,p,q)*Cty(r,p,q)*0*D[1](Ctx)(r,p,q) + 4*
1*Ctx(r,p,q)*Cty(r,p,q)*D[3](Cty)(r,p,q)*D[1](Ctx)(r,p,q) - 2*1*Ctx(r,p,q)*Cty(r,p,q)*D[3](Ctt)(r,p,q)*D[2](Cty)(r,p,q) + 4*1*Ctx(r,p,q)*Cty(r,p,q)*D[2](Cty)(r,p,q)*D[1](Cty)(r,p,q) - 2*1*Ctx(r,p,q)*Cty(r,p,q)*D[2](Ctt)(r,p,q)*0 - 2*1*Ctx(r,p,q)*Cty(r,p,q)*D[2](Ctt)(r,p,q)*D[3](Cty)(r,p,q) + 2*1*
Ctx(r,p,q)*Cty(r,p,q)*0*D[1](Ctt)(r,p,q) - 4*1*Ctx(r,p,q)^2*D[3](Cty)(r,p,q)*D[1](Cty)(r,p,q) + 2*1*Ctx(r,p,q)^2*D[3](Ctt)(r,p,q)*0 + 2*1*Ctx(r,p,q)^2*D[3](Ctt)(r,p,q)*D[3](Cty)(r,p,q) - 2*1*Ctx(r,p,q)^2*0*D[1](Ctt)(r,p,q) - 1*Ctt(r,p,q)*Cty(r,p,q)*D[1](Cxx)(r,p,q)*0 - 2*1*Ctt(r,p,q)*Cty(r,p,q)*D[1](Cxx)(r,p,q)*D[3](Cty)(r,p,q) + 2*1*Ctt(r,p,q)*Cty(r,p,q)*D[2](Cty)(r,p,q)*D[1](Cxy)(r,p,q) + 2*1*Ctt(r,p,q)*Cty(r,p,q)*D[2](Cty)(r,p,q)*
D[3](Ctx)(r,p,q) - 2*1*Ctt(r,p,q)*Cty(r,p,q)*D[2](Cty)(r,p,q)^2 - 2*1*Ctt(r,p,q)*Cty(r,p,q)*0*D[1](Ctx)(r,p,q) + 1*Ctt(r,p,q)*Cty(r,p,q)*0*D[2](Ctt)(r,p,q) - 2*1*Ctt(r,p,q)*Ctx(r,p,q)*0*D[3](Ctx)(r,p,q) + 2
*1*Ctt(r,p,q)*Ctx(r,p,q)*D[3](Cty)(r,p,q)*D[1](Cxy)(r,p,q) - 2*1*Ctt(r,p,q)*
Ctx(r,p,q)*D[3](Ctx)(r,p,q)*D[3](Cty)(r,p,q) + 2*1*Ctt(r,p,q)*Ctx(r,p,q)*0*D[1](Ctx)(r,p,q) + 2*1*Ctt(r,p,q)*Ctx(r,p,q)*D[2](Cty)(r,p,q)*D[3](Cty)(r,p,q)
 + 1*Ctt(r,p,q)*Ctx(r,p,q)*D[2](Ctt)(r,p,q)*0 - 2*1*Ctt(r,p,q)*Ctx(r,p,q)*0*D[1](Cty)(r,p,q) - 1*Ctt(r,p,q)*Ctx(r,p,q)*0*D[3](Ctt)(r,p,q) - 1*Ctt(r,p,q)^2*0*D[2](Cxy)(r,p,q) - 1/2*1*Ctt(r,p,q)
^2*0*D[1](Cxx)(r,p,q) - 1*Ctt(r,p,q)^2*0*D[2](Ctx)(r,p,q) +
1/2*1*Ctt(r,p,q)^2*D[3](Cxx)(r,p,q)*0 + 1*Ctt(r,p,q)^2*D[3](Cxx)(r,p,q)*D[3](Cty)(r,p,q) - 2*1*Ctt(r,p,q)^2*D[2](Cxy)(r,p,q)*D[3](Cty)(r,p,q) + 1
*Ctt(r,p,q)^2*0*D[1](Cxy)(r,p,q) + 1*Ctt(r,p,q)^2*0*D[3](Ctx)(r,p,q) + 1*Ctt(r,p,q)^2*0*D[2](Cty)(r,p,q) - 2*1*Ctt(r,p,q)*Cxy(r,p,q)*D[1](Cxy)(r,p,q)*D[1](Cty)(r,p,q) - 2*1*Ctt(r,p,q)*Cxy(r,p,q)*D[3](Ctx)(r,p,q)*D[1](Cty)(r,p,q) - 2*1*Ctt(r,p,q)*Cxy(r,p,q)*D[2](Cty)(r,p,q)*D[1](Cty)(r,p,q) + 1*Ctt(r,p,q)*Cxy(r,p,q)*D[2](Ctt)(r,p,q)*0 + 2*1*Ctt(r,p,q)*
Cxy(r,p,q)*D[2](Ctt)(r,p,q)*D[3](Cty)(r,p,q) - 1*Ctt(r,p,q)*Cxy(r,p,q)*0*
D[1](Ctt)(r,p,q) + 4*1*Cxy(r,p,q)*Cty(r,p,q)*D[1](Ctx)(r,p,q)*D[1](Cty)(r,p,q) + 2
*1*Cxy(r,p,q)*Cty(r,p,q)*D[1](Ctt)(r,p,q)*D[2](Cty)(r,p,q) - 2*1*Cxy(r,p,q)
*Cty(r,p,q)*D[2](Ctt)(r,p,q)*D[1](Cty)(r,p,q) + 4*1*Cxy(r,p,q)*Ctx(r,p,q)*D[1](Cty)(r,p,q)^2 - 2*1*Cxy(r,p,q)*Ctx(r,p,q)*D[1](Ctt)(r,p,q)*D[3](Cty)(r,p,q) + 2*1*Cxy(r,p,q)*Ctx(r,p,q)*D[3](Ctt)(r,p,q)*D[1](Cty)(r,p,q) - 2*1*Cxy(r,p,q)^2*
D[1](Ctt)(r,p,q)*D[1](Cty)(r,p,q) - 2*1^2*Cty(r,p,q)*D[1](Ctt)(r,p,q)*D[2](Ctx)(r,p,q)
 + 2*1^2*Cty(r,p,q)*D[2](Ctt)(r,p,q)*D[1](Ctx)(r,p,q) - 4*1^2*Ctx(r,p,q)*
D[1](Ctx)(r,p,q)*D[1](Cty)(r,p,q) + 2*1^2*Ctx(r,p,q)*D[1](Ctt)(r,p,q)*D[3](Ctx)(r,p,q) - 2*1^2*Ctx(r,p,q)*D[3](Ctt)(r,p,q)*D[1](Ctx)(r,p,q) + 1^2*Ctt(r,p,q)*D[1](Ctt)(r,p,q)*D[2](Cxy)(r,p,q) + 1^2*Ctt(r,p,q)*D[1](Cxx)(r,p,q)*D[1](Cty)(r,p,q) + 1/2
*1^2*Ctt(r,p,q)*D[3](Ctt)(r,p,q)*D[1](Cxx)(r,p,q) + 1^2*Ctt(r,p,q)*D[3](Ctt)(r,p,q)*
D[2](Ctx)(r,p,q) - 1/2*1^2*Ctt(r,p,q)*D[3](Cxx)(r,p,q)*D[1](Ctt)(r,p,q) + 2*1^2
*Ctt(r,p,q)*D[2](Ctx)(r,p,q)*D[1](Cty)(r,p,q) - 1^2*Ctt(r,p,q)*D[2](Ctt)(r,p,q)*D[1](Cxy)(r,p,q) - 1^2*Ctt(r,p,q)*D[2](Ctt)(r,p,q)*D[3](Ctx)(r,p,q) - 1^2*Ctt(r,p,q)*D[2](Ctt)(r,p,q)*D[2](Cty)(r,p,q) + 4*Cxx(r,p,q)*Cty(r,p,q)^2*0*D[1](Cty)(r,p,q)
 - Cxx(r,p,q)*Ctt(r,p,q)*Cty(r,p,q)*0^2 - 2*Cxx(r,p,q)*Ctt(r,p,q)*Cty(r,p,q)*0*D[1](Cty)(r,p,q) + Cxx(r,p,q)*Ctt(r,p,q)*Cty(r,p,q)*0*D[3](Ctt)(r,p,q)
 - 4*Cxx(r,p,q)*1*Cty(r,p,q)*D[1](Cty)(r,p,q)^2 - 2*Cxx(r,p,q)*1*Cty(r,p,q)
*0*D[1](Ctt)(r,p,q) + Cxx(r,p,q)*1*Ctt(r,p,q)*0*D[1](Cty)(r,p,q)
 + 2*Cxx(r,p,q)*1*Ctt(r,p,q)*D[3](Cty)(r,p,q)*D[1](Cty)(r,p,q) - 1/2*Cxx(r,p,q)*1*Ctt(r,p,q)*D[3](Ctt)(r,p,q)*0 - Cxx(r,p,q)*1*Ctt(r,p,q)*D[3](Ctt)(r,p,q)*D[3](Cty)(r,p,q) + 1/2*Cxx(r,p,q)*1*Ctt(r,p,q)*0*D[1](Ctt)(r,p,q) + 2*Cxx(r,p,q)
*1^2*D[1](Ctt)(r,p,q)*D[1](Cty)(r,p,q) )

 + 2*Cty(r,p,q)*0 - 2*1*D[1,1](Cty)(r,p,q)

eq[18] :=
 (1/HessUniv) * ( 4*Ctx(r,p,q)*Cty(r,p,q)^2*0*D[1](Ctx)(r,p,q) - 2*Ctx(r,p,q)*Cty(r,p,q)^2*0*D[2](Ctt)(r,p,q) - 4*Ctx(r,p,q)^2*Cty(r,p,q)*0*D[1](Ctx)(r,p,q) + 2*Ctx(r,p,q)^2*Cty(r,p,q)*D[2](Ctt)(r,p,q)*0 -
4*Ctx(r,p,q)^2*Cty(r,p,q)*0*D[1](Cty)(r,p,q) + 2*Ctx(r,p,q)^2*Cty(r,p,q)
*0*D[3](Ctt)(r,p,q) + 4*Ctx(r,p,q)^3*0*D[1](Cty)(r,p,q) - 2*Ctx(r,p,q)^3*0*D[3](Ctt)(r,p,q) + 2*Ctt(r,p,q)*Ctx(r,p,q)*Cty(r,p,q)*0
*D[1](Cxx)(r,p,q) - 2*Ctt(r,p,q)*Ctx(r,p,q)*Cty(r,p,q)*0*D[1](Cxy)(r,p,q) - 2*
Ctt(r,p,q)*Ctx(r,p,q)*Cty(r,p,q)*0*D[3](Ctx)(r,p,q) + 2*Ctt(r,p,q)*Ctx(r,p,q)*
Cty(r,p,q)*0*D[2](Cty)(r,p,q) - 2*Ctt(r,p,q)*Ctx(r,p,q)^2*0*D[1](Cxy)(r,p,q) + 2*Ctt(r,p,q)*Ctx(r,p,q)^2*0*D[3](Ctx)(r,p,q) - 2*Ctt(r,p,q)*Ctx(r,p,q)^2*0*D[2](Cty)(r,p,q) + 2*Ctt(r,p,q)*Ctx(r,p,q)^2*0*0 + 2*Ctt(r,p,q)^2*Ctx(r,p,q)*0*D[2](Cxy)(r,p,q) - Ctt(r,p,q)^2*Ctx(r,p,q)*D[3](Cxx)(r,p,q)*0 - Ctt(r,p,q)^2*Ctx(r,p,q)*0^2 + 2*Ctt(r,p,q)*Cxy(r,p,q)*Ctx(r,p,q)*0*D[1](Cxy)(r,p,q) + 2*Ctt(r,p,q)*Cxy(r,p,q)*Ctx(r,p,q)*0*D[3](Ctx)(r,p,q) - 2*Ctt(r,p,q)*Cxy(r,p,q)*Ctx(r,p,q)*0
*D[2](Cty)(r,p,q) - 2*Ctt(r,p,q)*Cxy(r,p,q)*Ctx(r,p,q)*D[2](Ctt)(r,p,q)*0 + 4*
Ctt(r,p,q)*Cxy(r,p,q)*Ctx(r,p,q)*0*D[1](Cty)(r,p,q) - 4*Cxy(r,p,q)*Ctx(r,p,q)*Cty(r,p,q)*0*D[1](Ctx)(r,p,q) + 2*Cxy(r,p,q)*Ctx(r,p,q)*Cty(r,p,q)*D[2](Ctt)(r,p,q)*0 - 2*Cxy(r,p,q)*Ctx(r,p,q)*Cty(r,p,q)*0*D[1](Ctt)(r,p,q) - 4*Cxy(r,p,q)*Ctx(r,p,q)^2*0*D[1](Cty)(r,p,q) - 2*Cxy(r,p,q)*Ctx(r,p,q)^2*D[3](Ctt)(r,p,q)*0 + 2*Cxy(r,p,q)*Ctx(r,p,q)^2*0*D[1](Ctt)(r,p,q) + 2*Cxy(r,p,q)^2*Ctx(r,p,q)*0*D[1](Ctt)(r,p,q) - 4*1*Cty(r,p,q)^2*D[2](Ctx)(r,p,q)*D[1](Ctx)(r,p,q) + 2*1*Cty(r,p,q)^2*D[2](Ctt)(r,p,q)*D[1](Cxx)(r,p,q) + 2*1*Cty(r,p,q)^2*D[2](Ctt)(r,p,q)*D[2](Ctx)(r,p,q) - 2*1*Cty(r,p,q)^2*D[2](Cxx)(r,p,q)*D[1](Ctt)(r,p,q) + 4*1*Ctx(r,p,q)*Cty(r,p,q)*D[1](Ctt)(r,p,q)
*D[2](Cxy)(r,p,q) + 4*1*Ctx(r,p,q)*Cty(r,p,q)*D[3](Ctx)(r,p,q)*D[1](Ctx)(r,p,q)
 - 2*1*Ctx(r,p,q)*Cty(r,p,q)*D[3](Ctt)(r,p,q)*D[1](Cxx)(r,p,q) - 2*1*Ctx(r,p,q)*Cty(r,p,q)*D[3](Ctt)(r,p,q)*D[2](Ctx)(r,p,q) + 2*1*Ctx(r,p,q)*Cty(r,p,q)*D[3](Cxx)(r,p,q)*D[1](Ctt)(r,p,q) + 4*1*Ctx(r,p,q)*Cty(r,p,q)*D[2](Ctx)(r,p,q)*D[1](Cty)(r,p,q) - 4*1*Ctx(r,p,q)*Cty(r,p,q)*D[2](Ctt)(r,p,q)*D[1](Cxy)(r,p,q) - 2*1
*Ctx(r,p,q)*Cty(r,p,q)*D[2](Ctt)(r,p,q)*D[3](Ctx)(r,p,q) - 4*1*Ctx(r,p,q)^2*D[1](Ctt)(r,p,q)*D[3](Cxy)(r,p,q) + 4*1*Ctx(r,p,q)^2*0*D[1](Ctx)(r,p,q) -
4*1*Ctx(r,p,q)^2*D[3](Ctx)(r,p,q)*D[1](Cty)(r,p,q) + 4*1*Ctx(r,p,q)^2*
D[3](Ctt)(r,p,q)*D[1](Cxy)(r,p,q) + 2*1*Ctx(r,p,q)^2*D[3](Ctt)(r,p,q)*D[3](Ctx)(r,p,q)
 - 2*1*Ctt(r,p,q)*Cty(r,p,q)*D[1](Cxx)(r,p,q)*D[2](Cty)(r,p,q) - 2*1*Ctt(r,p,q)
*Cty(r,p,q)*D[3](Cxx)(r,p,q)*D[1](Ctx)(r,p,q) + 2*1*Ctt(r,p,q)*Cty(r,p,q)*D[2](Ctx)(r,p,q)*D[1](Cxy)(r,p,q) + 2*1*Ctt(r,p,q)*Cty(r,p,q)*D[2](Ctx)(r,p,q)*D[3](Ctx)(r,p,q) - 2*1*Ctt(r,p,q)*Cty(r,p,q)*D[2](Ctx)(r,p,q)*D[2](Cty)(r,p,q) - 1*Ctt(r,p,q)*Cty(r,p,q)*D[2](Ctt)(r,p,q)*D[3](Cxx)(r,p,q) + 2*1*Ctt(r,p,q)*Cty(r,p,q)*D[2](Cxx)(r,p,q)*D[1](Cty)(r,p,q) + 1*Ctt(r,p,q)*Cty(r,p,q)*D[2](Cxx)(r,p,q)*D[3](Ctt)(r,p,q) - 2*1*Ctt(r,p,q)*Ctx(r,p,q)*0*D[2](Ctx)(r,p,q) - 1*Ctt(r,p,q)*Ctx(r,p,q)
*D[1](Cxx)(r,p,q)*0 - 2*1*Ctt(r,p,q)*Ctx(r,p,q)*D[3](Ctx)(r,p,q)*D[1](Cxy)(r,p,q) - 2*1*Ctt(r,p,q)*Ctx(r,p,q)*D[3](Ctx)(r,p,q)^2 - 2*1*Ctt(r,p,q)*Ctx(r,p,q)*D[3](Ctt)(r,p,q)*D[2](Cxy)(r,p,q) + 4*1*Ctt(r,p,q)*Ctx(r,p,q)*D[3](Cxy)(r,p,q)*D[1](Ctx)(r,p,q) + 4*1*Ctt(r,p,q)*Ctx(r,p,q)*D[2](Cty)(r,p,q)*D[1](Cxy)(r,p,q)
 + 2*1*Ctt(r,p,q)*Ctx(r,p,q)*D[2](Cty)(r,p,q)*D[3](Ctx)(r,p,q) + 2*1*Ctt(r,p,q)*Ctx(r,p,q)*D[2](Ctt)(r,p,q)*D[3](Cxy)(r,p,q) - 4*1*Ctt(r,p,q)*Ctx(r,p,q)*D[2](Cxy)(r,p,q)*D[1](Cty)(r,p,q) - 2*1*Ctt(r,p,q)*Ctx(r,p,q)*0*D[1](Ctx)(r,p,q) + 1*Ctt(r,p,q)*Ctx(r,p,q)*0*D[2](Ctt)(r,p,q) - 1*Ctt(r,p,q)^2*D[1](Cxx)(r,p,q)*D[3](Cxy)(r,p,q) + 1*Ctt(r,p,q)^2*D[3](Cxx)(r,p,q)*D[1](Cxy)(r,p,q) + 1*Ctt(r,p,q)^2*D[3](Cxx)(r,p,q)*D[3](Ctx)(r,p,q) + 1*Ctt(r,p,q)^2*D[3](Cxx)(r,p,q)*D[2](Cty)(r,p,q) - 2*1*Ctt(r,p,q)^2*D[2](Ctx)(r,p,q)*D[3](Cxy)(r,p,q) + 1/2*1*
Ctt(r,p,q)^2*0*D[1](Cxx)(r,p,q) + 1*Ctt(r,p,q)^2*0*D[2](Ctx)(r,p,q) - 1/2*1*Ctt(r,p,q)^2*D[2](Cxx)(r,p,q)*0 - 1*Ctt(r,p,q)^2*
D[2](Cxx)(r,p,q)*D[3](Cty)(r,p,q) - 2*1*Ctt(r,p,q)*Cxy(r,p,q)*D[1](Cxy)(r,p,q)*D[1](Ctx)(r,p,q) - 2*1*Ctt(r,p,q)*Cxy(r,p,q)*D[3](Ctx)(r,p,q)*D[1](Ctx)(r,p,q) + 1*Ctt(r,p,q)*Cxy(r,p,q)*D[3](Ctt)(r,p,q)*D[1](Cxx)(r,p,q) + 2*1*Ctt(r,p,q)*Cxy(r,p,q)*
D[3](Ctt)(r,p,q)*D[2](Ctx)(r,p,q) - 1*Ctt(r,p,q)*Cxy(r,p,q)*D[3](Cxx)(r,p,q)*D[1](Ctt)(r,p,q) - 2*1*Ctt(r,p,q)*Cxy(r,p,q)*D[2](Cty)(r,p,q)*D[1](Ctx)(r,p,q) + 4*1*Cxy(r,p,q)*Cty(r,p,q)*D[1](Ctx)(r,p,q)^2 - 2*1*Cxy(r,p,q)*Cty(r,p,q)*D[1](Ctt)(r,p,q)
*D[2](Ctx)(r,p,q) + 2*1*Cxy(r,p,q)*Cty(r,p,q)*D[2](Ctt)(r,p,q)*D[1](Ctx)(r,p,q) +
4*1*Cxy(r,p,q)*Ctx(r,p,q)*D[1](Ctx)(r,p,q)*D[1](Cty)(r,p,q) + 2*1*Cxy(r,p,q)*Ctx(r,p,q)*D[1](Ctt)(r,p,q)*D[3](Ctx)(r,p,q) - 2*1*Cxy(r,p,q)*Ctx(r,p,q)*
D[3](Ctt)(r,p,q)*D[1](Ctx)(r,p,q) - 2*1*Cxy(r,p,q)^2*D[1](Ctt)(r,p,q)*D[1](Ctx)(r,p,q)
 - 4*1^2*Ctx(r,p,q)*D[1](Ctx)(r,p,q)^2 + 1^2*Ctt(r,p,q)*D[1](Cxx)(r,p,q)*D[1](Ctx)(r,p,q) + 2*1^2*Ctt(r,p,q)*D[2](Ctx)(r,p,q)*D[1](Ctx)(r,p,q) - 1/2*1
^2*Ctt(r,p,q)*D[2](Ctt)(r,p,q)*D[1](Cxx)(r,p,q) - 1^2*Ctt(r,p,q)*D[2](Ctt)(r,p,q)*D[2](Ctx)(r,p,q) + 1/2*1^2*Ctt(r,p,q)*D[2](Cxx)(r,p,q)*D[1](Ctt)(r,p,q) + 4*Cxx(r,p,q)*Ctx(r,p,q)
*Cty(r,p,q)*0*D[1](Cty)(r,p,q) - Cxx(r,p,q)*Ctt(r,p,q)*Ctx(r,p,q)*0
^2 - 2*Cxx(r,p,q)*Ctt(r,p,q)*Ctx(r,p,q)*0*D[1](Cty)(r,p,q) + Cxx(r,p,q)*Ctt(r,p,q)
*Ctx(r,p,q)*0*D[3](Ctt)(r,p,q) - 4*Cxx(r,p,q)*1*Cty(r,p,q)*D[1](Ctx)(r,p,q)*D[1](Cty)(r,p,q) + 2*Cxx(r,p,q)*1*Cty(r,p,q)*D[1](Ctt)(r,p,q)*D[2](Cty)(r,p,q) -
2*Cxx(r,p,q)*1*Cty(r,p,q)*D[2](Ctt)(r,p,q)*D[1](Cty)(r,p,q) - 2*Cxx(r,p,q)*1*Ctx(r,p,q)*D[1](Ctt)(r,p,q)*D[3](Cty)(r,p,q) - 2*Cxx(r,p,q)*1*Ctx(r,p,q)*0*
D[1](Ctt)(r,p,q) + 2*Cxx(r,p,q)*1*Ctx(r,p,q)*D[3](Ctt)(r,p,q)*D[1](Cty)(r,p,q) + Cxx(r,p,q)*1*Ctt(r,p,q)*D[1](Ctt)(r,p,q)*D[3](Cxy)(r,p,q) + Cxx(r,p,q)*1*Ctt(r,p,q)*0*D[1](Ctx)(r,p,q) + 2*Cxx(r,p,q)*1*Ctt(r,p,q)*D[3](Cty)(r,p,q)*D[1](Ctx)(r,p,q)
 - Cxx(r,p,q)*1*Ctt(r,p,q)*D[3](Ctt)(r,p,q)*D[1](Cxy)(r,p,q) - Cxx(r,p,q)*1*Ctt(r,p,q)*D[3](Ctt)(r,p,q)*D[3](Ctx)(r,p,q) - Cxx(r,p,q)*1*Ctt(r,p,q)*D[3](Ctt)(r,p,q)*D[2](Cty)(r,p,q) + 1/2*Cxx(r,p,q)*1*Ctt(r,p,q)*D[2](Ctt)(r,p,q)*0 + Cxx(r,p,q)*1*Ctt(r,p,q)*D[2](Ctt)(r,p,q)*D[3](Cty)(r,p,q) - 1/2*Cxx(r,p,q)*1*Ctt(r,p,q)*0*D[1](Ctt)(r,p,q) + 2*Cxx(r,p,q)*1^2*D[1](Ctt)(r,p,q)*D[1](Ctx)(r,p,q) )

 + 2*Ctx(r,p,q)*0 - 2*1*D[1,1](Ctx)(r,p,q)

eq[19] :=
 (1/HessUniv) * ( 8*Ctx(r,p,q)*Cty(r,p,q)^2*0*D[2](Cxy)(r,p,q) - 4*Ctx(r,p,q)*Cty(r,p,q)^2*0*D[3](Cxy)(r,p,q) - 2*Ctx(r,p,q)*Cty(r,p,q)^2*0^2 - 4*Ctx(r,p,q)^2*Cty(r,p,q)*0*D[3](Cxy)(r,p,q) + 2*Ctx(r,p,q)^3*0^2 + 4*Ctt(r,p,q)*Cxy(r,p,q)*Ctx(r,p,q)*0*D[3](Cxy)(r,p,q)
 + 4*Cxy(r,p,q)*Ctx(r,p,q)*Cty(r,p,q)*0*D[3](Cxy)(r,p,q) - 8*Cxy(r,p,q)*
Ctx(r,p,q)*Cty(r,p,q)*0*D[1](Cxy)(r,p,q) - 8*Cxy(r,p,q)*Ctx(r,p,q)*Cty(r,p,q)*0*D[2](Cty)(r,p,q) + 4*Cxy(r,p,q)*Ctx(r,p,q)*Cty(r,p,q)*0*0 + 4*Cxy(r,p,q)*Ctx(r,p,q)*Cty(r,p,q)*0*D[3](Cty)(r,p,q)
 - 4*Cxy(r,p,q)*Ctx(r,p,q)^2*0*D[3](Cty)(r,p,q) - 2*Cxy(r,p,q)^2*Ctx(r,p,q)*0^2 - 4*Cxy(r,p,q)^2*Ctx(r,p,q)*0*D[3](Cty)(r,p,q) +
8*Cxy(r,p,q)^2*Ctx(r,p,q)*0*D[1](Cty)(r,p,q) - 4*1*Cty(r,p,q)^2*
D[2](Ctx)(r,p,q)*D[3](Cxy)(r,p,q) + 2*1*Cty(r,p,q)^2*0*D[2](Ctx)(r,p,q) - 4*1*Ctx(r,p,q)*Cty(r,p,q)*0*D[2](Cxy)(r,p,q) + 4*1*Ctx(r,p,q)*Cty(r,p,q)*D[3](Cxy)(r,p,q)*D[3](Ctx)(r,p,q) + 2*1*Ctx(r,p,q)*Cty(r,p,q)*0*D[1](Cxx)(r,p,q) - 2*1*Ctx(r,p,q)*Cty(r,p,q)*0*D[2](Ctx)(r,p,q) + 8*1*Ctx(r,p,q)*Cty(r,p,q)*D[2](Cty)(r,p,q)*D[3](Cxy)(r,p,q) - 8*
1*Ctx(r,p,q)*Cty(r,p,q)*D[2](Cxy)(r,p,q)*D[3](Cty)(r,p,q) + 2*1*Ctx(r,p,q)*Cty(r,p,q)*0*D[1](Cxy)(r,p,q) + 2*1*Ctx(r,p,q)*Cty(r,p,q)*0*D[2](Cty)(r,p,q) + 2*1*Ctx(r,p,q)^2*0*D[1](Cxy)(r,p,q) +
2*1*Ctx(r,p,q)^2*0*D[2](Cty)(r,p,q) - 2*1*Ctx(r,p,q)^2*0*0 + 1*Ctt(r,p,q)*Cty(r,p,q)*0*D[3](Cxx)(r,p,q) -
1*Ctt(r,p,q)*Cty(r,p,q)*D[2](Cxx)(r,p,q)*0 - 2*1*Ctt(r,p,q)*Ctx(r,p,q)*0*D[2](Cxy)(r,p,q) - 1*Ctt(r,p,q)*Ctx(r,p,q)*D[3](Cxx)(r,p,q)*0 + 1*Ctt(r,p,q)*Ctx(r,p,q)*0^2 - 4*1*Ctt(r,p,q)*Cxy(r,p,q)
*D[3](Cxy)(r,p,q)*D[3](Ctx)(r,p,q) + 1*Ctt(r,p,q)*Cxy(r,p,q)*0*D[1](Cxx)(r,p,q) - 1*Ctt(r,p,q)*Cxy(r,p,q)*D[3](Cxx)(r,p,q)*0 - 2*1*Cxy(r,p,q)*Cty(r,p,q)*0*D[2](Ctx)(r,p,q) + 4*1*Cxy(r,p,q)*Cty(r,p,q)*D[3](Cxy)(r,p,q)*D[1](Ctx)(r,p,q) + 4*1*Cxy(r,p,q)*Cty(r,p,q)*D[2](Ctx)(r,p,q)*D[3](Cty)(r,p,q) - 2*1*Cxy(r,p,q)*Cty(r,p,q)*0*D[1](Ctx)(r,p,q) + 2*1*Cxy(r,p,q)*Ctx(r,p,q)*0*D[1](Cxy)(r,p,q) + 2*1*Cxy(r,p,q)*Ctx(r,p,q)*0*D[2](Cty)(r,p,q) + 8*1*Cxy(r,p,q)*Ctx(r,p,q)*D[3](Cty)(r,p,q)*D[1](Cxy)(r,p,q) + 4*1*Cxy(r,p,q)*Ctx(r,p,q)*D[3](Ctx)(r,p,q)*D[3](Cty)(r,p,q) - 8*1*Cxy(r,p,q)*Ctx(r,p,q)*D[3](Cxy)(r,p,q)*D[1](Cty)(r,p,q) - 2*1*Cxy(r,p,q)*Ctx(r,p,q)*0*D[1](Ctx)(r,p,q) + 2*1*Cxy(r,p,q)*Ctx(r,p,q)*D[2](Ctt)(r,p,q)*0 - 4*1*Cxy(r,p,q)*Ctx(r,p,q)*0*
D[1](Cty)(r,p,q) + 2*1*Cxy(r,p,q)^2*0*D[1](Ctx)(r,p,q) - 4*1
*Cxy(r,p,q)^2*D[3](Cty)(r,p,q)*D[1](Ctx)(r,p,q) - 2*1^2*Cty(r,p,q)*D[3](Cxx)(r,p,q)*D[1](Ctx)(r,p,q) + 2*1^2*Cty(r,p,q)*D[2](Ctx)(r,p,q)*D[1](Cxy)(r,p,q) + 2*1^2*Cty(r,p,q)*D[2](Ctx)(r,p,q)*D[3](Ctx)(r,p,q) - 2*1^2*Cty(r,p,q)*D[2](Ctx)(r,p,q)*D[2](Cty)(r,p,q) + 2*1^2*Ctx(r,p,q)*0*D[2](Ctx)(r,p,q)
 - 1^2*Ctx(r,p,q)*D[1](Cxx)(r,p,q)*0 - 2*1^2*Ctx(r,p,q)*D[1](Cxx)(r,p,q)*D[3](Cty)(r,p,q) - 2*1^2*Ctx(r,p,q)*D[3](Ctx)(r,p,q)*D[1](Cxy)(r,p,q)
 - 2*1^2*Ctx(r,p,q)*D[3](Ctx)(r,p,q)^2 + 2*1^2*Ctx(r,p,q)*D[3](Ctt)(r,p,q)*D[2](Cxy)(r,p,q) + 2*1^2*Ctx(r,p,q)*D[3](Cxx)(r,p,q)*D[1](Cty)(r,p,q) - 4*1^2*Ctx(r,p,q)*D[2](Cty)(r,p,q)*D[1](Cxy)(r,p,q) - 2*1^2*Ctx(r,p,q)*D[2](Cty)(r,p,q)*D[3](Ctx)(r,p,q) - 2*1^2*Ctx(r,p,q)*D[2](Ctt)(r,p,q)*D[3](Cxy)(r,p,q) + 4*
1^2*Ctx(r,p,q)*D[2](Cxy)(r,p,q)*D[1](Cty)(r,p,q) + 2*1^2*Ctx(r,p,q)*0*D[1](Ctx)(r,p,q) - 1^2*Ctx(r,p,q)*0*D[2](Ctt)(r,p,q) - 1^2*Ctt(r,p,q)*D[1](Cxx)(r,p,q)*D[3](Cxy)(r,p,q) + 1^2*Ctt(r,p,q)*D[3](Cxx)(r,p,q)*D[1](Cxy)(r,p,q) + 1^2*Ctt(r,p,q)*D[3](Cxx)(r,p,q)*D[3](Ctx)(r,p,q) - 1^2*Ctt(r,p,q)
*D[3](Cxx)(r,p,q)*D[2](Cty)(r,p,q) + 2*1^2*Ctt(r,p,q)*D[2](Ctx)(r,p,q)*D[3](Cxy)(r,p,q) - 1/2*1^2*Ctt(r,p,q)*0*D[1](Cxx)(r,p,q) - 1^2*Ctt(r,p,q)*0*D[2](Ctx)(r,p,q) + 1/2*1^2*Ctt(r,p,q)*D[2](Cxx)(r,p,q)*0 + 1^2*Ctt(r,p,q)*D[2](Cxx)(r,p,q)*D[3](Cty)(r,p,q) - 2*1^2*Cxy(r,p,q)*D[1](Cxy)(r,p,q)*D[1](Ctx)(r,p,q) + 2*1^2*Cxy(r,p,q)*D[3](Ctx)(r,p,q)*D[1](Ctx)(r,p,q) -
2*1^2*Cxy(r,p,q)*D[3](Ctt)(r,p,q)*D[2](Ctx)(r,p,q) + 2*1^2*Cxy(r,p,q)*D[2](Cty)(r,p,q)*D[1](Ctx)(r,p,q) + 1^3*D[1](Cxx)(r,p,q)*D[1](Ctx)(r,p,q) - 2*1^
3*D[2](Ctx)(r,p,q)*D[1](Ctx)(r,p,q) + 1/2*1^3*D[2](Ctt)(r,p,q)*D[1](Cxx)(r,p,q) + 1^3*D[2](Ctt)(r,p,q)*D[2](Ctx)(r,p,q) - 1/2*1^3*D[2](Cxx)(r,p,q)*D[1](Ctt)(r,p,q)
 + 4*Cxx(r,p,q)*Ctx(r,p,q)*Cty(r,p,q)*0*D[3](Cty)(r,p,q) - 2*Cxx(r,p,q)*Ctt(r,p,q)*Ctx(r,p,q)*0^2 - 4*Cxx(r,p,q)*1*Cty(r,p,q)*D[3](Ctx)(r,p,q)*D[3](Cty)(r,p,q) + Cxx(r,p,q)*1*Cty(r,p,q)*D[2](Ctt)(r,p,q)*0 - Cxx(r,p,q)*1*Cty(r,p,q)*0*D[3](Ctt)(r,p,q) + Cxx(r,p,q)*1*Ctx(r,p,q)*0^2 - 2*Cxx(r,p,q)*1*Ctx(r,p,q)*0*D[1](Cty)(r,p,q) - Cxx(r,p,q)*1*Ctx(r,p,q)*0*D[3](Ctt)(r,p,q) + 2*Cxx(r,p,q)*1*Ctt(r,p,q)*0*
D[3](Ctx)(r,p,q) + Cxx(r,p,q)*1*Cxy(r,p,q)*D[3](Ctt)(r,p,q)*0 - Cxx(r,p,q)*
1*Cxy(r,p,q)*0*D[1](Ctt)(r,p,q) + Cxx(r,p,q)*1^2*D[1](Ctt)(r,p,q)*D[3](Cxy)(r,p,q) - Cxx(r,p,q)*1^2*0*D[1](Ctx)(r,p,q) + 2*Cxx(r,p,q)*1^2*D[3](Cty)(r,p,q)*D[1](Ctx)(r,p,q) - Cxx(r,p,q)*1^2*D[3](Ctt)(r,p,q)*D[1](Cxy)(r,p,q) + Cxx(r,p,q)*1^2*D[3](Ctt)(r,p,q)*D[3](Ctx)(r,p,q) + Cxx(r,p,q)*1^2*D[3](Ctt)(r,p,q)*D[2](Cty)(r,p,q) - 1/2*Cxx(r,p,q)*1^2*D[2](Ctt)(r,p,q)*0 - Cxx(r,p,q)*1^2*D[2](Ctt)(r,p,q)*D[3](Cty)(r,p,q) + 1/2*Cxx(r,p,q)*1^2*0*
D[1](Ctt)(r,p,q) )

 + 2*Ctx(r,p,q)*0 - 2*1*D[3,3](Ctx)(r,p,q)

eq[20] :=
 (1/HessUniv) * ( - 2*1*Cty(r,p,q)^2*D[2](Cxx)(r,p,q)*D[1](Ctx)(r,p,q) + 1*Cty(r,p,q)^2*D[2](Cxx)(r,p,q)*D[2](Ctt)(r,p,q) + 2*1*Ctx(r,p,q)*Cty(r,p,q)*D[3](Cxx)(r,p,q)*D[1](Ctx)(r,p,q) - 1*Ctx(r,p,q)*Cty(r,p,q)*D[2](Ctt)(r,p,q)*D[3](Cxx)(r,p,q)
 + 2*1*Ctx(r,p,q)*Cty(r,p,q)*D[2](Cxx)(r,p,q)*D[1](Cty)(r,p,q) - 1*Ctx(r,p,q)*Cty(r,p,q)*D[2](Cxx)(r,p,q)*D[3](Ctt)(r,p,q) - 2*1*Ctx(r,p,q)^2*D[3](Cxx)(r,p,q)*D[1](Cty)(r,p,q) + 1*Ctx(r,p,q)^2*D[3](Cxx)(r,p,q)*D[3](Ctt)(r,p,q) - 1*Ctt(r,p,q)*
Cty(r,p,q)*D[3](Cxx)(r,p,q)*D[1](Cxx)(r,p,q) + 1*Ctt(r,p,q)*Cty(r,p,q)*D[2](Cxx)(r,p,q)*D[1](Cxy)(r,p,q) + 1*Ctt(r,p,q)*Cty(r,p,q)*D[2](Cxx)(r,p,q)*D[3](Ctx)(r,p,q) - 1*
Ctt(r,p,q)*Cty(r,p,q)*D[2](Cxx)(r,p,q)*D[2](Cty)(r,p,q) + 1*Ctt(r,p,q)*Ctx(r,p,q)*D[3](Cxx)(r,p,q)*D[1](Cxy)(r,p,q) - 1*Ctt(r,p,q)*Ctx(r,p,q)*D[3](Cxx)(r,p,q)*D[3](Ctx)(r,p,q)
 + 1*Ctt(r,p,q)*Ctx(r,p,q)*D[3](Cxx)(r,p,q)*D[2](Cty)(r,p,q) - 1*Ctt(r,p,q)*Ctx(r,p,q)*D[2](Cxx)(r,p,q)*0 + 1/2*1*Ctt(r,p,q)^2*D[3](Cxx)(r,p,q)^2 - 1*Ctt(r,p,q)^2*D[2](Cxx)(r,p,q)*D[3](Cxy)(r,p,q) + 1/2*1*Ctt(r,p,q)^2*D[2](Cxx)(r,p,q)*
0 - 1*Ctt(r,p,q)*Cxy(r,p,q)*D[1](Cxx)(r,p,q)*D[1](Cxy)(r,p,q) + 1*
Ctt(r,p,q)*Cxy(r,p,q)*D[1](Cxx)(r,p,q)*D[3](Ctx)(r,p,q) - 1*Ctt(r,p,q)*Cxy(r,p,q)*D[1](Cxx)(r,p,q)*D[2](Cty)(r,p,q) - 2*1*Ctt(r,p,q)*Cxy(r,p,q)*D[3](Cxx)(r,p,q)*D[1](Ctx)(r,p,q) + 1*Ctt(r,p,q)*Cxy(r,p,q)*D[2](Cxx)(r,p,q)*D[3](Ctt)(r,p,q) + 2*1*Cxy(r,p,q)
*Cty(r,p,q)*D[1](Cxx)(r,p,q)*D[1](Ctx)(r,p,q) + 1*Cxy(r,p,q)*Cty(r,p,q)*D[2](Ctt)(r,p,q)*D[1](Cxx)(r,p,q) - 1*Cxy(r,p,q)*Cty(r,p,q)*D[2](Cxx)(r,p,q)*D[1](Ctt)(r,p,q) + 2*1*Cxy(r,p,q)*Ctx(r,p,q)*D[1](Cxx)(r,p,q)*D[1](Cty)(r,p,q) - 1*Cxy(r,p,q)*Ctx(r,p,q)*D[3](Ctt)(r,p,q)*D[1](Cxx)(r,p,q) + 1*Cxy(r,p,q)*Ctx(r,p,q)*D[3](Cxx)(r,p,q)*D[1](Ctt)(r,p,q) - 1*Cxy(r,p,q)^2*D[1](Cxx)(r,p,q)*D[1](Ctt)(r,p,q) - 2*1^2*Ctx(r,p,q)*D[1](Cxx)(r,p,q)*D[1](Ctx)(r,p,q) + 1/2*1^2*Ctt(r,p,q)*D[1](Cxx)(r,p,q)^2 + 1^2*Ctt(r,p,q)*D[2](Cxx)(r,p,q)*D[1](Ctx)(r,p,q) - 1/2*1^2*Ctt(r,p,q)*D[2](Cxx)(r,p,q)*
D[2](Ctt)(r,p,q) + 2*Cxx(r,p,q)*Cty(r,p,q)^2*0*D[1](Ctx)(r,p,q) - Cxx(r,p,q)*Cty(r,p,q)^2*0*D[2](Ctt)(r,p,q) - 2*Cxx(r,p,q)*Ctx(r,p,q)*Cty(r,p,q)*0
*D[1](Ctx)(r,p,q) + Cxx(r,p,q)*Ctx(r,p,q)*Cty(r,p,q)*D[2](Ctt)(r,p,q)*0 - 2*Cxx(r,p,q)*Ctx(r,p,q)*Cty(r,p,q)*0*D[1](Cty)(r,p,q) + Cxx(r,p,q)*Ctx(r,p,q)*Cty(r,p,q)*0*D[3](Ctt)(r,p,q) + 2*Cxx(r,p,q)*Ctx(r,p,q)^2*0*D[1](Cty)(r,p,q) - Cxx(r,p,q)*Ctx(r,p,q)^2*0*D[3](Ctt)(r,p,q) + Cxx(r,p,q)*Ctt(r,p,q)*Cty(r,p,q)*0*D[1](Cxx)(r,p,q) - Cxx(r,p,q)*Ctt(r,p,q)*Cty(r,p,q)*0*D[1](Cxy)(r,p,q) - Cxx(r,p,q)*Ctt(r,p,q)*Cty(r,p,q)*0*D[3](Ctx)(r,p,q) + Cxx(r,p,q)*
Ctt(r,p,q)*Cty(r,p,q)*0*D[2](Cty)(r,p,q) - Cxx(r,p,q)*Ctt(r,p,q)*Ctx(r,p,q)*0*D[1](Cxy)(r,p,q) + Cxx(r,p,q)*Ctt(r,p,q)*Ctx(r,p,q)*0*D[3](Ctx)(r,p,q)
 - Cxx(r,p,q)*Ctt(r,p,q)*Ctx(r,p,q)*0*D[2](Cty)(r,p,q) + Cxx(r,p,q)*Ctt(r,p,q)*Ctx(r,p,q)*0*0 + Cxx(r,p,q)*Ctt(r,p,q)^2*0*D[2](Cxy)(r,p,q)
 - 1/2*Cxx(r,p,q)*Ctt(r,p,q)^2*D[3](Cxx)(r,p,q)*0 - 1/2*Cxx(r,p,q)*Ctt(r,p,q)^2*0^2 + Cxx(r,p,q)*Ctt(r,p,q)*Cxy(r,p,q)*0*D[1](Cxy)(r,p,q) + Cxx(r,p,q)*
Ctt(r,p,q)*Cxy(r,p,q)*0*D[3](Ctx)(r,p,q) - Cxx(r,p,q)*Ctt(r,p,q)*Cxy(r,p,q)*0*D[2](Cty)(r,p,q) - Cxx(r,p,q)*Ctt(r,p,q)*Cxy(r,p,q)*D[2](Ctt)(r,p,q)*0
 + 2*Cxx(r,p,q)*Ctt(r,p,q)*Cxy(r,p,q)*0*D[1](Cty)(r,p,q) - 2*Cxx(r,p,q)*Cxy(r,p,q)*Cty(r,p,q)*0*D[1](Ctx)(r,p,q) + Cxx(r,p,q)*Cxy(r,p,q)*Cty(r,p,q)*D[2](Ctt)(r,p,q)*0 - Cxx(r,p,q)*Cxy(r,p,q)*Cty(r,p,q)*0*D[1](Ctt)(r,p,q) - 2*
Cxx(r,p,q)*Cxy(r,p,q)*Ctx(r,p,q)*0*D[1](Cty)(r,p,q) - Cxx(r,p,q)*Cxy(r,p,q)*Ctx(r,p,q)*D[3](Ctt)(r,p,q)*0 + Cxx(r,p,q)*Cxy(r,p,q)*Ctx(r,p,q)*0*D[1](Ctt)(r,p,q) + Cxx(r,p,q)*Cxy(r,p,q)^2*0*D[1](Ctt)(r,p,q) + 2*Cxx(r,p,q)*1*
Cty(r,p,q)*D[1](Ctt)(r,p,q)*D[2](Cxy)(r,p,q) - 2*Cxx(r,p,q)*1*Cty(r,p,q)*D[1](Cxx)(r,p,q)*D[1](Cty)(r,p,q) - 2*Cxx(r,p,q)*1*Cty(r,p,q)*D[2](Ctt)(r,p,q)*D[1](Cxy)(r,p,q) - 2
*Cxx(r,p,q)*1*Ctx(r,p,q)*D[1](Ctt)(r,p,q)*D[3](Cxy)(r,p,q) + 2*Cxx(r,p,q)*1*Ctx(r,p,q)*0*D[1](Ctx)(r,p,q) + 2*Cxx(r,p,q)*1*Ctx(r,p,q)*D[3](Ctt)(r,p,q)*
D[1](Cxy)(r,p,q) - 2*Cxx(r,p,q)*1*Ctt(r,p,q)*D[3](Ctx)(r,p,q)*D[1](Cxy)(r,p,q) - Cxx(r,p,q)*1*Ctt(r,p,q)*D[3](Ctt)(r,p,q)*D[2](Cxy)(r,p,q) + 2*Cxx(r,p,q)*1*Ctt(r,p,q)*D[3](Cxy)(r,p,q)*D[1](Ctx)(r,p,q) + Cxx(r,p,q)*1*Ctt(r,p,q)*D[3](Cxx)(r,p,q)*D[1](Cty)(r,p,q) - 1/2*Cxx(r,p,q)*1*Ctt(r,p,q)*D[3](Cxx)(r,p,q)*D[3](Ctt)(r,p,q) + 2*Cxx(r,p,q)*1*
Ctt(r,p,q)*D[2](Cty)(r,p,q)*D[1](Cxy)(r,p,q) + Cxx(r,p,q)*1*Ctt(r,p,q)*D[2](Ctt)(r,p,q)*D[3](Cxy)(r,p,q) - 2*Cxx(r,p,q)*1*Ctt(r,p,q)*D[2](Cxy)(r,p,q)*D[1](Cty)(r,p,q) - Cxx(r,p,q)*1*Ctt(r,p,q)*0*D[1](Ctx)(r,p,q) + 1/2*Cxx(r,p,q)*1*Ctt(r,p,q)*0*D[2](Ctt)(r,p,q) + Cxx(r,p,q)*1^2*D[1](Cxx)(r,p,q)*D[1](Ctt)(r,p,q) + 2*Cxx(r,p,q)^2*Cty(r,p,q)*0*D[1](Cty)(r,p,q) - 1/2*Cxx(r,p,q)^2*Ctt(r,p,q)*0
^2 - Cxx(r,p,q)^2*Ctt(r,p,q)*0*D[1](Cty)(r,p,q) + 1/2*Cxx(r,p,q)^2*Ctt(r,p,q)*0*D[3](Ctt)(r,p,q) - Cxx(r,p,q)^2*1*0*D[1](Ctt)(r,p,q) )

 - 1*D[1,1](Cxx)(r,p,q) + Cxx(r,p,q)*0

eq[21] :=
 (1/HessUniv) * ( 2*Cty(r,p,q)^3*0*D[1](Cxx)(r,p,q) - 4*Ctx(r,p,q)*Cty(r,p,q)^2*0*D[1](Cxy)(r,p,q) + 2*Ctx(r,p,q)^2*Cty(r,p,q)*0*0 + 4*Ctt(r,p,q)*Cty(r,p,q)^2*0*D[2](Cxy)(r,p,q) - Ctt(r,p,q)*Cty(r,p,q)^2*D[3](Cxx)(r,p,q)*0 - 2*Ctt(r,p,q)*Cty(r,p,q)^2*0*D[3](Cxy)(r,p,q) - Ctt(r,p,q)*Cty(r,p,q)^2*0^2 + 2*Ctt(r,p,q)*Cxy(r,p,q)*Cty(r,p,q)*
0*D[3](Cxy)(r,p,q) + 2*Ctt(r,p,q)*Cxy(r,p,q)*Cty(r,p,q)*0*D[3](Ctx)(r,p,q) - 4*Ctt(r,p,q)*Cxy(r,p,q)*Cty(r,p,q)*0*D[2](Cty)(r,p,q) + 2*Ctt(r,p,q)*Cxy(r,p,q)*Cty(r,p,q)*0*0 + 2*Ctt(r,p,q)*Cxy(r,p,q)*Cty(r,p,q)*0*D[3](Cty)(r,p,q) - 4*Cxy(r,p,q)*Cty(r,p,q)^2*0*D[1](Ctx)(r,p,q) - 2*Cxy(r,p,q)*Ctx(r,p,q)*Cty(r,p,q)*0^2 - 4*Cxy(r,p,q)*Ctx(r,p,q)*Cty(r,p,q)*0*D[3](Cty)(r,p,q) + 4*Cxy(r,p,q)*Ctx(r,p,q)*Cty(r,p,q)*0*D[1](Cty)(r,p,q) - 2*Cxy(r,p,q)*Ctx(r,p,q)*Cty(r,p,q)*0*
D[3](Ctt)(r,p,q) + 2*Cxy(r,p,q)^2*Cty(r,p,q)*0*D[1](Ctt)(r,p,q) - 1*Cty(r,p,q)^2*D[1](Cxx)(r,p,q)*0 - 2*1*Cty(r,p,q)^2*D[1](Cxx)(r,p,q)*D[3](Cty)(r,p,q) + 2*1*Cty(r,p,q)^2*0*D[1](Ctx)(r,p,q) - 1*Cty(r,p,q)^2*0*D[2](Ctt)(r,p,q) + 2*1*Ctx(r,p,q)*Cty(r,p,q)*0*D[1](Cxy)(r,p,q) + 4*1*Ctx(r,p,q)*Cty(r,p,q)*D[3](Cty)(r,p,q)*D[1](Cxy)(r,p,q) + 2*
1*Ctx(r,p,q)*Cty(r,p,q)*0*D[1](Ctx)(r,p,q) + 1*Ctx(r,p,q)*Cty(r,p,q)*D[2](Ctt)(r,p,q)*0 - 2*1*Ctx(r,p,q)*Cty(r,p,q)*0*
D[1](Cty)(r,p,q) + 1*Ctx(r,p,q)*Cty(r,p,q)*0*D[3](Ctt)(r,p,q) - 2*1*Ctx(r,p,q)^2*0*D[1](Cty)(r,p,q) - 2*1*Ctt(r,p,q)*Cty(r,p,q)*0*D[2](Cxy)(r,p,q) - 1/2*1*Ctt(r,p,q)*Cty(r,p,q)*0*D[1](Cxx)(r,p,q) - 2*1*Ctt(r,p,q)*Cty(r,p,q)*0*D[2](Ctx)(r,p,q) + 1/2*1*Ctt(r,p,q)*Cty(r,p,q)*D[3](Cxx)(r,p,q)*0 + 1*Ctt(r,p,q)*Cty(r,p,q)*D[3](Cxx)(r,p,q)*D[3](Cty)(r,p,q) + 2*1*Ctt(r,p,q)*Cty(r,p,q)*D[2](Cty)(r,p,q)*D[3](Cxy)(r,p,q)
 - 4*1*Ctt(r,p,q)*Cty(r,p,q)*D[2](Cxy)(r,p,q)*D[3](Cty)(r,p,q) + 3*1*Ctt(r,p,q)*Cty(r,p,q)*0*D[2](Cty)(r,p,q) - 1*Ctt(r,p,q)*Ctx(r,p,q)*0*D[3](Cxy)(r,p,q) + 1*Ctt(r,p,q)*Ctx(r,p,q)*0*D[1](Cxy)(r,p,q) + 1*Ctt(r,p,q)*Ctx(r,p,q)*0*D[2](Cty)(r,p,q) - 1*Ctt(r,p,q)*Ctx(r,p,q)
*0*D[3](Cty)(r,p,q) - 1*Ctt(r,p,q)^2*0*D[2](Cxy)(r,p,q) +
1*Ctt(r,p,q)^2*0*D[3](Cxy)(r,p,q) - 1*Ctt(r,p,q)*Cxy(r,p,q)*0*D[3](Ctx)(r,p,q) - 1*Ctt(r,p,q)*Cxy(r,p,q)*0*D[2](Cty)(r,p,q)
 - 2*1*Ctt(r,p,q)*Cxy(r,p,q)*D[3](Ctx)(r,p,q)*D[3](Cty)(r,p,q) - 2*1*Ctt(r,p,q)*Cxy(r,p,q)*D[3](Cxy)(r,p,q)*D[1](Cty)(r,p,q) + 1*Ctt(r,p,q)*Cxy(r,p,q)*0*D[1](Ctx)(r,p,q) + 2*1*Ctt(r,p,q)*Cxy(r,p,q)*D[2](Cty)(r,p,q)*D[3](Cty)(r,p,q) + 1*Ctt(r,p,q)*Cxy(r,p,q)*D[2](Ctt)(r,p,q)*0 - 1*Ctt(r,p,q)*Cxy(r,p,q)*0*D[1](Cty)(r,p,q) - 1*Ctt(r,p,q)*Cxy(r,p,q)*0*D[3](Ctt)(r,p,q) + 4*1*Cxy(r,p,q)*Cty(r,p,q)*D[3](Cty)(r,p,q)*D[1](Ctx)(r,p,q) + 1*Cxy(r,p,q)*Cty(r,p,q)*D[2](Ctt)(r,p,q)*0 - 1*Cxy(r,p,q)*Cty(r,p,q)
*0*D[1](Ctt)(r,p,q) + 2*1*Cxy(r,p,q)*Ctx(r,p,q)*0*D[1](Cty)(r,p,q) + 2*1*Cxy(r,p,q)*Ctx(r,p,q)*D[3](Ctt)(r,p,q)*0 + 2*1*
Cxy(r,p,q)*Ctx(r,p,q)*D[3](Ctt)(r,p,q)*D[3](Cty)(r,p,q) - 2*1*Cxy(r,p,q)*Ctx(r,p,q)*0*D[1](Ctt)(r,p,q) - 2*1*Cxy(r,p,q)^2*D[1](Ctt)(r,p,q)*D[3](Cty)(r,p,q)
 + 1^2*Cty(r,p,q)*D[1](Cxx)(r,p,q)*D[1](Cty)(r,p,q) + 1/2*1^2*Cty(r,p,q)*
D[3](Ctt)(r,p,q)*D[1](Cxx)(r,p,q) - 1/2*1^2*Cty(r,p,q)*D[3](Cxx)(r,p,q)*D[1](Ctt)(r,p,q)
 - 2*1^2*Cty(r,p,q)*D[2](Cty)(r,p,q)*D[1](Ctx)(r,p,q) + 1^2*Cty(r,p,q)*
D[2](Ctt)(r,p,q)*D[2](Cty)(r,p,q) + 1^2*Ctx(r,p,q)*D[1](Ctt)(r,p,q)*D[3](Cxy)(r,p,q)
 - 2*1^2*Ctx(r,p,q)*D[1](Cxy)(r,p,q)*D[1](Cty)(r,p,q) - 2*1^2*Ctx(r,p,q)*D[3](Cty)(r,p,q)*D[1](Ctx)(r,p,q) - 1^2*Ctx(r,p,q)*D[3](Ctt)(r,p,q)*D[1](Cxy)(r,p,q) - 1^2*Ctx(r,p,q)*D[3](Ctt)(r,p,q)*D[2](Cty)(r,p,q) + 2*1^2*Ctx(r,p,q)*
D[2](Cty)(r,p,q)*D[1](Cty)(r,p,q) - 1^2*Ctx(r,p,q)*D[2](Ctt)(r,p,q)*0
 - 1^2*Ctx(r,p,q)*D[2](Ctt)(r,p,q)*D[3](Cty)(r,p,q) + 1^2*Ctx(r,p,q)*0*D[1](Ctt)(r,p,q) + 1^2*Ctt(r,p,q)*0*D[2](Ctx)(r,p,q) + 1
^2*Ctt(r,p,q)*D[3](Ctt)(r,p,q)*D[2](Cxy)(r,p,q) - 2*1^2*Ctt(r,p,q)*D[2](Cty)(r,p,q)^2
 + 2*1^2*Ctt(r,p,q)*D[2](Ctx)(r,p,q)*D[3](Cty)(r,p,q) - 1^2*Ctt(r,p,q)*D[2](Ctt)(r,p,q)*D[3](Cxy)(r,p,q) + 2*1^2*Ctt(r,p,q)*D[2](Cxy)(r,p,q)*D[1](Cty)(r,p,q) -
1^2*Ctt(r,p,q)*0*D[1](Ctx)(r,p,q) + 1^2*Cxy(r,p,q)*D[1](Ctt)(r,p,q)*D[3](Ctx)(r,p,q) + 1^2*Cxy(r,p,q)*D[1](Ctt)(r,p,q)*D[2](Cty)(r,p,q) - 1^2
*Cxy(r,p,q)*D[3](Ctt)(r,p,q)*D[1](Ctx)(r,p,q) - 1^2*Cxy(r,p,q)*D[2](Ctt)(r,p,q)*D[1](Cty)(r,p,q) - 1^3*D[1](Ctt)(r,p,q)*D[2](Ctx)(r,p,q) + 1^3*D[2](Ctt)(r,p,q)*D[1](Ctx)(r,p,q) + Cxx(r,p,q)*Cty(r,p,q)^2*0^2 + 2*Cxx(r,p,q)*Cty(r,p,q)^2*0*D[3](Cty)(r,p,q) + Cxx(r,p,q)*Cty(r,p,q)^2*0*D[3](Ctt)(r,p,q) - 2*Cxx(r,p,q)*Ctt(r,p,q)*Cty(r,p,q)*0*0 - Cxx(r,p,q)*1*Cty(r,p,q)*
0*D[1](Cty)(r,p,q) - 2*Cxx(r,p,q)*1*Cty(r,p,q)*D[3](Cty)(r,p,q)*D[1](Cty)(r,p,q) - 3/2*Cxx(r,p,q)*1*Cty(r,p,q)*D[3](Ctt)(r,p,q)*0 - Cxx(r,p,q)
*1*Cty(r,p,q)*D[3](Ctt)(r,p,q)*D[3](Cty)(r,p,q) - 1/2*Cxx(r,p,q)*1*Cty(r,p,q)
*0*D[1](Ctt)(r,p,q) + Cxx(r,p,q)*1*Ctt(r,p,q)*0*D[3](Cty)(r,p,q)
 + Cxx(r,p,q)*1*Ctt(r,p,q)*0*D[1](Cty)(r,p,q) + Cxx(r,p,q)*1^2*D[1](Ctt)(r,p,q)*D[3](Cty)(r,p,q) + Cxx(r,p,q)*1^2*D[3](Ctt)(r,p,q)*D[1](Cty)(r,p,q) )

 + 2*Cty(r,p,q)*0 - 2*1*D[1,3](Cty)(r,p,q)

eq[22] :=
 (1/HessUniv) * ( 2*Cty(r,p,q)^3*0*D[1](Cxx)(r,p,q) - 4*Ctx(r,p,q)*Cty(r,p,q)^2*0*D[1](Cxy)(r,p,q) + 2*Ctx(r,p,q)^2*Cty(r,p,q)*0*0 - Ctt(r,p,q)*Cty(r,p,q)^2*0*D[3](Cxx)(r,p,q) + Ctt(r,p,q)*Cty(r,p,q)^
2*D[2](Cxx)(r,p,q)*0 + 2*Ctt(r,p,q)*Ctx(r,p,q)*Cty(r,p,q)*0*D[2](Cxy)(r,p,q) - Ctt(r,p,q)*Ctx(r,p,q)*Cty(r,p,q)*D[3](Cxx)(r,p,q)*0 - Ctt(r,p,q)*
Ctx(r,p,q)*Cty(r,p,q)*0^2 + Ctt(r,p,q)*Cxy(r,p,q)*Cty(r,p,q)*0*
D[1](Cxx)(r,p,q) - 2*Ctt(r,p,q)*Cxy(r,p,q)*Cty(r,p,q)*0*D[2](Ctx)(r,p,q) + Ctt(r,p,q)*Cxy(r,p,q)*Cty(r,p,q)*D[3](Cxx)(r,p,q)*0 + 2*Ctt(r,p,q)*Cxy(r,p,q)*Cty(r,p,q)*0*D[1](Cxy)(r,p,q) + 2*Ctt(r,p,q)*Cxy(r,p,q)*Cty(r,p,q)*0
*D[2](Cty)(r,p,q) - 2*Cxy(r,p,q)*Cty(r,p,q)^2*D[1](Cxx)(r,p,q)*0 - 2*Cxy(r,p,q)*Cty(r,p,q)^2*0*D[2](Ctt)(r,p,q) - 4*Cxy(r,p,q)*Ctx(r,p,q)*Cty(r,p,q)
*0*D[2](Cty)(r,p,q) + 2*Cxy(r,p,q)^2*Cty(r,p,q)*D[2](Ctt)(r,p,q)*0 - 2*1*Cty(r,p,q)^2*D[1](Cxx)(r,p,q)*D[2](Cty)(r,p,q) + 1*Ctx(r,p,q)*Cty(r,p,q)*D[1](Cxx)(r,p,q)*0 + 4*1*Ctx(r,p,q)*Cty(r,p,q)*D[2](Cty)(r,p,q)
*D[1](Cxy)(r,p,q) + 2*1*Ctx(r,p,q)*Cty(r,p,q)*0*D[1](Ctx)(r,p,q) +
1*Ctx(r,p,q)*Cty(r,p,q)*0*D[2](Ctt)(r,p,q) - 2*1*Ctx(r,p,q)^2*
0*D[1](Cty)(r,p,q) + 1*Ctt(r,p,q)*Cty(r,p,q)*D[3](Cxx)(r,p,q)*D[2](Cty)(r,p,q) - 3/2*1*Ctt(r,p,q)*Cty(r,p,q)*0*D[1](Cxx)(r,p,q) - 1/2*1
*Ctt(r,p,q)*Cty(r,p,q)*D[2](Cxx)(r,p,q)*0 - 1*Ctt(r,p,q)*Cty(r,p,q)*D[2](Cxx)(r,p,q)*D[3](Cty)(r,p,q) - 1*Ctt(r,p,q)*Ctx(r,p,q)*0*D[2](Cxy)(r,p,q)
 + 1*Ctt(r,p,q)*Ctx(r,p,q)*D[3](Cxx)(r,p,q)*D[3](Cty)(r,p,q) - 2*1*Ctt(r,p,q)*
Ctx(r,p,q)*D[2](Cxy)(r,p,q)*D[3](Cty)(r,p,q) + 1*Ctt(r,p,q)*Ctx(r,p,q)*0*D[1](Cxy)(r,p,q) + 1*Ctt(r,p,q)*Ctx(r,p,q)*0*D[2](Cty)(r,p,q) + 1/2
*1*Ctt(r,p,q)^2*0*D[3](Cxx)(r,p,q) - 1/2*1*Ctt(r,p,q)^2*D[2](Cxx)(r,p,q)*0 + 1*Ctt(r,p,q)*Cxy(r,p,q)*0*D[2](Ctx)(r,p,q) - 1*Ctt(r,p,q)*Cxy(r,p,q)*D[1](Cxx)(r,p,q)*D[3](Cty)(r,p,q) - 1*Ctt(r,p,q)*Cxy(r,p,q)*
D[3](Cxx)(r,p,q)*D[1](Cty)(r,p,q) - 2*1*Ctt(r,p,q)*Cxy(r,p,q)*D[2](Cty)(r,p,q)*D[1](Cxy)(r,p,q) - 2*1*Ctt(r,p,q)*Cxy(r,p,q)*D[2](Cty)(r,p,q)^2 + 2*1*Ctt(r,p,q)
*Cxy(r,p,q)*D[2](Ctx)(r,p,q)*D[3](Cty)(r,p,q) - 1*Ctt(r,p,q)*Cxy(r,p,q)*0*D[1](Ctx)(r,p,q) + 2*1*Cxy(r,p,q)*Cty(r,p,q)*D[1](Cxx)(r,p,q)*D[1](Cty)(r,p,q)
 + 2*1*Cxy(r,p,q)*Cty(r,p,q)*D[2](Ctt)(r,p,q)*D[2](Cty)(r,p,q) + 4*1*Cxy(r,p,q)*Ctx(r,p,q)*D[2](Cty)(r,p,q)*D[1](Cty)(r,p,q) - 2*1*Cxy(r,p,q)^2*D[2](Ctt)(r,p,q)*D[1](Cty)(r,p,q) + 1/2*1^2*Cty(r,p,q)*D[2](Ctt)(r,p,q)*D[1](Cxx)(r,p,q) - 1/2
*1^2*Cty(r,p,q)*D[2](Cxx)(r,p,q)*D[1](Ctt)(r,p,q) + 1^2*Ctx(r,p,q)*D[1](Ctt)(r,p,q)*D[2](Cxy)(r,p,q) - 1^2*Ctx(r,p,q)*D[1](Cxx)(r,p,q)*D[1](Cty)(r,p,q) - 2*1^2*Ctx(r,p,q)*D[2](Cty)(r,p,q)*D[1](Ctx)(r,p,q) - 1^2*Ctx(r,p,q)*D[2](Ctt)(r,p,q)
*D[1](Cxy)(r,p,q) - 1^2*Ctx(r,p,q)*D[2](Ctt)(r,p,q)*D[2](Cty)(r,p,q) + 1^2*
Ctt(r,p,q)*D[1](Cxx)(r,p,q)*D[2](Cty)(r,p,q) - 1/2*1^2*Ctt(r,p,q)*D[2](Ctt)(r,p,q)*D[3](Cxx)(r,p,q) + 1^2*Ctt(r,p,q)*D[2](Cxx)(r,p,q)*D[1](Cty)(r,p,q) + 1/2*1^2*Ctt(r,p,q)*D[2](Cxx)(r,p,q)*D[3](Ctt)(r,p,q) - 1^2*Cxy(r,p,q)*D[1](Ctt)(r,p,q)*D[2](Ctx)(r,p,q)
 + 1^2*Cxy(r,p,q)*D[2](Ctt)(r,p,q)*D[1](Ctx)(r,p,q) + 2*Cxx(r,p,q)*Cty(r,p,q)^2*0*D[1](Cxy)(r,p,q) + 2*Cxx(r,p,q)*Cty(r,p,q)^2*0*D[2](Cty)(r,p,q)
 - 2*Cxx(r,p,q)*Cty(r,p,q)^2*0*D[1](Ctx)(r,p,q) + Cxx(r,p,q)*Cty(r,p,q)^2*D[2](Ctt)(r,p,q)*0 + Cxx(r,p,q)*Cty(r,p,q)^2*0*D[3](Ctt)(r,p,q) - Cxx(r,p,q)*Ctx(r,p,q)*Cty(r,p,q)*0^2 + 2*Cxx(r,p,q)*Ctx(r,p,q)*Cty(r,p,q)*0*D[1](Cty)(r,p,q) - Cxx(r,p,q)*Ctx(r,p,q)*Cty(r,p,q)*0*D[3](Ctt)(r,p,q) - 2
*Cxx(r,p,q)*Ctt(r,p,q)*Cty(r,p,q)*0*D[1](Cxy)(r,p,q) + 2*Cxx(r,p,q)*Ctt(r,p,q)*Cty(r,p,q)*0*D[3](Ctx)(r,p,q) - 2*Cxx(r,p,q)*Ctt(r,p,q)*Cty(r,p,q)*0*
D[2](Cty)(r,p,q) - Cxx(r,p,q)*Cxy(r,p,q)*Cty(r,p,q)*D[3](Ctt)(r,p,q)*0 + Cxx(r,p,q)*Cxy(r,p,q)*Cty(r,p,q)*0*D[1](Ctt)(r,p,q) - 2*Cxx(r,p,q)*1*Cty(r,p,q)*
D[1](Cxy)(r,p,q)*D[1](Cty)(r,p,q) + 2*Cxx(r,p,q)*1*Cty(r,p,q)*D[3](Cty)(r,p,q)*D[1](Ctx)(r,p,q) - Cxx(r,p,q)*1*Cty(r,p,q)*D[3](Ctt)(r,p,q)*D[2](Cty)(r,p,q) - 2*Cxx(r,p,q)
*1*Cty(r,p,q)*D[2](Cty)(r,p,q)*D[1](Cty)(r,p,q) - 3/2*Cxx(r,p,q)*1*Cty(r,p,q)*D[2](Ctt)(r,p,q)*0 - Cxx(r,p,q)*1*Cty(r,p,q)*D[2](Ctt)(r,p,q)*D[3](Cty)(r,p,q) - 1/2*Cxx(r,p,q)*1*Cty(r,p,q)*0*D[1](Ctt)(r,p,q) + Cxx(r,p,q)*1*Ctx(r,p,q)*0*D[1](Cty)(r,p,q) - 2*Cxx(r,p,q)*1*Ctx(r,p,q)*D[3](Cty)(r,p,q)*D[1](Cty)(r,p,q) + Cxx(r,p,q)*1*Ctx(r,p,q)*D[3](Ctt)(r,p,q)*0
 + Cxx(r,p,q)*1*Ctx(r,p,q)*D[3](Ctt)(r,p,q)*D[3](Cty)(r,p,q) - Cxx(r,p,q)*1*Ctx(r,p,q)*0*D[1](Ctt)(r,p,q) - Cxx(r,p,q)*1*Ctt(r,p,q)*0*D[3](Ctx)(r,p,q) + 2*Cxx(r,p,q)*1*Ctt(r,p,q)*D[3](Cty)(r,p,q)*D[1](Cxy)(r,p,q) - 2*Cxx(r,p,q)*
1*Ctt(r,p,q)*D[3](Ctx)(r,p,q)*D[3](Cty)(r,p,q) + Cxx(r,p,q)*1*Ctt(r,p,q)*0*D[1](Ctx)(r,p,q) + 2*Cxx(r,p,q)*1*Ctt(r,p,q)*D[2](Cty)(r,p,q)*D[3](Cty)(r,p,q)
 + 1/2*Cxx(r,p,q)*1*Ctt(r,p,q)*D[2](Ctt)(r,p,q)*0 - 1/2*Cxx(r,p,q)*1
*Ctt(r,p,q)*0*D[3](Ctt)(r,p,q) - Cxx(r,p,q)*1*Cxy(r,p,q)*D[1](Ctt)(r,p,q)*D[3](Cty)(r,p,q) + Cxx(r,p,q)*1*Cxy(r,p,q)*D[3](Ctt)(r,p,q)*D[1](Cty)(r,p,q) + Cxx(r,p,q)*
1^2*D[1](Ctt)(r,p,q)*D[3](Ctx)(r,p,q) + Cxx(r,p,q)*1^2*D[1](Ctt)(r,p,q)*D[2](Cty)(r,p,q) - Cxx(r,p,q)*1^2*D[3](Ctt)(r,p,q)*D[1](Ctx)(r,p,q) + Cxx(r,p,q)*1^2*D[2](Ctt)(r,p,q)*D[1](Cty)(r,p,q) )

 + 2*Cty(r,p,q)*0 - 2*1*D[1,2](Cty)(r,p,q)

eq[23] :=
 (1/HessUniv) * ( 2*Ctx(r,p,q)*Cty(r,p,q)^2*0*D[1](Cxx)(r,p,q) - 4*Ctx(r,p,q)^2*Cty(r,p,q)*0*D[1](Cxy)(r,p,q) + 2*Ctx(r,p,q)^3*0*0 + 4*Ctt(r,p,q)*Ctx(r,p,q)*Cty(r,p,q)*0*D[2](Cxy)(r,p,q) - Ctt(r,p,q)*Ctx(r,p,q)*Cty(r,p,q)*D[3](Cxx)(r,p,q)*0 - 2*Ctt(r,p,q)*Ctx(r,p,q)*Cty(r,p,q)*0*D[3](Cxy)(r,p,q) - Ctt(r,p,q)*Ctx(r,p,q)*Cty(r,p,q)*0^2 + 2
*Ctt(r,p,q)*Cxy(r,p,q)*Ctx(r,p,q)*0*D[3](Cxy)(r,p,q) + 2*Ctt(r,p,q)*Cxy(r,p,q)
*Ctx(r,p,q)*0*D[3](Ctx)(r,p,q) - 4*Ctt(r,p,q)*Cxy(r,p,q)*Ctx(r,p,q)*0*D[2](Cty)(r,p,q) + 2*Ctt(r,p,q)*Cxy(r,p,q)*Ctx(r,p,q)*0*0
 + 2*Ctt(r,p,q)*Cxy(r,p,q)*Ctx(r,p,q)*0*D[3](Cty)(r,p,q) - 4*Cxy(r,p,q)*Ctx(r,p,q)*Cty(r,p,q)*0*D[1](Ctx)(r,p,q) - 2*Cxy(r,p,q)*Ctx(r,p,q)^2*0^2 - 4*Cxy(r,p,q)*Ctx(r,p,q)^2*0*D[3](Cty)(r,p,q) + 4*Cxy(r,p,q)*Ctx(r,p,q)^2*0*D[1](Cty)(r,p,q) - 2*Cxy(r,p,q)*Ctx(r,p,q)^2*0*D[3](Ctt)(r,p,q) + 2*Cxy(r,p,q)^2*Ctx(r,p,q)*0*D[1](Ctt)(r,p,q) - 2*1*Cty(r,p,q)^2*D[3](Cxx)(r,p,q)*D[1](Ctx)(r,p,q) - 1*Ctx(r,p,q)*Cty(r,p,q)*D[1](Cxx)(r,p,q)*0 - 2*1*Ctx(r,p,q)*Cty(r,p,q)*D[1](Cxx)(r,p,q)*D[3](Cty)(r,p,q) + 4*1*Ctx(r,p,q)*Cty(r,p,q)*D[3](Cxy)(r,p,q)*D[1](Ctx)(r,p,q) + 2*1*
Ctx(r,p,q)*Cty(r,p,q)*D[3](Cxx)(r,p,q)*D[1](Cty)(r,p,q) + 2*1*Ctx(r,p,q)*Cty(r,p,q)*0*D[1](Ctx)(r,p,q) - 1*Ctx(r,p,q)*Cty(r,p,q)*0*D[2](Ctt)(r,p,q) + 2*1*Ctx(r,p,q)^2*0*D[1](Cxy)(r,p,q) + 4*1*Ctx(r,p,q)^2*D[3](Cty)(r,p,q)*D[1](Cxy)(r,p,q) - 4*1*Ctx(r,p,q)^2*D[3](Cxy)(r,p,q)*
D[1](Cty)(r,p,q) + 1*Ctx(r,p,q)^2*D[2](Ctt)(r,p,q)*0 - 2*1*Ctx(r,p,q)^2*0*D[1](Cty)(r,p,q) + 1*Ctx(r,p,q)^2*0*D[3](Ctt)(r,p,q) - 1*Ctt(r,p,q)*Cty(r,p,q)*D[1](Cxx)(r,p,q)*D[3](Cxy)(r,p,q) + 1*Ctt(r,p,q)
*Cty(r,p,q)*D[3](Cxx)(r,p,q)*D[1](Cxy)(r,p,q) + 1*Ctt(r,p,q)*Cty(r,p,q)*D[3](Cxx)(r,p,q)
*D[3](Ctx)(r,p,q) - 2*1*Ctt(r,p,q)*Cty(r,p,q)*D[2](Ctx)(r,p,q)*D[3](Cxy)(r,p,q) +
1*Ctt(r,p,q)*Cty(r,p,q)*0*D[2](Ctx)(r,p,q) - 2*1*Ctt(r,p,q)*Ctx(r,p,q)*0*D[2](Cxy)(r,p,q) + 1/2*1*Ctt(r,p,q)*Ctx(r,p,q)*0
*D[1](Cxx)(r,p,q) - 1*Ctt(r,p,q)*Ctx(r,p,q)*0*D[2](Ctx)(r,p,q) - 1/2*1*Ctt(r,p,q)*Ctx(r,p,q)*D[3](Cxx)(r,p,q)*0 + 4*1*Ctt(r,p,q)*Ctx(r,p,q)
*D[2](Cty)(r,p,q)*D[3](Cxy)(r,p,q) - 4*1*Ctt(r,p,q)*Ctx(r,p,q)*D[2](Cxy)(r,p,q)*D[3](Cty)(r,p,q) - 1*Ctt(r,p,q)*Ctx(r,p,q)*0*D[3](Ctx)(r,p,q) + 2*1*Ctt(r,p,q)*Ctx(r,p,q)*0*D[2](Cty)(r,p,q) + 1/2*1*Ctt(r,p,q)^2*0*D[3](Cxx)(r,p,q) - 1/2*1*Ctt(r,p,q)^2*D[2](Cxx)(r,p,q)*0 - 1*Ctt(r,p,q)*Cxy(r,p,q)*0*D[2](Ctx)(r,p,q) + 1*Ctt(r,p,q)*Cxy(r,p,q)*
D[1](Cxx)(r,p,q)*D[3](Cty)(r,p,q) - 2*1*Ctt(r,p,q)*Cxy(r,p,q)*D[3](Ctx)(r,p,q)*D[1](Cxy)(r,p,q) - 2*1*Ctt(r,p,q)*Cxy(r,p,q)*D[3](Ctx)(r,p,q)^2 - 1*Ctt(r,p,q)*
Cxy(r,p,q)*D[3](Cxx)(r,p,q)*D[1](Cty)(r,p,q) + 2*1*Ctt(r,p,q)*Cxy(r,p,q)*D[2](Ctx)(r,p,q)*D[3](Cty)(r,p,q) - 1*Ctt(r,p,q)*Cxy(r,p,q)*0*D[1](Ctx)(r,p,q)
 + 4*1*Cxy(r,p,q)*Cty(r,p,q)*D[3](Ctx)(r,p,q)*D[1](Ctx)(r,p,q) - 2*1*Cxy(r,p,q)*Ctx(r,p,q)*D[1](Ctt)(r,p,q)*D[3](Cxy)(r,p,q) + 2*1*Cxy(r,p,q)*Ctx(r,p,q)*
0*D[1](Ctx)(r,p,q) + 2*1*Cxy(r,p,q)*Ctx(r,p,q)*D[3](Ctt)(r,p,q)*D[1](Cxy)(r,p,q) + 2*1*Cxy(r,p,q)*Ctx(r,p,q)*D[3](Ctt)(r,p,q)*D[3](Ctx)(r,p,q) + 1*Cxy(r,p,q)*Ctx(r,p,q)*D[2](Ctt)(r,p,q)*0 - 1*Cxy(r,p,q)*Ctx(r,p,q)
*0*D[1](Ctt)(r,p,q) - 2*1*Cxy(r,p,q)^2*D[3](Ctt)(r,p,q)*D[1](Ctx)(r,p,q)
 + 1^2*Cty(r,p,q)*D[1](Cxx)(r,p,q)*D[1](Ctx)(r,p,q) - 2*1^2*Cty(r,p,q)*D[2](Ctx)(r,p,q)*D[1](Ctx)(r,p,q) + 1^2*Cty(r,p,q)*D[2](Ctt)(r,p,q)*D[1](Cxx)(r,p,q) +
1^2*Cty(r,p,q)*D[2](Ctt)(r,p,q)*D[2](Ctx)(r,p,q) - 1^2*Cty(r,p,q)*D[2](Cxx)(r,p,q)*D[1](Ctt)(r,p,q) + 2*1^2*Ctx(r,p,q)*D[1](Ctt)(r,p,q)*D[2](Cxy)(r,p,q) - 2*1^2*Ctx(r,p,q)*D[1](Cxy)(r,p,q)*D[1](Ctx)(r,p,q) - 2*1^2*Ctx(r,p,q)*D[3](Ctx)(r,p,q)*D[1](Ctx)(r,p,q) - 1/2*1^2*Ctx(r,p,q)*D[3](Ctt)(r,p,q)*D[1](Cxx)(r,p,q) - 1^2*Ctx(r,p,q)*D[3](Ctt)(r,p,q)*D[2](Ctx)(r,p,q) + 1/2*1^2*Ctx(r,p,q)*D[3](Cxx)(r,p,q)*D[1](Ctt)(r,p,q) + 2*1^2*Ctx(r,p,q)*D[2](Ctx)(r,p,q)*D[1](Cty)(r,p,q) -
2*1^2*Ctx(r,p,q)*D[2](Ctt)(r,p,q)*D[1](Cxy)(r,p,q) - 1^2*Ctx(r,p,q)*D[2](Ctt)(r,p,q)*D[3](Ctx)(r,p,q) - 1^2*Ctt(r,p,q)*D[1](Cxx)(r,p,q)*D[2](Cty)(r,p,q) + 2*1^2*Ctt(r,p,q)*D[2](Ctx)(r,p,q)*D[1](Cxy)(r,p,q) + 2*1^2*Ctt(r,p,q)*D[2](Ctx)(r,p,q)*D[3](Ctx)(r,p,q) - 2*1^2*Ctt(r,p,q)*D[2](Ctx)(r,p,q)*D[2](Cty)(r,p,q) - 1/
2*1^2*Ctt(r,p,q)*D[2](Ctt)(r,p,q)*D[3](Cxx)(r,p,q) + 1^2*Ctt(r,p,q)*D[2](Cxx)(r,p,q)*
D[1](Cty)(r,p,q) + 1/2*1^2*Ctt(r,p,q)*D[2](Cxx)(r,p,q)*D[3](Ctt)(r,p,q) - 1^2*
Cxy(r,p,q)*D[1](Ctt)(r,p,q)*D[2](Ctx)(r,p,q) + 1^2*Cxy(r,p,q)*D[2](Ctt)(r,p,q)*D[1](Ctx)(r,p,q) + Cxx(r,p,q)*Ctx(r,p,q)*Cty(r,p,q)*0^2 + 2*Cxx(r,p,q)*Ctx(r,p,q)
*Cty(r,p,q)*0*D[3](Cty)(r,p,q) + Cxx(r,p,q)*Ctx(r,p,q)*Cty(r,p,q)*0*D[3](Ctt)(r,p,q) - 2*Cxx(r,p,q)*Ctt(r,p,q)*Ctx(r,p,q)*0*0 + Cxx(r,p,q)*1*Cty(r,p,q)*D[1](Ctt)(r,p,q)*D[3](Cxy)(r,p,q) - Cxx(r,p,q)*1*Cty(r,p,q)*
0*D[1](Ctx)(r,p,q) - 2*Cxx(r,p,q)*1*Cty(r,p,q)*D[3](Ctx)(r,p,q)*D[1](Cty)(r,p,q) - Cxx(r,p,q)*1*Cty(r,p,q)*D[3](Ctt)(r,p,q)*D[1](Cxy)(r,p,q) - Cxx(r,p,q)*
1*Cty(r,p,q)*D[3](Ctt)(r,p,q)*D[3](Ctx)(r,p,q) - 1/2*Cxx(r,p,q)*1*Ctx(r,p,q)*
D[3](Ctt)(r,p,q)*0 - 3/2*Cxx(r,p,q)*1*Ctx(r,p,q)*0*D[1](Ctt)(r,p,q) + Cxx(r,p,q)*1*Ctt(r,p,q)*0*D[3](Ctx)(r,p,q) + Cxx(r,p,q)*1*Ctt(r,p,q)*0*D[1](Ctx)(r,p,q) + 1/2*Cxx(r,p,q)*1*Ctt(r,p,q)*D[2](Ctt)(r,p,q)*0 - 1/2*Cxx(r,p,q)*1*Ctt(r,p,q)*0*D[3](Ctt)(r,p,q) - Cxx(r,p,q)*1*Cxy(r,p,q)*D[1](Ctt)(r,p,q)*D[3](Cty)(r,p,q) + Cxx(r,p,q)*1*Cxy(r,p,q)*D[3](Ctt)(r,p,q)*D[1](Cty)(r,p,q) + Cxx(r,p,q)*1^2*D[1](Ctt)(r,p,q)*D[3](Ctx)(r,p,q) + Cxx(r,p,q)*
1^2*D[1](Ctt)(r,p,q)*D[2](Cty)(r,p,q) + Cxx(r,p,q)*1^2*D[3](Ctt)(r,p,q)*D[1](Ctx)(r,p,q) - Cxx(r,p,q)*1^2*D[2](Ctt)(r,p,q)*D[1](Cty)(r,p,q) )

 + 2*Ctx(r,p,q)*0 - 2*1*D[1,3](Ctx)(r,p,q)

eq[24] :=
 (1/HessUniv) * ( 2*Ctx(r,p,q)*Cty(r,p,q)^2*0*D[1](Cxx)(r,p,q) - 4*Ctx(r,p,q)^2*Cty(r,p,q)*0*D[1](Cxy)(r,p,q) + 2*Ctx(r,p,q)^3*0*0 - Ctt(r,p,q)*Ctx(r,p,q)*Cty(r,p,q)*0*D[3](Cxx)(r,p,q) + Ctt(r,p,q)*Ctx(r,p,q)*Cty(r,p,q)*D[2](Cxx)(r,p,q)*0 + 2*Ctt(r,p,q)*Ctx(r,p,q)^2*0*D[2](Cxy)(r,p,q) - Ctt(r,p,q)*Ctx(r,p,q)^2*D[3](Cxx)(r,p,q)*0 - Ctt(r,p,q)*Ctx(r,p,q)^2*0^2 + Ctt(r,p,q)*Cxy(r,p,q)*Ctx(r,p,q)*0*D[1](Cxx)(r,p,q)
 - 2*Ctt(r,p,q)*Cxy(r,p,q)*Ctx(r,p,q)*0*D[2](Ctx)(r,p,q) + Ctt(r,p,q)*Cxy(r,p,q)*Ctx(r,p,q)*D[3](Cxx)(r,p,q)*0 + 2*Ctt(r,p,q)*Cxy(r,p,q)*Ctx(r,p,q)*0*D[1](Cxy)(r,p,q) + 2*Ctt(r,p,q)*Cxy(r,p,q)*Ctx(r,p,q)*0*D[2](Cty)(r,p,q) - 2*Cxy(r,p,q)*Ctx(r,p,q)*Cty(r,p,q)*D[1](Cxx)(r,p,q)*0 - 2*Cxy(r,p,q)*
Ctx(r,p,q)*Cty(r,p,q)*0*D[2](Ctt)(r,p,q) - 4*Cxy(r,p,q)*Ctx(r,p,q)^2*0*D[2](Cty)(r,p,q) + 2*Cxy(r,p,q)^2*Ctx(r,p,q)*D[2](Ctt)(r,p,q)*0 -
2*1*Cty(r,p,q)^2*D[2](Cxx)(r,p,q)*D[1](Ctx)(r,p,q) - 2*1*Ctx(r,p,q)*Cty(r,p,q)*D[1](Cxx)(r,p,q)*D[2](Cty)(r,p,q) + 4*1*Ctx(r,p,q)*Cty(r,p,q)*D[2](Cxy)(r,p,q)*D[1](Ctx)(r,p,q) + 2*1*Ctx(r,p,q)*Cty(r,p,q)*D[2](Cxx)(r,p,q)*D[1](Cty)(r,p,q)
 + 1*Ctx(r,p,q)^2*D[1](Cxx)(r,p,q)*0 + 4*1*Ctx(r,p,q)^2*D[2](Cty)(r,p,q)*D[1](Cxy)(r,p,q) - 4*1*Ctx(r,p,q)^2*D[2](Cxy)(r,p,q)*D[1](Cty)(r,p,q) + 1*Ctx(r,p,q)^2*0*D[2](Ctt)(r,p,q) - 1*Ctt(r,p,q)*Cty(r,p,q)*
D[1](Cxx)(r,p,q)*D[2](Cxy)(r,p,q) - 1*Ctt(r,p,q)*Cty(r,p,q)*D[3](Cxx)(r,p,q)*D[2](Ctx)(r,p,q) + 1*Ctt(r,p,q)*Cty(r,p,q)*D[2](Cxx)(r,p,q)*D[1](Cxy)(r,p,q) + 1*Ctt(r,p,q)*Cty(r,p,q)*D[2](Cxx)(r,p,q)*D[3](Ctx)(r,p,q) + 1*Ctt(r,p,q)*Ctx(r,p,q)*D[3](Cxx)(r,p,q)*D[3](Ctx)(r,p,q) + 2*1*Ctt(r,p,q)*Ctx(r,p,q)*D[3](Cxx)(r,p,q)*D[2](Cty)(r,p,q) - 2
*1*Ctt(r,p,q)*Ctx(r,p,q)*D[2](Cxy)(r,p,q)*D[3](Ctx)(r,p,q) - 1/2*1*Ctt(r,p,q)
*Ctx(r,p,q)*0*D[1](Cxx)(r,p,q) + 1*Ctt(r,p,q)*Ctx(r,p,q)*0*
D[2](Ctx)(r,p,q) - 3/2*1*Ctt(r,p,q)*Ctx(r,p,q)*D[2](Cxx)(r,p,q)*0 - 2*
1*Ctt(r,p,q)*Ctx(r,p,q)*D[2](Cxx)(r,p,q)*D[3](Cty)(r,p,q) + 1*Ctt(r,p,q)^2*D[3](Cxx)(r,p,q)*D[2](Cxy)(r,p,q) - 1*Ctt(r,p,q)^2*D[2](Cxx)(r,p,q)*D[3](Cxy)(r,p,q) - 1*Ctt(r,p,q)*Cxy(r,p,q)*D[1](Cxx)(r,p,q)*D[3](Ctx)(r,p,q) - 1*Ctt(r,p,q)*Cxy(r,p,q)*
D[1](Cxx)(r,p,q)*D[2](Cty)(r,p,q) - 1*Ctt(r,p,q)*Cxy(r,p,q)*D[3](Cxx)(r,p,q)*D[1](Ctx)(r,p,q) + 2*1*Ctt(r,p,q)*Cxy(r,p,q)*D[2](Ctx)(r,p,q)*D[3](Ctx)(r,p,q) - 2*1
*Ctt(r,p,q)*Cxy(r,p,q)*D[2](Ctx)(r,p,q)*D[2](Cty)(r,p,q) - 1*Ctt(r,p,q)*Cxy(r,p,q)*
D[2](Ctt)(r,p,q)*D[3](Cxx)(r,p,q) - 2*1*Ctt(r,p,q)*Cxy(r,p,q)*D[2](Cxy)(r,p,q)*D[1](Ctx)(r,p,q) + 1*Ctt(r,p,q)*Cxy(r,p,q)*D[2](Cxx)(r,p,q)*D[1](Cty)(r,p,q) + 1*Ctt(r,p,q)*Cxy(r,p,q)*D[2](Cxx)(r,p,q)*D[3](Ctt)(r,p,q) + 2*1*Cxy(r,p,q)*Cty(r,p,q)*D[1](Cxx)(r,p,q)*D[1](Ctx)(r,p,q) + 2*1*Cxy(r,p,q)*Cty(r,p,q)*D[2](Ctt)(r,p,q)*D[1](Cxx)(r,p,q)
 + 2*1*Cxy(r,p,q)*Cty(r,p,q)*D[2](Ctt)(r,p,q)*D[2](Ctx)(r,p,q) - 2*1*Cxy(r,p,q)*Cty(r,p,q)*D[2](Cxx)(r,p,q)*D[1](Ctt)(r,p,q) + 2*1*Cxy(r,p,q)*Ctx(r,p,q)*D[1](Ctt)(r,p,q)*D[2](Cxy)(r,p,q) + 4*1*Cxy(r,p,q)*Ctx(r,p,q)*D[2](Ctx)(r,p,q)*D[1](Cty)(r,p,q) - 2*1*Cxy(r,p,q)*Ctx(r,p,q)*D[2](Ctt)(r,p,q)*D[1](Cxy)(r,p,q) - 2*1*Cxy(r,p,q)^2*D[1](Ctt)(r,p,q)*D[2](Ctx)(r,p,q) - 1^2*Ctx(r,p,q)*D[1](Cxx)(r,p,q)*
D[1](Ctx)(r,p,q) - 2*1^2*Ctx(r,p,q)*D[2](Ctx)(r,p,q)*D[1](Ctx)(r,p,q) - 1/2*1^2*Ctx(r,p,q)*D[2](Ctt)(r,p,q)*D[1](Cxx)(r,p,q) - 1^2*Ctx(r,p,q)*D[2](Ctt)(r,p,q)*
D[2](Ctx)(r,p,q) + 1/2*1^2*Ctx(r,p,q)*D[2](Cxx)(r,p,q)*D[1](Ctt)(r,p,q) + 1^2
*Ctt(r,p,q)*D[1](Cxx)(r,p,q)*D[2](Ctx)(r,p,q) + 1^2*Ctt(r,p,q)*D[2](Cxx)(r,p,q)*D[1](Ctx)(r,p,q) + 2*Cxx(r,p,q)*Ctx(r,p,q)*Cty(r,p,q)*0*D[1](Cxy)(r,p,q) + 2*Cxx(r,p,q)
*Ctx(r,p,q)*Cty(r,p,q)*0*D[2](Cty)(r,p,q) - 2*Cxx(r,p,q)*Ctx(r,p,q)*Cty(r,p,q)*0*D[1](Ctx)(r,p,q) + Cxx(r,p,q)*Ctx(r,p,q)*Cty(r,p,q)*D[2](Ctt)(r,p,q)*0 + Cxx(r,p,q)*Ctx(r,p,q)*Cty(r,p,q)*0*D[3](Ctt)(r,p,q) - Cxx(r,p,q)*Ctx(r,p,q)^2*0^2 + 2*Cxx(r,p,q)*Ctx(r,p,q)^2*0*D[1](Cty)(r,p,q) -
Cxx(r,p,q)*Ctx(r,p,q)^2*0*D[3](Ctt)(r,p,q) - 2*Cxx(r,p,q)*Ctt(r,p,q)*Ctx(r,p,q)*0*D[1](Cxy)(r,p,q) + 2*Cxx(r,p,q)*Ctt(r,p,q)*Ctx(r,p,q)*0*D[3](Ctx)(r,p,q) - 2*Cxx(r,p,q)*Ctt(r,p,q)*Ctx(r,p,q)*0*D[2](Cty)(r,p,q) - Cxx(r,p,q)*Cxy(r,p,q)*Ctx(r,p,q)*D[3](Ctt)(r,p,q)*0 + Cxx(r,p,q)*Cxy(r,p,q)*Ctx(r,p,q)*0*D[1](Ctt)(r,p,q) + Cxx(r,p,q)*1*Cty(r,p,q)*D[1](Ctt)(r,p,q)*D[2](Cxy)(r,p,q)
 - 2*Cxx(r,p,q)*1*Cty(r,p,q)*D[1](Cxy)(r,p,q)*D[1](Ctx)(r,p,q) + 2*Cxx(r,p,q)*1*Cty(r,p,q)*D[3](Ctx)(r,p,q)*D[1](Ctx)(r,p,q) - Cxx(r,p,q)*1*Cty(r,p,q)*D[3](Ctt)(r,p,q)*D[1](Cxx)(r,p,q) - Cxx(r,p,q)*1*Cty(r,p,q)*D[3](Ctt)(r,p,q)*D[2](Ctx)(r,p,q) + Cxx(r,p,q)*1*Cty(r,p,q)*D[3](Cxx)(r,p,q)*D[1](Ctt)(r,p,q) - 2*Cxx(r,p,q)*1*Cty(r,p,q)
*D[2](Ctx)(r,p,q)*D[1](Cty)(r,p,q) - Cxx(r,p,q)*1*Cty(r,p,q)*D[2](Ctt)(r,p,q)*D[1](Cxy)(r,p,q) - Cxx(r,p,q)*1*Cty(r,p,q)*D[2](Ctt)(r,p,q)*D[3](Ctx)(r,p,q) - 2*Cxx(r,p,q)*1*Ctx(r,p,q)*D[1](Ctt)(r,p,q)*D[3](Cxy)(r,p,q) + Cxx(r,p,q)*1*Ctx(r,p,q)*0*D[1](Ctx)(r,p,q) - 2*Cxx(r,p,q)*1*Ctx(r,p,q)*D[3](Ctx)(r,p,q)*D[1](Cty)(r,p,q) + 2*Cxx(r,p,q)*1*Ctx(r,p,q)*D[3](Ctt)(r,p,q)*D[1](Cxy)(r,p,q) + Cxx(r,p,q)*1*
Ctx(r,p,q)*D[3](Ctt)(r,p,q)*D[3](Ctx)(r,p,q) - 1/2*Cxx(r,p,q)*1*Ctx(r,p,q)*D[2](Ctt)(r,p,q)*0 - 3/2*Cxx(r,p,q)*1*Ctx(r,p,q)*0*D[1](Ctt)(r,p,q) +
Cxx(r,p,q)*1*Ctt(r,p,q)*D[1](Cxx)(r,p,q)*D[3](Cty)(r,p,q) - 2*Cxx(r,p,q)*1*Ctt(r,p,q)
*D[3](Ctx)(r,p,q)^2 - Cxx(r,p,q)*1*Ctt(r,p,q)*D[3](Ctt)(r,p,q)*D[2](Cxy)(r,p,q) + 2*Cxx(r,p,q)*1*Ctt(r,p,q)*D[3](Cxy)(r,p,q)*D[1](Ctx)(r,p,q) - Cxx(r,p,q)*1*Ctt(r,p,q)*
D[3](Cxx)(r,p,q)*D[1](Cty)(r,p,q) + 2*Cxx(r,p,q)*1*Ctt(r,p,q)*D[2](Ctx)(r,p,q)*D[3](Cty)(r,p,q) + Cxx(r,p,q)*1*Ctt(r,p,q)*D[2](Ctt)(r,p,q)*D[3](Cxy)(r,p,q) + Cxx(r,p,q)*1*
Cxy(r,p,q)*D[1](Ctt)(r,p,q)*D[3](Ctx)(r,p,q) + Cxx(r,p,q)*1*Cxy(r,p,q)*D[1](Ctt)(r,p,q)*
D[2](Cty)(r,p,q) - Cxx(r,p,q)*1*Cxy(r,p,q)*D[3](Ctt)(r,p,q)*D[1](Ctx)(r,p,q) - Cxx(r,p,q)*1*Cxy(r,p,q)*D[2](Ctt)(r,p,q)*D[1](Cty)(r,p,q) + Cxx(r,p,q)*1^2*D[1](Ctt)(r,p,q)*D[2](Ctx)(r,p,q) + Cxx(r,p,q)*1^2*D[2](Ctt)(r,p,q)*D[1](Ctx)(r,p,q) - Cxx(r,p,q)^2*
1*D[1](Ctt)(r,p,q)*D[3](Cty)(r,p,q) + Cxx(r,p,q)^2*1*D[3](Ctt)(r,p,q)*D[1](Cty)(r,p,q) )

 + 2*Ctx(r,p,q)*0 - 2*1*D[1,2](Ctx)(r,p,q)

eq[25] :=
 (1/HessUniv) * ( 8*Cxy(r,p,q)*Cty(r,p,q)^2*0*D[2](Cxy)(r,p,q) - 4*Cxy(r,p,q)*Cty(r,p,q)^2*0*D[3](Cxy)(r,p,q) - 2*Cxy(r,p,q)*Cty(r,p,q)^2*0^2 + 4*Cxy(r,p,q)*Ctx(r,p,q)*Cty(r,p,q)*0*D[3](Cxy)(r,p,q) + 2*
Cxy(r,p,q)*Ctx(r,p,q)^2*0^2 + 4*Cxy(r,p,q)^2*Cty(r,p,q)*0*
D[3](Cxy)(r,p,q) - 8*Cxy(r,p,q)^2*Cty(r,p,q)*0*D[1](Cxy)(r,p,q) - 8*Cxy(r,p,q)^2*Cty(r,p,q)*0*D[2](Cty)(r,p,q) + 4*Cxy(r,p,q)^2*Cty(r,p,q)*0*0 + 4*Cxy(r,p,q)^2*Cty(r,p,q)*0*D[3](Cty)(r,p,q) -
4*Cxy(r,p,q)^2*Ctx(r,p,q)*0*D[3](Cty)(r,p,q) - 2*Cxy(r,p,q)^3*0^2 - 4*Cxy(r,p,q)^3*0*D[3](Cty)(r,p,q) + 8*Cxy(r,p,q)^3*0
*D[1](Cty)(r,p,q) - 4*1*Cty(r,p,q)^2*D[2](Cxy)(r,p,q)*D[3](Cxy)(r,p,q) + 2*1*Cty(r,p,q)^2*0*D[3](Cxx)(r,p,q) + 2*1*Cty(r,p,q)^2*0
*D[2](Cxy)(r,p,q) - 2*1*Cty(r,p,q)^2*D[2](Cxx)(r,p,q)*0 + 4*1*
Ctx(r,p,q)*Cty(r,p,q)*D[3](Cxy)(r,p,q)^2 - 2*1*Ctx(r,p,q)*Cty(r,p,q)*0*D[2](Cxy)(r,p,q) + 2*1*Ctx(r,p,q)*Cty(r,p,q)*0*D[3](Cxy)(r,p,q)
 - 6*1*Ctx(r,p,q)^2*0*D[3](Cxy)(r,p,q) - 4*1*Ctt(r,p,q)*Cxy(r,p,q)*D[3](Cxy)(r,p,q)^2 - 2*1*Ctt(r,p,q)*Cxy(r,p,q)*0*D[2](Cxy)(r,p,q) - 1*Ctt(r,p,q)*Cxy(r,p,q)*D[3](Cxx)(r,p,q)*0 + 1*Ctt(r,p,q)*Cxy(r,p,q)*0^2 - 6*1*Cxy(r,p,q)*Cty(r,p,q)*0*D[2](Cxy)(r,p,q) + 4*1*Cxy(r,p,q)*Cty(r,p,q)*D[3](Cxy)(r,p,q)*D[1](Cxy)(r,p,q) + 4*1*
Cxy(r,p,q)*Cty(r,p,q)*0*D[1](Cxx)(r,p,q) - 2*1*Cxy(r,p,q)*Cty(r,p,q)*
D[3](Cxx)(r,p,q)*0 + 8*1*Cxy(r,p,q)*Cty(r,p,q)*D[2](Cty)(r,p,q)*D[3](Cxy)(r,p,q) - 4*1*Cxy(r,p,q)*Cty(r,p,q)*D[2](Cxy)(r,p,q)*D[3](Cty)(r,p,q) - 2*
1*Cxy(r,p,q)*Cty(r,p,q)*0*D[3](Ctx)(r,p,q) + 2*1*Cxy(r,p,q)*
Cty(r,p,q)*0*D[2](Cty)(r,p,q) - 2*1*Cxy(r,p,q)*Ctx(r,p,q)*0*D[3](Cxy)(r,p,q) + 4*1*Cxy(r,p,q)*Ctx(r,p,q)*D[3](Cxy)(r,p,q)*D[3](Cty)(r,p,q) + 4*1*Cxy(r,p,q)*Ctx(r,p,q)*0*D[1](Cxy)(r,p,q) + 2*1*Cxy(r,p,q)*Ctx(r,p,q)*0*D[3](Ctx)(r,p,q) + 2*1*Cxy(r,p,q)*Ctx(r,p,q)*
0*D[2](Cty)(r,p,q) - 2*1*Cxy(r,p,q)*Ctx(r,p,q)*0*0 + 4*1*Cxy(r,p,q)^2*0*D[1](Cxy)(r,p,q) + 2*1*Cxy(r,p,q)^2*0*D[3](Ctx)(r,p,q) + 2*1*Cxy(r,p,q)^2*0*D[2](Cty)(r,p,q) + 4*1*Cxy(r,p,q)^2*D[3](Cty)(r,p,q)*D[1](Cxy)(r,p,q) - 8*1*
Cxy(r,p,q)^2*D[3](Cxy)(r,p,q)*D[1](Cty)(r,p,q) - 4*1*Cxy(r,p,q)^2*0
*D[1](Ctx)(r,p,q) + 2*1*Cxy(r,p,q)^2*D[2](Ctt)(r,p,q)*0 - 4*1*
Cxy(r,p,q)^2*0*D[1](Cty)(r,p,q) - 2*1^2*Cty(r,p,q)*D[1](Cxx)(r,p,q)*
D[3](Cxy)(r,p,q) - 2*1^2*Cty(r,p,q)*D[3](Cxx)(r,p,q)*D[2](Cty)(r,p,q) + 2*1
^2*Cty(r,p,q)*D[2](Cxy)(r,p,q)*D[1](Cxy)(r,p,q) + 2*1^2*Cty(r,p,q)*D[2](Cxy)(r,p,q)*D[3](Ctx)(r,p,q) - 2*1^2*Cty(r,p,q)*D[2](Cxy)(r,p,q)*D[2](Cty)(r,p,q) -
1^2*Cty(r,p,q)*0*D[1](Cxx)(r,p,q) + 1^2*Cty(r,p,q)*D[2](Cxx)(r,p,q)*0 + 2*1^2*Cty(r,p,q)*D[2](Cxx)(r,p,q)*D[3](Cty)(r,p,q) + 2*1
^2*Ctx(r,p,q)*0*D[2](Cxy)(r,p,q) - 2*1^2*Ctx(r,p,q)*D[3](Cxy)(r,p,q)*D[1](Cxy)(r,p,q) - 2*1^2*Ctx(r,p,q)*D[3](Cxy)(r,p,q)*D[3](Ctx)(r,p,q) - 1^2*Ctx(r,p,q)*0*D[1](Cxx)(r,p,q) + 1^2*Ctx(r,p,q)*D[3](Cxx)(r,p,q)*0 - 2*1^2*Ctx(r,p,q)*D[2](Cty)(r,p,q)*D[3](Cxy)(r,p,q) + 1^2*
Ctt(r,p,q)*D[3](Cxx)(r,p,q)*D[3](Cxy)(r,p,q) + 2*1^2*Ctt(r,p,q)*D[2](Cxy)(r,p,q)*D[3](Cxy)(r,p,q) - 1/2*1^2*Ctt(r,p,q)*0*D[3](Cxx)(r,p,q) - 1^2*Ctt(r,p,q)*0*D[2](Cxy)(r,p,q) + 1/2*1^2*Ctt(r,p,q)*D[2](Cxx)(r,p,q)*0 - 2*1^2*Cxy(r,p,q)*D[1](Cxy)(r,p,q)^2 - 1^2*Cxy(r,p,q)*D[1](Cxx)(r,p,q)
*0 - 2*1^2*Cxy(r,p,q)*D[1](Cxx)(r,p,q)*D[3](Cty)(r,p,q) - 2*1^
2*Cxy(r,p,q)*D[3](Ctx)(r,p,q)*D[1](Cxy)(r,p,q) + 4*1^2*Cxy(r,p,q)*D[3](Cxy)(r,p,q)*D[1](Ctx)(r,p,q) + 2*1^2*Cxy(r,p,q)*D[3](Cxx)(r,p,q)*D[1](Cty)(r,p,q) - 2*1^2*Cxy(r,p,q)*D[2](Cty)(r,p,q)*D[1](Cxy)(r,p,q) - 2*1^2*Cxy(r,p,q)*D[2](Ctt)(r,p,q)*D[3](Cxy)(r,p,q) + 4*1^2*Cxy(r,p,q)*D[2](Cxy)(r,p,q)*D[1](Cty)(r,p,q) + 2
*1^2*Cxy(r,p,q)*0*D[1](Ctx)(r,p,q) - 1^2*Cxy(r,p,q)*0*D[2](Ctt)(r,p,q) + 1^3*D[1](Cxx)(r,p,q)*D[1](Cxy)(r,p,q) + 1^3*D[1](Cxx)(r,p,q)*D[3](Ctx)(r,p,q) + 1^3*D[1](Cxx)(r,p,q)*D[2](Cty)(r,p,q) - 1^3*D[3](Cxx)(r,p,q)*D[1](Ctx)(r,p,q) + 1/2*1^3*D[2](Ctt)(r,p,q)*D[3](Cxx)(r,p,q) + 1^3*D[2](Ctt)(r,p,q)*D[2](Cxy)(r,p,q) - 2*1^3*D[2](Cxy)(r,p,q)*D[1](Ctx)(r,p,q) - 1^
3*D[2](Cxx)(r,p,q)*D[1](Cty)(r,p,q) - 1/2*1^3*D[2](Cxx)(r,p,q)*D[3](Ctt)(r,p,q) - 4*Cxx(r,p,q)*Cty(r,p,q)^2*0*D[3](Cxy)(r,p,q) - 2*Cxx(r,p,q)*Ctt(r,p,q)*Cxy(r,p,q)*0^2 + 4*Cxx(r,p,q)*Cxy(r,p,q)*Cty(r,p,q)*0*D[3](Cty)(r,p,q) - 4*
Cxx(r,p,q)*1*Cty(r,p,q)*D[3](Cxy)(r,p,q)*D[3](Cty)(r,p,q) + 2*Cxx(r,p,q)*1*Cty(r,p,q)*0*D[2](Cty)(r,p,q) - 2*Cxx(r,p,q)*1*Cty(r,p,q)*0*
D[3](Cty)(r,p,q) + 6*Cxx(r,p,q)*1*Ctt(r,p,q)*0*D[3](Cxy)(r,p,q) + Cxx(r,p,q)*1*Cxy(r,p,q)*0^2 + 2*Cxx(r,p,q)*1*Cxy(r,p,q)*0*
D[3](Cty)(r,p,q) - 4*Cxx(r,p,q)*1*Cxy(r,p,q)*0*D[1](Cty)(r,p,q) - Cxx(r,p,q)*1*Cxy(r,p,q)*0*D[3](Ctt)(r,p,q) - Cxx(r,p,q)*1^2*0*D[1](Cxy)(r,p,q) - Cxx(r,p,q)*1^2*0*D[3](Ctx)(r,p,q) - Cxx(r,p,q)*1^2*0*D[2](Cty)(r,p,q) + Cxx(r,p,q)*1^2*D[3](Ctt)(r,p,q)*D[3](Cxy)(r,p,q) + 2*Cxx(r,p,q)*1^2*D[3](Cxy)(r,p,q)*D[1](Cty)(r,p,q) + Cxx(r,p,q)*1^2*0*D[1](Ctx)(r,p,q) - 1/2*Cxx(r,p,q)*1^2*D[2](Ctt)(r,p,q)*0 +
Cxx(r,p,q)*1^2*0*D[1](Cty)(r,p,q) + 1/2*Cxx(r,p,q)*1^2*0*D[3](Ctt)(r,p,q) )

 - 4*0*D[3](Cxy)(r,p,q) + 2*Cxy(r,p,q)*0 - 2*1*D[3,3](Cxy)(r,p,q)

eq[26] :=
 (1/HessUniv) * ( 2*Cxy(r,p,q)*Cty(r,p,q)^2*D[2](Cxx)(r,p,q)*0 + 4*Cxy(r,p,q)*Ctx(r,p,q)*Cty(r,p,q)*0*D[2](Cxy)(r,p,q) + 2*Cxy(r,p,q)*Ctx(r,p,q)
^2*0*0 - 4*Cxy(r,p,q)^2*Cty(r,p,q)*0*D[2](Ctx)(r,p,q) - 4*Cxy(r,p,q)^2*Ctx(r,p,q)*0*D[2](Cty)(r,p,q) + 2*Cxy(r,p,q)^3*
D[2](Ctt)(r,p,q)*0 - 2*1*Cty(r,p,q)^2*D[2](Cxx)(r,p,q)*D[3](Cxy)(r,p,q)
 + 2*1*Ctx(r,p,q)*Cty(r,p,q)*D[3](Cxx)(r,p,q)*D[3](Cxy)(r,p,q) + 2*1*Ctx(r,p,q)*Cty(r,p,q)*0*D[3](Cxx)(r,p,q) + 2*1*Ctx(r,p,q)*Cty(r,p,q)*0*D[2](Cxy)(r,p,q) - 2*1*Ctx(r,p,q)*Cty(r,p,q)*D[2](Cxx)(r,p,q)*0 - 2*1*Ctx(r,p,q)^2*0*D[2](Cxy)(r,p,q) - 1*Ctx(r,p,q)^2*
D[3](Cxx)(r,p,q)*0 - 2*1*Ctx(r,p,q)^2*0*D[3](Cxy)(r,p,q)
 - 1*Ctx(r,p,q)^2*0^2 - 1*Ctt(r,p,q)*Cxy(r,p,q)*D[3](Cxx)(r,p,q)
*D[3](Cxy)(r,p,q) - 2*1*Ctt(r,p,q)*Cxy(r,p,q)*D[2](Cxy)(r,p,q)*D[3](Cxy)(r,p,q) -
3/2*1*Ctt(r,p,q)*Cxy(r,p,q)*0*D[3](Cxx)(r,p,q) - 1*Ctt(r,p,q)*Cxy(r,p,q)*0*D[2](Cxy)(r,p,q) - 1/2*1*Ctt(r,p,q)*Cxy(r,p,q)*D[2](Cxx)(r,p,q)
*0 + 4*1*Cxy(r,p,q)*Cty(r,p,q)*D[2](Ctx)(r,p,q)*D[3](Cxy)(r,p,q) +
1*Cxy(r,p,q)*Cty(r,p,q)*0*D[1](Cxx)(r,p,q) - 1*Cxy(r,p,q)*Cty(r,p,q)*D[2](Cxx)(r,p,q)*0 - 2*1*Cxy(r,p,q)*Ctx(r,p,q)*0*
D[2](Cxy)(r,p,q) + 1*Cxy(r,p,q)*Ctx(r,p,q)*0*D[1](Cxx)(r,p,q) + 2*1*Cxy(r,p,q)*Ctx(r,p,q)*0*D[2](Ctx)(r,p,q) + 1*Cxy(r,p,q)*Ctx(r,p,q)*D[3](Cxx)(r,p,q)*0 + 4*1*Cxy(r,p,q)*Ctx(r,p,q)*D[2](Cty)(r,p,q)
*D[3](Cxy)(r,p,q) + 2*1*Cxy(r,p,q)*Ctx(r,p,q)*0*D[2](Cty)(r,p,q) +
2*1*Cxy(r,p,q)^2*0*D[2](Ctx)(r,p,q) - 1*Cxy(r,p,q)^2*D[1](Cxx)(r,p,q)*0 - 2*1*Cxy(r,p,q)^2*D[2](Ctt)(r,p,q)*D[3](Cxy)(r,p,q) - 1*Cxy(r,p,q)^2*0*D[2](Ctt)(r,p,q) - 1^2*Cty(r,p,q)*D[1](Cxx)(r,p,q)*
D[2](Cxy)(r,p,q) - 1^2*Cty(r,p,q)*D[3](Cxx)(r,p,q)*D[2](Ctx)(r,p,q) + 1^2*
Cty(r,p,q)*D[2](Cxx)(r,p,q)*D[1](Cxy)(r,p,q) + 1^2*Cty(r,p,q)*D[2](Cxx)(r,p,q)*D[3](Ctx)(r,p,q) - 1^2*Ctx(r,p,q)*D[1](Cxx)(r,p,q)*D[3](Cxy)(r,p,q) - 1^2*Ctx(r,p,q)*D[3](Cxx)(r,p,q)*D[1](Cxy)(r,p,q) - 1^2*Ctx(r,p,q)*D[3](Cxx)(r,p,q)*D[2](Cty)(r,p,q) - 2*1^2*Ctx(r,p,q)*D[2](Ctx)(r,p,q)*D[3](Cxy)(r,p,q) + 2*1^2*Ctx(r,p,q)*D[2](Cxy)(r,p,q)*D[1](Cxy)(r,p,q) - 2*1^2*Ctx(r,p,q)*D[2](Cxy)(r,p,q)*
D[2](Cty)(r,p,q) - 1^2*Ctx(r,p,q)*0*D[1](Cxx)(r,p,q) + 1^2*Ctx(r,p,q)*D[2](Cxx)(r,p,q)*0 + 1^2*Ctx(r,p,q)*D[2](Cxx)(r,p,q)*D[3](Cty)(r,p,q) + 1^2*Ctt(r,p,q)*D[3](Cxx)(r,p,q)*D[2](Cxy)(r,p,q) + 1^2*Ctt(r,p,q)*D[2](Cxx)(r,p,q)*D[3](Cxy)(r,p,q) + 1^2*Cxy(r,p,q)*D[1](Cxx)(r,p,q)*D[1](Cxy)(r,p,q) - 2*1^2*Cxy(r,p,q)*D[2](Ctx)(r,p,q)*D[1](Cxy)(r,p,q) + 1/2*1^2*Cxy(r,p,q)*D[2](Ctt)(r,p,q)*D[3](Cxx)(r,p,q) + 1^2*Cxy(r,p,q)*D[2](Ctt)(r,p,q)*D[2](Cxy)(r,p,q) - 1/2*
1^2*Cxy(r,p,q)*D[2](Cxx)(r,p,q)*D[3](Ctt)(r,p,q) + 1^3*D[1](Cxx)(r,p,q)*D[2](Ctx)(r,p,q) - 1^3*D[2](Cxx)(r,p,q)*D[1](Ctx)(r,p,q) - Cxx(r,p,q)*Cty(r,p,q)^2*D[3](Cxx)(r,p,q)*0 - 2*Cxx(r,p,q)*Cty(r,p,q)^2*0*D[3](Cxy)(r,p,q) - Cxx(r,p,q)*
Cty(r,p,q)^2*0^2 - 2*Cxx(r,p,q)*Ctt(r,p,q)*Cxy(r,p,q)*0*0 + 2*Cxx(r,p,q)*Cxy(r,p,q)*Cty(r,p,q)*0*D[3](Cxy)(r,p,q) - 4*Cxx(r,p,q)*
Cxy(r,p,q)*Cty(r,p,q)*0*D[1](Cxy)(r,p,q) + 2*Cxx(r,p,q)*Cxy(r,p,q)*Cty(r,p,q)*0*D[3](Ctx)(r,p,q) + 2*Cxx(r,p,q)*Cxy(r,p,q)*Cty(r,p,q)*0*0 + 2*Cxx(r,p,q)*Cxy(r,p,q)*Cty(r,p,q)*0*D[3](Cty)(r,p,q) - Cxx(r,p,q)
*Cxy(r,p,q)^2*0^2 - 2*Cxx(r,p,q)*Cxy(r,p,q)^2*0*D[3](Cty)(r,p,q) + 4*Cxx(r,p,q)*Cxy(r,p,q)^2*0*D[1](Cty)(r,p,q) - Cxx(r,p,q)*Cxy(r,p,q)^2*
0*D[3](Ctt)(r,p,q) - Cxx(r,p,q)*1*Cty(r,p,q)*0*D[2](Cxy)(r,p,q) + 2*Cxx(r,p,q)*1*Cty(r,p,q)*D[3](Cxy)(r,p,q)*D[1](Cxy)(r,p,q) - 2*Cxx(r,p,q)*1*Cty(r,p,q)*D[3](Cxy)(r,p,q)*D[3](Ctx)(r,p,q) + Cxx(r,p,q)*1*Cty(r,p,q)*0*D[1](Cxx)(r,p,q) + Cxx(r,p,q)*1*Cty(r,p,q)*0*D[2](Ctx)(r,p,q)
 - Cxx(r,p,q)*1*Cty(r,p,q)*D[3](Cxx)(r,p,q)*0 - 2*Cxx(r,p,q)*1*Cty(r,p,q)*D[2](Cxy)(r,p,q)*D[3](Cty)(r,p,q) - Cxx(r,p,q)*1*Cty(r,p,q)*0*
D[1](Cxy)(r,p,q) - Cxx(r,p,q)*1*Cty(r,p,q)*0*D[3](Ctx)(r,p,q) - Cxx(r,p,q)*1*Ctx(r,p,q)*0*D[3](Cxy)(r,p,q) + Cxx(r,p,q)*1*Ctx(r,p,q)*0*D[1](Cxy)(r,p,q) + Cxx(r,p,q)*1*Ctx(r,p,q)*0*D[2](Cty)(r,p,q) - Cxx(r,p,q)*1*Ctx(r,p,q)*0*D[3](Cty)(r,p,q) + Cxx(r,p,q)*1*Ctt(r,p,q)*0*D[2](Cxy)(r,p,q) + Cxx(r,p,q)*1*Ctt(r,p,q)*D[3](Cxx)(r,p,q)*0 + 3*Cxx(r,p,q)*1*Ctt(r,p,q)*0*D[3](Cxy)(r,p,q) + Cxx(r,p,q)*1
*Ctt(r,p,q)*0^2 + 3*Cxx(r,p,q)*1*Cxy(r,p,q)*0*D[1](Cxy)(r,p,q) + 2*Cxx(r,p,q)*1*Cxy(r,p,q)*D[3](Cty)(r,p,q)*D[1](Cxy)(r,p,q) + Cxx(r,p,q)*1*Cxy(r,p,q)*D[3](Ctt)(r,p,q)*D[3](Cxy)(r,p,q) - 4*Cxx(r,p,q)*1*Cxy(r,p,q)*D[3](Cxy)(r,p,q)*D[1](Cty)(r,p,q) - 2*Cxx(r,p,q)*1*Cxy(r,p,q)*0*D[1](Ctx)(r,p,q) - 1/2*Cxx(r,p,q)*1*Cxy(r,p,q)*D[2](Ctt)(r,p,q)*0 - 2*Cxx(r,p,q)*1*Cxy(r,p,q)*0*D[1](Cty)(r,p,q) + 1/2*Cxx(r,p,q)*1*Cxy(r,p,q)*0*D[3](Ctt)(r,p,q) - 2*Cxx(r,p,q)*1^2*D[1](Cxy)(r,p,q)^2 - Cxx(r,p,q)*1
^2*0*D[2](Ctx)(r,p,q) - Cxx(r,p,q)*1^2*D[1](Cxx)(r,p,q)*D[3](Cty)(r,p,q)
 + 2*Cxx(r,p,q)*1^2*D[3](Cxy)(r,p,q)*D[1](Ctx)(r,p,q) + Cxx(r,p,q)*1^2*D[3](Cxx)(r,p,q)*D[1](Cty)(r,p,q) + 2*Cxx(r,p,q)*1^2*D[2](Cxy)(r,p,q)*D[1](Cty)(r,p,q) +
Cxx(r,p,q)*1^2*0*D[1](Ctx)(r,p,q) + Cxx(r,p,q)^2*1*0*
D[3](Cty)(r,p,q) - Cxx(r,p,q)^2*1*0*D[1](Cty)(r,p,q) )

 - D[3](Cxx)(r,p,q)*0 - 2*0*D[3](Cxy)(r,p,q) - 0^2 + 2*
Cxy(r,p,q)*0 - 2*1*D[2,3](Cxy)(r,p,q)

eq[27] :=
 (1/HessUniv) * ( 2*Cxy(r,p,q)*Cty(r,p,q)^2*D[2](Cxx)(r,p,q)*0 - 2*Cxy(r,p,q)*Ctx(r,p,q)*Cty(r,p,q)*0*D[3](Cxx)(r,p,q) + 4*Cxy(r,p,q)*Ctx(r,p,q)*
Cty(r,p,q)*0*D[2](Cxy)(r,p,q) + 2*Cxy(r,p,q)*Ctx(r,p,q)*Cty(r,p,q)*D[2](Cxx)(r,p,q)*0 + 4*Cxy(r,p,q)*Ctx(r,p,q)^2*0*D[2](Cxy)(r,p,q) -
2*Cxy(r,p,q)*Ctx(r,p,q)^2*D[3](Cxx)(r,p,q)*0 + 2*Cxy(r,p,q)^2*Cty(r,p,q)*
0*D[1](Cxx)(r,p,q) - 4*Cxy(r,p,q)^2*Cty(r,p,q)*0*D[2](Ctx)(r,p,q)
 - 2*Cxy(r,p,q)^2*Cty(r,p,q)*D[2](Cxx)(r,p,q)*0 - 4*Cxy(r,p,q)^2*Ctx(r,p,q)*0*D[2](Cxy)(r,p,q) + 2*Cxy(r,p,q)^2*Ctx(r,p,q)*0*D[1](Cxx)(r,p,q) - 4*Cxy(r,p,q)^2*Ctx(r,p,q)*0*D[2](Ctx)(r,p,q) + 2*Cxy(r,p,q)^2*Ctx(r,p,q)*D[3](Cxx)(r,p,q)*0 + 4*Cxy(r,p,q)^3*0*D[2](Ctx)(r,p,q) -
2*Cxy(r,p,q)^3*D[1](Cxx)(r,p,q)*0 - 2*1*Cty(r,p,q)^2*D[2](Cxx)(r,p,q)*
D[2](Cxy)(r,p,q) + 2*1*Ctx(r,p,q)*Cty(r,p,q)*D[3](Cxx)(r,p,q)*D[2](Cxy)(r,p,q) + 4
*1*Ctx(r,p,q)*Cty(r,p,q)*D[2](Cxy)(r,p,q)^2 - 2*1*Ctx(r,p,q)*Cty(r,p,q)
*D[2](Cxx)(r,p,q)*D[3](Cxy)(r,p,q) + 2*1*Ctx(r,p,q)^2*D[3](Cxx)(r,p,q)*D[3](Cxy)(r,p,q) - 4*1*Ctx(r,p,q)^2*D[2](Cxy)(r,p,q)*D[3](Cxy)(r,p,q) + 2*1*Ctx(r,p,q)
^2*0*D[3](Cxx)(r,p,q) - 4*1*Ctx(r,p,q)^2*0*D[2](Cxy)(r,p,q) - 2*1*Ctx(r,p,q)^2*D[2](Cxx)(r,p,q)*0 - 4*1*Ctt(r,p,q)*Cxy(r,p,q)*D[2](Cxy)(r,p,q)^2 - 2*1*Ctt(r,p,q)*Cxy(r,p,q)*D[2](Cxx)(r,p,q)*0
 - 2*1*Cxy(r,p,q)*Cty(r,p,q)*D[1](Cxx)(r,p,q)*D[2](Cxy)(r,p,q) + 4*1*Cxy(r,p,q)*Cty(r,p,q)*D[2](Cxy)(r,p,q)*D[2](Ctx)(r,p,q) + 2*1*Cxy(r,p,q)*Cty(r,p,q)
*D[2](Cxx)(r,p,q)*D[1](Cxy)(r,p,q) - 2*1*Cxy(r,p,q)*Ctx(r,p,q)*D[1](Cxx)(r,p,q)*D[3](Cxy)(r,p,q) - 2*1*Cxy(r,p,q)*Ctx(r,p,q)*D[3](Cxx)(r,p,q)*D[1](Cxy)(r,p,q) + 4*1*Cxy(r,p,q)*Ctx(r,p,q)*D[2](Ctx)(r,p,q)*D[3](Cxy)(r,p,q) + 4*1*Cxy(r,p,q)*
Ctx(r,p,q)*D[2](Cxy)(r,p,q)*D[1](Cxy)(r,p,q) - 2*1*Cxy(r,p,q)*Ctx(r,p,q)*0*D[1](Cxx)(r,p,q) + 4*1*Cxy(r,p,q)*Ctx(r,p,q)*0*D[2](Ctx)(r,p,q) + 2*1*Cxy(r,p,q)*Ctx(r,p,q)*D[2](Cxx)(r,p,q)*0 + 2*1*Cxy(r,p,q)^2*D[1](Cxx)(r,p,q)*D[1](Cxy)(r,p,q) - 4*1*Cxy(r,p,q)^2*D[2](Ctx)(r,p,q)*D[1](Cxy)(r,p,q) - 2*1^2*Ctx(r,p,q)*D[3](Cxx)(r,p,q)*D[2](Ctx)(r,p,q) - 4*1^2
*Ctx(r,p,q)*D[2](Cxy)(r,p,q)*D[2](Ctx)(r,p,q) + 2*1^2*Ctx(r,p,q)*D[2](Cxx)(r,p,q)*
D[3](Ctx)(r,p,q) + 2*1^2*Ctt(r,p,q)*D[2](Cxx)(r,p,q)*D[2](Cxy)(r,p,q) + 2*1^2
*Cxy(r,p,q)*D[1](Cxx)(r,p,q)*D[2](Ctx)(r,p,q) - 2*1^2*Cxy(r,p,q)*D[2](Cxx)(r,p,q)*D[1](Ctx)(r,p,q) - 4*Cxx(r,p,q)*Cty(r,p,q)^2*0*D[2](Cxy)(r,p,q) - 2*Cxx(r,p,q)*
Ctt(r,p,q)*Cxy(r,p,q)*0*D[2](Cxy)(r,p,q) + Cxx(r,p,q)*Ctt(r,p,q)*Cxy(r,p,q)*D[3](Cxx)(r,p,q)*0 - Cxx(r,p,q)*Ctt(r,p,q)*Cxy(r,p,q)*0^2 + 4*Cxx(r,p,q)*
Cxy(r,p,q)*Cty(r,p,q)*0*D[2](Cxy)(r,p,q) - 2*Cxx(r,p,q)*Cxy(r,p,q)*Cty(r,p,q)*0*D[1](Cxx)(r,p,q) - 2*Cxx(r,p,q)*Cxy(r,p,q)*Cty(r,p,q)*0*D[1](Cxy)(r,p,q) + 2*Cxx(r,p,q)*Cxy(r,p,q)*Cty(r,p,q)*0*D[3](Ctx)(r,p,q) + 2*Cxx(r,p,q)*Cxy(r,p,q)*Cty(r,p,q)*0*D[2](Cty)(r,p,q) - 2*Cxx(r,p,q)*Cxy(r,p,q)*Ctx(r,p,q)*0*D[1](Cxy)(r,p,q) + 2*Cxx(r,p,q)*Cxy(r,p,q)*Ctx(r,p,q)*0*D[3](Ctx)(r,p,q) - 2*Cxx(r,p,q)*Cxy(r,p,q)*Ctx(r,p,q)*0*D[2](Cty)(r,p,q)
 + 2*Cxx(r,p,q)*Cxy(r,p,q)*Ctx(r,p,q)*0*0 + 2*Cxx(r,p,q)*Cxy(r,p,q)^2*0*D[1](Cxy)(r,p,q) - 2*Cxx(r,p,q)*Cxy(r,p,q)^2*0*D[3](Ctx)(r,p,q) - 2*Cxx(r,p,q)*Cxy(r,p,q)^2*0*D[2](Cty)(r,p,q) + 2*Cxx(r,p,q)*Cxy(r,p,q)^2*D[2](Ctt)(r,p,q)*0 + 2*Cxx(r,p,q)*1*Cty(r,p,q)*D[1](Cxx)(r,p,q)*D[3](Cxy)(r,p,q) - 2*Cxx(r,p,q)*1*Cty(r,p,q)*D[2](Cxy)(r,p,q)*D[1](Cxy)(r,p,q) - 2*Cxx(r,p,q)*1*Cty(r,p,q)*D[2](Cxy)(r,p,q)*D[3](Ctx)(r,p,q) - 2*Cxx(r,p,q)*1*Cty(r,p,q)*D[2](Cxy)(r,p,q)*D[2](Cty)(r,p,q) + Cxx(r,p,q)*1*Cty(r,p,q)*0*
D[1](Cxx)(r,p,q) - Cxx(r,p,q)*1*Cty(r,p,q)*D[2](Cxx)(r,p,q)*0 - 2*Cxx(r,p,q)*
1*Ctx(r,p,q)*0*D[2](Cxy)(r,p,q) + 2*Cxx(r,p,q)*1*Ctx(r,p,q)*D[3](Cxy)(r,p,q)*D[1](Cxy)(r,p,q) - 2*Cxx(r,p,q)*1*Ctx(r,p,q)*D[3](Cxy)(r,p,q)*D[3](Ctx)(r,p,q) + Cxx(r,p,q)*1*Ctx(r,p,q)*0*D[1](Cxx)(r,p,q) + 2*Cxx(r,p,q)*
1*Ctx(r,p,q)*0*D[2](Ctx)(r,p,q) - Cxx(r,p,q)*1*Ctx(r,p,q)*D[3](Cxx)(r,p,q)*0 + 2*Cxx(r,p,q)*1*Ctx(r,p,q)*D[2](Cty)(r,p,q)*D[3](Cxy)(r,p,q) - 2*Cxx(r,p,q)*1*Ctx(r,p,q)*0*D[3](Ctx)(r,p,q) - Cxx(r,p,q)*1
*Ctt(r,p,q)*D[3](Cxx)(r,p,q)*D[3](Cxy)(r,p,q) + 2*Cxx(r,p,q)*1*Ctt(r,p,q)*D[2](Cxy)(r,p,q)
*D[3](Cxy)(r,p,q) - 1/2*Cxx(r,p,q)*1*Ctt(r,p,q)*0*D[3](Cxx)(r,p,q) + 5*Cxx(r,p,q)*1*Ctt(r,p,q)*0*D[2](Cxy)(r,p,q) + 1/2*Cxx(r,p,q)*1*Ctt(r,p,q)
*D[2](Cxx)(r,p,q)*0 - 2*Cxx(r,p,q)*1*Cxy(r,p,q)*D[1](Cxy)(r,p,q)^2 - 2*
Cxx(r,p,q)*1*Cxy(r,p,q)*0*D[2](Ctx)(r,p,q) + Cxx(r,p,q)*1*Cxy(r,p,q)*D[1](Cxx)(r,p,q)*0 + 2*Cxx(r,p,q)*1*Cxy(r,p,q)*D[3](Ctx)(r,p,q)*D[1](Cxy)(r,p,q) + 2*Cxx(r,p,q)*1*Cxy(r,p,q)*D[2](Cty)(r,p,q)*D[1](Cxy)(r,p,q) - 2*Cxx(r,p,q)*1*Cxy(r,p,q)*D[2](Ctt)(r,p,q)*D[3](Cxy)(r,p,q) - Cxx(r,p,q)*1*Cxy(r,p,q)
*0*D[2](Ctt)(r,p,q) - Cxx(r,p,q)*1^2*D[1](Cxx)(r,p,q)*D[1](Cxy)(r,p,q) - Cxx(r,p,q)*1^2*D[1](Cxx)(r,p,q)*D[3](Ctx)(r,p,q) - Cxx(r,p,q)*1^2*D[1](Cxx)(r,p,q)*D[2](Cty)(r,p,q) + Cxx(r,p,q)*1^2*D[3](Cxx)(r,p,q)*D[1](Ctx)(r,p,q) + 1/2*Cxx(r,p,q)*1^2*D[2](Ctt)(r,p,q)*D[3](Cxx)(r,p,q) + Cxx(r,p,q)*1^2*D[2](Ctt)(r,p,q)*D[2](Cxy)(r,p,q)
 + 2*Cxx(r,p,q)*1^2*D[2](Cxy)(r,p,q)*D[1](Ctx)(r,p,q) + Cxx(r,p,q)*1^2*D[2](Cxx)(r,p,q)*D[1](Cty)(r,p,q) - 1/2*Cxx(r,p,q)*1^2*D[2](Cxx)(r,p,q)*D[3](Ctt)(r,p,q) - Cxx(r,p,q)^2*Cxy(r,p,q)*0^2 + 2*Cxx(r,p,q)^2*Cxy(r,p,q)*0*D[1](Cty)(r,p,q) - Cxx(r,p,q)^2*Cxy(r,p,q)*0*D[3](Ctt)(r,p,q) + Cxx(r,p,q)^2*1*0*D[1](Cxy)(r,p,q) + Cxx(r,p,q)^2*1*0*D[3](Ctx)(r,p,q) + Cxx(r,p,q)^2*1*0*D[2](Cty)(r,p,q) + Cxx(r,p,q)^2*1*D[3](Ctt)(r,p,q)*D[3](Cxy)(r,p,q) - 2*Cxx(r,p,q)^2*1*D[3](Cxy)(r,p,q)*D[1](Cty)(r,p,q) - Cxx(r,p,q)^2*1*0*D[1](Ctx)(r,p,q) - 1/2*Cxx(r,p,q)^2*1*D[2](Ctt)(r,p,q)*0 - Cxx(r,p,q)^2*1*0*D[1](Cty)(r,p,q) + 1/2*Cxx(r,p,q)^2*1*
0*D[3](Ctt)(r,p,q) )

 - 4*0*D[2](Cxy)(r,p,q) + 2*Cxy(r,p,q)*0 - 2*1*D[2,2](Cxy)(r,p,q)

eq[28] :=
 (1/HessUniv) * ( - 2*1*Cty(r,p,q)^2*D[2](Cxx)(r,p,q)*D[3](Cxy)(r,p,q) + 1*Cty(r,p,q)^2*D[2](Cxx)(r,p,q)*0 + 2*1*Ctx(r,p,q)*Cty(r,p,q)*D[3](Cxx)(r,p,q)*D[3](Cxy)(r,p,q) + 1*Ctx(r,p,q)*Cty(r,p,q)*0*D[3](Cxx)(r,p,q)
 - 1*Ctx(r,p,q)*Cty(r,p,q)*D[2](Cxx)(r,p,q)*0 - 1*Ctx(r,p,q)^2
*D[3](Cxx)(r,p,q)*0 - 2*1*Ctt(r,p,q)*Cxy(r,p,q)*D[3](Cxx)(r,p,q)*D[3](Cxy)(r,p,q) + 2*1*Cxy(r,p,q)*Cty(r,p,q)*D[1](Cxx)(r,p,q)*D[3](Cxy)(r,p,q) - 1*
Cxy(r,p,q)*Cty(r,p,q)*0*D[1](Cxx)(r,p,q) - 1*Cxy(r,p,q)*Cty(r,p,q)*D[2](Cxx)(r,p,q)*0 + 2*1*Cxy(r,p,q)*Cty(r,p,q)*D[2](Cxx)(r,p,q)*D[3](Cty)(r,p,q) + 1*Cxy(r,p,q)*Ctx(r,p,q)*0*D[1](Cxx)(r,p,q) - 1*Cxy(r,p,q)*Ctx(r,p,q)*D[3](Cxx)(r,p,q)*0 + 2*1*Cxy(r,p,q)*Ctx(r,p,q)*D[3](Cxx)(r,p,q)*D[3](Cty)(r,p,q) + 1*Cxy(r,p,q)^2*D[1](Cxx)(r,p,q)*0 - 2*1*Cxy(r,p,q)^2*D[1](Cxx)(r,p,q)*D[3](Cty)(r,p,q) - 1^2*Cty(r,p,q)*D[3](Cxx)(r,p,q)*D[1](Cxx)(r,p,q) + 1^2*Cty(r,p,q)*D[2](Cxx)(r,p,q)*D[1](Cxy)(r,p,q) + 1^2*
Cty(r,p,q)*D[2](Cxx)(r,p,q)*D[3](Ctx)(r,p,q) - 1^2*Cty(r,p,q)*D[2](Cxx)(r,p,q)*D[2](Cty)(r,p,q) - 2*1^2*Ctx(r,p,q)*D[1](Cxx)(r,p,q)*D[3](Cxy)(r,p,q) + 1^2*Ctx(r,p,q)*D[3](Cxx)(r,p,q)*D[1](Cxy)(r,p,q) - 1^2*Ctx(r,p,q)*D[3](Cxx)(r,p,q)*D[3](Ctx)(r,p,q) - 1^2*Ctx(r,p,q)*D[3](Cxx)(r,p,q)*D[2](Cty)(r,p,q) + 1^2*Ctx(r,p,q)
*D[2](Cxx)(r,p,q)*0 + 1/2*1^2*Ctt(r,p,q)*D[3](Cxx)(r,p,q)^2 + 1^2*
Ctt(r,p,q)*D[2](Cxx)(r,p,q)*D[3](Cxy)(r,p,q) - 1/2*1^2*Ctt(r,p,q)*D[2](Cxx)(r,p,q)*0 - 1^2*Cxy(r,p,q)*D[1](Cxx)(r,p,q)*D[1](Cxy)(r,p,q) + 1^2*Cxy(r,p,q)*D[1](Cxx)(r,p,q)*D[3](Ctx)(r,p,q) + 1^2*Cxy(r,p,q)*D[1](Cxx)(r,p,q)*D[2](Cty)(r,p,q) - 1^2*Cxy(r,p,q)*D[2](Cxx)(r,p,q)*D[3](Ctt)(r,p,q) + 1/2*1^3*D[1](Cxx)(r,p,q)
^2 - 1^3*D[2](Cxx)(r,p,q)*D[1](Ctx)(r,p,q) + 1/2*1^3*D[2](Cxx)(r,p,q)*D[2](Ctt)(r,p,q) + 4*Cxx(r,p,q)*Cty(r,p,q)^2*0*D[2](Cxy)(r,p,q) - 2*Cxx(r,p,q)*Cty(r,p,q)^2*0*D[3](Cxy)(r,p,q) - Cxx(r,p,q)*Cty(r,p,q)^2*0^2 - 2*
Cxx(r,p,q)*Ctx(r,p,q)*Cty(r,p,q)*0*D[3](Cxy)(r,p,q) + Cxx(r,p,q)*Ctx(r,p,q)^2*
0^2 + 2*Cxx(r,p,q)*Ctt(r,p,q)*Cxy(r,p,q)*0*D[3](Cxy)(r,p,q) + 2*
Cxx(r,p,q)*Cxy(r,p,q)*Cty(r,p,q)*0*D[3](Cxy)(r,p,q) - 4*Cxx(r,p,q)*Cxy(r,p,q)*
Cty(r,p,q)*0*D[1](Cxy)(r,p,q) - 4*Cxx(r,p,q)*Cxy(r,p,q)*Cty(r,p,q)*0*D[2](Cty)(r,p,q) + 2*Cxx(r,p,q)*Cxy(r,p,q)*Cty(r,p,q)*0*0
 + 2*Cxx(r,p,q)*Cxy(r,p,q)*Cty(r,p,q)*0*D[3](Cty)(r,p,q) - 2*Cxx(r,p,q)*Cxy(r,p,q)*Ctx(r,p,q)*0*D[3](Cty)(r,p,q) - Cxx(r,p,q)*Cxy(r,p,q)^2*0
^2 - 2*Cxx(r,p,q)*Cxy(r,p,q)^2*0*D[3](Cty)(r,p,q) + 4*Cxx(r,p,q)*Cxy(r,p,q)^
2*0*D[1](Cty)(r,p,q) - 2*Cxx(r,p,q)*1*Cty(r,p,q)*0*D[2](Cxy)(r,p,q) + Cxx(r,p,q)*1*Cty(r,p,q)*0*D[1](Cxx)(r,p,q) - 2*Cxx(r,p,q)*
1*Cty(r,p,q)*D[3](Cxx)(r,p,q)*D[3](Cty)(r,p,q) + 4*Cxx(r,p,q)*1*Cty(r,p,q)*D[2](Cty)(r,p,q)*D[3](Cxy)(r,p,q) - 4*Cxx(r,p,q)*1*Cty(r,p,q)*D[2](Cxy)(r,p,q)*D[3](Cty)(r,p,q) + Cxx(r,p,q)*1*Cty(r,p,q)*0*D[1](Cxy)(r,p,q) - Cxx(r,p,q)*
1*Cty(r,p,q)*0*D[3](Ctx)(r,p,q) + Cxx(r,p,q)*1*Cty(r,p,q)*0*D[2](Cty)(r,p,q) + Cxx(r,p,q)*1*Ctx(r,p,q)*0*D[1](Cxy)(r,p,q)
 + Cxx(r,p,q)*1*Ctx(r,p,q)*0*D[3](Ctx)(r,p,q) + Cxx(r,p,q)*1*Ctx(r,p,q)*0*D[2](Cty)(r,p,q) - Cxx(r,p,q)*1*Ctx(r,p,q)*0*0 - Cxx(r,p,q)*1*Ctt(r,p,q)*0*D[2](Cxy)(r,p,q) + 1/2*Cxx(r,p,q)*
1*Ctt(r,p,q)*D[3](Cxx)(r,p,q)*0 + 1/2*Cxx(r,p,q)*1*Ctt(r,p,q)*0^2 + Cxx(r,p,q)*1*Cxy(r,p,q)*0*D[1](Cxy)(r,p,q) + Cxx(r,p,q)*1*Cxy(r,p,q)*0*D[3](Ctx)(r,p,q) + Cxx(r,p,q)*1*Cxy(r,p,q)*0*D[2](Cty)(r,p,q) + 4*Cxx(r,p,q)*1*Cxy(r,p,q)*D[3](Cty)(r,p,q)*D[1](Cxy)(r,p,q)
 - 4*Cxx(r,p,q)*1*Cxy(r,p,q)*D[3](Cxy)(r,p,q)*D[1](Cty)(r,p,q) - 2*Cxx(r,p,q)*1*Cxy(r,p,q)*0*D[1](Ctx)(r,p,q) + Cxx(r,p,q)*1*Cxy(r,p,q)*D[2](Ctt)(r,p,q)*0 - 2*Cxx(r,p,q)*1*Cxy(r,p,q)*0*D[1](Cty)(r,p,q) - Cxx(r,p,q)*1^2*D[1](Cxx)(r,p,q)*0 - 2*Cxx(r,p,q)*1^2*D[3](Ctx)(r,p,q)*
D[1](Cxy)(r,p,q) + Cxx(r,p,q)*1^2*D[3](Ctt)(r,p,q)*D[2](Cxy)(r,p,q) + 2*Cxx(r,p,q)*1^2*D[3](Cxy)(r,p,q)*D[1](Ctx)(r,p,q) + Cxx(r,p,q)*1^2*D[3](Cxx)(r,p,q)*D[1](Cty)(r,p,q) + 1/2*Cxx(r,p,q)*1^2*D[3](Cxx)(r,p,q)*D[3](Ctt)(r,p,q) - 2*Cxx(r,p,q)*1^2
*D[2](Cty)(r,p,q)*D[1](Cxy)(r,p,q) - Cxx(r,p,q)*1^2*D[2](Ctt)(r,p,q)*D[3](Cxy)(r,p,q)
 + 2*Cxx(r,p,q)*1^2*D[2](Cxy)(r,p,q)*D[1](Cty)(r,p,q) + Cxx(r,p,q)*1^2*0*D[1](Ctx)(r,p,q) - 1/2*Cxx(r,p,q)*1^2*0*D[2](Ctt)(r,p,q) + 2*
Cxx(r,p,q)^2*Cty(r,p,q)*0*D[3](Cty)(r,p,q) - Cxx(r,p,q)^2*Ctt(r,p,q)*0^2 + 1/2*Cxx(r,p,q)^2*1*0^2 - Cxx(r,p,q)^2*1*0*
D[1](Cty)(r,p,q) - 1/2*Cxx(r,p,q)^2*1*0*D[3](Ctt)(r,p,q) )

 - 1*D[3,3](Cxx)(r,p,q) + Cxx(r,p,q)*0

eq[29] :=
 (1/HessUniv) * ( - 1*Cty(r,p,q)^2*D[2](Cxx)(r,p,q)*D[3](Cxx)(r,p,q) + 1*
Ctx(r,p,q)*Cty(r,p,q)*D[3](Cxx)(r,p,q)^2 + 2*1*Ctx(r,p,q)*Cty(r,p,q)*D[3](Cxx)(r,p,q)*D[2](Cxy)(r,p,q) - 2*1*Ctx(r,p,q)*Cty(r,p,q)*D[2](Cxx)(r,p,q)*D[3](Cxy)(r,p,q)
 + 1*Ctx(r,p,q)*Cty(r,p,q)*D[2](Cxx)(r,p,q)*0 - 1*Ctx(r,p,q)^2
*D[2](Cxx)(r,p,q)*0 - 1/2*1*Ctt(r,p,q)*Cxy(r,p,q)*D[3](Cxx)(r,p,q)^2 - 1*Ctt(r,p,q)*Cxy(r,p,q)*D[3](Cxx)(r,p,q)*D[2](Cxy)(r,p,q) - 1/2*1*Ctt(r,p,q)*Cxy(r,p,q)*D[2](Cxx)(r,p,q)*0 + 2*1*Cxy(r,p,q)*Cty(r,p,q)*D[2](Cxx)(r,p,q)*
D[3](Ctx)(r,p,q) + 2*1*Cxy(r,p,q)*Ctx(r,p,q)*D[2](Cxx)(r,p,q)*D[3](Cty)(r,p,q) -
1*Cxy(r,p,q)^2*D[2](Cxx)(r,p,q)*D[3](Ctt)(r,p,q) - 1^2*Ctx(r,p,q)*D[1](Cxx)(r,p,q)*D[2](Cxy)(r,p,q) - 1^2*Ctx(r,p,q)*D[3](Cxx)(r,p,q)*D[1](Cxx)(r,p,q) - 1^2*
Ctx(r,p,q)*D[3](Cxx)(r,p,q)*D[2](Ctx)(r,p,q) + 2*1^2*Ctx(r,p,q)*D[2](Cxx)(r,p,q)*D[1](Cxy)(r,p,q) - 1^2*Ctx(r,p,q)*D[2](Cxx)(r,p,q)*D[2](Cty)(r,p,q) + 1^2*Ctt(r,p,q)*D[2](Cxx)(r,p,q)*D[3](Cxx)(r,p,q) + 1/2*1^2*Cxy(r,p,q)*D[1](Cxx)(r,p,q)^2 + 1^2*Cxy(r,p,q)*D[1](Cxx)(r,p,q)*D[2](Ctx)(r,p,q) - 2*1^2*Cxy(r,p,q)*D[2](Cxx)(r,p,q)
*D[1](Ctx)(r,p,q) + 1/2*1^2*Cxy(r,p,q)*D[2](Cxx)(r,p,q)*D[2](Ctt)(r,p,q) + Cxx(r,p,q)*
Cty(r,p,q)^2*D[2](Cxx)(r,p,q)*0 + 2*Cxx(r,p,q)*Ctx(r,p,q)*Cty(r,p,q)*0*D[2](Cxy)(r,p,q) - Cxx(r,p,q)*Ctx(r,p,q)*Cty(r,p,q)*D[3](Cxx)(r,p,q)*0 - 2
*Cxx(r,p,q)*Ctx(r,p,q)*Cty(r,p,q)*0*D[3](Cxy)(r,p,q) - Cxx(r,p,q)*Ctx(r,p,q)*
Cty(r,p,q)*0^2 + Cxx(r,p,q)*Ctx(r,p,q)^2*0*0 + 1/2
*Cxx(r,p,q)*Ctt(r,p,q)*Cxy(r,p,q)*D[3](Cxx)(r,p,q)*0 + Cxx(r,p,q)*Ctt(r,p,q)*Cxy(r,p,q)*0*D[3](Cxy)(r,p,q) + 1/2*Cxx(r,p,q)*Ctt(r,p,q)*Cxy(r,p,q)*0^2
 - 2*Cxx(r,p,q)*Cxy(r,p,q)*Cty(r,p,q)*0*D[2](Ctx)(r,p,q) - 2*Cxx(r,p,q)*Cxy(r,p,q)*Ctx(r,p,q)*0*D[2](Cty)(r,p,q) + Cxx(r,p,q)*Cxy(r,p,q)^2*D[2](Ctt)(r,p,q)
*0 + Cxx(r,p,q)*1*Cty(r,p,q)*D[1](Cxx)(r,p,q)*D[3](Cxy)(r,p,q) - Cxx(r,p,q)
*1*Cty(r,p,q)*D[3](Cxx)(r,p,q)*D[3](Ctx)(r,p,q) + 2*Cxx(r,p,q)*1*Cty(r,p,q)*
D[2](Ctx)(r,p,q)*D[3](Cxy)(r,p,q) - 2*Cxx(r,p,q)*1*Cty(r,p,q)*D[2](Cxy)(r,p,q)*D[3](Ctx)(r,p,q) - Cxx(r,p,q)*1*Cty(r,p,q)*D[2](Cxx)(r,p,q)*0 - Cxx(r,p,q)*1*Cty(r,p,q)*D[2](Cxx)(r,p,q)*D[3](Cty)(r,p,q) - Cxx(r,p,q)*1*Ctx(r,p,q)*0*D[2](Cxy)(r,p,q) + Cxx(r,p,q)*1*Ctx(r,p,q)*0*D[1](Cxx)(r,p,q) + Cxx(r,p,q)*1*Ctx(r,p,q)*0*D[2](Ctx)(r,p,q) + 2*Cxx(r,p,q)*1*Ctx(r,p,q)*D[2](Cty)(r,p,q)*D[3](Cxy)(r,p,q) - 2*Cxx(r,p,q)*1*Ctx(r,p,q)*D[2](Cxy)(r,p,q)*
D[3](Cty)(r,p,q) + Cxx(r,p,q)*1*Ctx(r,p,q)*0*D[2](Cty)(r,p,q) + Cxx(r,p,q)*1*Cxy(r,p,q)*0*D[2](Ctx)(r,p,q) - Cxx(r,p,q)*1*Cxy(r,p,q)*D[1](Cxx)(r,p,q)*D[3](Cty)(r,p,q) + Cxx(r,p,q)*1*Cxy(r,p,q)*D[3](Ctt)(r,p,q)*D[2](Cxy)(r,p,q) + 1/2*Cxx(r,p,q)*1*Cxy(r,p,q)*D[3](Cxx)(r,p,q)*D[3](Ctt)(r,p,q) - Cxx(r,p,q)*1*
Cxy(r,p,q)*D[2](Ctt)(r,p,q)*D[3](Cxy)(r,p,q) - 1/2*Cxx(r,p,q)*1*Cxy(r,p,q)*0*D[2](Ctt)(r,p,q) - Cxx(r,p,q)*1^2*D[1](Cxx)(r,p,q)*D[1](Cxy)(r,p,q) + Cxx(r,p,q)*1^2*D[3](Cxx)(r,p,q)*D[1](Ctx)(r,p,q) - 2*Cxx(r,p,q)*1^2*D[2](Ctx)(r,p,q)*D[1](Cxy)(r,p,q) + 2*Cxx(r,p,q)*1^2*D[2](Cxy)(r,p,q)*D[1](Ctx)(r,p,q) + Cxx(r,p,q)*1^
2*D[2](Cxx)(r,p,q)*D[1](Cty)(r,p,q) + Cxx(r,p,q)^2*Cty(r,p,q)*0*D[3](Cxy)(r,p,q)
 - 2*Cxx(r,p,q)^2*Cty(r,p,q)*0*D[1](Cxy)(r,p,q) + Cxx(r,p,q)^2*Cty(r,p,q)*0*D[3](Ctx)(r,p,q) + Cxx(r,p,q)^2*Cty(r,p,q)*0*0 + Cxx(r,p,q)^2*Cty(r,p,q)*0*D[3](Cty)(r,p,q) - Cxx(r,p,q)^2*Ctt(r,p,q)*0*
0 - 1/2*Cxx(r,p,q)^2*Cxy(r,p,q)*0^2 - Cxx(r,p,q)^2*Cxy(r,p,q)*
0*D[3](Cty)(r,p,q) + 2*Cxx(r,p,q)^2*Cxy(r,p,q)*0*D[1](Cty)(r,p,q)
 - 1/2*Cxx(r,p,q)^2*Cxy(r,p,q)*0*D[3](Ctt)(r,p,q) + Cxx(r,p,q)^2*1*0*D[1](Cxy)(r,p,q) + 2*Cxx(r,p,q)^2*1*D[3](Cty)(r,p,q)*D[1](Cxy)(r,p,q) -
2*Cxx(r,p,q)^2*1*D[3](Cxy)(r,p,q)*D[1](Cty)(r,p,q) - Cxx(r,p,q)^2*1*0*D[1](Ctx)(r,p,q) - Cxx(r,p,q)^2*1*0*D[1](Cty)(r,p,q) )

 - 1*D[2,3](Cxx)(r,p,q) + Cxx(r,p,q)*0

eq[30] :=
 (1/HessUniv) * ( - 1*Cty(r,p,q)^2*D[2](Cxx)(r,p,q)^2 + 2*1*Ctx(r,p,q)*Cty(r,p,q)*D[2](Cxx)(r,p,q)*D[2](Cxy)(r,p,q) + 1*Ctx(r,p,q)^2*D[3](Cxx)(r,p,q)^2
 + 2*1*Ctx(r,p,q)^2*D[3](Cxx)(r,p,q)*D[2](Cxy)(r,p,q) - 4*1*Ctx(r,p,q)^2*
D[2](Cxx)(r,p,q)*D[3](Cxy)(r,p,q) - 2*1*Ctt(r,p,q)*Cxy(r,p,q)*D[2](Cxx)(r,p,q)*D[2](Cxy)(r,p,q) + 2*1*Cxy(r,p,q)*Cty(r,p,q)*D[2](Cxx)(r,p,q)*D[2](Ctx)(r,p,q) - 2*1
*Cxy(r,p,q)*Ctx(r,p,q)*D[1](Cxx)(r,p,q)*D[2](Cxy)(r,p,q) - 2*1*Cxy(r,p,q)*Ctx(r,p,q)*D[3](Cxx)(r,p,q)*D[1](Cxx)(r,p,q) - 2*1*Cxy(r,p,q)*Ctx(r,p,q)*D[3](Cxx)(r,p,q)*D[2](Ctx)(r,p,q) + 4*1*Cxy(r,p,q)*Ctx(r,p,q)*D[2](Cxx)(r,p,q)*D[1](Cxy)(r,p,q) + 4*1*Cxy(r,p,q)*Ctx(r,p,q)*D[2](Cxx)(r,p,q)*D[3](Ctx)(r,p,q) + 1*Cxy(r,p,q)^2*D[1](Cxx)(r,p,q)^2 + 2*1*Cxy(r,p,q)^2*D[1](Cxx)(r,p,q)*D[2](Ctx)(r,p,q) - 4*1*
Cxy(r,p,q)^2*D[2](Cxx)(r,p,q)*D[1](Ctx)(r,p,q) - 2*1^2*Ctx(r,p,q)*D[2](Cxx)(r,p,q)*
D[2](Ctx)(r,p,q) + 1^2*Ctt(r,p,q)*D[2](Cxx)(r,p,q)^2 + Cxx(r,p,q)*Cty(r,p,q)^2*D[2](Cxx)(r,p,q)*0 - Cxx(r,p,q)*Ctx(r,p,q)*Cty(r,p,q)*0*D[3](Cxx)(r,p,q)
 - 2*Cxx(r,p,q)*Ctx(r,p,q)*Cty(r,p,q)*0*D[2](Cxy)(r,p,q) + Cxx(r,p,q)*Ctx(r,p,q)*Cty(r,p,q)*D[2](Cxx)(r,p,q)*0 + 2*Cxx(r,p,q)*Ctx(r,p,q)^2*0*D[2](Cxy)(r,p,q) - Cxx(r,p,q)*Ctx(r,p,q)^2*D[3](Cxx)(r,p,q)*0 + 2*Cxx(r,p,q)*Ctt(r,p,q)*Cxy(r,p,q)*0*D[2](Cxy)(r,p,q) + Cxx(r,p,q)*Cxy(r,p,q)*Cty(r,p,q)*0*D[1](Cxx)(r,p,q) - 2*Cxx(r,p,q)*Cxy(r,p,q)*Cty(r,p,q)*0*D[2](Ctx)(r,p,q)
 - Cxx(r,p,q)*Cxy(r,p,q)*Cty(r,p,q)*D[2](Cxx)(r,p,q)*0 - 2*Cxx(r,p,q)*Cxy(r,p,q)
*Ctx(r,p,q)*0*D[2](Cxy)(r,p,q) + Cxx(r,p,q)*Cxy(r,p,q)*Ctx(r,p,q)*0*D[1](Cxx)(r,p,q) - 2*Cxx(r,p,q)*Cxy(r,p,q)*Ctx(r,p,q)*0*D[2](Ctx)(r,p,q) +
Cxx(r,p,q)*Cxy(r,p,q)*Ctx(r,p,q)*D[3](Cxx)(r,p,q)*0 + 2*Cxx(r,p,q)*Cxy(r,p,q)^2*
0*D[2](Ctx)(r,p,q) - Cxx(r,p,q)*Cxy(r,p,q)^2*D[1](Cxx)(r,p,q)*0 +
Cxx(r,p,q)*1*Cty(r,p,q)*D[3](Cxx)(r,p,q)*D[1](Cxx)(r,p,q) - Cxx(r,p,q)*1*Cty(r,p,q)
*D[2](Cxx)(r,p,q)*D[1](Cxy)(r,p,q) - Cxx(r,p,q)*1*Cty(r,p,q)*D[2](Cxx)(r,p,q)*D[3](Ctx)(r,p,q) - Cxx(r,p,q)*1*Cty(r,p,q)*D[2](Cxx)(r,p,q)*D[2](Cty)(r,p,q) + 2*Cxx(r,p,q)*1*Ctx(r,p,q)*D[1](Cxx)(r,p,q)*D[3](Cxy)(r,p,q) - Cxx(r,p,q)*1*Ctx(r,p,q)*D[3](Cxx)(r,p,q)*D[1](Cxy)(r,p,q) - Cxx(r,p,q)*1*Ctx(r,p,q)*D[3](Cxx)(r,p,q)*D[3](Ctx)(r,p,q) +
Cxx(r,p,q)*1*Ctx(r,p,q)*D[3](Cxx)(r,p,q)*D[2](Cty)(r,p,q) + 4*Cxx(r,p,q)*1*Ctx(r,p,q)*D[2](Ctx)(r,p,q)*D[3](Cxy)(r,p,q) - 4*Cxx(r,p,q)*1*Ctx(r,p,q)*D[2](Cxy)(r,p,q)*D[3](Ctx)(r,p,q) + 2*Cxx(r,p,q)*1*Ctx(r,p,q)*0*D[2](Ctx)(r,p,q) -
Cxx(r,p,q)*1*Ctx(r,p,q)*D[2](Cxx)(r,p,q)*0 - 1/2*Cxx(r,p,q)*1*Ctt(r,p,q)*D[3](Cxx)(r,p,q)^2 + Cxx(r,p,q)*1*Ctt(r,p,q)*D[2](Cxx)(r,p,q)*D[3](Cxy)(r,p,q) - 1/2*
Cxx(r,p,q)*1*Ctt(r,p,q)*D[2](Cxx)(r,p,q)*0 - Cxx(r,p,q)*1*Cxy(r,p,q)*
D[1](Cxx)(r,p,q)*D[1](Cxy)(r,p,q) - Cxx(r,p,q)*1*Cxy(r,p,q)*D[1](Cxx)(r,p,q)*D[3](Ctx)(r,p,q) - Cxx(r,p,q)*1*Cxy(r,p,q)*D[1](Cxx)(r,p,q)*D[2](Cty)(r,p,q) + 2*Cxx(r,p,q)*1*Cxy(r,p,q)*D[3](Cxx)(r,p,q)*D[1](Ctx)(r,p,q) - 4*Cxx(r,p,q)*1*Cxy(r,p,q)*D[2](Ctx)(r,p,q)*D[1](Cxy)(r,p,q) + 4*Cxx(r,p,q)*1*Cxy(r,p,q)*D[2](Cxy)(r,p,q)*D[1](Ctx)(r,p,q) + 2*Cxx(r,p,q)*1*Cxy(r,p,q)*D[2](Cxx)(r,p,q)*D[1](Cty)(r,p,q) - Cxx(r,p,q)*1*Cxy(r,p,q)*D[2](Cxx)(r,p,q)*D[3](Ctt)(r,p,q) - 1/2*Cxx(r,p,q)*1^2*D[1](Cxx)(r,p,q)^
2 + Cxx(r,p,q)*1^2*D[2](Cxx)(r,p,q)*D[1](Ctx)(r,p,q) + 1/2*Cxx(r,p,q)*1^2*D[2](Cxx)(r,p,q)*D[2](Ctt)(r,p,q) + 2*Cxx(r,p,q)^2*Cty(r,p,q)*0*D[2](Cxy)(r,p,q) - Cxx(r,p,q)^2*Cty(r,p,q)*0*D[1](Cxx)(r,p,q) - Cxx(r,p,q)^2*Cty(r,p,q)*0*
D[1](Cxy)(r,p,q) + Cxx(r,p,q)^2*Cty(r,p,q)*0*D[3](Ctx)(r,p,q) + Cxx(r,p,q)^2*
Cty(r,p,q)*0*D[2](Cty)(r,p,q) - Cxx(r,p,q)^2*Ctx(r,p,q)*0*D[1](Cxy)(r,p,q) + Cxx(r,p,q)^2*Ctx(r,p,q)*0*D[3](Ctx)(r,p,q) - Cxx(r,p,q)^2*Ctx(r,p,q)*0*D[2](Cty)(r,p,q) + Cxx(r,p,q)^2*Ctx(r,p,q)*0*0 - Cxx(r,p,q)^2*Ctt(r,p,q)*0*D[2](Cxy)(r,p,q) + 1/2*Cxx(r,p,q)^2*Ctt(r,p,q)*D[3](Cxx)(r,p,q)*0 - 1/2*Cxx(r,p,q)^2*Ctt(r,p,q)*0^2 + Cxx(r,p,q)^2*Cxy(r,p,q)*0*D[1](Cxy)(r,p,q) - Cxx(r,p,q)^2*Cxy(r,p,q)*0*D[3](Ctx)(r,p,q) - Cxx(r,p,q)^2*Cxy(r,p,q)*0*D[2](Cty)(r,p,q) + Cxx(r,p,q)^2*Cxy(r,p,q)
*D[2](Ctt)(r,p,q)*0 + Cxx(r,p,q)^2*1*D[1](Cxx)(r,p,q)*0 + 2*Cxx(r,p,q)^2*1*D[3](Ctx)(r,p,q)*D[1](Cxy)(r,p,q) + Cxx(r,p,q)^2*1*D[3](Ctt)(r,p,q)*
D[2](Cxy)(r,p,q) - 2*Cxx(r,p,q)^2*1*D[3](Cxy)(r,p,q)*D[1](Ctx)(r,p,q) - Cxx(r,p,q)^2
*1*D[3](Cxx)(r,p,q)*D[1](Cty)(r,p,q) + 1/2*Cxx(r,p,q)^2*1*D[3](Cxx)(r,p,q)*D[3](Ctt)(r,p,q) + 2*Cxx(r,p,q)^2*1*D[2](Cty)(r,p,q)*D[1](Cxy)(r,p,q) - Cxx(r,p,q)^2*1*D[2](Ctt)(r,p,q)*D[3](Cxy)(r,p,q) - 2*Cxx(r,p,q)^2*1*D[2](Cxy)(r,p,q)*D[1](Cty)(r,p,q) - Cxx(r,p,q)^2*1*0*D[1](Ctx)(r,p,q) - 1/2*Cxx(r,p,q)^2*1
*0*D[2](Ctt)(r,p,q) - 1/2*Cxx(r,p,q)^3*0^2 + Cxx(r,p,q)^3*0*D[1](Cty)(r,p,q) - 1/2*Cxx(r,p,q)^3*0*D[3](Ctt)(r,p,q) )

 - 1*D[2,2](Cxx)(r,p,q) + Cxx(r,p,q)*0

==> anc/Integrability_conds.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[     76412,       2112]
NotebookOptionsPosition[     75821,       2089]
NotebookOutlinePosition[     76300,       2108]
CellTagsIndexPosition[     76257,       2105]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"**", " ", "This"}], " ", "is", " ", "a", " ", "MATHEMATICA", " ",
     "program", " ", "for", " ", "the", " ", "derivation", " ", "of"}], 
   "           ", "***)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"**", "       ", "integrability"}], " ", "conditions", " ", "of", 
    " ", "the", " ", "equations"}], "               ", "***)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"**", "       ", "u_tt"}], "=", 
    RowBox[{"f", 
     RowBox[{"(", 
      RowBox[{
      "u_xx", ",", " ", "u_xy", ",", " ", "u_yy", ",", " ", "u_xt", ",", " ", 
       "u_yt"}], ")"}]}]}], "                    ", "***)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"**", "  ", 
        RowBox[{"Notations", ":", " ", 
         RowBox[{"a", " ", "-", " ", "u_xx"}]}]}], 
       "                                    ", "\[IndentingNewLine]", 
       "           ", 
       RowBox[{"b", " ", "-", " ", "u_xy"}], "\[IndentingNewLine]", 
       "           ", 
       RowBox[{"c", " ", "-", " ", "u_yy"}], "\[IndentingNewLine]", 
       "           ", 
       RowBox[{"p", " ", "-", " ", "u_xt"}], "\[IndentingNewLine]", 
       "           ", "q"}], " ", "-", " ", 
      RowBox[{"u_yt", "\[IndentingNewLine]", "           ", "u_tt"}]}], " ", 
     "=", " ", 
     RowBox[{
      RowBox[{"f", 
       RowBox[{"(", 
        RowBox[{
        "a", ",", " ", "b", ",", " ", "c", ",", " ", "p", ",", " ", "q"}], 
        ")"}], " ", "\[IndentingNewLine]", "           ", "Mi"}], " ", "-", 
      " ", 
      RowBox[{"\[Mu]", "^", "i"}]}]}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"i", "=", "1"}], ",", "2", ",", "3"}], ")"}], 
      "\[IndentingNewLine]", "            ", "Li"}], " ", "-", " ", 
     RowBox[{"\[Lambda]", "^", "i"}]}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"i", "=", "1"}], ",", "2", ",", "3"}], ")"}], 
      "\[IndentingNewLine]", "            ", "Bij"}], " ", "-", " ", 
     "B_ij"}]}], "\[IndentingNewLine]", "                                   ",
    "***)"}], "\[IndentingNewLine]", 
  RowBox[{
  "(*", "*******************************************************************************)"}\
], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"T1", " ", "=", 
     RowBox[{"AbsoluteTime", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"**", " ", "Formatting"}], " ", "***)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"**", "**", "**", "**", "**", "**", "**"}], "*****)"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Format", "[", 
      RowBox[{"L1", "[", 
       RowBox[{"R1", ",", " ", "R2", ",", " ", "R3"}], "]"}], "]"}], " ", ":=",
      " ", 
     SubscriptBox["\[Lambda]", "1"]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Format", "[", 
      RowBox[{"L2", "[", 
       RowBox[{"R1", ",", " ", "R2", ",", " ", "R3"}], "]"}], "]"}], " ", ":=",
      " ", 
     SubscriptBox["\[Lambda]", "2"]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Format", "[", 
      RowBox[{"L3", "[", 
       RowBox[{"R1", ",", " ", "R2", ",", " ", "R3"}], "]"}], "]"}], " ", ":=",
      " ", 
     SubscriptBox["\[Lambda]", "3"]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Format", "[", 
      RowBox[{"M1", "[", 
       RowBox[{"R1", ",", " ", "R2", ",", " ", "R3"}], "]"}], "]"}], " ", ":=",
      " ", 
     SubscriptBox["\[Mu]", "1"]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Format", "[", 
      RowBox[{"M2", "[", 
       RowBox[{"R1", ",", " ", "R2", ",", " ", "R3"}], "]"}], "]"}], " ", ":=",
      " ", 
     SubscriptBox["\[Mu]", "2"]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Format", "[", 
      RowBox[{"M3", "[", 
       RowBox[{"R1", ",", " ", "R2", ",", " ", "R3"}], "]"}], "]"}], " ", ":=",
      " ", 
     SubscriptBox["\[Mu]", "3"]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Format", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Derivative", "[", 
         RowBox[{"i_", ",", " ", "j_", ",", " ", "k_"}], "]"}], "[", "L1", 
        "]"}], "[", 
       RowBox[{"R1_", ",", " ", "R2_", ",", " ", "R3_"}], "]"}], " ", "]"}], 
     " ", ":=", " ", 
     FractionBox[
      RowBox[{"\[Delta]", "[", " ", 
       SubscriptBox["\[Lambda]", "1"], "]"}], 
      RowBox[{
       RowBox[{"\[Delta]R1", "^", "i"}], " ", 
       RowBox[{"\[Delta]R2", "^", "j"}], " ", 
       RowBox[{"\[Delta]R3", "^", "k"}]}]]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Format", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Derivative", "[", 
         RowBox[{"i_", ",", " ", "j_", ",", " ", "k_"}], "]"}], "[", "L2", 
        "]"}], "[", 
       RowBox[{"R1_", ",", " ", "R2_", ",", " ", "R3_"}], "]"}], " ", "]"}], 
     " ", ":=", " ", 
     FractionBox[
      RowBox[{"\[Delta]", "[", 
       SubscriptBox["\[Lambda]", "2"], "]"}], 
      RowBox[{
       RowBox[{"\[Delta]R1", "^", "i"}], " ", 
       RowBox[{"\[Delta]R2", "^", "j"}], " ", 
       RowBox[{"\[Delta]R3", "^", "k"}]}]]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Format", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Derivative", "[", 
         RowBox[{"i_", ",", " ", "j_", ",", " ", "k_"}], "]"}], "[", "L3", 
        "]"}], "[", 
       RowBox[{"R1_", ",", " ", "R2_", ",", " ", "R3_"}], "]"}], " ", "]"}], 
     " ", ":=", " ", 
     FractionBox[
      RowBox[{"\[Delta]", "[", 
       SubscriptBox["\[Lambda]", "3"], "]"}], 
      RowBox[{
       RowBox[{"\[Delta]R1", "^", "i"}], " ", 
       RowBox[{"\[Delta]R2", "^", "j"}], " ", 
       RowBox[{"\[Delta]R3", "^", "k"}]}]]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Format", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Derivative", "[", 
         RowBox[{"i_", ",", " ", "j_", ",", " ", "k_"}], "]"}], "[", "M1", 
        "]"}], "[", 
       RowBox[{"R1_", ",", " ", "R2_", ",", " ", "R3_"}], "]"}], " ", "]"}], 
     " ", ":=", " ", 
     FractionBox[
      RowBox[{"\[Delta]", "[", " ", 
       SubscriptBox["\[Mu]", "1"], "]"}], 
      RowBox[{
       RowBox[{"\[Delta]R1", "^", "i"}], " ", 
       RowBox[{"\[Delta]R2", "^", "j"}], " ", 
       RowBox[{"\[Delta]R3", "^", "k"}]}]]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Format", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Derivative", "[", 
         RowBox[{"i_", ",", " ", "j_", ",", " ", "k_"}], "]"}], "[", "M2", 
        "]"}], "[", 
       RowBox[{"R1_", ",", " ", "R2_", ",", " ", "R3_"}], "]"}], " ", "]"}], 
     " ", ":=", " ", 
     FractionBox[
      RowBox[{"\[Delta]", "[", 
       SubscriptBox["\[Mu]", "2"], "]"}], 
      RowBox[{
       RowBox[{"\[Delta]R1", "^", "i"}], " ", 
       RowBox[{"\[Delta]R2", "^", "j"}], " ", 
       RowBox[{"\[Delta]R3", "^", "k"}]}]]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Format", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Derivative", "[", 
         RowBox[{"i_", ",", " ", "j_", ",", " ", "k_"}], "]"}], "[", "M3", 
        "]"}], "[", 
       RowBox[{"R1_", ",", " ", "R2_", ",", " ", "R3_"}], "]"}], " ", "]"}], 
     " ", ":=", " ", 
     FractionBox[
      RowBox[{"\[Delta]", "[", 
       SubscriptBox["\[Mu]", "3"], "]"}], 
      RowBox[{
       RowBox[{"\[Delta]R1", "^", "i"}], " ", 
       RowBox[{"\[Delta]R2", "^", "j"}], " ", 
       RowBox[{"\[Delta]R3", "^", "k"}]}]]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Format", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Derivative", "[", 
         RowBox[{"i_", ",", " ", "j_", ",", " ", "k_"}], "]"}], "[", "a", 
        "]"}], "[", 
       RowBox[{"R1_", ",", " ", "R2_", ",", " ", "R3_"}], "]"}], " ", "]"}], 
     " ", ":=", " ", 
     FractionBox[
      RowBox[{"\[Delta]", "[", " ", "a", "]"}], 
      RowBox[{
       RowBox[{"\[Delta]R1", "^", "i"}], " ", 
       RowBox[{"\[Delta]R2", "^", "j"}], " ", 
       RowBox[{"\[Delta]R3", "^", "k"}]}]]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Format", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Derivative", "[", 
         RowBox[{
         "i_", ",", " ", "j_", ",", " ", "k_", ",", " ", "l_", ",", " ", 
          "m_"}], "]"}], "[", "f", "]"}], "[", 
       RowBox[{
       "a_", ",", " ", "b_", ",", " ", "c_", ",", " ", "p_", ",", " ", "q_"}],
        "]"}], "]"}], ":=", 
     FractionBox[
      RowBox[{"\[Delta]", "[", " ", "f", "]"}], 
      RowBox[{
       RowBox[{"\[Delta]a", "^", "i"}], " ", 
       RowBox[{"\[Delta]b", "^", "j"}], " ", 
       RowBox[{"\[Delta]c", "^", "k"}], " ", 
       RowBox[{"\[Delta]p", "^", "l"}], " ", 
       RowBox[{"\[Delta]q", "^", "m"}], " "}]]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Format", "[", 
      RowBox[{"a", "[", 
       RowBox[{"R1", ",", " ", "R2", ",", " ", "R3"}], "]"}], "]"}], " ", ":=",
      " ", "a"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Format", "[", 
      RowBox[{"b", "[", 
       RowBox[{"R1", ",", " ", "R2", ",", " ", "R3"}], "]"}], "]"}], " ", ":=",
      " ", "b"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Format", "[", 
      RowBox[{"c", "[", 
       RowBox[{"R1", ",", " ", "R2", ",", " ", "R3"}], "]"}], "]"}], " ", ":=",
      " ", "c"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Format", "[", 
      RowBox[{"p", "[", 
       RowBox[{"R1", ",", " ", "R2", ",", " ", "R3"}], "]"}], "]"}], " ", ":=",
      " ", "p"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Format", "[", 
      RowBox[{"q", "[", 
       RowBox[{"R1", ",", " ", "R2", ",", " ", "R3"}], "]"}], "]"}], " ", ":=",
      " ", "q"}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"**", " ", "Basic"}], " ", "functions"}], "  ", "***)"}], "\n", 
   RowBox[{"(*", "**************************)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"a0", " ", "=", " ", 
     RowBox[{"a", "[", 
      RowBox[{"R1", ",", " ", "R2", ",", " ", "R3"}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"b0", " ", "=", " ", 
     RowBox[{"b", "[", 
      RowBox[{"R1", ",", " ", "R2", ",", " ", "R3"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"c0", " ", "=", " ", 
     RowBox[{"c", "[", 
      RowBox[{"R1", ",", " ", "R2", ",", " ", "R3"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"p0", " ", "=", " ", 
     RowBox[{"p", "[", 
      RowBox[{"R1", ",", " ", "R2", ",", " ", "R3"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"q0", " ", "=", " ", 
     RowBox[{"q", "[", 
      RowBox[{"R1", ",", " ", "R2", ",", " ", "R3"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"f0", " ", "=", " ", 
     RowBox[{"f", "[", 
      RowBox[{
      "a0", ",", " ", "b0", ",", " ", "c0", ",", " ", "p0", ",", " ", "q0"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"L10", " ", "=", " ", 
     RowBox[{"L1", "[", 
      RowBox[{"R1", ",", " ", "R2", ",", " ", "R3"}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"L20", " ", "=", " ", 
     RowBox[{"L2", "[", 
      RowBox[{"R1", ",", " ", "R2", ",", " ", "R3"}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"L30", " ", "=", " ", 
     RowBox[{"L3", "[", 
      RowBox[{"R1", ",", " ", "R2", ",", " ", "R3"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"M10", " ", "=", " ", 
     RowBox[{"M1", "[", 
      RowBox[{"R1", ",", " ", "R2", ",", " ", "R3"}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"M20", " ", "=", " ", 
     RowBox[{"M2", "[", 
      RowBox[{"R1", ",", " ", "R2", ",", " ", "R3"}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"M30", " ", "=", " ", 
     RowBox[{"M3", "[", 
      RowBox[{"R1", ",", " ", "R2", ",", " ", "R3"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"**", " ", "Derivatives"}], " ", "***)"}], " ", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"**", "**", "**", "**", "**", "**"}], "******)"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Derivative", "[", 
        RowBox[{"1", ",", " ", "0", ",", " ", "0"}], "]"}], " ", "[", "b", 
       "]"}], " ", "[", 
      RowBox[{"R1", ",", " ", "R2", ",", " ", "R3"}], "]"}], " ", "=", " ", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{"a0", ",", " ", "R1"}], "]"}], " ", "M10"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Derivative", "[", 
        RowBox[{"0", ",", " ", "1", ",", " ", "0"}], "]"}], " ", "[", "b", 
       "]"}], " ", "[", 
      RowBox[{"R1", ",", " ", "R2", ",", " ", "R3"}], "]"}], " ", "=", " ", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{"a0", ",", " ", "R2"}], "]"}], " ", "M20"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Derivative", "[", 
        RowBox[{"0", ",", " ", "0", ",", " ", "1"}], "]"}], " ", "[", "b", 
       "]"}], " ", "[", 
      RowBox[{"R1", ",", " ", "R2", ",", " ", "R3"}], "]"}], " ", "=", " ", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{"a0", ",", " ", "R3"}], "]"}], " ", "M30"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Derivative", "[", 
        RowBox[{"1", ",", " ", "0", ",", " ", "0"}], "]"}], " ", "[", "c", 
       "]"}], " ", "[", 
      RowBox[{"R1", ",", " ", "R2", ",", " ", "R3"}], "]"}], " ", "=", " ", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{"a0", ",", " ", "R1"}], "]"}], " ", 
      RowBox[{"M10", "^", "2"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Derivative", "[", 
        RowBox[{"0", ",", " ", "1", ",", " ", "0"}], "]"}], " ", "[", "c", 
       "]"}], " ", "[", 
      RowBox[{"R1", ",", " ", "R2", ",", " ", "R3"}], "]"}], " ", "=", " ", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{"a0", ",", " ", "R2"}], "]"}], " ", 
      RowBox[{"M20", "^", "2"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Derivative", "[", 
        RowBox[{"0", ",", " ", "0", ",", " ", "1"}], "]"}], " ", "[", "c", 
       "]"}], " ", "[", 
      RowBox[{"R1", ",", " ", "R2", ",", " ", "R3"}], "]"}], " ", "=", " ", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{"a0", ",", " ", "R3"}], "]"}], " ", 
      RowBox[{"M30", "^", "2"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Derivative", "[", 
        RowBox[{"1", ",", " ", "0", ",", " ", "0"}], "]"}], " ", "[", "p", 
       "]"}], " ", "[", 
      RowBox[{"R1", ",", " ", "R2", ",", " ", "R3"}], "]"}], " ", "=", " ", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{"a0", ",", " ", "R1"}], "]"}], " ", "L10"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Derivative", "[", 
        RowBox[{"0", ",", " ", "1", ",", " ", "0"}], "]"}], " ", "[", "p", 
       "]"}], " ", "[", 
      RowBox[{"R1", ",", " ", "R2", ",", " ", "R3"}], "]"}], " ", "=", " ", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{"a0", ",", " ", "R2"}], "]"}], " ", "L20"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Derivative", "[", 
        RowBox[{"0", ",", " ", "0", ",", " ", "1"}], "]"}], " ", "[", "p", 
       "]"}], " ", "[", 
      RowBox[{"R1", ",", " ", "R2", ",", " ", "R3"}], "]"}], " ", "=", " ", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{"a0", ",", " ", "R3"}], "]"}], " ", "L30"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Derivative", "[", 
        RowBox[{"1", ",", " ", "0", ",", " ", "0"}], "]"}], " ", "[", "q", 
       "]"}], " ", "[", 
      RowBox[{"R1", ",", " ", "R2", ",", " ", "R3"}], "]"}], " ", "=", " ", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{"a0", ",", " ", "R1"}], "]"}], " ", "L10", " ", "M10"}]}], 
    ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Derivative", "[", 
        RowBox[{"0", ",", " ", "1", ",", " ", "0"}], "]"}], " ", "[", "q", 
       "]"}], " ", "[", 
      RowBox[{"R1", ",", " ", "R2", ",", " ", "R3"}], "]"}], " ", "=", " ", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{"a0", ",", " ", "R2"}], "]"}], " ", "L20", " ", "M20"}]}], 
    ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Derivative", "[", 
        RowBox[{"0", ",", " ", "0", ",", " ", "1"}], "]"}], " ", "[", "q", 
       "]"}], " ", "[", 
      RowBox[{"R1", ",", " ", "R2", ",", " ", "R3"}], "]"}], " ", "=", " ", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{"a0", ",", " ", "R3"}], "]"}], " ", "L30", " ", "M30"}]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Derivative", "[", 
        RowBox[{"0", ",", " ", "1", ",", " ", "0"}], "]"}], "[", "L1", "]"}], 
      "[", 
      RowBox[{"R1", ",", " ", "R2", ",", " ", "R3"}], "]"}], " ", "=", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"L10", " ", "-", " ", "L20"}], ")"}], " ", "B12", " ", 
      RowBox[{"D", "[", 
       RowBox[{"a0", ",", " ", "R2"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Derivative", "[", 
        RowBox[{"0", ",", " ", "0", ",", " ", "1"}], "]"}], "[", "L1", "]"}], 
      "[", 
      RowBox[{"R1", ",", " ", "R2", ",", " ", "R3"}], "]"}], " ", "=", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"L10", " ", "-", " ", "L30"}], ")"}], " ", "B13", " ", 
      RowBox[{"D", "[", 
       RowBox[{"a0", ",", " ", "R3"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Derivative", "[", 
        RowBox[{"1", ",", " ", "0", ",", " ", "0"}], "]"}], "[", "L2", "]"}], 
      "[", 
      RowBox[{"R1", ",", " ", "R2", ",", " ", "R3"}], "]"}], " ", "=", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"L20", " ", "-", " ", "L10"}], ")"}], " ", "B21", " ", 
      RowBox[{"D", "[", 
       RowBox[{"a0", ",", " ", "R1"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Derivative", "[", 
        RowBox[{"0", ",", " ", "0", ",", " ", "1"}], "]"}], "[", "L2", "]"}], 
      "[", 
      RowBox[{"R1", ",", " ", "R2", ",", " ", "R3"}], "]"}], " ", "=", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"L20", " ", "-", " ", "L30"}], ")"}], " ", "B23", " ", 
      RowBox[{"D", "[", 
       RowBox[{"a0", ",", " ", "R3"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Derivative", "[", 
        RowBox[{"1", ",", " ", "0", ",", " ", "0"}], "]"}], "[", "L3", "]"}], 
      "[", 
      RowBox[{"R1", ",", " ", "R2", ",", " ", "R3"}], "]"}], " ", "=", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"L30", " ", "-", " ", "L10"}], ")"}], " ", "B31", " ", 
      RowBox[{"D", "[", 
       RowBox[{"a0", ",", " ", "R1"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Derivative", "[", 
        RowBox[{"0", ",", " ", "1", ",", " ", "0"}], "]"}], "[", "L3", "]"}], 
      "[", 
      RowBox[{"R1", ",", " ", "R2", ",", " ", "R3"}], "]"}], " ", "=", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"L30", " ", "-", " ", "L20"}], ")"}], " ", "B32", " ", 
      RowBox[{"D", "[", 
       RowBox[{"a0", ",", " ", "R2"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Derivative", "[", 
        RowBox[{"0", ",", " ", "1", ",", " ", "0"}], "]"}], "[", "M1", "]"}], 
      "[", 
      RowBox[{"R1", ",", " ", "R2", ",", " ", "R3"}], "]"}], " ", "=", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"M10", " ", "-", " ", "M20"}], ")"}], " ", "B12", " ", 
      RowBox[{"D", "[", 
       RowBox[{"a0", ",", " ", "R2"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Derivative", "[", 
        RowBox[{"0", ",", " ", "0", ",", " ", "1"}], "]"}], "[", "M1", "]"}], 
      "[", 
      RowBox[{"R1", ",", " ", "R2", ",", " ", "R3"}], "]"}], " ", "=", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"M10", " ", "-", " ", "M30"}], ")"}], " ", "B13", " ", 
      RowBox[{"D", "[", 
       RowBox[{"a0", ",", " ", "R3"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Derivative", "[", 
        RowBox[{"1", ",", " ", "0", ",", " ", "0"}], "]"}], "[", "M2", "]"}], 
      "[", 
      RowBox[{"R1", ",", " ", "R2", ",", " ", "R3"}], "]"}], " ", "=", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"M20", " ", "-", " ", "M10"}], ")"}], " ", "B21", " ", 
      RowBox[{"D", "[", 
       RowBox[{"a0", ",", " ", "R1"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Derivative", "[", 
        RowBox[{"0", ",", " ", "0", ",", " ", "1"}], "]"}], "[", "M2", "]"}], 
      "[", 
      RowBox[{"R1", ",", " ", "R2", ",", " ", "R3"}], "]"}], " ", "=", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"M20", " ", "-", " ", "M30"}], ")"}], " ", "B23", " ", 
      RowBox[{"D", "[", 
       RowBox[{"a0", ",", " ", "R3"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Derivative", "[", 
        RowBox[{"1", ",", " ", "0", ",", " ", "0"}], "]"}], "[", "M3", "]"}], 
      "[", 
      RowBox[{"R1", ",", " ", "R2", ",", " ", "R3"}], "]"}], " ", "=", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"M30", " ", "-", " ", "M10"}], ")"}], " ", "B31", " ", 
      RowBox[{"D", "[", 
       RowBox[{"a0", ",", " ", "R1"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Derivative", "[", 
        RowBox[{"0", ",", " ", "1", ",", " ", "0"}], "]"}], "[", "M3", "]"}], 
      "[", 
      RowBox[{"R1", ",", " ", "R2", ",", " ", "R3"}], "]"}], " ", "=", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"M30", " ", "-", " ", "M20"}], ")"}], " ", "B32", " ", 
      RowBox[{"D", "[", 
       RowBox[{"a0", ",", " ", "R2"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Derivative", "[", 
        RowBox[{"1", ",", " ", "1", ",", " ", "0"}], "]"}], " ", "[", "a", 
       "]"}], " ", "[", 
      RowBox[{"R1", ",", " ", "R2", ",", " ", "R3"}], "]"}], " ", "=", " ", 
     RowBox[{
      RowBox[{"-", " ", "2"}], " ", "B12", " ", 
      RowBox[{"D", "[", 
       RowBox[{"a0", ",", " ", "R1"}], "]"}], " ", 
      RowBox[{"D", "[", 
       RowBox[{"a0", ",", " ", "R2"}], "]"}]}]}], ";"}], " ", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Derivative", "[", 
        RowBox[{"1", ",", " ", "0", ",", " ", "1"}], "]"}], " ", "[", "a", 
       "]"}], " ", "[", 
      RowBox[{"R1", ",", " ", "R2", ",", " ", "R3"}], "]"}], " ", "=", " ", 
     RowBox[{
      RowBox[{"-", " ", "2"}], " ", "B13", " ", 
      RowBox[{"D", "[", 
       RowBox[{"a0", ",", " ", "R1"}], "]"}], " ", 
      RowBox[{"D", "[", 
       RowBox[{"a0", ",", " ", "R3"}], "]"}]}]}], ";"}], " ", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Derivative", "[", 
        RowBox[{"0", ",", " ", "1", ",", " ", "1"}], "]"}], " ", "[", "a", 
       "]"}], " ", "[", 
      RowBox[{"R1", ",", " ", "R2", ",", " ", "R3"}], "]"}], " ", "=", " ", 
     RowBox[{
      RowBox[{"-", " ", "2"}], " ", "B23", " ", 
      RowBox[{"D", "[", 
       RowBox[{"a0", ",", " ", "R2"}], "]"}], " ", 
      RowBox[{"D", "[", 
       RowBox[{"a0", ",", " ", "R3"}], "]"}]}]}], ";"}], " ", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"**", " ", "Dispersion"}], " ", "relation", " ", "in", " ", 
     "various", " ", "useful", " ", "forms"}], " ", "***)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
       "**", "**", "**", "**", "**", "**", "**"}], "*", "*", 
     RowBox[{"**", "**", "**"}]}], "*****)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"disp1", " ", "=", " ", 
     RowBox[{
      RowBox[{"L10", "^", "2"}], " ", "-", " ", 
      RowBox[{"D", "[", 
       RowBox[{"f0", ",", " ", "a0"}], "]"}], " ", "-", "  ", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{"f0", ",", " ", "b0"}], "]"}], " ", "M10"}], "  ", "-", " ", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{"f0", ",", " ", "c0"}], "]"}], " ", 
       RowBox[{"M10", "^", "2"}]}], " ", "-", "  ", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{"f0", ",", " ", "p0"}], "]"}], " ", "L10"}], " ", "-", "  ", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{"f0", ",", " ", "q0"}], "]"}], " ", "L10", " ", "M10"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"disp2", " ", "=", " ", 
     RowBox[{
      RowBox[{"L20", "^", "2"}], " ", "-", " ", 
      RowBox[{"D", "[", 
       RowBox[{"f0", ",", " ", "a0"}], "]"}], " ", "-", "  ", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{"f0", ",", " ", "b0"}], "]"}], " ", "M20"}], "  ", "-", " ", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{"f0", ",", " ", "c0"}], "]"}], " ", 
       RowBox[{"M20", "^", "2"}]}], " ", "-", "  ", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{"f0", ",", " ", "p0"}], "]"}], " ", "L20"}], " ", "-", "  ", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{"f0", ",", " ", "q0"}], "]"}], " ", "L20", " ", "M20"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"disp3", " ", "=", " ", 
     RowBox[{
      RowBox[{"L30", "^", "2"}], " ", "-", " ", 
      RowBox[{"D", "[", 
       RowBox[{"f0", ",", " ", "a0"}], "]"}], " ", "-", "  ", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{"f0", ",", " ", "b0"}], "]"}], " ", "M30"}], "  ", "-", " ", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{"f0", ",", " ", "c0"}], "]"}], " ", 
       RowBox[{"M30", "^", "2"}]}], " ", "-", "  ", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{"f0", ",", " ", "p0"}], "]"}], " ", "L30"}], " ", "-", "  ", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{"f0", ",", " ", "q0"}], "]"}], " ", "L30", " ", "M30"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DISP", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"L10", "^", "2"}], " ", "->", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{"f0", ",", " ", "a0"}], "]"}], " ", "+", "  ", 
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{"f0", ",", " ", "b0"}], "]"}], " ", "M10"}], "  ", "+", 
         " ", 
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{"f0", ",", " ", "c0"}], "]"}], " ", 
          RowBox[{"M10", "^", "2"}]}], " ", "+", "  ", 
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{"f0", ",", " ", "p0"}], "]"}], " ", "L10"}], " ", "+", 
         "  ", 
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{"f0", ",", " ", "q0"}], "]"}], " ", "L10", " ", 
          "M10"}]}]}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"L20", "^", "2"}], " ", "\[Rule]", " ", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{"f0", ",", " ", "a0"}], "]"}], " ", "+", "  ", 
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{"f0", ",", " ", "b0"}], "]"}], " ", "M20"}], "  ", "+", 
         " ", 
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{"f0", ",", " ", "c0"}], "]"}], " ", 
          RowBox[{"M20", "^", "2"}]}], " ", "+", "  ", 
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{"f0", ",", " ", "p0"}], "]"}], " ", "L20"}], " ", "+", 
         "  ", 
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{"f0", ",", " ", "q0"}], "]"}], " ", "L20", " ", 
          "M20"}]}]}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"L30", "^", "2"}], " ", "\[Rule]", " ", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{"f0", ",", " ", "a0"}], "]"}], " ", "+", "  ", 
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{"f0", ",", " ", "b0"}], "]"}], " ", "M30"}], "  ", "+", 
         " ", 
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{"f0", ",", " ", "c0"}], "]"}], " ", 
          RowBox[{"M30", "^", "2"}]}], " ", "+", "  ", 
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{"f0", ",", " ", "p0"}], "]"}], " ", "L30"}], " ", "+", 
         "  ", 
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{"f0", ",", " ", "q0"}], "]"}], " ", "L30", " ", 
          "M30"}]}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"k1", " ", "=", " ", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{"f0", ",", " ", "a0"}], "]"}], " ", "+", "  ", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{"f0", ",", " ", "b0"}], "]"}], " ", "M10"}], "  ", "+", " ", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{"f0", ",", " ", "c0"}], "]"}], " ", 
       RowBox[{"M10", "^", "2"}]}], " ", "+", "  ", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{"f0", ",", " ", "p0"}], "]"}], " ", "L10"}], " ", "+", "  ", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{"f0", ",", " ", "q0"}], "]"}], " ", "L10", " ", "M10"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"k2", " ", "=", " ", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{"f0", ",", " ", "a0"}], "]"}], " ", "+", "  ", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{"f0", ",", " ", "b0"}], "]"}], " ", "M20"}], "  ", "+", " ", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{"f0", ",", " ", "c0"}], "]"}], " ", 
       RowBox[{"M20", "^", "2"}]}], " ", "+", "  ", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{"f0", ",", " ", "p0"}], "]"}], " ", "L20"}], " ", "+", "  ", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{"f0", ",", " ", "q0"}], "]"}], " ", "L20", " ", "M20"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"k3", " ", "=", " ", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{"f0", ",", " ", "a0"}], "]"}], " ", "+", "  ", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{"f0", ",", " ", "b0"}], "]"}], " ", "M30"}], "  ", "+", " ", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{"f0", ",", " ", "c0"}], "]"}], " ", 
       RowBox[{"M30", "^", "2"}]}], " ", "+", "  ", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{"f0", ",", " ", "p0"}], "]"}], " ", "L30"}], " ", "+", "  ", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{"f0", ",", " ", "q0"}], "]"}], " ", "L30", " ", "M30"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DISP1", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"L10", "^", 
         RowBox[{"(", 
          RowBox[{"n_", "/;", 
           RowBox[{"n", ">", "1"}]}], ")"}]}], "\[Rule]", 
        RowBox[{"Expand", "[", 
         RowBox[{"k1", " ", 
          RowBox[{"L10", "^", 
           RowBox[{"(", 
            RowBox[{"n", "-", "2"}], ")"}]}]}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"L20", "^", 
         RowBox[{"(", 
          RowBox[{"n_", "/;", 
           RowBox[{"n", ">", "1"}]}], ")"}]}], "\[Rule]", 
        RowBox[{"Expand", "[", 
         RowBox[{"k2", " ", 
          RowBox[{"L20", "^", 
           RowBox[{"(", 
            RowBox[{"n", "-", "2"}], ")"}]}]}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"L30", "^", 
         RowBox[{"(", 
          RowBox[{"n_", "/;", 
           RowBox[{"n", ">", "1"}]}], ")"}]}], "\[Rule]", 
        RowBox[{"Expand", "[", 
         RowBox[{"k3", " ", 
          RowBox[{"L30", "^", 
           RowBox[{"(", 
            RowBox[{"n", "-", "2"}], ")"}]}]}], "]"}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"**", "**"}], "**"}], "**"}], "**"}], "**"}], 
                   "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
            "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
    "************)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"M12", " ", "=", " ", 
     RowBox[{"CoefficientList", "[", 
      RowBox[{
       RowBox[{"Numerator", "[", 
        RowBox[{"Together", "[", 
         RowBox[{"D", "[", 
          RowBox[{"disp1", ",", " ", "R2"}], "]"}], " ", "]"}], "]"}], ",", 
       " ", "B12"}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"M13", " ", "=", " ", 
     RowBox[{"CoefficientList", "[", 
      RowBox[{
       RowBox[{"Numerator", "[", 
        RowBox[{"Together", "[", 
         RowBox[{"D", "[", 
          RowBox[{"disp1", ",", " ", "R3"}], "]"}], "]"}], "]"}], ",", " ", 
       "B13"}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"M21", " ", "=", 
     RowBox[{"CoefficientList", "[", 
      RowBox[{
       RowBox[{"Numerator", "[", 
        RowBox[{"Together", "[", 
         RowBox[{"D", "[", 
          RowBox[{"disp2", ",", " ", "R1"}], "]"}], "]"}], "]"}], ",", " ", 
       "B21"}], "]"}]}], ";"}], " ", "\n", 
   RowBox[{
    RowBox[{"M23", " ", "=", " ", 
     RowBox[{"CoefficientList", "[", 
      RowBox[{
       RowBox[{"Numerator", "[", 
        RowBox[{"Together", "[", 
         RowBox[{"D", "[", 
          RowBox[{"disp2", ",", " ", "R3"}], "]"}], "]"}], "]"}], ",", " ", 
       "B23"}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"M31", " ", "=", 
     RowBox[{"CoefficientList", "[", 
      RowBox[{
       RowBox[{"Numerator", "[", 
        RowBox[{"Together", "[", 
         RowBox[{"D", "[", 
          RowBox[{"disp3", ",", " ", "R1"}], "]"}], "]"}], "]"}], ",", " ", 
       "B31"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"M32", " ", "=", " ", 
     RowBox[{"CoefficientList", "[", 
      RowBox[{
       RowBox[{"Numerator", "[", 
        RowBox[{"Together", "[", 
         RowBox[{"D", "[", 
          RowBox[{"disp3", ",", " ", "R2"}], "]"}], "]"}], "]"}], ",", " ", 
       "B32"}], "]"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"B12", " ", "=", " ", 
     RowBox[{"-", " ", 
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{"First", "[", "M12", "]"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Last", "[", "M12", "]"}], " ", "//.", " ", "DISP"}], 
         ")"}]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"B13", " ", "=", " ", 
     RowBox[{"-", " ", 
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{"First", "[", "M13", "]"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Last", "[", "M13", "]"}], " ", "//.", " ", "DISP"}], 
         ")"}]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"B21", " ", "=", " ", 
     RowBox[{"-", " ", 
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{"First", "[", "M21", "]"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Last", "[", "M21", "]"}], " ", "//.", " ", "DISP"}], 
         ")"}]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"B23", " ", "=", " ", 
     RowBox[{"-", " ", 
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{"First", "[", "M23", "]"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Last", "[", "M23", "]"}], " ", "//.", " ", "DISP"}], 
         ")"}]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"B31", " ", "=", " ", 
     RowBox[{"-", " ", 
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{"First", "[", "M31", "]"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Last", "[", "M31", "]"}], " ", "//.", " ", "DISP"}], 
         ")"}]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"B32", " ", "=", " ", 
     RowBox[{"-", " ", 
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{"First", "[", "M32", "]"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Last", "[", "M32", "]"}], " ", "//.", " ", "DISP"}], 
         ")"}]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"N12", " ", "=", " ", 
     RowBox[{"Numerator", "[", "B12", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"D12", " ", "=", " ", 
     RowBox[{"Denominator", "[", "B12", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"N13", " ", "=", " ", 
     RowBox[{"Numerator", "[", "B13", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"D13", " ", "=", " ", 
     RowBox[{"Denominator", "[", "B13", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"N23", " ", "=", " ", 
     RowBox[{"Numerator", "[", "B23", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"D23", " ", "=", " ", 
     RowBox[{"Denominator", "[", "B23", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"N21", " ", "=", " ", 
     RowBox[{"Numerator", "[", "B21", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"D21", " ", "=", " ", 
     RowBox[{"Denominator", "[", "B21", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"N31", " ", "=", " ", 
     RowBox[{"Numerator", "[", "B31", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"D31", " ", "=", " ", 
     RowBox[{"Denominator", "[", "B31", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"N32", " ", "=", " ", 
     RowBox[{"Numerator", "[", "B32", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"D32", " ", "=", " ", 
     RowBox[{"Denominator", "[", "B32", "]"}]}], ";"}], "\[IndentingNewLine]",
    "\t", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"**", " ", "Inversion"}], " ", "of", " ", "denominators"}], 
    "   ", "***)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**"}],
      "**", "**", "**", "**"}], "***)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"W", " ", "=", 
     RowBox[{"Numerator", "[", 
      RowBox[{"Together", "[", 
       RowBox[{
        RowBox[{"Expand", "[", " ", 
         RowBox[{
          RowBox[{"D12", "  ", 
           RowBox[{"(", 
            RowBox[{"x", " ", "+", " ", 
             RowBox[{"L10", " ", "y"}], " ", "+", " ", 
             RowBox[{"L20", " ", "z"}], " ", "+", " ", 
             RowBox[{"L10", " ", "L20", " ", "t"}]}], ")"}]}], " ", "-", " ", 
          "1"}], "]"}], "//.", " ", "DISP1"}], "]"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"E1", " ", "=", " ", 
     RowBox[{"Coefficient", "[", 
      RowBox[{"W", ",", " ", "L10"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"eq1", " ", "=", " ", 
     RowBox[{"Coefficient", "[", 
      RowBox[{"E1", ",", " ", "L20"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"eq2", " ", "=", " ", 
     RowBox[{"Coefficient", "[", 
      RowBox[{"E1", ",", " ", "L20", ",", " ", "0"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"E2", " ", "=", " ", 
     RowBox[{"Coefficient", "[", 
      RowBox[{"W", ",", " ", "L10", ",", " ", "0"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"eq3", " ", "=", " ", 
     RowBox[{"Coefficient", "[", 
      RowBox[{"E2", ",", " ", "L20"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"eq4", " ", "=", " ", 
     RowBox[{"Coefficient", "[", 
      RowBox[{"E2", ",", " ", "L20", ",", " ", "0"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"r", " ", "=", " ", 
     RowBox[{"First", "[", 
      RowBox[{"Simplify", "[", 
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"eq1", "\[Equal]", "0"}], ",", " ", 
           RowBox[{"eq2", "\[Equal]", "0"}], ",", " ", 
           RowBox[{"eq3", "\[Equal]", "0"}], ",", " ", 
           RowBox[{"eq4", "\[Equal]", "0"}]}], "}"}], ",", " ", 
         RowBox[{"{", 
          RowBox[{"x", ",", "y", ",", "z", ",", "t"}], "}"}]}], "]"}], "]"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Delta", " ", "=", 
     RowBox[{"Cancel", "[", 
      RowBox[{
       RowBox[{"-", " ", 
        RowBox[{"Denominator", "[", 
         RowBox[{"Last", "[", 
          RowBox[{"First", "[", "r", "]"}], "]"}], "]"}]}], "/", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"M10", " ", "-", " ", "M20"}], ")"}], "^", "2"}]}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{"**", "  ", "Del"}], " ", "is", " ", "the", " ", "same", " ", 
      "as", " ", "Delta"}], ",", " ", 
     RowBox[{"used", " ", "to", " ", "simplify", " ", "calculations"}]}], 
    "  ", "***)"}], "\[IndentingNewLine]", " ", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{"**", " ", "in"}], " ", "order", " ", "to", " ", "save", " ", 
      "time"}], ",", " ", 
     RowBox[{
     "and", " ", "will", " ", "be", " ", "substituted", " ", "later"}]}], 
    "      ", "***)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
      "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", 
     "**", "**", "**", "**", "**", "**"}], "****)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"r1", " ", "=", " ", 
     RowBox[{"Simplify", "[", 
      RowBox[{"r", "/.", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{"f0", ",", " ", "b0"}], "]"}], " ", 
         RowBox[{"D", "[", 
          RowBox[{"f0", ",", " ", "p0"}], "]"}], " ", 
         RowBox[{"D", "[", 
          RowBox[{"f0", ",", " ", "q0"}], "]"}]}], "\[Rule]", " ", 
        RowBox[{"Del", " ", "-", " ", "Delta", " ", "+", "  ", 
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{"f0", ",", " ", "b0"}], "]"}], " ", 
          RowBox[{"D", "[", 
           RowBox[{"f0", ",", " ", "p0"}], "]"}], " ", 
          RowBox[{"D", "[", 
           RowBox[{"f0", ",", " ", "q0"}], "]"}]}]}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"U12", "=", 
     RowBox[{"Together", "[", 
      RowBox[{
       RowBox[{"x", "+", 
        RowBox[{"L10", " ", "y"}], "+", 
        RowBox[{"L20", " ", "z"}], "+", 
        RowBox[{"L10", " ", "L20", " ", "t"}]}], "/.", "r1"}], "]"}]}], ";"}],
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"U13", " ", "=", " ", 
     RowBox[{"U12", "/.", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"L20", "\[Rule]", "L30"}], ",", " ", 
        RowBox[{"M20", "\[Rule]", "M30"}]}], "}"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"U23", " ", "=", " ", 
     RowBox[{"U12", "/.", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"L10", "->", "L20"}], ",", " ", 
        RowBox[{"L20", "\[Rule]", "L30"}], ",", " ", 
        RowBox[{"M10", "\[Rule]", "M20"}], ",", " ", 
        RowBox[{"M20", "\[Rule]", "M30"}]}], "}"}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{"**", " ", "Modification"}], " ", "of", " ", "B_ij"}], " ", "=",
      " ", 
     RowBox[{
      RowBox[{"N_ij", "/", "D_ij"}], " ", "=", " ", 
      RowBox[{"N_ij", " ", "U_ij"}]}]}], " ", "***)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
      "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**"}], 
    "*****)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"Clear", "[", "B12", "]"}], "\[IndentingNewLine]", 
   RowBox[{"Clear", "[", "B13", "]"}], "\[IndentingNewLine]", 
   RowBox[{"Clear", "[", "B23", "]"}], "\[IndentingNewLine]", 
   RowBox[{"Clear", "[", "B21", "]"}], "\[IndentingNewLine]", 
   RowBox[{"Clear", "[", "B31", "]"}], "\[IndentingNewLine]", 
   RowBox[{"Clear", "[", "B32", "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"B12", " ", "=", " ", 
     RowBox[{
      RowBox[{"Expand", "[", 
       RowBox[{"N12", " ", "U12"}], "]"}], "//.", " ", "DISP1"}]}], ";"}], 
   " ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"B13", " ", "=", " ", 
     RowBox[{
      RowBox[{"Expand", "[", 
       RowBox[{"N13", " ", "U13"}], "]"}], "//.", " ", "DISP1"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"B23", " ", "=", " ", 
     RowBox[{
      RowBox[{"Expand", "[", 
       RowBox[{"N23", " ", "U23"}], "]"}], " ", "//.", " ", "DISP1"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"B21", " ", "=", " ", "B12"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"B31", " ", "=", " ", "B13"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"B32", " ", "=", " ", "B23"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"**", "  ", "Actual"}], " ", "derivation", " ", "of", " ", "the",
      " ", "integrability", " ", "conditions"}], " ", "***)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
      "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", 
     "**"}], "********)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"**", " ", "Cancellation"}], " ", "of", " ", "the", " ", 
     "dependence", " ", "on", " ", "Riemann", " ", "invariants", " ", "for", 
     " ", "time", " ", "efficiency"}], " ", "***)"}], " ", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
        "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
          "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
          "**", "**", "**", "**", "**", "**"}], "**"}], "**"}], "**"}], 
     "**"}], "************)"}], "\[IndentingNewLine]", "\n", 
   RowBox[{
    RowBox[{"Rieminv", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"L1", "[", 
         RowBox[{"R1", ",", " ", "R2", ",", " ", "R3"}], "]"}], "\[Rule]", 
        " ", "L1"}], ",", " ", 
       RowBox[{
        RowBox[{"L2", "[", 
         RowBox[{"R1", ",", " ", "R2", ",", " ", "R3"}], "]"}], "\[Rule]", 
        "L2"}], ",", " ", 
       RowBox[{
        RowBox[{"L3", "[", 
         RowBox[{"R1", ",", " ", "R2", ",", " ", "R3"}], "]"}], "\[Rule]", 
        "L3"}], ",", " ", 
       RowBox[{
        RowBox[{"M1", "[", 
         RowBox[{"R1", ",", " ", "R2", ",", " ", "R3"}], "]"}], "\[Rule]", 
        " ", "M1"}], ",", " ", 
       RowBox[{
        RowBox[{"M2", "[", 
         RowBox[{"R1", ",", " ", "R2", ",", " ", "R3"}], "]"}], "\[Rule]", 
        "M2"}], ",", " ", 
       RowBox[{
        RowBox[{"M3", "[", 
         RowBox[{"R1", ",", " ", "R2", ",", " ", "R3"}], "]"}], "\[Rule]", 
        "M3"}], ",", " ", 
       RowBox[{
        RowBox[{"a", "[", 
         RowBox[{"R1", ",", " ", "R2", ",", " ", "R3"}], "]"}], "\[Rule]", 
        "a"}], ",", " ", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"R1", ",", " ", "R2", ",", " ", "R3"}], "]"}], "\[Rule]", 
        "b"}], ",", " ", 
       RowBox[{
        RowBox[{"c", "[", 
         RowBox[{"R1", ",", " ", "R2", ",", " ", "R3"}], "]"}], "\[Rule]", 
        "c"}], ",", 
       RowBox[{
        RowBox[{"p", "[", 
         RowBox[{"R1", ",", " ", "R2", ",", " ", "R3"}], "]"}], "\[Rule]", 
        "p"}], ",", " ", 
       RowBox[{
        RowBox[{"q", "[", 
         RowBox[{"R1", ",", " ", "R2", ",", " ", "R3"}], "]"}], "\[Rule]", 
        "q"}], ",", " ", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{
         "a0", ",", " ", "b0", ",", " ", "c0", ",", " ", "p0", ",", " ", 
          "q0"}], "]"}], "\[Rule]", "f"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DISP2", "=", 
     RowBox[{"DISP1", "//.", "Rieminv"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DELTA", " ", "=", " ", 
     RowBox[{"Delta", "//.", "Rieminv"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"kk1", " ", "=", " ", 
     RowBox[{"k1", "//.", "Rieminv"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"kk2", " ", "=", 
     RowBox[{"k2", "//.", "Rieminv"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"kk3", " ", "=", 
     RowBox[{"k3", "//.", "Rieminv"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
      "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", 
     "**"}], "******)"}], "\n", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Q", " ", "=", " ", 
     RowBox[{"Expand", "[", 
      RowBox[{
       RowBox[{"Expand", "[", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{"D12", ",", " ", "R3"}], "]"}], "//.", "Rieminv"}], "]"}], "//.",
        "DISP2"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"QT", " ", "=", " ", 
     RowBox[{"Together", "[", "Q", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"NumQT", "=", 
     RowBox[{"Expand", "[", 
      RowBox[{
       RowBox[{"Expand", "[", 
        RowBox[{
         RowBox[{"Expand", "[", 
          RowBox[{"Numerator", "[", "QT", "]"}], "]"}], "//.", " ", 
         RowBox[{"Del", "\[Rule]", "DELTA"}]}], "]"}], "//.", " ", "DISP2"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"K1", "=", 
     RowBox[{"Expand", "[", 
      RowBox[{
       RowBox[{"Expand", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"N12", "//.", "Rieminv"}], ")"}], "  ", 
         RowBox[{"Numerator", "[", 
          RowBox[{"U12", "//.", "Rieminv"}], "]"}], "  ", "NumQT"}], "]"}], 
       " ", "//.", "DISP2"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"K2", "=", " ", 
     RowBox[{"Expand", "[", 
      RowBox[{"K1", "//.", " ", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"a0", ",", " ", "R3"}], "]"}], "\[Rule]", "1"}]}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"K2a1", "=", 
     RowBox[{"Cancel", "[", 
      RowBox[{"K2", "/", 
       RowBox[{"(", 
        RowBox[{"M1", "-", "M2"}], ")"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"K2a2", "=", 
     RowBox[{"Cancel", "[", 
      RowBox[{"K2a1", "/", 
       RowBox[{"(", 
        RowBox[{"M1", "-", "M2"}], ")"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"K3", " ", "=", " ", 
     RowBox[{"Cancel", "[", 
      RowBox[{"K2a2", "/", " ", "DELTA"}], "]"}]}], ";"}], "\n", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"BB", "=", 
     RowBox[{"Expand", "[", 
      RowBox[{"Expand", "[", 
       RowBox[{
        RowBox[{"B32", " ", "B13"}], "//.", "Rieminv"}], "]"}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"BB1", "=", 
     RowBox[{"Expand", "[", 
      RowBox[{"BB", "//.", "DISP2"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"BB2", "=", 
     RowBox[{"Together", "[", "BB1", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DBB2", "=", 
     RowBox[{"Denominator", "[", "BB2", "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"DNumBB", "=", 
     RowBox[{"Expand", "[", 
      RowBox[{
       RowBox[{"Expand", "[", 
        RowBox[{"D12", "//.", "Rieminv"}], "]"}], " ", 
       RowBox[{"Numerator", "[", "BB2", "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DNumBBdisp", "=", 
     RowBox[{"Expand", "[", 
      RowBox[{"DNumBB", "//.", "DISP2"}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"DNumBBdispDel", "=", 
     RowBox[{"Cancel", "[", 
      RowBox[{"DNumBBdisp", "/", "DELTA"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\n", 
   RowBox[{
    RowBox[{"KK", "=", 
     RowBox[{"Expand", "[", 
      RowBox[{
       RowBox[{"K3", " ", 
        RowBox[{"(", 
         RowBox[{"M1", "-", "M3"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"M3", "-", "M2"}], ")"}]}], "-", "DNumBBdispDel"}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"d3N12", "=", 
     RowBox[{"Expand", "[", 
      RowBox[{
       RowBox[{"Expand", "[", 
        RowBox[{
         RowBox[{"Expand", "[", 
          RowBox[{
           RowBox[{"D", "[", 
            RowBox[{"N12", ",", "R3"}], "]"}], "//.", " ", 
           RowBox[{
            RowBox[{"D", "[", 
             RowBox[{"a0", ",", " ", "R3"}], "]"}], "\[Rule]", "1"}]}], "]"}],
          "//.", "Rieminv"}], "]"}], "//.", "DISP2"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"d3N12a", "=", 
     RowBox[{"Together", "[", "d3N12", "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\n", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"NBB", "=", 
     RowBox[{"Expand", "[", 
      RowBox[{
       RowBox[{"Expand", "[", 
        RowBox[{
         RowBox[{"Expand", "[", 
          RowBox[{
           RowBox[{"N12", " ", "B32"}], "+", 
           RowBox[{"N12", " ", "B13"}]}], "]"}], "//.", "Rieminv"}], "]"}], "//.",
        "DISP2"}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"NBBa", "=", 
     RowBox[{"Together", "[", "NBB", "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\n", 
   RowBox[{
    RowBox[{"RR", "=", 
     RowBox[{"Expand", "[", 
      RowBox[{"KK", "+", " ", 
       RowBox[{"Numerator", "[", "NBBa", "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"RR1", "=", 
     RowBox[{"Cancel", "[", 
      RowBox[{"RR", "/", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"M1", "-", " ", "M3"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"M3", "-", "M2"}], ")"}]}], ")"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A", "=", 
     RowBox[{"Expand", "[", 
      RowBox[{
       RowBox[{"Numerator", "[", "d3N12a", "]"}], "-", " ", "RR1"}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A1", "=", 
     RowBox[{"Expand", "[", 
      RowBox[{"Cancel", "[", 
       RowBox[{"A", "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"M1", "-", "M3"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"M3", "-", "M2"}], ")"}]}], ")"}]}], "]"}], "]"}]}], ";"}],
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"A2", " ", "=", " ", 
     RowBox[{"Expand", "[", 
      RowBox[{
       RowBox[{"Expand", "[", 
        RowBox[{"A1", "/.", " ", 
         RowBox[{"Del", "\[Rule]", "DELTA"}]}], "]"}], "//.", " ", "DISP2"}], 
      "]"}]}], ";"}], "\n", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"CL", "=", 
     RowBox[{"CoefficientList", "[", 
      RowBox[{"A2", ",", 
       RowBox[{"{", 
        RowBox[{"L1", ",", "L2", ",", "L3", ",", "M1", ",", "M2", ",", "M3"}],
         "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"CL1", "=", 
     RowBox[{"Flatten", "[", "CL", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"CL1U", "=", 
     RowBox[{"Union", "[", "CL1", "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Sol", " ", "=", 
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{"CL1U", "\[Equal]", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"f", "[", 
            RowBox[{
            "a", ",", " ", "b", ",", " ", "c", ",", " ", "p", ",", " ", "q"}],
             "]"}], ",", " ", 
           RowBox[{"{", 
            RowBox[{"a", ",", " ", "3"}], "}"}]}], "]"}], ",", " ", 
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"f", "[", 
            RowBox[{
            "a", ",", " ", "b", ",", " ", "c", ",", " ", "p", ",", " ", "q"}],
             "]"}], ",", " ", 
           RowBox[{"{", 
            RowBox[{"b", ",", " ", "3"}], "}"}]}], "]"}], ",", " ", 
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"f", "[", 
            RowBox[{
            "a", ",", " ", "b", ",", " ", "c", ",", " ", "p", ",", " ", "q"}],
             "]"}], ",", " ", 
           RowBox[{"{", 
            RowBox[{"c", ",", " ", "3"}], "}"}]}], "]"}], ",", " ", 
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"f", "[", 
            RowBox[{
            "a", ",", " ", "b", ",", " ", "c", ",", " ", "p", ",", " ", "q"}],
             "]"}], ",", " ", 
           RowBox[{"{", 
            RowBox[{"p", ",", " ", "3"}], "}"}]}], "]"}], ",", " ", 
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"f", "[", 
            RowBox[{
            "a", ",", " ", "b", ",", " ", "c", ",", " ", "p", ",", " ", "q"}],
             "]"}], ",", " ", 
           RowBox[{"{", 
            RowBox[{"q", ",", " ", "3"}], "}"}]}], "]"}], ",", " ", 
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"f", "[", 
            RowBox[{
            "a", ",", " ", "b", ",", " ", "c", ",", " ", "p", ",", " ", "q"}],
             "]"}], ",", " ", 
           RowBox[{"{", 
            RowBox[{"a", ",", " ", "2"}], "}"}], ",", " ", "b"}], "]"}], ",", 
         "  ", 
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"f", "[", 
            RowBox[{
            "a", ",", " ", "b", ",", " ", "c", ",", " ", "p", ",", " ", "q"}],
             "]"}], ",", " ", 
           RowBox[{"{", 
            RowBox[{"a", ",", " ", "2"}], "}"}], ",", " ", "c"}], "]"}], ",", 
         "  ", 
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"f", "[", 
            RowBox[{
            "a", ",", " ", "b", ",", " ", "c", ",", " ", "p", ",", " ", "q"}],
             "]"}], ",", " ", 
           RowBox[{"{", 
            RowBox[{"a", ",", " ", "2"}], "}"}], ",", " ", "p"}], "]"}], ",", 
         "  ", 
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"f", "[", 
            RowBox[{
            "a", ",", " ", "b", ",", " ", "c", ",", " ", "p", ",", " ", "q"}],
             "]"}], ",", " ", 
           RowBox[{"{", 
            RowBox[{"a", ",", " ", "2"}], "}"}], ",", " ", "q"}], "]"}], ",", 
         "  ", 
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"f", "[", 
            RowBox[{
            "a", ",", " ", "b", ",", " ", "c", ",", " ", "p", ",", " ", "q"}],
             "]"}], ",", " ", 
           RowBox[{"{", 
            RowBox[{"b", ",", " ", "2"}], "}"}], ",", " ", "a"}], "]"}], ",", 
         "   ", 
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"f", "[", 
            RowBox[{
            "a", ",", " ", "b", ",", " ", "c", ",", " ", "p", ",", " ", "q"}],
             "]"}], ",", " ", 
           RowBox[{"{", 
            RowBox[{"b", ",", " ", "2"}], "}"}], ",", " ", "c"}], "]"}], ",", 
         "  ", 
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"f", "[", 
            RowBox[{
            "a", ",", " ", "b", ",", " ", "c", ",", " ", "p", ",", " ", "q"}],
             "]"}], ",", " ", 
           RowBox[{"{", 
            RowBox[{"b", ",", " ", "2"}], "}"}], ",", " ", "p"}], "]"}], ",", 
         "  ", 
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"f", "[", 
            RowBox[{
            "a", ",", " ", "b", ",", " ", "c", ",", " ", "p", ",", " ", "q"}],
             "]"}], ",", " ", 
           RowBox[{"{", 
            RowBox[{"b", ",", " ", "2"}], "}"}], ",", " ", "q"}], "]"}], ",", 
         "  ", 
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"f", "[", 
            RowBox[{
            "a", ",", " ", "b", ",", " ", "c", ",", " ", "p", ",", " ", "q"}],
             "]"}], ",", " ", 
           RowBox[{"{", 
            RowBox[{"c", ",", " ", "2"}], "}"}], ",", " ", "a"}], "]"}], ",", 
         "  ", 
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"f", "[", 
            RowBox[{
            "a", ",", " ", "b", ",", " ", "c", ",", " ", "p", ",", " ", "q"}],
             "]"}], ",", " ", 
           RowBox[{"{", 
            RowBox[{"c", ",", " ", "2"}], "}"}], ",", " ", "b"}], "]"}], ",", 
         "  ", 
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"f", "[", 
            RowBox[{
            "a", ",", " ", "b", ",", " ", "c", ",", " ", "p", ",", " ", "q"}],
             "]"}], ",", " ", 
           RowBox[{"{", 
            RowBox[{"c", ",", " ", "2"}], "}"}], ",", " ", "p"}], "]"}], ",", 
         "  ", 
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"f", "[", 
            RowBox[{
            "a", ",", " ", "b", ",", " ", "c", ",", " ", "p", ",", " ", "q"}],
             "]"}], ",", " ", 
           RowBox[{"{", 
            RowBox[{"c", ",", " ", "2"}], "}"}], ",", " ", "q"}], "]"}], ",", 
         "  ", 
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"f", "[", 
            RowBox[{
            "a", ",", " ", "b", ",", " ", "c", ",", " ", "p", ",", " ", "q"}],
             "]"}], ",", " ", 
           RowBox[{"{", 
            RowBox[{"p", ",", " ", "2"}], "}"}], ",", " ", "a"}], "]"}], ",", 
         "  ", 
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"f", "[", 
            RowBox[{
            "a", ",", " ", "b", ",", " ", "c", ",", " ", "p", ",", " ", "q"}],
             "]"}], ",", " ", 
           RowBox[{"{", 
            RowBox[{"p", ",", " ", "2"}], "}"}], ",", " ", "b"}], "]"}], ",", 
         "  ", 
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"f", "[", 
            RowBox[{
            "a", ",", " ", "b", ",", " ", "c", ",", " ", "p", ",", " ", "q"}],
             "]"}], ",", " ", 
           RowBox[{"{", 
            RowBox[{"p", ",", " ", "2"}], "}"}], ",", " ", "c"}], "]"}], ",", 
         "  ", 
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"f", "[", 
            RowBox[{
            "a", ",", " ", "b", ",", " ", "c", ",", " ", "p", ",", " ", "q"}],
             "]"}], ",", " ", 
           RowBox[{"{", 
            RowBox[{"p", ",", " ", "2"}], "}"}], ",", " ", "q"}], "]"}], ",", 
         "  ", 
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"f", "[", 
            RowBox[{
            "a", ",", " ", "b", ",", " ", "c", ",", " ", "p", ",", " ", "q"}],
             "]"}], ",", " ", 
           RowBox[{"{", 
            RowBox[{"q", ",", " ", "2"}], "}"}], ",", " ", "a"}], "]"}], ",", 
         "  ", 
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"f", "[", 
            RowBox[{
            "a", ",", " ", "b", ",", " ", "c", ",", " ", "p", ",", " ", "q"}],
             "]"}], ",", " ", 
           RowBox[{"{", 
            RowBox[{"q", ",", " ", "2"}], "}"}], ",", " ", "b"}], "]"}], ",", 
         "  ", 
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"f", "[", 
            RowBox[{
            "a", ",", " ", "b", ",", " ", "c", ",", " ", "p", ",", " ", "q"}],
             "]"}], ",", " ", 
           RowBox[{"{", 
            RowBox[{"q", ",", " ", "2"}], "}"}], ",", " ", "c"}], "]"}], ",", 
         " ", 
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"f", "[", 
            RowBox[{
            "a", ",", " ", "b", ",", " ", "c", ",", " ", "p", ",", " ", "q"}],
             "]"}], ",", " ", 
           RowBox[{"{", 
            RowBox[{"q", ",", " ", "2"}], "}"}], ",", " ", "p"}], "]"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"f", "[", 
            RowBox[{
            "a", ",", " ", "b", ",", " ", "c", ",", " ", "p", ",", " ", "q"}],
             "]"}], ",", " ", "a", ",", " ", "b", ",", " ", "c"}], "]"}], ",",
          " ", 
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"f", "[", 
            RowBox[{
            "a", ",", " ", "b", ",", " ", "c", ",", " ", "p", ",", " ", "q"}],
             "]"}], ",", " ", "a", ",", " ", "b", ",", " ", "p"}], "]"}], ",",
          " ", 
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"f", "[", 
            RowBox[{
            "a", ",", " ", "b", ",", " ", "c", ",", " ", "p", ",", " ", "q"}],
             "]"}], ",", " ", "a", ",", " ", "b", ",", " ", "q"}], "]"}], ",", 
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"f", "[", 
            RowBox[{
            "a", ",", " ", "b", ",", " ", "c", ",", " ", "p", ",", " ", "q"}],
             "]"}], ",", " ", "a", ",", " ", "c", ",", " ", "p"}], "]"}], ",",
          " ", 
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"f", "[", 
            RowBox[{
            "a", ",", " ", "b", ",", " ", "c", ",", " ", "p", ",", " ", "q"}],
             "]"}], ",", " ", "a", ",", " ", "c", ",", " ", "q"}], "]"}], ",",
          " ", 
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"f", "[", 
            RowBox[{
            "a", ",", " ", "b", ",", " ", "c", ",", " ", "p", ",", " ", "q"}],
             "]"}], ",", " ", "a", ",", " ", "p", ",", " ", "q"}], "]"}], ",",
          "  ", 
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"f", "[", 
            RowBox[{
            "a", ",", " ", "b", ",", " ", "c", ",", " ", "p", ",", " ", "q"}],
             "]"}], ",", " ", "b", ",", " ", "c", ",", " ", "p"}], "]"}], ",",
          " ", 
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"f", "[", 
            RowBox[{
            "a", ",", " ", "b", ",", " ", "c", ",", " ", "p", ",", " ", "q"}],
             "]"}], ",", " ", "b", ",", " ", "c", ",", " ", "q"}], "]"}], ",",
          " ", 
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"f", "[", 
            RowBox[{
            "a", ",", " ", "b", ",", " ", "c", ",", " ", "p", ",", " ", "q"}],
             "]"}], ",", " ", "b", ",", " ", "p", ",", " ", "q"}], "]"}], ",",
          " ", 
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"f", "[", 
            RowBox[{
            "a", ",", " ", "b", ",", " ", "c", ",", " ", "p", ",", " ", "q"}],
             "]"}], ",", " ", "c", ",", " ", "p", ",", " ", "q"}], "]"}]}], 
        "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"conditionsSub", "=", 
     RowBox[{"First", "[", 
      RowBox[{"Simplify", "[", "Sol", "]"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"conditions", " ", "=", " ", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"First", "[", 
         RowBox[{"conditionsSub", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "]"}], "-", 
        RowBox[{"Last", "[", 
         RowBox[{"conditionsSub", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "]"}]}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"i", ",", " ", "1", ",", " ", "35"}], "}"}]}], "]"}]}], ";"}],
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"conditions", ">>", "conditions.txt"}], ";"}], " ", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Check", " ", "solution"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"**", "**"}], "**"}], "**"}], "**"}], "**"}], "*****)"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{"CL1U", "/.", " ", "conditionsSub"}], "]"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"T2", " ", "=", 
     RowBox[{"AbsoluteTime", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"TimeDerHours", " ", "=", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"T2", "-", "T1"}], ")"}], "/", "3600"}]}], "\n", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Check", " ", "involution"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"**", "**", "**", "**", "**", "**", "**", "**"}], "******)"}], 
   "\n", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"f0", " ", "=", " ", 
     RowBox[{"f", "[", 
      RowBox[{"a", ",", "b", ",", "c", ",", "p", ",", "q"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"u", "[", "1", "]"}], " ", "=", " ", "a"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"u", "[", "2", "]"}], " ", "=", " ", "b"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"u", "[", "3", "]"}], " ", "=", " ", "c"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"u", "[", "4", "]"}], " ", "=", " ", "p"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"u", "[", "5", "]"}], " ", "=", " ", "q"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"AbsoluteTiming", "[", 
    RowBox[{"Union", "[", 
     RowBox[{"Flatten", "[", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Simplify", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"D", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"D", "[", 
                RowBox[{"f0", ",", " ", 
                 RowBox[{"u", "[", "i", "]"}], ",", " ", 
                 RowBox[{"u", "[", "j", "]"}], ",", " ", 
                 RowBox[{"u", "[", "k", "]"}]}], "]"}], "/.", " ", 
               "conditionsSub"}], ",", " ", 
              RowBox[{"u", "[", "l", "]"}]}], "]"}], "-", " ", 
            RowBox[{"D", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"D", "[", 
                RowBox[{"f0", ",", " ", 
                 RowBox[{"u", "[", "i", "]"}], ",", " ", 
                 RowBox[{"u", "[", "j", "]"}], ",", " ", 
                 RowBox[{"u", "[", "l", "]"}]}], "]"}], "/.", " ", 
               "conditionsSub"}], ",", " ", 
              RowBox[{"u", "[", "k", "]"}]}], "]"}]}], ")"}], "/.", " ", 
          "conditionsSub"}], " ", "]"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"i", ",", " ", "1", ",", " ", "5"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"j", ",", " ", "1", ",", " ", "5"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"k", ",", " ", "1", ",", " ", "5"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"l", ",", " ", "1", ",", " ", "5"}], "}"}]}], "]"}], "]"}], 
     "]"}], "]"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"T3", " ", "=", 
     RowBox[{"AbsoluteTime", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"TotalTimeHours", " ", "=", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"T3", "-", "T1"}], ")"}], "/", "3600"}]}], "\n", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"**", "   ", "THE"}], " ", "END"}], "   ", "***)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"**", "**", "**"}], "**", "**", "**", "**"}], "*****)"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.44353609210461*^9, 3.443536118388723*^9}, 
   3.443536153359478*^9, {3.4436140121616993`*^9, 3.443614088166273*^9}, {
   3.443614119769511*^9, 3.443614130093934*^9}, {3.443614200401188*^9, 
   3.44361423008416*^9}, {3.443614266103059*^9, 3.443614363215543*^9}, {
   3.4436144096008253`*^9, 3.443614556963225*^9}, {3.443614813632305*^9, 
   3.4436148591278067`*^9}, {3.443614918447562*^9, 3.443615158152217*^9}, {
   3.443617201133363*^9, 3.44361726660859*^9}, {3.4436179302799263`*^9, 
   3.4436179315994864`*^9}, {3.443618588805724*^9, 3.443618618362727*^9}, {
   3.443775790416214*^9, 3.4437758223211603`*^9}, {3.443775919713949*^9, 
   3.443775923108614*^9}, {3.443783599387871*^9, 3.4437837773128567`*^9}, {
   3.4437916231544857`*^9, 3.443791624773253*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.443789246068802*^9, 3.443797676667213*^9}],

Cell[BoxData["1.52209360194444444444444444444444444445`10.190288854685999"], \
"Output",
 CellChangeTimes->{3.443789246068802*^9, 3.443797676672968*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1981.599909`9.748560967129867", ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.443789246068802*^9, 3.443799658268156*^9}],

Cell[BoxData["2.07253848416666666666666666666666666667`10.324350097806944"], \
"Output",
 CellChangeTimes->{3.443789246068802*^9, 3.4437996582908497`*^9}]
}, Open  ]]
},
WindowSize->{1259, 841},
WindowMargins->{{38, Automatic}, {Automatic, 19}},
DockedCells->FEPrivate`FrontEndResource[
 "FEExpressions", "CompatibilityToolbar"],
PrintingCopies->1,
PrintingPageRange->{1, Automatic},
FrontEndVersion->"7.0 for Mac OS X x86 (32-bit) (November 10, 2008)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[567, 22, 74235, 2040, 4550, "Input"],
Cell[74805, 2064, 496, 8, 27, "Output"],
Cell[75304, 2074, 152, 2, 27, "Output"],
Cell[75459, 2078, 189, 4, 27, "Output"],
Cell[75651, 2084, 154, 2, 27, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> anc/ReadMe-Integrability_Conditions.txt <==
In these files various Integrability Conditions from the previous works of E.Ferapontov and co-authors are collected.

IC for type II equations arrived in the form of Maple files (Burovskii, Ferapontov, Tsarev),
IC for type III equations -- in the form of Mathematica files (Ferapontov, Khusnutdinova), we keep the original.

Then we transform them via text files into the form available for using with Maple
(even though Type II was done in Maple, it was not in the standard notations used with PDEs, so we needed to convert
the data). We export these files into the Maple files, where the calculation of linearizability and integrability
happen via simple un-conditional copy-paste and automatic replace options. This makes some files huge, 
but on the other hand they carry the complete information on the proof.

==> anc/ReadMe-Theorems_Examples.txt <==
In these files we provide complete Maple proof of the linerization and integration theorems,
which state the following equivalences for PDEs of types I-IV:

Linearization (by the corresponding equivalence) <=> Cotton tensor=0 (on every solution)
IC (integrability by hydrodynamic reductions) <=> EW (Einstein-Weyl property of the metric of linearization)
Integrability via Lax Pair (with spectral parameter) <=> EW

We also provide all calculations required for the numerous examples.
The files contain all necessary comments to understand the procedures.
Since we work only with automatic commands (like evaluation, simplification, substitution, etc) 
and calculate only with rational numbers, this Maple proof has to be considered rigorous
(no roundoffs, just a faciliation of long symbolic computations).

Important remark. There is a minor distinction of the computations from the TeX description.
In the latter we use the 'universal' formula for the covector 
omega_k=2g_{kj}D_{x^s}(g^{js})+D_{x^k}(ln(det(g_{ab}))).
In the former we use a bit different, but equivalent formula.
We use the EW transformation rule for the conformal change of representative g:
g->rg, omega->omega+d(ln(r)) to simplify the computations.

Namely, for the representative of the metric we take not the inverse g_{ij} to the
matrix of the symbol operator g^{ij}, but the cofactor metric C_{ij}=det(g^{ab})g_{ij}.
In other words, we scale by r=det(g^{ab}). Then the transformed covector is (we use dim=3):
omega'_k=2g_{kj}D_{x^s}(g^{js}). Thus instead of the pair (g,omega) we
use the pair (C,omega') which has simpler formulae in most cases.

Notations in the files: matrix A for g^{ij}, AA for g_{ij}, AM for the cofactor(=adjunct) metric C_{ij}.
